The Second Love Number of Dark Compact Planets and Neutron Stars with Dark Matter

We study the mass-radius relation and the second Love number of compact objects made of ordinary matter and non-selfannihilating fermionic dark matter for a wide range of dark matter particle masses, and for the cases of weakly and strongly interacting dark matter. We obtain stable configurations of compact objects with radii smaller than 10 km and masses similar to Earth- or Jupiter-like stellar objects. In certain parameter ranges we find second Love numbers which are markedly different compared to those expected for neutron stars without dark matter. Thus, by obtaining the compactness of these compact objects and measuring their tidal deformability from gravitational wave detections from binary neutron star mergers, the extracted value of second Love number would allow to determine the existence of dark matter inside neutron stars irrespective of the equation of state of ordinary matter.

==> anc/MASS_RADIUS_TIDAL_1.0e_pos_03_1.0e_neg_01_1.0e_neg_02.csv <==
4.673108e-20	1.000000e-02	9.002132e+03	9.002132e+03	2.236915e+02	1.569515e-02	1.569397e-02	1.183784e-06	-8.997954e+06	-9.447478e+15	-2.283011e-13	1.743493e-06
4.859445e-20	1.000000e-02	8.960417e+03	8.960417e+03	2.228283e+02	1.589077e-02	1.588958e-02	1.198290e-06	7.693529e+06	7.592772e+15	1.997910e-13	1.773441e-06
5.053213e-20	1.000000e-02	8.908365e+03	8.908365e+03	2.220502e+02	1.602371e-02	1.602250e-02	1.213725e-06	-2.086215e+08	-1.974893e+17	-5.577765e-12	1.798726e-06
5.254706e-20	1.000000e-02	8.873260e+03	8.873260e+03	2.212705e+02	1.631914e-02	1.631791e-02	1.229301e-06	-1.584491e+07	-1.369002e+16	-4.320808e-13	1.839136e-06
5.464235e-20	1.000000e-02	8.821211e+03	8.821211e+03	2.205117e+02	1.645347e-02	1.645223e-02	1.245166e-06	3.099143e+07	2.570122e+16	8.703457e-13	1.865217e-06
5.682117e-20	1.000000e-02	8.756972e+03	8.756972e+03	2.197363e+02	1.652812e-02	1.652686e-02	1.261097e-06	1.101353e+07	8.929123e+15	3.208101e-13	1.887425e-06
5.908688e-20	1.000000e-02	8.715770e+03	8.715770e+03	2.189683e+02	1.680546e-02	1.680418e-02	1.277261e-06	7.953483e+07	5.933425e+16	2.372028e-12	1.928167e-06
6.144294e-20	1.000000e-02	8.675949e+03	8.675949e+03	2.182038e+02	1.705802e-02	1.705672e-02	1.293666e-06	-5.912954e+07	-4.094130e+16	-1.804308e-12	1.966127e-06
6.389293e-20	1.000000e-02	8.622304e+03	8.622304e+03	2.174409e+02	1.726269e-02	1.726138e-02	1.310171e-06	-2.715335e+08	-1.771252e+17	-8.546693e-12	2.002098e-06
6.644063e-20	1.000000e-02	8.576874e+03	8.576874e+03	2.166795e+02	1.743729e-02	1.743596e-02	1.327000e-06	-1.520910e+08	-9.434285e+16	-4.915296e-12	2.033059e-06
6.908990e-20	1.000000e-02	8.551346e+03	8.551346e+03	2.159130e+02	1.773094e-02	1.772960e-02	1.344016e-06	-2.286908e+07	-1.304937e+16	-7.501835e-13	2.073468e-06
7.184482e-20	1.000000e-02	8.510933e+03	8.510933e+03	2.151536e+02	1.796521e-02	1.796385e-02	1.361125e-06	-2.577707e+07	-1.377438e+16	-8.658429e-13	2.110839e-06
7.470959e-20	1.000000e-02	8.459198e+03	8.459198e+03	2.143973e+02	1.814051e-02	1.813913e-02	1.378425e-06	6.100775e+07	3.105545e+16	2.112664e-12	2.144471e-06
7.768859e-20	1.000000e-02	8.398003e+03	8.398003e+03	2.136389e+02	1.829283e-02	1.829144e-02	1.396041e-06	3.341816e+07	1.631465e+16	1.200034e-12	2.178236e-06
8.078637e-20	1.000000e-02	8.364100e+03	8.364100e+03	2.128865e+02	1.856997e-02	1.856856e-02	1.413680e-06	3.813085e+07	1.726715e+16	1.397242e-12	2.220199e-06
8.400768e-20	1.000000e-02	8.326305e+03	8.326305e+03	2.121348e+02	1.882396e-02	1.882253e-02	1.431761e-06	-3.007515e+08	-1.272484e+17	-1.127295e-11	2.260783e-06
8.735743e-20	1.000000e-02	8.271803e+03	8.271803e+03	2.113888e+02	1.900393e-02	1.900248e-02	1.449957e-06	-3.267088e+07	-1.318086e+16	-1.265468e-12	2.297435e-06
9.084075e-20	1.000000e-02	8.226354e+03	8.226354e+03	2.106277e+02	1.923034e-02	1.922887e-02	1.468320e-06	5.644977e+07	2.146483e+16	2.247587e-12	2.337650e-06
9.446297e-20	1.000000e-02	8.192168e+03	8.192168e+03	2.098831e+02	1.952127e-02	1.951979e-02	1.487046e-06	-2.922185e+07	-1.030782e+16	-1.187968e-12	2.382919e-06
9.822962e-20	1.000000e-02	8.167679e+03	8.167679e+03	2.091392e+02	1.982947e-02	1.982796e-02	1.505826e-06	3.186283e+07	1.039272e+16	1.314868e-12	2.427797e-06
1.021465e-19	1.000000e-02	8.119730e+03	8.119730e+03	2.083983e+02	2.006872e-02	2.006719e-02	1.524881e-06	3.032438e+07	9.315240e+15	1.288769e-12	2.471599e-06
1.062195e-19	1.000000e-02	8.062800e+03	8.062800e+03	2.076580e+02	2.022144e-02	2.021990e-02	1.544218e-06	-1.275418e+08	-3.772175e+16	-5.614542e-12	2.507993e-06
1.104549e-19	1.000000e-02	8.036769e+03	8.036769e+03	2.069140e+02	2.057308e-02	2.057152e-02	1.563807e-06	-7.534185e+08	-2.044276e+17	-3.370699e-11	2.559870e-06
1.148593e-19	1.000000e-02	7.960107e+03	7.960107e+03	2.061730e+02	2.065348e-02	2.065190e-02	1.583526e-06	6.007447e+07	1.598540e+16	2.819595e-12	2.594624e-06
1.194392e-19	1.000000e-02	7.935041e+03	7.935041e+03	2.054383e+02	2.093482e-02	2.093322e-02	1.603490e-06	-2.594845e+08	-6.453051e+16	-1.237248e-11	2.638275e-06
1.242018e-19	1.000000e-02	7.902792e+03	7.902792e+03	2.047047e+02	2.124176e-02	2.124014e-02	1.623803e-06	-3.804143e+07	-8.796384e+15	-1.851166e-12	2.687881e-06
1.291542e-19	1.000000e-02	7.853184e+03	7.853184e+03	2.039729e+02	2.147525e-02	2.147361e-02	1.644125e-06	-3.256494e+07	-7.129500e+15	-1.635358e-12	2.734592e-06
1.343042e-19	1.000000e-02	7.826576e+03	7.826576e+03	2.032476e+02	2.181655e-02	2.181488e-02	1.664882e-06	9.121795e+07	1.845654e+16	4.659213e-12	2.787496e-06
1.396595e-19	1.000000e-02	7.773351e+03	7.773351e+03	2.025153e+02	2.203493e-02	2.203325e-02	1.685935e-06	-5.618627e+07	-1.081612e+16	-2.969477e-12	2.834676e-06
1.452283e-19	1.000000e-02	7.750290e+03	7.750290e+03	2.017858e+02	2.237356e-02	2.237185e-02	1.707093e-06	-4.691200e+07	-8.367751e+15	-2.516434e-12	2.886803e-06
1.510192e-19	1.000000e-02	7.697962e+03	7.697962e+03	2.010570e+02	2.256353e-02	2.256180e-02	1.728455e-06	-3.750382e+07	-6.412696e+15	-2.081075e-12	2.931104e-06
1.570410e-19	1.000000e-02	7.648616e+03	7.648616e+03	2.003336e+02	2.281426e-02	2.281251e-02	1.750127e-06	-6.976576e+07	-1.128784e+16	-3.997784e-12	2.982795e-06
1.633029e-19	1.000000e-02	7.608875e+03	7.608875e+03	1.996149e+02	2.312658e-02	2.312481e-02	1.772135e-06	-3.456153e+08	-5.224388e+16	-2.032741e-11	3.039422e-06
1.698145e-19	1.000000e-02	7.566351e+03	7.566351e+03	1.988960e+02	2.338667e-02	2.338488e-02	1.794519e-06	-3.746689e+08	-5.355564e+16	-2.266243e-11	3.090879e-06
1.765857e-19	1.000000e-02	7.525367e+03	7.525367e+03	1.981740e+02	2.365498e-02	2.365316e-02	1.816884e-06	1.705762e+08	2.303064e+16	1.060160e-11	3.143365e-06
1.836270e-19	1.000000e-02	7.514932e+03	7.514932e+03	1.974606e+02	2.408751e-02	2.408567e-02	1.839566e-06	7.791852e+07	9.609072e+15	4.876482e-12	3.205286e-06
1.909490e-19	1.000000e-02	7.475744e+03	7.475744e+03	1.967387e+02	2.437339e-02	2.437153e-02	1.862746e-06	1.243469e+08	1.445622e+16	7.988294e-12	3.260330e-06
1.985630e-19	1.000000e-02	7.416607e+03	7.416607e+03	1.960273e+02	2.460930e-02	2.460741e-02	1.885964e-06	-2.100559e+08	-2.327226e+16	-1.404105e-11	3.318134e-06
2.064805e-19	1.000000e-02	7.378676e+03	7.378676e+03	1.953193e+02	2.494197e-02	2.494006e-02	1.909487e-06	1.339292e+08	1.387462e+16	9.184895e-12	3.380278e-06
2.147138e-19	1.000000e-02	7.356838e+03	7.356838e+03	1.946184e+02	2.530414e-02	2.530221e-02	1.933392e-06	1.480832e+08	1.427407e+16	1.030720e-11	3.439540e-06
2.232754e-19	1.000000e-02	7.330486e+03	7.330486e+03	1.939039e+02	2.566879e-02	2.566683e-02	1.957386e-06	-1.464121e+08	-1.313864e+16	-1.037539e-11	3.501648e-06
2.321784e-19	1.000000e-02	7.280968e+03	7.280968e+03	1.932006e+02	2.594722e-02	2.594523e-02	1.981779e-06	1.539670e+08	1.309103e+16	1.128686e-11	3.563704e-06
2.414363e-19	1.000000e-02	7.245287e+03	7.245287e+03	1.924970e+02	2.627652e-02	2.627451e-02	2.006529e-06	1.030507e+08	8.226444e+15	7.742199e-12	3.626705e-06
2.510635e-19	1.000000e-02	7.206049e+03	7.206049e+03	1.917977e+02	2.660646e-02	2.660443e-02	2.031460e-06	2.375101e+08	1.781340e+16	1.833527e-11	3.692240e-06
2.610745e-19	1.000000e-02	7.183098e+03	7.183098e+03	1.910953e+02	2.700922e-02	2.700717e-02	2.056852e-06	-3.770659e+08	-2.623352e+16	-2.957668e-11	3.760108e-06
2.714846e-19	1.000000e-02	7.155305e+03	7.155305e+03	1.903949e+02	2.735718e-02	2.735510e-02	2.082328e-06	-1.243086e+08	-8.112303e+15	-9.941494e-12	3.823343e-06
2.823099e-19	1.000000e-02	7.105723e+03	7.105723e+03	1.897039e+02	2.769686e-02	2.769475e-02	2.108184e-06	1.268084e+08	7.780285e+15	1.050021e-11	3.897824e-06
2.935669e-19	1.000000e-02	7.083699e+03	7.083699e+03	1.890094e+02	2.807442e-02	2.807229e-02	2.134359e-06	4.751630e+08	2.724509e+16	3.996072e-11	3.963244e-06
3.052727e-19	1.000000e-02	7.044616e+03	7.044616e+03	1.883171e+02	2.844295e-02	2.844079e-02	2.160843e-06	2.393583e+08	1.285805e+16	2.069441e-11	4.037545e-06
3.174452e-19	1.000000e-02	7.001945e+03	7.001945e+03	1.876289e+02	2.877632e-02	2.877414e-02	2.187384e-06	-2.175698e+08	-1.102610e+16	-1.939083e-11	4.109761e-06
3.301031e-19	1.000000e-02	6.986597e+03	6.986597e+03	1.869380e+02	2.920449e-02	2.920227e-02	2.214778e-06	3.632949e+08	1.710060e+16	3.273574e-11	4.180073e-06
3.432658e-19	1.000000e-02	6.936341e+03	6.936341e+03	1.862545e+02	2.954982e-02	2.954758e-02	2.242074e-06	2.362588e+08	1.048610e+16	2.207126e-11	4.260145e-06
3.569533e-19	1.000000e-02	6.911436e+03	6.911436e+03	1.855709e+02	2.994689e-02	2.994462e-02	2.269810e-06	-2.014929e+08	-8.365678e+15	-1.916504e-11	4.332948e-06
3.711866e-19	1.000000e-02	6.880811e+03	6.880811e+03	1.848871e+02	3.035446e-02	3.035216e-02	2.297841e-06	-3.382989e+09	-1.312768e+17	-3.289984e-10	4.411466e-06
3.859874e-19	1.000000e-02	6.838708e+03	6.838708e+03	1.842057e+02	3.074408e-02	3.074176e-02	2.326338e-06	1.898257e+08	6.911100e+15	1.903601e-11	4.495598e-06
4.013784e-19	1.000000e-02	6.820397e+03	6.820397e+03	1.835354e+02	3.120601e-02	3.120366e-02	2.354906e-06	-1.153737e+09	-3.898658e+16	-1.172599e-10	4.575396e-06
4.173831e-19	1.000000e-02	6.794949e+03	6.794949e+03	1.828519e+02	3.160752e-02	3.160513e-02	2.384072e-06	-2.699483e+08	-8.557142e+15	-2.795380e-11	4.651619e-06
4.340260e-19	1.000000e-02	6.764952e+03	6.764952e+03	1.821750e+02	3.205104e-02	3.204863e-02	2.413440e-06	2.316645e+08	6.849341e+15	2.452603e-11	4.737808e-06
4.513326e-19	1.000000e-02	6.727246e+03	6.727246e+03	1.815046e+02	3.244799e-02	3.244555e-02	2.443183e-06	2.536029e+08	7.050423e+15	2.760952e-11	4.823369e-06
4.693292e-19	1.000000e-02	6.683996e+03	6.683996e+03	1.808361e+02	3.283650e-02	3.283403e-02	2.473284e-06	-2.920293e+10	-7.649658e+17	-3.283499e-09	4.912705e-06
4.880434e-19	1.000000e-02	6.670081e+03	6.670081e+03	1.801628e+02	3.331633e-02	3.331383e-02	2.503655e-06	6.529079e+08	1.590619e+16	7.418012e-11	4.994891e-06
5.075038e-19	1.000000e-02	6.643195e+03	6.643195e+03	1.794973e+02	3.378358e-02	3.378104e-02	2.534634e-06	-3.193833e+08	-7.257452e+15	-3.702699e-11	5.085441e-06
5.277402e-19	1.000000e-02	6.613770e+03	6.613770e+03	1.788368e+02	3.423476e-02	3.423220e-02	2.565761e-06	1.556300e+09	3.309457e+16	1.844757e-10	5.176285e-06
5.487835e-19	1.000000e-02	6.577405e+03	6.577405e+03	1.781719e+02	3.468336e-02	3.468076e-02	2.597024e-06	4.055629e+08	8.080767e+15	4.941702e-11	5.273107e-06
5.706659e-19	1.000000e-02	6.537973e+03	6.537973e+03	1.775122e+02	3.511816e-02	3.511553e-02	2.629079e-06	5.530116e+09	1.035322e+17	6.944002e-10	5.371414e-06
5.934208e-19	1.000000e-02	6.527426e+03	6.527426e+03	1.768543e+02	3.562815e-02	3.562549e-02	2.661451e-06	-3.259202e+09	-5.677340e+16	-4.125655e-10	5.458224e-06
6.170831e-19	1.000000e-02	6.491643e+03	6.491643e+03	1.761891e+02	3.607720e-02	3.607450e-02	2.693717e-06	-1.514374e+09	-2.477816e+16	-1.970385e-10	5.557483e-06
6.416889e-19	1.000000e-02	6.463356e+03	6.463356e+03	1.755438e+02	3.656494e-02	3.656221e-02	2.726945e-06	-5.087852e+08	-7.784132e+15	-6.766053e-11	5.657268e-06
6.672759e-19	1.000000e-02	6.436235e+03	6.436235e+03	1.748857e+02	3.707484e-02	3.707208e-02	2.760354e-06	7.864535e+08	1.122733e+16	1.068083e-10	5.760331e-06
6.938831e-19	1.000000e-02	6.418531e+03	6.418531e+03	1.742297e+02	3.758475e-02	3.758196e-02	2.794036e-06	-6.699440e+08	-8.932648e+15	-9.224684e-11	5.855662e-06
7.215513e-19	1.000000e-02	6.385407e+03	6.385407e+03	1.735847e+02	3.807274e-02	3.806991e-02	2.828329e-06	1.158008e+10	1.447574e+17	1.636289e-09	5.962462e-06
7.503227e-19	1.000000e-02	6.356237e+03	6.356237e+03	1.729387e+02	3.856938e-02	3.856652e-02	2.862849e-06	5.801544e+08	6.797204e+15	8.387538e-11	6.067958e-06
7.802413e-19	1.000000e-02	6.327695e+03	6.327695e+03	1.722863e+02	3.908639e-02	3.908349e-02	2.897749e-06	1.624328e+09	1.780516e+16	2.401802e-10	6.177034e-06
8.113529e-19	1.000000e-02	6.298889e+03	6.298889e+03	1.716473e+02	3.960769e-02	3.960475e-02	2.933252e-06	1.203577e+09	1.234743e+16	1.820729e-10	6.288043e-06
8.437051e-19	1.000000e-02	6.283256e+03	6.283256e+03	1.710121e+02	4.016024e-02	4.015727e-02	2.969034e-06	-9.495003e+08	-9.088954e+15	-1.454329e-10	6.391628e-06
8.773473e-19	1.000000e-02	6.247369e+03	6.247369e+03	1.703650e+02	4.068135e-02	4.067835e-02	3.005129e-06	1.102264e+09	9.892557e+15	1.737365e-10	6.511758e-06
9.123310e-19	1.000000e-02	6.235826e+03	6.235826e+03	1.697282e+02	4.124650e-02	4.124346e-02	3.041914e-06	-8.091283e+08	-6.777689e+15	-1.287178e-10	6.614441e-06
9.487097e-19	1.000000e-02	6.213180e+03	6.213180e+03	1.690858e+02	4.181590e-02	4.181282e-02	3.078866e-06	-1.616856e+09	-1.264631e+16	-2.619347e-10	6.730194e-06
9.865389e-19	1.000000e-02	6.174607e+03	6.174607e+03	1.684566e+02	4.233989e-02	4.233677e-02	3.116231e-06	1.234816e+10	9.075148e+16	2.063702e-09	6.857099e-06
1.025876e-18	1.000000e-02	6.144780e+03	6.144780e+03	1.678212e+02	4.289954e-02	4.289639e-02	3.154121e-06	4.528826e+09	3.116896e+16	7.754349e-10	6.981461e-06
1.066783e-18	1.000000e-02	6.132056e+03	6.132056e+03	1.671927e+02	4.348913e-02	4.348594e-02	3.192539e-06	1.944029e+09	1.249681e+16	3.363282e-10	7.092096e-06
1.109320e-18	1.000000e-02	6.099444e+03	6.099444e+03	1.665676e+02	4.405877e-02	4.405554e-02	3.231394e-06	-2.101243e+09	-1.265652e+16	-3.733500e-10	7.223408e-06
1.153553e-18	1.000000e-02	6.077970e+03	6.077970e+03	1.659384e+02	4.466299e-02	4.465971e-02	3.270820e-06	-1.133157e+11	-6.376047e+17	-2.049221e-08	7.348339e-06
1.199551e-18	1.000000e-02	6.059860e+03	6.059860e+03	1.653062e+02	4.527126e-02	4.526795e-02	3.310298e-06	1.427929e+09	7.509203e+15	2.621108e-10	7.470677e-06
1.247382e-18	1.000000e-02	6.033733e+03	6.033733e+03	1.646878e+02	4.586582e-02	4.586247e-02	3.350459e-06	1.603486e+10	7.899859e+16	3.007641e-09	7.601566e-06
1.297121e-18	1.000000e-02	6.007168e+03	6.007168e+03	1.640672e+02	4.646995e-02	4.646656e-02	3.391299e-06	-2.719063e+10	-1.254753e+17	-5.213886e-09	7.735750e-06
1.348842e-18	1.000000e-02	5.986707e+03	5.986707e+03	1.634506e+02	4.710467e-02	4.710124e-02	3.432121e-06	3.266977e+09	1.408724e+16	6.372315e-10	7.868211e-06
1.402627e-18	1.000000e-02	5.965346e+03	5.965346e+03	1.628260e+02	4.772637e-02	4.772289e-02	3.473580e-06	-2.102497e+09	-8.490697e+15	-4.174920e-10	8.000603e-06
1.458556e-18	1.000000e-02	5.935809e+03	5.935809e+03	1.622122e+02	4.835284e-02	4.834932e-02	3.515774e-06	-2.318248e+09	-8.771018e+15	-4.719019e-10	8.145957e-06
1.516714e-18	1.000000e-02	5.917972e+03	5.917972e+03	1.615968e+02	4.900711e-02	4.900355e-02	3.558328e-06	-5.710814e+10	-2.020239e+17	-1.180116e-08	8.281064e-06
1.577193e-18	1.000000e-02	5.894734e+03	5.894734e+03	1.609879e+02	4.964071e-02	4.963711e-02	3.601309e-06	-8.213195e+09	-2.724722e+16	-1.730942e-09	8.421197e-06
1.640082e-18	1.000000e-02	5.870029e+03	5.870029e+03	1.603793e+02	5.031248e-02	5.030884e-02	3.644852e-06	2.854523e+09	8.854312e+15	6.143607e-10	8.571078e-06
1.705479e-18	1.000000e-02	5.855457e+03	5.855457e+03	1.597671e+02	5.098235e-02	5.097866e-02	3.688726e-06	6.374241e+09	1.850671e+16	1.389043e-09	8.706809e-06
1.773484e-18	1.000000e-02	5.825245e+03	5.825245e+03	1.591661e+02	5.164759e-02	5.164385e-02	3.733207e-06	-9.234168e+09	-2.512740e+16	-2.064991e-09	8.866166e-06
1.844201e-18	1.000000e-02	5.801948e+03	5.801948e+03	1.585601e+02	5.232729e-02	5.232351e-02	3.778568e-06	4.199916e+09	1.070531e+16	9.582140e-10	9.018917e-06
1.917737e-18	1.000000e-02	5.787311e+03	5.787311e+03	1.579492e+02	5.302736e-02	5.302354e-02	3.823844e-06	2.937109e+09	7.005191e+15	6.786211e-10	9.162695e-06
1.994206e-18	1.000000e-02	5.759701e+03	5.759701e+03	1.573495e+02	5.372602e-02	5.372215e-02	3.870007e-06	1.114547e+10	2.489860e+16	2.637485e-09	9.327918e-06
2.073724e-18	1.000000e-02	5.734382e+03	5.734382e+03	1.567578e+02	5.441288e-02	5.440896e-02	3.916496e-06	-9.382610e+09	-1.967049e+16	-2.269770e-09	9.488883e-06
2.156412e-18	1.000000e-02	5.716622e+03	5.716622e+03	1.561503e+02	5.512973e-02	5.512577e-02	3.963514e-06	-6.753152e+09	-1.326103e+16	-1.659207e-09	9.643760e-06
2.242398e-18	1.000000e-02	5.691642e+03	5.691642e+03	1.555648e+02	5.584232e-02	5.583831e-02	4.011162e-06	7.312640e+09	1.346657e+16	1.836444e-09	9.811286e-06
2.331812e-18	1.000000e-02	5.672152e+03	5.672152e+03	1.549699e+02	5.658691e-02	5.658286e-02	4.059217e-06	3.763628e+09	6.486741e+15	9.615205e-10	9.976269e-06
2.424791e-18	1.000000e-02	5.651280e+03	5.651280e+03	1.543773e+02	5.732524e-02	5.732113e-02	4.108040e-06	-8.366701e+09	-1.351528e+16	-2.177266e-09	1.014376e-05
2.521478e-18	1.000000e-02	5.632397e+03	5.632397e+03	1.537903e+02	5.806083e-02	5.805667e-02	4.157595e-06	8.615999e+09	1.305839e+16	2.279979e-09	1.030837e-05
2.622021e-18	1.000000e-02	5.612199e+03	5.612199e+03	1.531978e+02	5.884019e-02	5.883598e-02	4.207653e-06	7.378976e+09	1.046227e+16	1.988025e-09	1.048434e-05
2.726572e-18	1.000000e-02	5.595728e+03	5.595728e+03	1.526118e+02	5.961984e-02	5.961558e-02	4.257658e-06	-1.256135e+10	-1.667563e+16	-3.434349e-09	1.065453e-05
2.835292e-18	1.000000e-02	5.573752e+03	5.573752e+03	1.520325e+02	6.038488e-02	6.038057e-02	4.309029e-06	5.807428e+09	7.233406e+15	1.619336e-09	1.083379e-05
2.948348e-18	1.000000e-02	5.547371e+03	5.547371e+03	1.514500e+02	6.115409e-02	6.114973e-02	4.359973e-06	-8.535364e+09	-9.979169e+15	-2.437121e-09	1.102398e-05
3.065912e-18	1.000000e-02	5.525445e+03	5.525445e+03	1.508712e+02	6.194987e-02	6.194546e-02	4.412536e-06	8.300434e+09	9.097013e+15	2.417441e-09	1.121174e-05
3.188163e-18	1.000000e-02	5.511904e+03	5.511904e+03	1.502853e+02	6.277124e-02	6.276677e-02	4.465326e-06	9.867412e+09	1.012511e+16	2.909285e-09	1.138830e-05
3.315289e-18	1.000000e-02	5.488601e+03	5.488601e+03	1.497071e+02	6.355254e-02	6.354802e-02	4.518507e-06	3.659409e+10	3.529770e+16	1.102031e-08	1.157901e-05
3.447484e-18	1.000000e-02	5.469780e+03	5.469780e+03	1.491396e+02	6.439469e-02	6.439012e-02	4.572442e-06	-7.273112e+09	-6.568556e+15	-2.228241e-09	1.177281e-05
3.584950e-18	1.000000e-02	5.443491e+03	5.443491e+03	1.485610e+02	6.520313e-02	6.519850e-02	4.627200e-06	1.266671e+10	1.074785e+16	3.975278e-09	1.197818e-05
3.727898e-18	1.000000e-02	5.433758e+03	5.433758e+03	1.479845e+02	6.605933e-02	6.605465e-02	4.682171e-06	-8.252356e+09	-6.560051e+15	-2.613172e-09	1.215721e-05
3.876545e-18	1.000000e-02	5.403315e+03	5.403315e+03	1.474168e+02	6.688200e-02	6.687726e-02	4.738369e-06	-1.045242e+10	-7.810355e+15	-3.404136e-09	1.237796e-05
4.031120e-18	1.000000e-02	5.390797e+03	5.390797e+03	1.468525e+02	6.776562e-02	6.776082e-02	4.794702e-06	-1.152817e+10	-8.067023e+15	-3.798277e-09	1.257061e-05
4.191859e-18	1.000000e-02	5.372788e+03	5.372788e+03	1.462803e+02	6.863562e-02	6.863077e-02	4.851434e-06	1.905114e+10	1.250757e+16	6.382835e-09	1.277468e-05
4.359006e-18	1.000000e-02	5.351110e+03	5.351110e+03	1.457169e+02	6.949948e-02	6.949457e-02	4.909723e-06	-1.158308e+10	-7.143584e+15	-3.960005e-09	1.298786e-05
4.532819e-18	1.000000e-02	5.333776e+03	5.333776e+03	1.451576e+02	7.037974e-02	7.037477e-02	4.967976e-06	-3.943131e+10	-2.283510e+16	-1.370120e-08	1.319510e-05
4.713562e-18	1.000000e-02	5.311081e+03	5.311081e+03	1.445897e+02	7.128392e-02	7.127889e-02	5.026728e-06	1.220605e+11	6.631585e+16	4.332631e-08	1.342173e-05
4.901513e-18	1.000000e-02	5.295283e+03	5.295283e+03	1.440330e+02	7.218244e-02	7.217735e-02	5.086439e-06	2.254248e+10	1.150387e+16	8.121700e-09	1.363146e-05
5.096957e-18	1.000000e-02	5.272100e+03	5.272100e+03	1.434760e+02	7.311573e-02	7.311058e-02	5.147067e-06	1.995024e+10	9.547598e+15	7.347188e-09	1.386843e-05
5.300195e-18	1.000000e-02	5.256924e+03	5.256924e+03	1.429184e+02	7.404080e-02	7.403559e-02	5.208040e-06	-1.274050e+11	-5.725734e+16	-4.760136e-08	1.408443e-05
5.511537e-18	1.000000e-02	5.234999e+03	5.234999e+03	1.423673e+02	7.496650e-02	7.496123e-02	5.269932e-06	2.388300e+10	1.008678e+16	9.111654e-09	1.432025e-05
5.731307e-18	1.000000e-02	5.217001e+03	5.217001e+03	1.418095e+02	7.590809e-02	7.590275e-02	5.332157e-06	1.804660e+10	7.160696e+15	7.004578e-09	1.455014e-05
5.959839e-18	1.000000e-02	5.193021e+03	5.193021e+03	1.412649e+02	7.684695e-02	7.684156e-02	5.395315e-06	-3.051349e+10	-1.138567e+16	-1.211944e-08	1.479812e-05
6.197484e-18	1.000000e-02	5.179839e+03	5.179839e+03	1.407137e+02	7.784037e-02	7.783491e-02	5.459075e-06	-1.885149e+10	-6.596616e+15	-7.583253e-09	1.502757e-05
6.444605e-18	1.000000e-02	5.159749e+03	5.159749e+03	1.401646e+02	7.880796e-02	7.880244e-02	5.523592e-06	-1.757315e+11	-5.780951e+16	-7.207722e-08	1.527360e-05
6.701579e-18	1.000000e-02	5.139996e+03	5.139996e+03	1.396173e+02	7.979395e-02	7.978837e-02	5.588702e-06	1.049209e+11	3.243488e+16	4.386718e-08	1.552413e-05
6.968800e-18	1.000000e-02	5.118532e+03	5.118532e+03	1.390757e+02	8.078481e-02	8.077915e-02	5.655577e-06	-3.430227e+10	-9.969523e+15	-1.464492e-08	1.578281e-05
7.246677e-18	1.000000e-02	5.101426e+03	5.101426e+03	1.385340e+02	8.180164e-02	8.179592e-02	5.721901e-06	-3.357969e+10	-9.167835e+15	-1.457840e-08	1.603505e-05
7.535634e-18	1.000000e-02	5.083335e+03	5.083335e+03	1.379907e+02	8.282646e-02	8.282067e-02	5.789205e-06	3.481625e+10	8.931752e+15	1.538614e-08	1.629372e-05
7.836112e-18	1.000000e-02	5.065491e+03	5.065491e+03	1.374591e+02	8.383799e-02	8.383214e-02	5.857399e-06	3.000591e+10	7.244400e+15	1.349554e-08	1.655081e-05
8.148572e-18	1.000000e-02	5.048055e+03	5.048055e+03	1.369138e+02	8.486391e-02	8.485799e-02	5.926106e-06	-1.145598e+11	-2.602657e+16	-5.242073e-08	1.681121e-05
8.473492e-18	1.000000e-02	5.030183e+03	5.030183e+03	1.363808e+02	8.593984e-02	8.593384e-02	5.996320e-06	-7.820917e+10	-1.668342e+16	-3.642754e-08	1.708483e-05
8.811367e-18	1.000000e-02	5.009230e+03	5.009230e+03	1.358465e+02	8.698665e-02	8.698058e-02	6.066928e-06	8.489745e+10	1.704636e+16	4.037673e-08	1.736527e-05
9.162715e-18	1.000000e-02	4.990648e+03	4.990648e+03	1.353129e+02	8.804643e-02	8.804029e-02	6.138301e-06	6.179893e+10	1.167945e+16	2.994248e-08	1.764228e-05
9.528072e-18	1.000000e-02	4.972824e+03	4.972824e+03	1.347847e+02	8.913013e-02	8.912392e-02	6.210360e-06	3.943785e+10	7.011171e+15	1.945311e-08	1.792344e-05
9.907998e-18	1.000000e-02	4.952824e+03	4.952824e+03	1.342501e+02	9.024209e-02	9.023581e-02	6.283012e-06	-4.853770e+10	-8.110236e+15	-2.442901e-08	1.822033e-05
1.030307e-17	1.000000e-02	4.936136e+03	4.936136e+03	1.337283e+02	9.133368e-02	9.132732e-02	6.356920e-06	1.337363e+11	2.104237e+16	6.845498e-08	1.850307e-05
1.071390e-17	1.000000e-02	4.915552e+03	4.915552e+03	1.331992e+02	9.246173e-02	9.245530e-02	6.431461e-06	-1.655298e+11	-2.449436e+16	-8.651791e-08	1.881004e-05
1.114111e-17	1.000000e-02	4.899415e+03	4.899415e+03	1.326738e+02	9.357728e-02	9.357077e-02	6.507175e-06	2.691093e+11	3.750392e+16	1.429878e-07	1.909968e-05
1.158536e-17	1.000000e-02	4.879016e+03	4.879016e+03	1.321540e+02	9.472602e-02	9.471943e-02	6.582968e-06	1.892859e+11	2.481829e+16	1.026948e-07	1.941498e-05
1.204732e-17	1.000000e-02	4.861816e+03	4.861816e+03	1.316325e+02	9.588319e-02	9.587653e-02	6.659948e-06	-4.074640e+11	-5.027786e+16	-2.250029e-07	1.972169e-05
1.252770e-17	1.000000e-02	4.846832e+03	4.846832e+03	1.311163e+02	9.702574e-02	9.701900e-02	6.738244e-06	-3.238374e+11	-3.766103e+16	-1.816053e-07	2.001838e-05
1.302723e-17	1.000000e-02	4.828955e+03	4.828955e+03	1.305918e+02	9.820019e-02	9.819337e-02	6.816067e-06	-1.253158e+11	-1.372284e+16	-7.158655e-08	2.033570e-05
1.354668e-17	1.000000e-02	4.809327e+03	4.809327e+03	1.300831e+02	9.940327e-02	9.939637e-02	6.896227e-06	-9.050820e+10	-9.325767e+15	-5.276642e-08	2.066885e-05
1.408685e-17	1.000000e-02	4.791757e+03	4.791757e+03	1.295610e+02	1.006035e-01	1.005965e-01	6.976459e-06	-5.021757e+12	-4.872932e+17	-2.981761e-06	2.099511e-05
1.464855e-17	1.000000e-02	4.774730e+03	4.774730e+03	1.290520e+02	1.018017e-01	1.017947e-01	7.057991e-06	-4.250486e+11	-3.887430e+16	-2.569129e-07	2.132094e-05
1.523265e-17	1.000000e-02	4.755918e+03	4.755918e+03	1.285364e+02	1.030054e-01	1.029982e-01	7.140027e-06	-1.156217e+12	-9.971033e+16	-7.127856e-07	2.165836e-05
1.584005e-17	1.000000e-02	4.742765e+03	4.742765e+03	1.280312e+02	1.042352e-01	1.042280e-01	7.223119e-06	-1.838209e+11	-1.493903e+16	-1.149022e-07	2.197773e-05
1.647166e-17	1.000000e-02	4.720090e+03	4.720090e+03	1.275246e+02	1.054888e-01	1.054815e-01	7.307401e-06	-8.887207e+11	-6.803507e+16	-5.689905e-07	2.234890e-05
1.712845e-17	1.000000e-02	4.706433e+03	4.706433e+03	1.270190e+02	1.067635e-01	1.067561e-01	7.392478e-06	-3.643132e+11	-2.626402e+16	-2.366501e-07	2.268459e-05
1.781144e-17	1.000000e-02	4.687215e+03	4.687215e+03	1.265100e+02	1.080054e-01	1.079979e-01	7.477564e-06	2.573393e+11	1.750969e+16	1.706172e-07	2.304255e-05
1.852166e-17	1.000000e-02	4.671324e+03	4.671324e+03	1.260060e+02	1.092991e-01	1.092915e-01	7.564937e-06	3.611367e+11	2.315207e+16	2.435358e-07	2.339787e-05
1.926020e-17	1.000000e-02	4.648587e+03	4.648587e+03	1.255120e+02	1.105983e-01	1.105906e-01	7.652662e-06	-1.439557e+11	-8.699357e+15	-9.947534e-08	2.379181e-05
2.002819e-17	1.000000e-02	4.636652e+03	4.636652e+03	1.250036e+02	1.118903e-01	1.118826e-01	7.740697e-06	3.247315e+11	1.851661e+16	2.272966e-07	2.413171e-05
2.082680e-17	1.000000e-02	4.616337e+03	4.616337e+03	1.245090e+02	1.132097e-01	1.132019e-01	7.831044e-06	2.195053e+11	1.180392e+16	1.570539e-07	2.452371e-05
2.165726e-17	1.000000e-02	4.602302e+03	4.602302e+03	1.240084e+02	1.145367e-01	1.145288e-01	7.921571e-06	-2.760106e+11	-1.400240e+16	-2.005124e-07	2.488683e-05
2.252083e-17	1.000000e-02	4.584733e+03	4.584733e+03	1.235138e+02	1.159098e-01	1.159018e-01	8.013229e-06	1.610293e+12	7.696695e+16	1.192411e-06	2.528169e-05
2.341883e-17	1.000000e-02	4.567352e+03	4.567352e+03	1.230196e+02	1.172279e-01	1.172198e-01	8.106152e-06	-1.846545e+11	-8.340752e+15	-1.393570e-07	2.566649e-05
2.435264e-17	1.000000e-02	4.548449e+03	4.548449e+03	1.225286e+02	1.186173e-01	1.186091e-01	8.199599e-06	-2.876120e+11	-1.224806e+16	-2.216061e-07	2.607862e-05
2.532369e-17	1.000000e-02	4.533799e+03	4.533799e+03	1.220358e+02	1.199808e-01	1.199725e-01	8.293616e-06	-3.630785e+11	-1.460296e+16	-2.843022e-07	2.646364e-05
2.633345e-17	1.000000e-02	4.515974e+03	4.515974e+03	1.215473e+02	1.214017e-01	1.213933e-01	8.390040e-06	-1.527821e+12	-5.793598e+16	-1.220131e-06	2.688273e-05
2.738348e-17	1.000000e-02	4.500907e+03	4.500907e+03	1.210559e+02	1.228002e-01	1.227917e-01	8.486512e-06	-2.656260e+11	-9.512062e+15	-2.157057e-07	2.728344e-05
2.847538e-17	1.000000e-02	4.483765e+03	4.483765e+03	1.205727e+02	1.242015e-01	1.241929e-01	8.583706e-06	4.765187e+11	1.612299e+16	3.944183e-07	2.770027e-05
2.961082e-17	1.000000e-02	4.462838e+03	4.462838e+03	1.200869e+02	1.256514e-01	1.256427e-01	8.682635e-06	-3.459816e+11	-1.104631e+16	-2.931493e-07	2.815504e-05
3.079153e-17	1.000000e-02	4.449883e+03	4.449883e+03	1.196026e+02	1.270843e-01	1.270755e-01	8.782565e-06	3.982034e+11	1.201283e+16	3.423364e-07	2.855902e-05
3.201933e-17	1.000000e-02	4.433426e+03	4.433426e+03	1.191191e+02	1.285147e-01	1.285058e-01	8.883158e-06	2.031385e+12	5.794664e+16	1.779042e-06	2.898767e-05
3.329608e-17	1.000000e-02	4.415315e+03	4.415315e+03	1.186397e+02	1.300134e-01	1.300045e-01	8.985637e-06	7.244462e+12	1.950136e+17	6.475731e-06	2.944602e-05
3.462374e-17	1.000000e-02	4.398940e+03	4.398940e+03	1.181623e+02	1.314978e-01	1.314887e-01	9.088073e-06	1.334797e+12	3.394871e+16	1.215532e-06	2.989306e-05
3.600434e-17	1.000000e-02	4.382477e+03	4.382477e+03	1.176807e+02	1.329889e-01	1.329797e-01	9.191977e-06	-7.024805e+11	-1.688719e+16	-6.518195e-07	3.034560e-05
3.743999e-17	1.000000e-02	4.366381e+03	4.366381e+03	1.172064e+02	1.345219e-01	1.345126e-01	9.297351e-06	1.907376e+12	4.329832e+16	1.802683e-06	3.080856e-05
3.893289e-17	1.000000e-02	4.348135e+03	4.348135e+03	1.167307e+02	1.360226e-01	1.360132e-01	9.404113e-06	9.467384e+12	2.033175e+17	9.137055e-06	3.128298e-05
4.048531e-17	1.000000e-02	4.334694e+03	4.334694e+03	1.162591e+02	1.375514e-01	1.375419e-01	9.510721e-06	3.761750e+11	7.639488e+15	3.687133e-07	3.173267e-05
4.209964e-17	1.000000e-02	4.318067e+03	4.318067e+03	1.157895e+02	1.390822e-01	1.390725e-01	9.619746e-06	4.177063e+11	8.026271e+15	4.173642e-07	3.220936e-05
4.377833e-17	1.000000e-02	4.301409e+03	4.301409e+03	1.153174e+02	1.406552e-01	1.406454e-01	9.729113e-06	3.572260e+11	6.488805e+15	3.638987e-07	3.269979e-05
4.552397e-17	1.000000e-02	4.285790e+03	4.285790e+03	1.148479e+02	1.422330e-01	1.422232e-01	9.839356e-06	5.449546e+11	9.361765e+15	5.653238e-07	3.318713e-05
4.733921e-17	1.000000e-02	4.269185e+03	4.269185e+03	1.143831e+02	1.438574e-01	1.438475e-01	9.951811e-06	8.633073e+11	1.401212e+16	9.131281e-07	3.369669e-05
4.922683e-17	1.000000e-02	4.252789e+03	4.252789e+03	1.139161e+02	1.454325e-01	1.454225e-01	1.006532e-05	-9.961636e+11	-1.531168e+16	-1.074120e-06	3.419698e-05
5.118972e-17	1.000000e-02	4.235803e+03	4.235803e+03	1.134475e+02	1.470231e-01	1.470129e-01	1.017929e-05	5.190352e+12	7.555608e+16	5.709651e-06	3.470961e-05
5.323088e-17	1.000000e-02	4.217862e+03	4.217862e+03	1.129854e+02	1.486832e-01	1.486729e-01	1.029451e-05	-1.163766e+12	-1.601608e+16	-1.307661e-06	3.525085e-05
5.535342e-17	1.000000e-02	4.201676e+03	4.201676e+03	1.125269e+02	1.503079e-01	1.502975e-01	1.041154e-05	-1.251395e+12	-1.631116e+16	-1.433418e-06	3.577333e-05
5.756061e-17	1.000000e-02	4.185131e+03	4.185131e+03	1.120624e+02	1.519910e-01	1.519805e-01	1.052961e-05	1.034092e+13	1.274881e+17	1.208106e-05	3.631691e-05
5.985580e-17	1.000000e-02	4.171128e+03	4.171128e+03	1.116075e+02	1.536551e-01	1.536444e-01	1.064836e-05	-1.061283e+14	-1.239072e+18	-1.260824e-04	3.683777e-05
6.224251e-17	1.000000e-02	4.154759e+03	4.154759e+03	1.111486e+02	1.553051e-01	1.552943e-01	1.076862e-05	7.359413e+11	8.145452e+15	8.916727e-07	3.738004e-05
6.472439e-17	1.000000e-02	4.138291e+03	4.138291e+03	1.106926e+02	1.570319e-01	1.570210e-01	1.089124e-05	2.325966e+12	2.435925e+16	2.874680e-06	3.794608e-05
6.730524e-17	1.000000e-02	4.122498e+03	4.122498e+03	1.102350e+02	1.587073e-01	1.586962e-01	1.101396e-05	-3.397932e+12	-3.374665e+16	-4.280589e-06	3.849784e-05
6.998899e-17	1.000000e-02	4.106984e+03	4.106984e+03	1.097789e+02	1.604509e-01	1.604398e-01	1.113775e-05	1.546562e+12	1.454307e+16	1.985380e-06	3.906783e-05
7.277976e-17	1.000000e-02	4.091159e+03	4.091159e+03	1.093324e+02	1.621749e-01	1.621636e-01	1.126330e-05	1.188590e+12	1.059531e+16	1.555577e-06	3.964033e-05
7.568181e-17	1.000000e-02	4.073972e+03	4.073972e+03	1.088805e+02	1.639721e-01	1.639607e-01	1.138936e-05	-1.158144e+13	-9.770427e+16	-1.547974e-05	4.024869e-05
7.869957e-17	1.000000e-02	4.057626e+03	4.057626e+03	1.084274e+02	1.657179e-01	1.657063e-01	1.151784e-05	-1.220213e+12	-9.763130e+15	-1.664051e-06	4.084108e-05
8.183767e-17	1.000000e-02	4.042344e+03	4.042344e+03	1.079853e+02	1.674787e-01	1.674670e-01	1.164719e-05	1.476306e+12	1.120415e+16	2.051640e-06	4.143108e-05
8.510089e-17	1.000000e-02	4.026761e+03	4.026761e+03	1.075363e+02	1.692824e-01	1.692706e-01	1.177782e-05	9.152433e+11	6.583810e+15	1.296727e-06	4.203935e-05
8.849424e-17	1.000000e-02	4.008458e+03	4.008458e+03	1.070921e+02	1.710657e-01	1.710537e-01	1.190971e-05	-4.524051e+12	-3.088257e+16	-6.557403e-06	4.267617e-05
9.202289e-17	1.000000e-02	3.995128e+03	3.995128e+03	1.066461e+02	1.729164e-01	1.729044e-01	1.204393e-05	2.238435e+12	1.447982e+16	3.299000e-06	4.328182e-05
9.569225e-17	1.000000e-02	3.978688e+03	3.978688e+03	1.062050e+02	1.747203e-01	1.747081e-01	1.217781e-05	-1.217464e+12	-7.477212e+15	-1.831674e-06	4.391404e-05
9.950792e-17	1.000000e-02	3.963643e+03	3.963643e+03	1.057624e+02	1.765756e-01	1.765633e-01	1.231283e-05	2.404816e+12	1.400968e+16	3.687232e-06	4.454882e-05
1.034757e-16	1.000000e-02	3.947039e+03	3.947039e+03	1.053241e+02	1.783937e-01	1.783812e-01	1.245104e-05	2.803906e+12	1.551909e+16	4.390334e-06	4.519683e-05
1.076018e-16	1.000000e-02	3.930704e+03	3.930704e+03	1.048839e+02	1.803102e-01	1.802976e-01	1.258967e-05	1.573717e+12	8.257068e+15	2.515744e-06	4.587223e-05
1.118923e-16	1.000000e-02	3.914746e+03	3.914746e+03	1.044460e+02	1.822136e-01	1.822008e-01	1.273004e-05	1.469469e+12	7.315716e+15	2.397364e-06	4.654544e-05
1.163540e-16	1.000000e-02	3.900632e+03	3.900632e+03	1.040142e+02	1.840925e-01	1.840797e-01	1.287130e-05	-3.285820e+13	-1.554043e+17	-5.458335e-05	4.719556e-05
1.209935e-16	1.000000e-02	3.885080e+03	3.885080e+03	1.035767e+02	1.859707e-01	1.859577e-01	1.301512e-05	3.424569e+12	1.539514e+16	5.803595e-06	4.786791e-05
1.258180e-16	1.000000e-02	3.869647e+03	3.869647e+03	1.031412e+02	1.879269e-01	1.879137e-01	1.315845e-05	-2.227502e+12	-9.503281e+15	-3.850813e-06	4.856434e-05
1.308349e-16	1.000000e-02	3.853093e+03	3.853093e+03	1.027094e+02	1.898909e-01	1.898776e-01	1.330517e-05	-1.926237e+12	-7.801705e+15	-3.402150e-06	4.928270e-05
1.360519e-16	1.000000e-02	3.836771e+03	3.836771e+03	1.022774e+02	1.918047e-01	1.917913e-01	1.345115e-05	7.860338e+12	3.027921e+16	1.418088e-05	4.999119e-05
1.414769e-16	1.000000e-02	3.819404e+03	3.819404e+03	1.018511e+02	1.937792e-01	1.937656e-01	1.360097e-05	-1.950519e+13	-7.138620e+16	-3.599676e-05	5.073546e-05
1.471182e-16	1.000000e-02	3.805130e+03	3.805130e+03	1.014228e+02	1.957623e-01	1.957485e-01	1.375053e-05	-2.093134e+12	-7.280350e+15	-3.935872e-06	5.144693e-05
1.529844e-16	1.000000e-02	3.789392e+03	3.789392e+03	1.009926e+02	1.976829e-01	1.976690e-01	1.390232e-05	-3.700005e+12	-1.225623e+16	-7.103063e-06	5.216744e-05
1.590846e-16	1.000000e-02	3.773412e+03	3.773412e+03	1.005702e+02	1.997408e-01	1.997267e-01	1.405489e-05	-8.620577e+13	-2.711457e+17	-1.690272e-04	5.293373e-05
1.654280e-16	1.000000e-02	3.759384e+03	3.759384e+03	1.001414e+02	2.017439e-01	2.017297e-01	1.421022e-05	2.902390e+12	8.684685e+15	5.797805e-06	5.366407e-05
1.720243e-16	1.000000e-02	3.744016e+03	3.744016e+03	9.971948e+01	2.038269e-01	2.038126e-01	1.436676e-05	4.877506e+12	1.386404e+16	9.944902e-06	5.444072e-05
1.788837e-16	1.000000e-02	3.727622e+03	3.727622e+03	9.930223e+01	2.058546e-01	2.058401e-01	1.452412e-05	-1.050167e+14	-2.840895e+17	-2.188721e-04	5.522412e-05
1.860166e-16	1.000000e-02	3.711855e+03	3.711855e+03	9.887825e+01	2.078715e-01	2.078568e-01	1.468397e-05	-3.984196e+12	-1.026516e+16	-8.481586e-06	5.600206e-05
1.934339e-16	1.000000e-02	3.697779e+03	3.697779e+03	9.845934e+01	2.099667e-01	2.099518e-01	1.484379e-05	-5.233140e+12	-1.282362e+16	-1.135399e-05	5.678183e-05
2.011469e-16	1.000000e-02	3.682148e+03	3.682148e+03	9.804285e+01	2.119764e-01	2.119614e-01	1.500747e-05	4.179401e+12	9.765100e+15	9.261878e-06	5.756867e-05
2.091675e-16	1.000000e-02	3.666831e+03	3.666831e+03	9.762382e+01	2.141695e-01	2.141544e-01	1.517062e-05	2.967221e+13	6.585085e+16	6.714078e-05	5.840725e-05
2.175080e-16	1.000000e-02	3.650946e+03	3.650946e+03	9.720729e+01	2.162121e-01	2.161967e-01	1.533502e-05	-3.084580e+12	-6.528247e+15	-7.132802e-06	5.922083e-05
2.261810e-16	1.000000e-02	3.636171e+03	3.636171e+03	9.679594e+01	2.183842e-01	2.183687e-01	1.550309e-05	1.728493e+13	3.479857e+16	4.078848e-05	6.005884e-05
2.351998e-16	1.000000e-02	3.619839e+03	3.619839e+03	9.638108e+01	2.204843e-01	2.204686e-01	1.567202e-05	1.018075e+13	1.953850e+16	2.457111e-05	6.090998e-05
2.445782e-16	1.000000e-02	3.605594e+03	3.605594e+03	9.596577e+01	2.226182e-01	2.226024e-01	1.584215e-05	-3.527386e+12	-6.451334e+15	-8.682812e-06	6.174246e-05
2.543306e-16	1.000000e-02	3.590737e+03	3.590737e+03	9.556315e+01	2.248157e-01	2.247997e-01	1.601393e-05	5.465370e+12	9.516691e+15	1.373387e-05	6.260992e-05
2.644719e-16	1.000000e-02	3.574604e+03	3.574604e+03	9.514680e+01	2.269688e-01	2.269526e-01	1.618764e-05	-6.272917e+12	-1.041451e+16	-1.612208e-05	6.349481e-05
2.750176e-16	1.000000e-02	3.559066e+03	3.559066e+03	9.473712e+01	2.291751e-01	2.291588e-01	1.636246e-05	1.002412e+13	1.585655e+16	2.633041e-05	6.439194e-05
2.859837e-16	1.000000e-02	3.544023e+03	3.544023e+03	9.433225e+01	2.313565e-01	2.313400e-01	1.653978e-05	-6.564601e+13	-9.903748e+16	-1.761232e-04	6.528075e-05
2.973871e-16	1.000000e-02	3.527769e+03	3.527769e+03	9.392660e+01	2.335482e-01	2.335315e-01	1.671831e-05	5.195949e+12	7.477949e+15	1.426447e-05	6.620281e-05
3.092453e-16	1.000000e-02	3.514162e+03	3.514162e+03	9.352111e+01	2.357888e-01	2.357719e-01	1.689772e-05	-2.100241e+13	-2.881731e+16	-5.878300e-05	6.709674e-05
3.215762e-16	1.000000e-02	3.499338e+03	3.499338e+03	9.311653e+01	2.379411e-01	2.379241e-01	1.707991e-05	8.616833e+12	1.129796e+16	2.463256e-05	6.799605e-05
3.343989e-16	1.000000e-02	3.483550e+03	3.483550e+03	9.271375e+01	2.402109e-01	2.401937e-01	1.726266e-05	-1.552647e+13	-1.941374e+16	-4.539981e-05	6.895579e-05
3.477328e-16	1.000000e-02	3.470244e+03	3.470244e+03	9.231350e+01	2.424753e-01	2.424579e-01	1.744847e-05	-5.088772e+13	-6.071211e+16	-1.516716e-04	6.987270e-05
3.615984e-16	1.000000e-02	3.454056e+03	3.454056e+03	9.191644e+01	2.447675e-01	2.447499e-01	1.763615e-05	2.091685e+13	2.380823e+16	6.381762e-05	7.086380e-05
3.760170e-16	1.000000e-02	3.438830e+03	3.438830e+03	9.151574e+01	2.470144e-01	2.469966e-01	1.782479e-05	2.264402e+13	2.462305e+16	7.063030e-05	7.183094e-05
3.910104e-16	1.000000e-02	3.423867e+03	3.423867e+03	9.111925e+01	2.492660e-01	2.492480e-01	1.801464e-05	-4.181173e+13	-4.344929e+16	-1.332922e-04	7.280248e-05
4.066017e-16	1.000000e-02	3.409188e+03	3.409188e+03	9.072367e+01	2.516334e-01	2.516152e-01	1.820647e-05	-1.021512e+13	-1.012517e+16	-3.327208e-05	7.381036e-05
4.228147e-16	1.000000e-02	3.394061e+03	3.394061e+03	9.032442e+01	2.538652e-01	2.538468e-01	1.840058e-05	7.716039e+12	7.317763e+15	2.569729e-05	7.479689e-05
4.396742e-16	1.000000e-02	3.378251e+03	3.378251e+03	8.993418e+01	2.561864e-01	2.561678e-01	1.859737e-05	3.207387e+13	2.906507e+16	1.093411e-04	7.583403e-05
4.572059e-16	1.000000e-02	3.364192e+03	3.364192e+03	8.953903e+01	2.585220e-01	2.585032e-01	1.879459e-05	1.205099e+13	1.043602e+16	4.194788e-05	7.684520e-05
4.754367e-16	1.000000e-02	3.348663e+03	3.348663e+03	8.914779e+01	2.608576e-01	2.608386e-01	1.899363e-05	-1.187841e+13	-9.834240e+15	-4.231478e-05	7.789902e-05
4.943944e-16	1.000000e-02	3.333782e+03	3.333782e+03	8.875498e+01	2.632333e-01	2.632141e-01	1.919470e-05	9.259107e+12	7.325964e+15	3.372672e-05	7.895936e-05
5.141081e-16	1.000000e-02	3.319893e+03	3.319893e+03	8.836837e+01	2.655946e-01	2.655752e-01	1.939873e-05	1.535857e+13	1.162129e+16	5.712438e-05	8.000096e-05
5.346078e-16	1.000000e-02	3.304606e+03	3.304606e+03	8.797993e+01	2.679213e-01	2.679017e-01	1.960248e-05	-2.045855e+13	-1.481966e+16	-7.786960e-05	8.107513e-05
5.559250e-16	1.000000e-02	3.290650e+03	3.290650e+03	8.759051e+01	2.703198e-01	2.703000e-01	1.980828e-05	-1.338211e+13	-9.271187e+15	-5.202443e-05	8.214784e-05
5.780922e-16	1.000000e-02	3.275539e+03	3.275539e+03	8.720646e+01	2.726536e-01	2.726335e-01	2.001833e-05	-5.010976e+13	-3.325572e+16	-1.993425e-04	8.323931e-05
6.011432e-16	1.000000e-02	3.260370e+03	3.260370e+03	8.682011e+01	2.751271e-01	2.751069e-01	2.022790e-05	-5.971155e+14	-3.787837e+17	-2.431170e-03	8.438525e-05
6.251134e-16	1.000000e-02	3.246681e+03	3.246681e+03	8.643872e+01	2.774449e-01	2.774245e-01	2.044129e-05	-1.433105e+13	-8.717544e+15	-5.958972e-05	8.545494e-05
6.500394e-16	1.000000e-02	3.231146e+03	3.231146e+03	8.605414e+01	2.799168e-01	2.798961e-01	2.065436e-05	-1.730375e+13	-1.006921e+16	-7.369676e-05	8.663080e-05
6.759594e-16	1.000000e-02	3.216592e+03	3.216592e+03	8.567291e+01	2.822937e-01	2.822728e-01	2.087022e-05	1.306455e+13	7.287665e+15	5.691224e-05	8.776174e-05
7.029128e-16	1.000000e-02	3.202178e+03	3.202178e+03	8.529336e+01	2.847205e-01	2.846994e-01	2.108964e-05	2.453811e+13	1.311437e+16	1.093214e-04	8.891466e-05
7.309410e-16	1.000000e-02	3.188515e+03	3.188515e+03	8.491084e+01	2.871629e-01	2.871416e-01	2.130865e-05	3.513092e+13	1.799070e+16	1.598964e-04	9.006165e-05
7.600868e-16	1.000000e-02	3.172965e+03	3.172965e+03	8.453627e+01	2.896015e-01	2.895800e-01	2.153093e-05	-1.574971e+13	-7.731588e+15	-7.345779e-05	9.127158e-05
7.903948e-16	1.000000e-02	3.158501e+03	3.158501e+03	8.415917e+01	2.920761e-01	2.920544e-01	2.175539e-05	-1.446706e+13	-6.806124e+15	-6.903450e-05	9.247302e-05
8.219113e-16	1.000000e-02	3.143305e+03	3.143305e+03	8.378145e+01	2.945157e-01	2.944937e-01	2.198003e-05	1.494770e+13	6.745782e+15	7.306901e-05	9.369619e-05
8.546845e-16	1.000000e-02	3.129820e+03	3.129820e+03	8.340969e+01	2.970150e-01	2.969928e-01	2.220900e-05	-2.043351e+13	-8.839972e+15	-1.020557e-04	9.489844e-05
8.887645e-16	1.000000e-02	3.115414e+03	3.115414e+03	8.303308e+01	2.995375e-01	2.995151e-01	2.243670e-05	7.731612e+13	3.206373e+16	3.951686e-04	9.614693e-05
9.242035e-16	1.000000e-02	3.100614e+03	3.100614e+03	8.265870e+01	3.020589e-01	3.020362e-01	2.266874e-05	-4.920859e+13	-1.956965e+16	-2.575690e-04	9.741905e-05
9.610555e-16	1.000000e-02	3.086334e+03	3.086334e+03	8.228906e+01	3.044851e-01	3.044622e-01	2.290342e-05	2.649981e+13	1.012540e+16	1.419448e-04	9.865593e-05
9.993770e-16	1.000000e-02	3.071858e+03	3.071858e+03	8.191915e+01	3.070306e-01	3.070074e-01	2.313978e-05	-1.864529e+13	-6.833781e+15	-1.022479e-04	9.994946e-05
1.039227e-15	1.000000e-02	3.057101e+03	3.057101e+03	8.154916e+01	3.095077e-01	3.094843e-01	2.337701e-05	5.070908e+13	1.785371e+16	2.848577e-04	1.012422e-04
1.080665e-15	1.000000e-02	3.043171e+03	3.043171e+03	8.118161e+01	3.119842e-01	3.119606e-01	2.361598e-05	-1.922217e+14	-6.503383e+16	-1.104745e-03	1.025195e-04
1.123756e-15	1.000000e-02	3.029131e+03	3.029131e+03	8.081449e+01	3.145894e-01	3.145656e-01	2.385809e-05	5.274261e+13	1.711753e+16	3.102148e-04	1.038547e-04
1.168565e-15	1.000000e-02	3.014449e+03	3.014449e+03	8.044920e+01	3.170915e-01	3.170674e-01	2.410088e-05	-5.159545e+13	-1.609491e+16	-3.109303e-04	1.051905e-04
1.215161e-15	1.000000e-02	3.001130e+03	3.001130e+03	8.008430e+01	3.195360e-01	3.195116e-01	2.434747e-05	-9.391113e+13	-2.819151e+16	-5.786082e-04	1.064719e-04
1.263615e-15	1.000000e-02	2.986979e+03	2.986979e+03	7.972203e+01	3.221078e-01	3.220832e-01	2.459433e-05	7.393955e+13	2.132411e+16	4.664525e-04	1.078373e-04
1.314000e-15	1.000000e-02	2.971717e+03	2.971717e+03	7.935767e+01	3.246796e-01	3.246548e-01	2.484601e-05	-6.947160e+13	-1.925450e+16	-4.496365e-04	1.092566e-04
1.366395e-15	1.000000e-02	2.957512e+03	2.957512e+03	7.899737e+01	3.272661e-01	3.272410e-01	2.509861e-05	6.856177e+13	1.826319e+16	4.545075e-04	1.106559e-04
1.420879e-15	1.000000e-02	2.943423e+03	2.943423e+03	7.863516e+01	3.297077e-01	3.296823e-01	2.535004e-05	5.066808e+13	1.300437e+16	3.440029e-04	1.120150e-04
1.477536e-15	1.000000e-02	2.930387e+03	2.930387e+03	7.827629e+01	3.323102e-01	3.322846e-01	2.560589e-05	9.885596e+13	2.439408e+16	6.862295e-04	1.134015e-04
1.536452e-15	1.000000e-02	2.916232e+03	2.916232e+03	7.791753e+01	3.348079e-01	3.347820e-01	2.586495e-05	-1.128297e+14	-2.681915e+16	-8.024243e-04	1.148084e-04
1.597717e-15	1.000000e-02	2.900843e+03	2.900843e+03	7.755874e+01	3.374184e-01	3.373923e-01	2.612707e-05	-5.492475e+13	-1.255810e+16	-4.010867e-04	1.163174e-04
1.661425e-15	1.000000e-02	2.887627e+03	2.887627e+03	7.720439e+01	3.400640e-01	3.400376e-01	2.638792e-05	-3.013444e+14	-6.626130e+16	-2.251380e-03	1.177659e-04
1.727673e-15	1.000000e-02	2.874075e+03	2.874075e+03	7.685048e+01	3.426235e-01	3.425968e-01	2.665426e-05	-3.071815e+13	-6.505932e+15	-2.349610e-04	1.192117e-04
1.796563e-15	1.000000e-02	2.859829e+03	2.859829e+03	7.649293e+01	3.451643e-01	3.451374e-01	2.692001e-05	3.392746e+14	6.925034e+16	2.660371e-03	1.206940e-04
1.868200e-15	1.000000e-02	2.846023e+03	2.846023e+03	7.614240e+01	3.477479e-01	3.477207e-01	2.718993e-05	4.310178e+13	8.475639e+15	3.462538e-04	1.221873e-04
1.942693e-15	1.000000e-02	2.831627e+03	2.831627e+03	7.579147e+01	3.503122e-01	3.502847e-01	2.746065e-05	-1.790290e+14	-3.393495e+16	-1.475145e-03	1.237141e-04
2.020157e-15	1.000000e-02	2.817731e+03	2.817731e+03	7.543843e+01	3.529515e-01	3.529237e-01	2.773427e-05	1.771903e+14	3.234931e+16	1.496351e-03	1.252609e-04
2.100710e-15	1.000000e-02	2.804353e+03	2.804353e+03	7.509518e+01	3.554158e-01	3.553877e-01	2.801002e-05	1.409737e+15	2.485735e+17	1.219175e-02	1.267372e-04
2.184474e-15	1.000000e-02	2.789670e+03	2.789670e+03	7.474284e+01	3.580579e-01	3.580296e-01	2.828609e-05	-4.103490e+13	-6.972478e+15	-3.643181e-04	1.283514e-04
2.271579e-15	1.000000e-02	2.776117e+03	2.776117e+03	7.439557e+01	3.606257e-01	3.605972e-01	2.856616e-05	1.273851e+15	2.088502e+17	1.158833e-02	1.299029e-04
2.362156e-15	1.000000e-02	2.762715e+03	2.762715e+03	7.404670e+01	3.633176e-01	3.632888e-01	2.884971e-05	-4.561212e+15	-7.205232e+17	-4.251002e-02	1.315075e-04
2.456346e-15	1.000000e-02	2.748968e+03	2.748968e+03	7.370255e+01	3.658825e-01	3.658534e-01	2.913469e-05	-1.040187e+14	-1.586365e+16	-9.939265e-04	1.330981e-04
2.554291e-15	1.000000e-02	2.734242e+03	2.734242e+03	7.318226e+01	3.684577e-01	3.684288e-01	2.890428e-05	2.850148e+14	4.196903e+16	2.797526e-03	1.347568e-04
2.656142e-15	1.000000e-02	2.723305e+03	2.723305e+03	7.247500e+01	3.706746e-01	3.706455e-01	2.915851e-05	5.077028e+13	7.255129e+15	5.084160e-04	1.361120e-04
2.762054e-15	1.000000e-02	2.710742e+03	2.710742e+03	7.213453e+01	3.727498e-01	3.727203e-01	2.944329e-05	1.021347e+14	1.419340e+16	1.046704e-03	1.375084e-04
2.872189e-15	1.000000e-02	2.696470e+03	2.696470e+03	7.179425e+01	3.753812e-01	3.753514e-01	2.973105e-05	-5.838477e+13	-7.833163e+15	-6.143462e-04	1.392121e-04
2.986716e-15	1.000000e-02	2.684240e+03	2.684240e+03	7.145731e+01	3.771212e-01	3.770912e-01	3.002109e-05	5.255735e+13	6.890149e+15	5.657419e-04	1.404946e-04
3.105809e-15	1.000000e-02	2.671994e+03	2.671994e+03	7.111995e+01	3.792106e-01	3.791803e-01	3.031404e-05	-1.841165e+15	-2.347959e+17	-2.027715e-02	1.419205e-04
3.229651e-15	1.000000e-02	2.659668e+03	2.659668e+03	7.078293e+01	3.812334e-01	3.812028e-01	3.060469e-05	-6.120535e+14	-7.600364e+16	-6.898318e-03	1.433387e-04
3.358432e-15	1.000000e-02	2.645611e+03	2.645611e+03	7.044892e+01	3.834006e-01	3.833697e-01	3.090263e-05	3.233145e+14	3.902664e+16	3.741848e-03	1.449195e-04
3.492347e-15	1.000000e-02	2.632696e+03	2.632696e+03	7.011341e+01	3.854496e-01	3.854184e-01	3.120014e-05	-2.053463e+14	-2.413508e+16	-2.435422e-03	1.464087e-04
3.631602e-15	1.000000e-02	2.618796e+03	2.618796e+03	6.978262e+01	3.885342e-01	3.885027e-01	3.149976e-05	3.148591e+14	3.556068e+16	3.834418e-03	1.483637e-04
3.776410e-15	1.000000e-02	2.606193e+03	2.606193e+03	6.945052e+01	3.896322e-01	3.896004e-01	3.180499e-05	-9.098741e+13	-1.013228e+16	-1.135114e-03	1.495024e-04
3.926992e-15	1.000000e-02	2.592956e+03	2.592956e+03	6.911997e+01	3.917848e-01	3.917527e-01	3.210904e-05	-1.138673e+14	-1.233562e+16	-1.457185e-03	1.510958e-04
4.083578e-15	1.000000e-02	2.578916e+03	2.578916e+03	6.878922e+01	3.937697e-01	3.937373e-01	3.241506e-05	1.719673e+15	1.816495e+17	2.261261e-02	1.526881e-04
4.246409e-15	1.000000e-02	2.565618e+03	2.565618e+03	6.846261e+01	3.958593e-01	3.958266e-01	3.272790e-05	9.530999e+13	9.804690e+15	1.286084e-03	1.542939e-04
4.415732e-15	1.000000e-02	2.552881e+03	2.552881e+03	6.813368e+01	3.980521e-01	3.980191e-01	3.303677e-05	-2.038257e+14	-2.039667e+16	-2.819665e-03	1.559227e-04
4.591806e-15	1.000000e-02	2.539173e+03	2.539173e+03	6.780593e+01	4.000078e-01	3.999745e-01	3.334818e-05	7.244464e+13	7.073978e+15	1.029523e-03	1.575347e-04
4.774901e-15	1.000000e-02	2.526052e+03	2.526052e+03	6.748266e+01	4.021799e-01	4.021463e-01	3.366929e-05	1.130954e+14	1.074838e+16	1.649395e-03	1.592128e-04
4.965298e-15	1.000000e-02	2.512804e+03	2.512804e+03	6.715764e+01	4.042606e-01	4.042266e-01	3.398512e-05	8.071741e+13	7.475844e+15	1.208553e-03	1.608803e-04
5.163286e-15	1.000000e-02	2.499071e+03	2.499071e+03	6.683435e+01	4.062906e-01	4.062563e-01	3.430792e-05	2.848417e+14	2.572881e+16	4.383303e-03	1.625766e-04
5.369169e-15	1.000000e-02	2.486275e+03	2.486275e+03	6.651213e+01	4.084116e-01	4.083770e-01	3.463261e-05	1.289720e+14	1.135024e+16	2.036294e-03	1.642664e-04
5.583261e-15	1.000000e-02	2.472973e+03	2.472973e+03	6.618903e+01	4.104901e-01	4.104552e-01	3.495742e-05	-2.461832e+14	-2.112247e+16	-3.992568e-03	1.659905e-04
5.805890e-15	1.000000e-02	2.459116e+03	2.459116e+03	6.587067e+01	4.129865e-01	4.129512e-01	3.528499e-05	-4.325777e+14	-3.600682e+16	-7.215397e-03	1.679410e-04
6.037396e-15	1.000000e-02	2.446693e+03	2.446693e+03	6.555175e+01	4.151082e-01	4.150726e-01	3.561564e-05	2.564898e+14	2.080959e+16	4.387978e-03	1.696610e-04
6.278134e-15	1.000000e-02	2.432065e+03	2.432065e+03	6.523289e+01	4.167474e-01	4.167114e-01	3.594790e-05	8.055699e+13	6.408242e+15	1.420099e-03	1.713554e-04
6.528470e-15	1.000000e-02	2.418722e+03	2.418722e+03	6.491532e+01	4.188014e-01	4.187651e-01	3.628440e-05	-1.682530e+14	-1.305937e+16	-3.048766e-03	1.731499e-04
6.788789e-15	1.000000e-02	2.405532e+03	2.405532e+03	6.460068e+01	4.208546e-01	4.208180e-01	3.662147e-05	-6.641970e+14	-5.030792e+16	-1.236894e-02	1.749528e-04
7.059488e-15	1.000000e-02	2.393492e+03	2.393492e+03	6.428402e+01	4.237145e-01	4.236775e-01	3.696076e-05	1.272459e+14	9.317027e+15	2.429828e-03	1.770278e-04
7.340980e-15	1.000000e-02	2.379415e+03	2.379415e+03	6.396992e+01	4.250910e-01	4.250537e-01	3.730573e-05	-1.166980e+14	-8.407249e+15	-2.295112e-03	1.786536e-04
7.633697e-15	1.000000e-02	2.367472e+03	2.367472e+03	6.365632e+01	4.279884e-01	4.279508e-01	3.764691e-05	1.632490e+14	1.136817e+16	3.292438e-03	1.807787e-04
7.938086e-15	1.000000e-02	2.354129e+03	2.354129e+03	6.334418e+01	4.297357e-01	4.296978e-01	3.799382e-05	1.859806e+14	1.268996e+16	3.858403e-03	1.825455e-04
8.254612e-15	1.000000e-02	2.339718e+03	2.339718e+03	6.303567e+01	4.313298e-01	4.312915e-01	3.834330e-05	-8.172369e+15	-5.473948e+17	-1.748323e-01	1.843512e-04
8.583760e-15	1.000000e-02	2.326064e+03	2.326064e+03	6.272415e+01	4.333865e-01	4.333478e-01	3.869629e-05	1.058438e+14	6.922902e+15	2.331567e-03	1.863175e-04
8.926032e-15	1.000000e-02	2.314026e+03	2.314026e+03	6.241647e+01	4.360829e-01	4.360438e-01	3.905016e-05	1.022246e+14	6.482022e+15	2.311029e-03	1.884520e-04
9.281952e-15	1.000000e-02	2.300405e+03	2.300405e+03	6.210746e+01	4.375252e-01	4.374858e-01	3.941196e-05	1.157232e+14	7.217799e+15	2.694575e-03	1.901949e-04
9.652064e-15	1.000000e-02	2.288349e+03	2.288349e+03	6.180158e+01	4.401507e-01	4.401109e-01	3.976768e-05	-2.614957e+15	-1.582915e+17	-6.250931e-02	1.923442e-04
1.003693e-14	1.000000e-02	2.274097e+03	2.274097e+03	6.149351e+01	4.417091e-01	4.416689e-01	4.012593e-05	-1.186672e+14	-7.057472e+15	-2.926691e-03	1.942349e-04
1.043715e-14	1.000000e-02	2.261340e+03	2.261340e+03	6.118978e+01	4.436765e-01	4.436360e-01	4.049112e-05	3.354619e+14	1.951242e+16	8.509531e-03	1.962007e-04
1.085333e-14	1.000000e-02	2.247795e+03	2.247795e+03	6.088761e+01	4.458336e-01	4.457927e-01	4.086049e-05	-2.107252e+14	-1.196335e+16	-5.508390e-03	1.983427e-04
1.128609e-14	1.000000e-02	2.235902e+03	2.235902e+03	6.058446e+01	4.479919e-01	4.479507e-01	4.122680e-05	5.098907e+15	2.825702e+17	1.368689e-01	2.003629e-04
1.173612e-14	1.000000e-02	2.222762e+03	2.222762e+03	6.028409e+01	4.500573e-01	4.500157e-01	4.160013e-05	1.652615e+15	8.950201e+16	4.568753e-02	2.024766e-04
1.220409e-14	1.000000e-02	2.210701e+03	2.210701e+03	5.998252e+01	4.525226e-01	4.524806e-01	4.197580e-05	-3.742175e+14	-1.972073e+16	-1.063078e-02	2.046964e-04
1.269072e-14	1.000000e-02	2.197429e+03	2.197429e+03	5.968391e+01	4.546128e-01	4.545705e-01	4.235007e-05	5.414569e+15	2.788402e+17	1.585188e-01	2.068840e-04
1.319676e-14	1.000000e-02	2.183969e+03	2.183969e+03	5.938508e+01	4.562576e-01	4.562149e-01	4.272863e-05	-1.334951e+14	-6.751725e+15	-4.030178e-03	2.089121e-04
1.372297e-14	1.000000e-02	2.172377e+03	2.172377e+03	5.908635e+01	4.587180e-01	4.586749e-01	4.310971e-05	-1.906564e+14	-9.386904e+15	-5.911078e-03	2.111595e-04
1.427016e-14	1.000000e-02	2.159325e+03	2.159325e+03	5.879366e+01	4.608014e-01	4.607579e-01	4.349306e-05	7.920098e+14	3.812075e+16	2.530648e-02	2.134007e-04
1.483918e-14	1.000000e-02	2.146905e+03	2.146905e+03	5.849702e+01	4.628717e-01	4.628279e-01	4.388279e-05	-2.160091e+14	-1.016644e+16	-7.103935e-03	2.155995e-04
1.543088e-14	1.000000e-02	2.133358e+03	2.133358e+03	5.820082e+01	4.644012e-01	4.643569e-01	4.427285e-05	2.478028e+14	1.147201e+16	8.411595e-03	2.176855e-04
1.604618e-14	1.000000e-02	2.121693e+03	2.121693e+03	5.791001e+01	4.668787e-01	4.668340e-01	4.465998e-05	-5.575771e+14	-2.513533e+16	-1.945286e-02	2.200501e-04
1.668601e-14	1.000000e-02	2.108295e+03	2.108295e+03	5.761876e+01	4.685489e-01	4.685038e-01	4.505505e-05	-3.611231e+14	-1.599119e+16	-1.300437e-02	2.222406e-04
1.735135e-14	1.000000e-02	2.095687e+03	2.095687e+03	5.732601e+01	4.705780e-01	4.705326e-01	4.545097e-05	-2.998085e+14	-1.299229e+16	-1.112509e-02	2.245460e-04
1.804323e-14	1.000000e-02	2.084215e+03	2.084215e+03	5.703635e+01	4.729308e-01	4.728849e-01	4.584831e-05	-6.810079e+14	-2.878487e+16	-2.597355e-02	2.269108e-04
1.876269e-14	1.000000e-02	2.072253e+03	2.072253e+03	5.674812e+01	4.752279e-01	4.751816e-01	4.625550e-05	-2.011335e+14	-8.298031e+15	-7.895186e-03	2.293291e-04
1.951084e-14	1.000000e-02	2.059193e+03	2.059193e+03	5.645904e+01	4.769174e-01	4.768708e-01	4.665535e-05	2.574884e+14	1.043618e+16	1.043190e-02	2.316040e-04
2.028882e-14	1.000000e-02	2.046370e+03	2.046370e+03	5.617173e+01	4.785876e-01	4.785405e-01	4.706096e-05	-3.144594e+14	-1.252442e+16	-1.314424e-02	2.338715e-04
2.109783e-14	1.000000e-02	2.034326e+03	2.034326e+03	5.588802e+01	4.807072e-01	4.806598e-01	4.747287e-05	2.860990e+14	1.114585e+16	1.231699e-02	2.362980e-04
2.193909e-14	1.000000e-02	2.021602e+03	2.021602e+03	5.560126e+01	4.825682e-01	4.825203e-01	4.788199e-05	-2.637059e+14	-1.007689e+16	-1.171476e-02	2.387059e-04
2.281390e-14	1.000000e-02	2.009540e+03	2.009540e+03	5.531987e+01	4.845345e-01	4.844862e-01	4.830105e-05	-2.802356e+14	-1.049301e+16	-1.282718e-02	2.411171e-04
2.372359e-14	1.000000e-02	1.997420e+03	1.997420e+03	5.503672e+01	4.865617e-01	4.865130e-01	4.871704e-05	2.897968e+15	1.062684e+17	1.367219e-01	2.435951e-04
2.466955e-14	1.000000e-02	1.984619e+03	1.984619e+03	5.475251e+01	4.884778e-01	4.884286e-01	4.913627e-05	2.856744e+15	1.027182e+17	1.391802e-01	2.461318e-04
2.565323e-14	1.000000e-02	1.973373e+03	1.973373e+03	5.447408e+01	4.905042e-01	4.904546e-01	4.955752e-05	-4.536417e+14	-1.597716e+16	-2.273834e-02	2.485614e-04
2.667614e-14	1.000000e-02	1.962238e+03	1.962238e+03	5.419527e+01	4.928484e-01	4.927985e-01	4.998478e-05	-2.803790e+15	-9.642252e+16	-1.445702e-01	2.511666e-04
2.773983e-14	1.000000e-02	1.948648e+03	1.948648e+03	5.391525e+01	4.944625e-01	4.944121e-01	5.040757e-05	-1.663020e+15	-5.626398e+16	-8.878133e-02	2.537465e-04
2.884594e-14	1.000000e-02	1.937702e+03	1.937702e+03	5.363761e+01	4.963238e-01	4.962730e-01	5.084086e-05	-2.774192e+14	-9.211086e+15	-1.523327e-02	2.561405e-04
2.999616e-14	1.000000e-02	1.925770e+03	1.925770e+03	5.336151e+01	4.982240e-01	4.981727e-01	5.127419e-05	-3.487975e+14	-1.136188e+16	-1.975344e-02	2.587142e-04
3.119223e-14	1.000000e-02	1.916133e+03	1.916133e+03	5.308676e+01	5.009067e-01	5.008550e-01	5.170785e-05	3.946391e+14	1.251457e+16	2.291729e-02	2.614154e-04
3.243601e-14	1.000000e-02	1.901947e+03	1.901947e+03	5.281139e+01	5.021260e-01	5.020738e-01	5.214903e-05	2.075013e+14	6.500659e+15	1.250605e-02	2.640063e-04
3.372937e-14	1.000000e-02	1.890600e+03	1.890600e+03	5.253828e+01	5.040161e-01	5.039635e-01	5.258902e-05	-2.580919e+14	-7.935100e+15	-1.602755e-02	2.665905e-04
3.507431e-14	1.000000e-02	1.878480e+03	1.878480e+03	5.226535e+01	5.058305e-01	5.057775e-01	5.302921e-05	2.243787e+14	6.775739e+15	1.438932e-02	2.692765e-04
3.647287e-14	1.000000e-02	1.866922e+03	1.866922e+03	5.199492e+01	5.078469e-01	5.077934e-01	5.348155e-05	-1.607925e+15	-4.759945e+16	-1.063472e-01	2.720236e-04
3.792721e-14	1.000000e-02	1.856287e+03	1.856287e+03	5.172506e+01	5.099775e-01	5.099236e-01	5.392639e-05	3.558586e+14	1.031626e+16	2.421829e-02	2.747299e-04
3.943953e-14	1.000000e-02	1.844052e+03	1.844052e+03	5.145484e+01	5.114654e-01	5.114110e-01	5.437678e-05	-7.287501e+14	-2.082080e+16	-5.126294e-02	2.773595e-04
4.101216e-14	1.000000e-02	1.832689e+03	1.832689e+03	5.118749e+01	5.134174e-01	5.133626e-01	5.483203e-05	-5.104900e+14	-1.430983e+16	-3.703689e-02	2.801443e-04
4.264749e-14	1.000000e-02	1.821425e+03	1.821425e+03	5.092081e+01	5.152964e-01	5.152411e-01	5.528956e-05	-3.952778e+14	-1.087970e+16	-2.957582e-02	2.829083e-04
4.434803e-14	1.000000e-02	1.809803e+03	1.809803e+03	5.065584e+01	5.170525e-01	5.169967e-01	5.575151e-05	3.521177e+14	9.528288e+15	2.720339e-02	2.856955e-04
4.611638e-14	1.000000e-02	1.800041e+03	1.800041e+03	5.038940e+01	5.193585e-01	5.193022e-01	5.621457e-05	-3.231996e+14	-8.553320e+15	-2.565368e-02	2.885258e-04
4.795525e-14	1.000000e-02	1.786986e+03	1.786986e+03	5.012635e+01	5.207645e-01	5.207078e-01	5.667526e-05	-4.300395e+14	-1.122797e+16	-3.539919e-02	2.914205e-04
4.986743e-14	1.000000e-02	1.776340e+03	1.776340e+03	4.986353e+01	5.227707e-01	5.227136e-01	5.714324e-05	6.441756e+14	1.649863e+16	5.463432e-02	2.942966e-04
5.185586e-14	1.000000e-02	1.764647e+03	1.764647e+03	4.960179e+01	5.244181e-01	5.243605e-01	5.761403e-05	2.409980e+15	6.076099e+16	2.112592e-01	2.971802e-04
5.392359e-14	1.000000e-02	1.753791e+03	1.753791e+03	4.933860e+01	5.261101e-01	5.260520e-01	5.808394e-05	5.718452e+15	1.418716e+17	5.169887e-01	2.999845e-04
5.607375e-14	1.000000e-02	1.742175e+03	1.742175e+03	4.908007e+01	5.279262e-01	5.278677e-01	5.856176e-05	3.195786e+14	7.793124e+15	2.986830e-02	3.030271e-04
5.830966e-14	1.000000e-02	1.731582e+03	1.731582e+03	4.881993e+01	5.297509e-01	5.296919e-01	5.904340e-05	-1.349254e+15	-3.233964e+16	-1.300079e-01	3.059346e-04
6.063472e-14	1.000000e-02	1.720590e+03	1.720590e+03	4.856318e+01	5.313330e-01	5.312735e-01	5.952113e-05	3.935287e+14	9.292712e+15	3.914538e-02	3.088086e-04
6.305249e-14	1.000000e-02	1.709413e+03	1.709413e+03	4.830731e+01	5.331752e-01	5.331152e-01	6.000905e-05	1.129916e+15	2.622385e+16	1.161186e-01	3.119054e-04
6.556667e-14	1.000000e-02	1.699300e+03	1.699300e+03	4.805127e+01	5.349809e-01	5.349204e-01	6.049482e-05	2.054023e+14	4.687204e+15	2.174437e-02	3.148244e-04
6.818110e-14	1.000000e-02	1.688457e+03	1.688457e+03	4.779558e+01	5.368958e-01	5.368349e-01	6.097973e-05	7.334642e+14	1.644102e+16	8.017159e-02	3.179802e-04
7.089978e-14	1.000000e-02	1.677837e+03	1.677837e+03	4.754348e+01	5.384812e-01	5.384197e-01	6.147703e-05	2.377826e+14	5.252031e+15	2.682396e-02	3.209378e-04
7.372687e-14	1.000000e-02	1.666746e+03	1.666746e+03	4.728993e+01	5.402658e-01	5.402038e-01	6.196995e-05	-1.112080e+16	-2.416009e+17	-1.296820e+00	3.241440e-04
7.666668e-14	1.000000e-02	1.656521e+03	1.656521e+03	4.703815e+01	5.418946e-01	5.418322e-01	6.246392e-05	5.309326e+14	1.136227e+16	6.384781e-02	3.271282e-04
7.972371e-14	1.000000e-02	1.644798e+03	1.644798e+03	4.678753e+01	5.432748e-01	5.432119e-01	6.296780e-05	-8.855642e+14	-1.871208e+16	-1.103438e-01	3.302987e-04
8.290265e-14	1.000000e-02	1.634699e+03	1.634699e+03	4.653875e+01	5.452068e-01	5.451433e-01	6.347234e-05	-2.292972e+15	-4.759843e+16	-2.946462e-01	3.335212e-04
8.620834e-14	1.000000e-02	1.623567e+03	1.623567e+03	4.629019e+01	5.467449e-01	5.466809e-01	6.397724e-05	3.519201e+14	7.203118e+15	4.679330e-02	3.367552e-04
8.964584e-14	1.000000e-02	1.613807e+03	1.613807e+03	4.604358e+01	5.484245e-01	5.483600e-01	6.448987e-05	3.617117e+14	7.290854e+15	4.956732e-02	3.398327e-04
9.322041e-14	1.000000e-02	1.603319e+03	1.603319e+03	4.579637e+01	5.500675e-01	5.500025e-01	6.499907e-05	-3.835680e+16	-7.616627e+17	-5.430429e+00	3.430805e-04
9.693752e-14	1.000000e-02	1.592593e+03	1.592593e+03	4.555207e+01	5.515848e-01	5.515193e-01	6.551092e-05	1.146179e+15	2.244869e+16	1.678109e-01	3.463440e-04
1.008028e-13	1.000000e-02	1.582391e+03	1.582391e+03	4.530788e+01	5.533610e-01	5.532949e-01	6.602824e-05	2.368528e+14	4.564948e+15	3.580973e-02	3.496993e-04
1.048223e-13	1.000000e-02	1.572177e+03	1.572177e+03	4.506279e+01	5.548146e-01	5.547481e-01	6.654730e-05	2.158100e+14	4.105179e+15	3.370201e-02	3.528958e-04
1.090020e-13	1.000000e-02	1.561803e+03	1.561803e+03	4.482065e+01	5.564488e-01	5.563817e-01	6.707253e-05	6.035971e+14	1.131413e+16	9.743309e-02	3.562860e-04
1.133484e-13	1.000000e-02	1.550972e+03	1.550972e+03	4.458042e+01	5.578826e-01	5.578150e-01	6.760322e-05	2.405439e+14	4.451234e+15	4.020366e-02	3.596986e-04
1.178681e-13	1.000000e-02	1.541557e+03	1.541557e+03	4.433980e+01	5.595655e-01	5.594974e-01	6.812973e-05	2.830092e+14	5.158767e+15	4.876334e-02	3.629872e-04
1.225680e-13	1.000000e-02	1.531209e+03	1.531209e+03	4.410087e+01	5.611032e-01	5.610345e-01	6.866306e-05	3.201833e+14	5.756851e+15	5.705823e-02	3.664447e-04
1.274553e-13	1.000000e-02	1.521326e+03	1.521326e+03	4.386272e+01	5.626391e-01	5.625699e-01	6.919571e-05	1.856087e+14	3.291917e+15	3.416475e-02	3.698347e-04
1.325375e-13	1.000000e-02	1.511851e+03	1.511851e+03	4.362472e+01	5.641589e-01	5.640892e-01	6.972928e-05	2.000197e+14	3.499980e+15	3.798555e-02	3.731576e-04
1.378224e-13	1.000000e-02	1.500808e+03	1.500808e+03	4.338893e+01	5.656358e-01	5.655656e-01	7.027088e-05	3.629773e+14	6.268950e+15	7.150638e-02	3.768875e-04
1.433180e-13	1.000000e-02	1.491219e+03	1.491219e+03	4.315275e+01	5.670941e-01	5.670233e-01	7.081418e-05	1.233628e+15	2.103336e+16	2.509389e-01	3.802889e-04
1.490327e-13	1.000000e-02	1.481346e+03	1.481346e+03	4.291843e+01	5.685748e-01	5.685034e-01	7.135871e-05	1.796824e+14	3.023901e+15	3.778454e-02	3.838231e-04
1.549753e-13	1.000000e-02	1.471401e+03	1.471401e+03	4.268671e+01	5.699641e-01	5.698922e-01	7.191013e-05	6.805732e+14	1.131455e+16	1.480169e-01	3.873616e-04
1.611548e-13	1.000000e-02	1.461087e+03	1.461087e+03	4.245422e+01	5.713316e-01	5.712591e-01	7.246407e-05	2.448486e+14	4.022134e+15	5.515807e-02	3.910320e-04
1.675808e-13	1.000000e-02	1.452802e+03	1.452802e+03	4.222213e+01	5.730211e-01	5.729481e-01	7.301902e-05	3.714021e+14	6.011617e+15	8.608009e-02	3.944246e-04
1.742629e-13	1.000000e-02	1.442446e+03	1.442446e+03	4.199200e+01	5.741934e-01	5.741198e-01	7.357802e-05	1.852991e+14	2.968810e+15	4.451100e-02	3.980693e-04
1.812116e-13	1.000000e-02	1.432327e+03	1.432327e+03	4.176225e+01	5.754595e-01	5.753854e-01	7.413916e-05	1.645683e+14	2.607787e+15	4.094747e-02	4.017656e-04
1.884373e-13	1.000000e-02	1.422249e+03	1.422249e+03	4.153435e+01	5.768919e-01	5.768172e-01	7.469719e-05	2.230137e+14	3.490272e+15	5.748372e-02	4.056195e-04
1.959511e-13	1.000000e-02	1.413492e+03	1.413492e+03	4.130721e+01	5.784212e-01	5.783459e-01	7.527009e-05	1.900417e+14	2.935135e+15	5.052121e-02	4.092144e-04
2.037645e-13	1.000000e-02	1.403219e+03	1.403219e+03	4.108080e+01	5.797187e-01	5.796428e-01	7.583842e-05	2.020350e+14	3.085604e+15	5.570446e-02	4.131347e-04
2.118895e-13	1.000000e-02	1.393752e+03	1.393752e+03	4.085685e+01	5.810391e-01	5.809627e-01	7.641381e-05	1.736662e+14	2.622337e+15	4.953116e-02	4.168883e-04
2.203385e-13	1.000000e-02	1.384294e+03	1.384294e+03	4.063220e+01	5.824614e-01	5.823844e-01	7.698795e-05	1.527907e+14	2.279089e+15	4.508656e-02	4.207643e-04
2.291243e-13	1.000000e-02	1.376096e+03	1.376096e+03	4.040870e+01	5.838968e-01	5.838193e-01	7.756118e-05	1.625837e+14	2.395501e+15	4.942249e-02	4.243140e-04
2.382605e-13	1.000000e-02	1.365747e+03	1.365747e+03	4.018588e+01	5.849454e-01	5.848672e-01	7.814848e-05	2.085429e+14	3.045222e+15	6.583168e-02	4.282969e-04
2.477610e-13	1.000000e-02	1.356068e+03	1.356068e+03	3.996610e+01	5.863727e-01	5.862939e-01	7.872932e-05	1.570867e+14	2.266057e+15	5.138350e-02	4.324066e-04
2.576403e-13	1.000000e-02	1.347746e+03	1.347746e+03	3.974456e+01	5.877028e-01	5.876235e-01	7.931653e-05	1.297085e+14	1.850033e+15	4.375418e-02	4.360635e-04
2.679136e-13	1.000000e-02	1.338113e+03	1.338113e+03	3.952610e+01	5.888611e-01	5.887812e-01	7.990321e-05	2.022351e+14	2.856224e+15	7.071043e-02	4.400682e-04
2.785964e-13	1.000000e-02	1.329353e+03	1.329353e+03	3.930808e+01	5.901706e-01	5.900901e-01	8.049587e-05	1.653537e+14	2.309544e+15	5.974535e-02	4.439533e-04
2.897053e-13	1.000000e-02	1.319512e+03	1.319512e+03	3.909044e+01	5.914091e-01	5.913280e-01	8.109048e-05	1.956027e+14	2.703554e+15	7.334996e-02	4.482029e-04
3.012571e-13	1.000000e-02	1.310676e+03	1.310676e+03	3.887460e+01	5.925757e-01	5.924940e-01	8.169422e-05	1.231602e+14	1.685587e+15	4.776233e-02	4.521147e-04
3.132696e-13	1.000000e-02	1.301494e+03	1.301494e+03	3.865910e+01	5.937739e-01	5.936916e-01	8.229444e-05	1.474431e+14	1.997648e+15	5.922493e-02	4.562248e-04
3.257610e-13	1.000000e-02	1.293684e+03	1.293684e+03	3.844347e+01	5.953046e-01	5.952217e-01	8.289918e-05	1.629248e+14	2.179169e+15	6.744298e-02	4.601622e-04
3.387505e-13	1.000000e-02	1.283793e+03	1.283793e+03	3.795512e+01	5.962072e-01	5.961257e-01	8.150060e-05	1.557945e+14	2.068073e+15	6.701450e-02	4.644108e-04
3.522580e-13	1.000000e-02	1.275810e+03	1.275810e+03	3.764447e+01	5.971470e-01	5.970650e-01	8.192611e-05	1.688714e+14	2.224078e+15	7.494063e-02	4.680532e-04
3.663040e-13	1.000000e-02	1.268409e+03	1.268409e+03	3.743479e+01	5.979616e-01	5.978791e-01	8.252174e-05	1.151556e+14	1.506326e+15	5.261134e-02	4.714263e-04
3.809102e-13	1.000000e-02	1.262453e+03	1.262453e+03	3.722647e+01	5.990172e-01	5.989341e-01	8.311054e-05	1.072866e+14	1.391070e+15	5.018337e-02	4.744865e-04
3.960987e-13	1.000000e-02	1.252009e+03	1.252009e+03	3.701847e+01	5.993296e-01	5.992459e-01	8.371690e-05	1.265461e+14	1.636515e+15	6.170238e-02	4.786942e-04
4.118929e-13	1.000000e-02	1.244192e+03	1.244192e+03	3.681122e+01	5.999879e-01	5.999035e-01	8.431915e-05	1.046950e+14	1.346522e+15	5.267198e-02	4.822308e-04
4.283169e-13	1.000000e-02	1.236156e+03	1.236156e+03	3.660528e+01	6.005330e-01	6.004480e-01	8.492498e-05	1.286763e+14	1.647457e+15	6.686864e-02	4.858066e-04
4.453958e-13	1.000000e-02	1.228004e+03	1.228004e+03	3.640095e+01	6.010356e-01	6.009501e-01	8.554041e-05	1.249411e+14	1.592957e+15	6.711167e-02	4.894412e-04
4.631557e-13	1.000000e-02	1.220217e+03	1.220217e+03	3.619602e+01	6.016715e-01	6.015854e-01	8.614733e-05	1.129275e+14	1.432196e+15	6.261878e-02	4.930855e-04
4.816237e-13	1.000000e-02	1.212604e+03	1.212604e+03	3.599233e+01	6.020756e-01	6.019888e-01	8.675559e-05	8.219121e+13	1.038892e+15	4.702420e-02	4.965146e-04
5.008281e-13	1.000000e-02	1.204098e+03	1.204098e+03	3.579074e+01	6.025664e-01	6.024790e-01	8.737730e-05	9.676785e+13	1.218167e+15	5.734726e-02	5.004296e-04
5.207984e-13	1.000000e-02	1.196120e+03	1.196120e+03	3.558787e+01	6.030103e-01	6.029223e-01	8.799904e-05	8.072553e+13	1.012482e+15	4.945701e-02	5.041385e-04
5.415649e-13	1.000000e-02	1.188140e+03	1.188140e+03	3.538802e+01	6.033437e-01	6.032551e-01	8.861527e-05	7.706364e+13	9.638859e+14	4.882060e-02	5.078053e-04
5.631594e-13	1.000000e-02	1.180310e+03	1.180310e+03	3.518872e+01	6.039157e-01	6.038265e-01	8.924707e-05	8.253739e+13	1.027470e+15	5.404572e-02	5.116585e-04
5.856151e-13	1.000000e-02	1.172244e+03	1.172244e+03	3.498955e+01	6.042705e-01	6.041806e-01	8.987167e-05	8.751699e+13	1.086264e+15	5.930519e-02	5.154816e-04
6.089661e-13	1.000000e-02	1.164472e+03	1.164472e+03	3.479208e+01	6.046454e-01	6.045549e-01	9.050421e-05	7.398263e+13	9.154316e+14	5.182943e-02	5.192444e-04
6.332482e-13	1.000000e-02	1.156020e+03	1.156020e+03	3.459645e+01	6.052185e-01	6.051273e-01	9.113716e-05	8.035544e+13	9.895880e+14	5.838208e-02	5.235363e-04
6.584986e-13	1.000000e-02	1.148289e+03	1.148289e+03	3.440021e+01	6.054153e-01	6.053235e-01	9.177571e-05	7.148584e+13	8.789274e+14	5.370995e-02	5.272324e-04
6.847558e-13	1.000000e-02	1.140436e+03	1.140436e+03	3.420575e+01	6.057691e-01	6.056767e-01	9.241579e-05	6.742477e+13	8.265782e+14	5.242716e-02	5.311733e-04
7.120600e-13	1.000000e-02	1.132529e+03	1.132529e+03	3.401179e+01	6.060857e-01	6.059926e-01	9.306022e-05	5.732847e+13	7.009714e+14	4.615466e-02	5.351614e-04
7.404530e-13	1.000000e-02	1.124693e+03	1.124693e+03	3.381871e+01	6.064003e-01	6.063066e-01	9.370708e-05	5.892505e+13	7.186259e+14	4.911575e-02	5.391695e-04
7.699781e-13	1.000000e-02	1.116736e+03	1.116736e+03	3.362676e+01	6.067959e-01	6.067016e-01	9.435349e-05	5.312722e+13	6.458085e+14	4.588333e-02	5.433654e-04
8.006805e-13	1.000000e-02	1.108881e+03	1.108881e+03	3.343540e+01	6.071846e-01	6.070896e-01	9.500281e-05	5.710146e+13	6.919004e+14	5.108736e-02	5.475651e-04
8.326071e-13	1.000000e-02	1.100994e+03	1.100994e+03	3.324557e+01	6.073973e-01	6.073017e-01	9.565894e-05	4.988628e+13	6.034159e+14	4.625391e-02	5.516811e-04
8.658068e-13	1.000000e-02	1.093347e+03	1.093347e+03	3.305674e+01	6.076584e-01	6.075620e-01	9.632170e-05	4.764213e+13	5.750344e+14	4.573959e-02	5.557781e-04
9.003303e-13	1.000000e-02	1.085512e+03	1.085512e+03	3.286773e+01	6.080970e-01	6.080000e-01	9.698121e-05	5.008854e+13	6.023847e+14	4.984910e-02	5.601940e-04
9.362304e-13	1.000000e-02	1.077699e+03	1.077699e+03	3.268066e+01	6.082879e-01	6.081903e-01	9.764134e-05	5.081491e+13	6.101619e+14	5.243194e-02	5.644324e-04
9.735620e-13	1.000000e-02	1.070060e+03	1.070060e+03	3.249366e+01	6.086554e-01	6.085571e-01	9.831503e-05	4.567873e+13	5.468354e+14	4.883875e-02	5.688049e-04
1.012382e-12	1.000000e-02	1.062295e+03	1.062295e+03	3.230845e+01	6.089450e-01	6.088460e-01	9.898291e-05	4.099381e+13	4.895847e+14	4.545531e-02	5.732355e-04
1.052750e-12	1.000000e-02	1.054516e+03	1.054516e+03	3.212294e+01	6.092986e-01	6.091989e-01	9.964599e-05	3.900234e+13	4.644509e+14	4.486580e-02	5.777991e-04
1.094728e-12	1.000000e-02	1.047100e+03	1.047100e+03	3.194018e+01	6.095574e-01	6.094571e-01	1.003323e-04	3.989577e+13	4.740823e+14	4.754192e-02	5.821385e-04
1.138380e-12	1.000000e-02	1.039522e+03	1.039522e+03	3.175730e+01	6.110314e-01	6.109304e-01	1.010163e-04	3.978523e+13	4.670941e+14	4.916383e-02	5.878006e-04
1.183772e-12	1.000000e-02	1.031714e+03	1.031714e+03	3.157430e+01	6.107117e-01	6.106100e-01	1.016883e-04	3.778796e+13	4.448078e+14	4.848944e-02	5.919387e-04
1.230974e-12	1.000000e-02	1.024518e+03	1.024518e+03	3.139410e+01	6.110793e-01	6.109769e-01	1.023864e-04	3.504801e+13	4.113158e+14	4.657552e-02	5.964557e-04
1.280058e-12	1.000000e-02	1.016788e+03	1.016788e+03	3.121352e+01	6.112898e-01	6.111867e-01	1.030687e-04	3.549426e+13	4.158363e+14	4.898896e-02	6.011972e-04
1.331100e-12	1.000000e-02	1.009222e+03	1.009222e+03	3.103380e+01	6.115236e-01	6.114198e-01	1.037531e-04	3.285789e+13	3.842144e+14	4.707570e-02	6.059355e-04
1.384177e-12	1.000000e-02	1.001862e+03	1.001862e+03	3.085550e+01	6.120632e-01	6.119588e-01	1.044529e-04	3.096046e+13	3.604342e+14	4.601067e-02	6.109255e-04
1.439370e-12	1.000000e-02	9.945898e+02	9.945898e+02	3.067739e+01	6.126700e-01	6.125648e-01	1.051514e-04	2.917952e+13	3.380221e+14	4.497275e-02	6.160027e-04
1.496764e-12	1.000000e-02	9.871876e+02	9.871876e+02	3.050112e+01	6.124308e-01	6.123250e-01	1.058517e-04	2.675363e+13	3.105257e+14	4.280313e-02	6.203794e-04
1.556446e-12	1.000000e-02	9.799912e+02	9.799912e+02	3.032532e+01	6.136277e-01	6.135212e-01	1.065570e-04	2.669878e+13	3.068785e+14	4.430695e-02	6.261564e-04
1.618509e-12	1.000000e-02	9.723200e+02	9.723200e+02	3.014921e+01	6.128759e-01	6.127686e-01	1.072620e-04	2.547632e+13	2.946280e+14	4.397256e-02	6.303232e-04
1.683046e-12	1.000000e-02	9.648175e+02	9.648175e+02	2.997673e+01	6.126681e-01	6.125602e-01	1.079704e-04	2.467443e+13	2.858385e+14	4.427032e-02	6.350094e-04
1.750156e-12	1.000000e-02	9.577147e+02	9.577147e+02	2.980315e+01	6.135583e-01	6.134496e-01	1.086870e-04	2.272747e+13	2.613799e+14	4.231182e-02	6.406483e-04
1.819942e-12	1.000000e-02	9.502956e+02	9.502956e+02	2.963063e+01	6.132362e-01	6.131268e-01	1.094057e-04	2.196656e+13	2.532928e+14	4.251670e-02	6.453110e-04
1.892511e-12	1.000000e-02	9.434030e+02	9.434030e+02	2.945920e+01	6.138348e-01	6.137247e-01	1.101221e-04	2.189645e+13	2.512558e+14	4.395201e-02	6.506603e-04
1.967974e-12	1.000000e-02	9.362921e+02	9.362921e+02	2.928861e+01	6.144494e-01	6.143386e-01	1.108370e-04	2.020385e+13	2.306766e+14	4.211809e-02	6.562582e-04
2.046446e-12	1.000000e-02	9.292873e+02	9.292873e+02	2.911826e+01	6.146098e-01	6.144982e-01	1.115683e-04	1.989430e+13	2.268461e+14	4.305959e-02	6.613775e-04
2.128047e-12	1.000000e-02	9.222859e+02	9.222859e+02	2.895009e+01	6.154138e-01	6.153015e-01	1.122999e-04	1.848706e+13	2.094266e+14	4.155577e-02	6.672700e-04
2.212901e-12	1.000000e-02	9.162339e+02	9.162339e+02	2.878202e+01	6.170003e-01	6.168873e-01	1.130274e-04	1.793959e+13	2.006253e+14	4.167464e-02	6.734091e-04
2.301139e-12	1.000000e-02	9.080262e+02	9.080262e+02	2.861490e+01	6.154015e-01	6.152877e-01	1.137600e-04	1.749089e+13	1.981614e+14	4.250219e-02	6.777354e-04
2.392896e-12	1.000000e-02	9.016716e+02	9.016716e+02	2.844860e+01	6.163957e-01	6.162812e-01	1.145085e-04	1.661255e+13	1.866974e+14	4.181054e-02	6.836145e-04
2.488311e-12	1.000000e-02	8.939847e+02	8.939847e+02	2.828315e+01	6.151055e-01	6.149902e-01	1.152429e-04	1.524792e+13	1.731660e+14	4.005450e-02	6.880492e-04
2.587531e-12	1.000000e-02	8.873405e+02	8.873405e+02	2.811764e+01	6.159468e-01	6.158309e-01	1.159868e-04	1.463500e+13	1.650731e+14	3.990545e-02	6.941493e-04
2.690707e-12	1.000000e-02	8.801214e+02	8.801214e+02	2.795389e+01	6.157907e-01	6.156739e-01	1.167307e-04	1.390773e+13	1.570691e+14	3.950339e-02	6.996656e-04
2.797997e-12	1.000000e-02	8.738549e+02	8.738549e+02	2.769265e+01	6.165153e-01	6.164007e-01	1.145431e-04	1.352243e+13	1.518223e+14	3.980609e-02	7.055122e-04
2.909566e-12	1.000000e-02	8.689842e+02	8.689842e+02	2.723965e+01	6.182094e-01	6.180962e-01	1.131761e-04	1.303793e+13	1.443879e+14	3.946759e-02	7.114161e-04
3.025583e-12	1.000000e-02	8.624201e+02	8.624201e+02	2.699311e+01	6.164611e-01	6.163477e-01	1.134176e-04	1.280162e+13	1.437926e+14	4.024962e-02	7.148038e-04
3.146226e-12	1.000000e-02	8.571722e+02	8.571722e+02	2.683467e+01	6.166201e-01	6.165059e-01	1.141393e-04	1.225520e+13	1.374776e+14	3.972568e-02	7.193655e-04
3.271680e-12	1.000000e-02	8.512417e+02	8.512417e+02	2.667681e+01	6.157486e-01	6.156338e-01	1.148466e-04	1.154929e+13	1.304782e+14	3.875984e-02	7.233534e-04
3.402136e-12	1.000000e-02	8.460934e+02	8.460934e+02	2.652123e+01	6.156945e-01	6.155789e-01	1.155691e-04	1.107313e+13	1.251538e+14	3.830630e-02	7.276909e-04
3.537794e-12	1.000000e-02	8.405289e+02	8.405289e+02	2.636416e+01	6.156658e-01	6.155495e-01	1.162982e-04	1.069293e+13	1.208848e+14	3.823182e-02	7.324743e-04
3.678861e-12	1.000000e-02	8.359593e+02	8.359593e+02	2.620885e+01	6.146013e-01	6.144843e-01	1.170129e-04	1.023899e+13	1.167588e+14	3.762034e-02	7.352048e-04
3.825554e-12	1.000000e-02	8.276448e+02	8.276448e+02	2.605507e+01	6.140326e-01	6.139148e-01	1.177462e-04	9.783617e+12	1.120837e+14	3.778946e-02	7.419034e-04
3.978095e-12	1.000000e-02	8.231380e+02	8.231380e+02	2.590225e+01	6.132863e-01	6.131678e-01	1.184744e-04	9.412082e+12	1.084849e+14	3.736058e-02	7.450589e-04
4.136719e-12	1.000000e-02	8.180268e+02	8.180268e+02	2.574788e+01	6.134079e-01	6.132887e-01	1.192012e-04	9.115249e+12	1.049595e+14	3.732693e-02	7.498628e-04
4.301668e-12	1.000000e-02	8.108969e+02	8.108969e+02	2.559689e+01	6.132605e-01	6.131405e-01	1.199538e-04	8.703405e+12	1.003377e+14	3.723508e-02	7.562743e-04
4.473195e-12	1.000000e-02	8.060913e+02	8.060913e+02	2.544541e+01	6.113593e-01	6.112386e-01	1.206897e-04	8.336892e+12	9.761616e+13	3.674298e-02	7.584243e-04
4.651561e-12	1.000000e-02	8.000147e+02	8.000147e+02	2.529461e+01	6.103878e-01	6.102664e-01	1.214317e-04	7.957063e+12	9.391254e+13	3.642120e-02	7.629707e-04
4.837039e-12	1.000000e-02	7.953866e+02	7.953866e+02	2.514559e+01	6.104657e-01	6.103436e-01	1.221751e-04	7.564300e+12	8.922002e+13	3.564253e-02	7.675081e-04
5.029913e-12	1.000000e-02	7.888817e+02	7.888817e+02	2.499618e+01	6.093718e-01	6.092489e-01	1.229271e-04	7.220247e+12	8.592912e+13	3.544736e-02	7.724501e-04
5.230477e-12	1.000000e-02	7.837246e+02	7.837246e+02	2.484876e+01	6.095017e-01	6.093780e-01	1.236702e-04	6.939944e+12	8.250522e+13	3.520706e-02	7.776988e-04
5.439039e-12	1.000000e-02	7.766679e+02	7.766679e+02	2.470140e+01	6.097782e-01	6.096538e-01	1.244303e-04	6.719550e+12	7.970409e+13	3.566603e-02	7.851210e-04
5.655918e-12	1.000000e-02	7.715148e+02	7.715148e+02	2.455451e+01	6.070492e-01	6.069240e-01	1.251882e-04	6.304553e+12	7.647772e+13	3.459587e-02	7.868277e-04
5.881444e-12	1.000000e-02	7.669461e+02	7.669461e+02	2.440901e+01	6.073707e-01	6.072448e-01	1.259457e-04	6.149741e+12	7.440250e+13	3.476353e-02	7.919340e-04
6.115963e-12	1.000000e-02	7.606819e+02	7.606819e+02	2.426403e+01	6.068233e-01	6.066966e-01	1.267146e-04	5.902065e+12	7.172866e+13	3.476000e-02	7.977359e-04
6.359833e-12	1.000000e-02	7.545794e+02	7.545794e+02	2.411958e+01	6.052904e-01	6.051630e-01	1.274729e-04	5.492155e+12	6.759644e+13	3.367514e-02	8.021561e-04
6.613427e-12	1.000000e-02	7.507088e+02	7.507088e+02	2.397635e+01	6.050449e-01	6.049166e-01	1.282475e-04	5.385461e+12	6.641787e+13	3.388102e-02	8.059648e-04
6.877133e-12	1.000000e-02	7.439346e+02	7.439346e+02	2.383298e+01	6.044567e-01	6.043277e-01	1.290186e-04	5.085103e+12	6.301931e+13	3.347473e-02	8.125132e-04
7.151355e-12	1.000000e-02	7.382903e+02	7.382903e+02	2.369158e+01	6.035202e-01	6.033904e-01	1.297978e-04	4.859108e+12	6.068724e+13	3.322859e-02	8.174565e-04
7.436511e-12	1.000000e-02	7.317844e+02	7.317844e+02	2.355099e+01	6.023139e-01	6.021833e-01	1.305743e-04	4.623240e+12	5.832196e+13	3.304624e-02	8.230756e-04
7.733037e-12	1.000000e-02	7.261532e+02	7.261532e+02	2.340976e+01	6.016446e-01	6.015132e-01	1.313593e-04	4.387082e+12	5.565134e+13	3.259310e-02	8.285367e-04
8.041387e-12	1.000000e-02	7.208507e+02	7.208507e+02	2.326874e+01	6.012743e-01	6.011422e-01	1.320887e-04	4.224076e+12	5.374875e+13	3.255341e-02	8.341177e-04
8.362032e-12	1.000000e-02	7.152562e+02	7.152562e+02	2.286625e+01	6.002229e-01	6.000942e-01	1.287153e-04	4.016293e+12	5.155403e+13	3.218166e-02	8.391718e-04
8.695463e-12	1.000000e-02	7.098283e+02	7.098283e+02	2.272878e+01	6.021468e-01	6.020173e-01	1.294656e-04	3.830750e+12	4.839181e+13	3.188662e-02	8.482993e-04
9.042189e-12	1.000000e-02	7.062816e+02	7.062816e+02	2.259291e+01	6.001577e-01	6.000275e-01	1.302225e-04	3.702075e+12	4.754647e+13	3.159708e-02	8.497428e-04
9.402741e-12	1.000000e-02	7.007921e+02	7.007921e+02	2.245718e+01	5.981563e-01	5.980253e-01	1.309870e-04	3.543351e+12	4.627439e+13	3.144556e-02	8.535431e-04
9.777669e-12	1.000000e-02	6.955667e+02	6.955667e+02	2.232282e+01	5.969695e-01	5.968377e-01	1.317553e-04	3.356107e+12	4.426649e+13	3.091955e-02	8.582491e-04
1.016755e-11	1.000000e-02	6.914950e+02	6.914950e+02	2.218864e+01	5.986425e-01	5.985100e-01	1.325318e-04	3.275414e+12	4.260183e+13	3.107507e-02	8.657221e-04
1.057297e-11	1.000000e-02	6.854163e+02	6.854163e+02	2.205576e+01	5.949525e-01	5.948192e-01	1.333066e-04	3.094223e+12	4.150879e+13	3.068108e-02	8.680163e-04
1.099456e-11	1.000000e-02	6.805034e+02	6.805034e+02	2.192235e+01	5.939228e-01	5.937887e-01	1.340732e-04	2.926114e+12	3.959509e+13	3.007676e-02	8.727697e-04
1.143296e-11	1.000000e-02	6.758364e+02	6.758364e+02	2.179117e+01	5.932246e-01	5.930897e-01	1.348582e-04	2.833178e+12	3.856365e+13	3.014096e-02	8.777636e-04
1.188885e-11	1.000000e-02	6.708067e+02	6.708067e+02	2.166002e+01	5.923868e-01	5.922512e-01	1.356311e-04	2.691277e+12	3.689194e+13	2.972095e-02	8.830961e-04
1.236291e-11	1.000000e-02	6.657868e+02	6.657868e+02	2.152953e+01	5.909567e-01	5.908203e-01	1.364083e-04	2.561895e+12	3.554538e+13	2.937493e-02	8.876065e-04
1.285587e-11	1.000000e-02	6.603489e+02	6.603489e+02	2.139992e+01	5.899823e-01	5.898451e-01	1.372069e-04	2.445883e+12	3.421690e+13	2.921860e-02	8.934402e-04
1.336849e-11	1.000000e-02	6.576650e+02	6.576650e+02	2.127112e+01	5.911015e-01	5.909635e-01	1.379992e-04	2.396467e+12	3.320941e+13	2.921722e-02	8.987881e-04
1.390155e-11	1.000000e-02	6.504119e+02	6.504119e+02	2.114212e+01	5.883948e-01	5.882560e-01	1.387764e-04	2.228945e+12	3.160495e+13	2.872422e-02	9.046495e-04
1.445587e-11	1.000000e-02	6.453792e+02	6.453792e+02	2.101562e+01	5.873706e-01	5.872310e-01	1.395787e-04	2.134685e+12	3.053322e+13	2.859896e-02	9.101171e-04
1.503228e-11	1.000000e-02	6.408203e+02	6.408203e+02	2.088809e+01	5.861717e-01	5.860313e-01	1.403815e-04	2.034944e+12	2.940548e+13	2.824635e-02	9.147208e-04
1.563169e-11	1.000000e-02	6.360226e+02	6.360226e+02	2.076163e+01	5.866699e-01	5.865287e-01	1.411747e-04	1.959937e+12	2.820156e+13	2.824688e-02	9.224040e-04
1.625499e-11	1.000000e-02	6.305518e+02	6.305518e+02	2.063683e+01	5.845308e-01	5.843889e-01	1.419905e-04	1.849501e+12	2.710300e+13	2.783185e-02	9.270149e-04
1.690315e-11	1.000000e-02	6.263081e+02	6.263081e+02	2.051212e+01	5.845366e-01	5.843938e-01	1.427887e-04	1.770611e+12	2.594566e+13	2.755970e-02	9.333052e-04
1.757715e-11	1.000000e-02	6.203683e+02	6.203683e+02	2.038705e+01	5.823660e-01	5.822224e-01	1.435899e-04	1.666699e+12	2.488153e+13	2.720824e-02	9.387423e-04
1.827803e-11	1.000000e-02	6.161349e+02	6.161349e+02	2.026417e+01	5.816364e-01	5.814919e-01	1.444117e-04	1.597770e+12	2.400250e+13	2.699146e-02	9.440082e-04
1.900685e-11	1.000000e-02	6.108330e+02	6.108330e+02	2.014105e+01	5.814624e-01	5.813172e-01	1.452207e-04	1.522344e+12	2.290364e+13	2.685293e-02	9.519172e-04
1.976474e-11	1.000000e-02	6.061783e+02	6.061783e+02	2.001924e+01	5.803755e-01	5.802294e-01	1.460312e-04	1.455574e+12	2.210493e+13	2.667619e-02	9.574336e-04
2.055285e-11	1.000000e-02	6.014624e+02	6.014624e+02	1.989734e+01	5.794643e-01	5.793174e-01	1.468629e-04	1.383581e+12	2.117733e+13	2.636656e-02	9.634256e-04
2.137238e-11	1.000000e-02	5.959763e+02	5.959763e+02	1.977605e+01	5.776948e-01	5.775471e-01	1.476778e-04	1.314533e+12	2.043051e+13	2.622513e-02	9.693251e-04
2.222459e-11	1.000000e-02	5.915636e+02	5.915636e+02	1.965690e+01	5.782433e-01	5.780947e-01	1.485041e-04	1.258895e+12	1.947317e+13	2.606597e-02	9.774829e-04
2.311078e-11	1.000000e-02	5.864541e+02	5.864541e+02	1.953664e+01	5.758605e-01	5.757111e-01	1.493423e-04	1.187277e+12	1.874846e+13	2.567280e-02	9.819362e-04
2.403231e-11	1.000000e-02	5.816734e+02	5.816734e+02	1.941851e+01	5.754559e-01	5.753057e-01	1.501727e-04	1.132851e+12	1.795198e+13	2.551926e-02	9.893111e-04
2.499058e-11	1.000000e-02	5.758206e+02	5.758206e+02	1.930016e+01	5.757863e-01	5.756353e-01	1.509997e-04	1.071921e+12	1.693776e+13	2.539909e-02	9.999406e-04
2.598707e-11	1.000000e-02	5.715356e+02	5.715356e+02	1.918295e+01	5.724095e-01	5.722577e-01	1.518459e-04	1.015302e+12	1.652194e+13	2.497296e-02	1.001529e-03
2.702328e-11	1.000000e-02	5.664786e+02	5.664786e+02	1.906583e+01	5.728612e-01	5.727085e-01	1.526736e-04	9.688551e+11	1.570405e+13	2.491337e-02	1.011267e-03
2.810082e-11	1.000000e-02	5.619388e+02	5.619388e+02	1.894961e+01	5.717808e-01	5.716273e-01	1.535196e-04	9.192335e+11	1.504104e+13	2.460775e-02	1.017514e-03
2.922132e-11	1.000000e-02	5.564092e+02	5.564092e+02	1.883428e+01	5.721310e-01	5.719766e-01	1.543670e-04	8.701985e+11	1.419518e+13	2.447586e-02	1.028256e-03
3.038651e-11	1.000000e-02	5.524100e+02	5.524100e+02	1.871913e+01	5.700517e-01	5.698965e-01	1.552152e-04	8.304628e+11	1.379586e+13	2.421608e-02	1.031936e-03
3.159815e-11	1.000000e-02	5.476623e+02	5.476623e+02	1.860470e+01	5.699717e-01	5.698157e-01	1.560705e-04	7.927365e+11	1.317839e+13	2.413548e-02	1.040736e-03
3.285811e-11	1.000000e-02	5.434861e+02	5.434861e+02	1.849170e+01	5.701702e-01	5.700132e-01	1.569364e-04	7.577384e+11	1.257468e+13	2.397002e-02	1.049098e-03
3.416830e-11	1.000000e-02	5.378379e+02	5.378379e+02	1.837836e+01	5.681107e-01	5.679530e-01	1.577877e-04	7.115380e+11	1.202356e+13	2.371549e-02	1.056286e-03
3.553074e-11	1.000000e-02	5.335098e+02	5.335098e+02	1.826656e+01	5.662610e-01	5.661023e-01	1.586505e-04	6.753408e+11	1.159952e+13	2.343702e-02	1.061388e-03
3.694751e-11	1.000000e-02	5.282851e+02	5.282851e+02	1.815541e+01	5.661891e-01	5.660296e-01	1.595160e-04	6.392317e+11	1.098628e+13	2.330277e-02	1.071749e-03
3.842077e-11	1.000000e-02	5.242828e+02	5.242828e+02	1.804371e+01	5.652950e-01	5.651346e-01	1.603797e-04	6.094868e+11	1.055817e+13	2.307955e-02	1.078225e-03
3.995277e-11	1.000000e-02	5.191590e+02	5.191590e+02	1.792933e+01	5.654280e-01	5.652672e-01	1.608142e-04	5.777060e+11	9.995865e+12	2.297716e-02	1.089123e-03
4.154586e-11	1.000000e-02	5.164989e+02	5.164989e+02	1.763366e+01	5.660041e-01	5.658480e-01	1.561303e-04	5.628671e+11	9.689644e+12	2.296942e-02	1.095848e-03
4.320248e-11	1.000000e-02	5.115812e+02	5.115812e+02	1.747911e+01	5.632159e-01	5.630590e-01	1.569350e-04	5.277689e+11	9.312562e+12	2.259240e-02	1.100932e-03
4.492515e-11	1.000000e-02	5.072731e+02	5.072731e+02	1.737130e+01	5.635299e-01	5.633722e-01	1.577683e-04	5.038512e+11	8.865789e+12	2.250009e-02	1.110900e-03
4.671651e-11	1.000000e-02	5.032912e+02	5.032912e+02	1.726527e+01	5.612903e-01	5.611317e-01	1.586115e-04	4.789414e+11	8.596956e+12	2.224729e-02	1.115240e-03
4.857930e-11	1.000000e-02	4.997658e+02	4.997658e+02	1.715820e+01	5.602446e-01	5.600852e-01	1.594530e-04	4.586648e+11	8.310114e+12	2.206754e-02	1.121014e-03
5.051637e-11	1.000000e-02	4.960314e+02	4.960314e+02	1.705324e+01	5.596997e-01	5.595394e-01	1.602974e-04	4.396358e+11	8.004199e+12	2.196030e-02	1.128355e-03
5.253068e-11	1.000000e-02	4.915445e+02	4.915445e+02	1.694834e+01	5.579408e-01	5.577797e-01	1.611411e-04	4.147187e+11	7.670309e+12	2.167857e-02	1.135077e-03
5.462531e-11	1.000000e-02	4.880856e+02	4.880856e+02	1.684322e+01	5.575515e-01	5.573895e-01	1.619936e-04	3.982996e+11	7.392391e+12	2.156857e-02	1.142323e-03
5.680346e-11	1.000000e-02	4.846914e+02	4.846914e+02	1.673988e+01	5.572772e-01	5.571143e-01	1.628414e-04	3.830208e+11	7.126334e+12	2.147767e-02	1.149757e-03
5.906846e-11	1.000000e-02	4.794469e+02	4.794469e+02	1.663688e+01	5.542277e-01	5.540640e-01	1.637078e-04	3.567613e+11	6.822391e+12	2.112352e-02	1.155973e-03
6.142378e-11	1.000000e-02	4.762056e+02	4.762056e+02	1.653392e+01	5.541158e-01	5.539513e-01	1.645665e-04	3.436903e+11	6.579069e+12	2.105164e-02	1.163606e-03
6.387302e-11	1.000000e-02	4.722805e+02	4.722805e+02	1.643181e+01	5.527043e-01	5.525389e-01	1.654268e-04	3.265837e+11	6.331843e+12	2.084901e-02	1.170288e-03
6.641991e-11	1.000000e-02	4.679794e+02	4.679794e+02	1.632997e+01	5.516213e-01	5.514550e-01	1.662840e-04	3.090749e+11	6.051440e+12	2.065482e-02	1.178730e-03
6.906836e-11	1.000000e-02	4.652937e+02	4.652937e+02	1.622916e+01	5.517553e-01	5.515881e-01	1.671617e-04	2.994781e+11	5.856426e+12	2.059778e-02	1.185821e-03
7.182242e-11	1.000000e-02	4.602528e+02	4.602528e+02	1.612922e+01	5.493640e-01	5.491959e-01	1.680262e-04	2.796504e+11	5.588749e+12	2.031069e-02	1.193614e-03
7.468630e-11	1.000000e-02	4.566521e+02	4.566521e+02	1.602926e+01	5.489655e-01	5.487966e-01	1.689037e-04	2.675222e+11	5.365803e+12	2.020802e-02	1.202152e-03
7.766437e-11	1.000000e-02	4.521557e+02	4.521557e+02	1.593095e+01	5.477776e-01	5.476078e-01	1.697732e-04	2.520583e+11	5.110692e+12	2.000563e-02	1.211480e-03
8.076118e-11	1.000000e-02	4.487569e+02	4.487569e+02	1.583145e+01	5.464200e-01	5.462493e-01	1.706580e-04	2.409703e+11	4.946871e+12	1.986091e-02	1.217630e-03
8.398149e-11	1.000000e-02	4.448041e+02	4.448041e+02	1.573353e+01	5.458074e-01	5.456359e-01	1.715387e-04	2.286455e+11	4.720256e+12	1.969745e-02	1.227074e-03
8.733020e-11	1.000000e-02	4.413390e+02	4.413390e+02	1.563595e+01	5.446781e-01	5.445056e-01	1.724146e-04	2.182700e+11	4.552970e+12	1.955348e-02	1.234149e-03
9.081243e-11	1.000000e-02	4.374219e+02	4.374219e+02	1.553939e+01	5.440402e-01	5.438669e-01	1.733045e-04	2.072292e+11	4.348064e+12	1.941064e-02	1.243743e-03
9.443352e-11	1.000000e-02	4.334535e+02	4.334535e+02	1.544286e+01	5.430676e-01	5.428934e-01	1.742024e-04	1.965688e+11	4.161454e+12	1.927050e-02	1.252885e-03
9.819900e-11	1.000000e-02	4.298774e+02	4.298774e+02	1.534709e+01	5.419568e-01	5.417817e-01	1.750777e-04	1.869103e+11	3.997697e+12	1.909861e-02	1.260724e-03
1.021146e-10	1.000000e-02	4.254517e+02	4.254517e+02	1.525186e+01	5.410379e-01	5.408620e-01	1.759871e-04	1.760415e+11	3.797313e+12	1.894328e-02	1.271679e-03
1.061864e-10	1.000000e-02	4.216064e+02	4.216064e+02	1.515729e+01	5.391365e-01	5.389596e-01	1.768886e-04	1.664320e+11	3.653786e+12	1.874096e-02	1.278767e-03
1.104205e-10	1.000000e-02	4.181713e+02	4.181713e+02	1.506310e+01	5.384789e-01	5.383011e-01	1.777817e-04	1.587375e+11	3.506194e+12	1.862085e-02	1.287699e-03
1.148234e-10	1.000000e-02	4.146632e+02	4.146632e+02	1.496949e+01	5.377720e-01	5.375933e-01	1.786951e-04	1.511924e+11	3.361548e+12	1.849881e-02	1.296888e-03
1.194020e-10	1.000000e-02	4.104802e+02	4.104802e+02	1.487631e+01	5.363887e-01	5.362091e-01	1.795951e-04	1.423402e+11	3.205750e+12	1.832137e-02	1.306735e-03
1.241630e-10	1.000000e-02	4.070253e+02	4.070253e+02	1.478375e+01	5.365112e-01	5.363307e-01	1.804896e-04	1.358208e+11	3.055429e+12	1.823687e-02	1.318127e-03
1.291140e-10	1.000000e-02	4.036040e+02	4.036040e+02	1.469139e+01	5.357626e-01	5.355812e-01	1.814111e-04	1.294004e+11	2.931392e+12	1.812381e-02	1.327446e-03
1.342623e-10	1.000000e-02	3.995208e+02	3.995208e+02	1.460004e+01	5.344636e-01	5.342813e-01	1.823182e-04	1.218125e+11	2.793193e+12	1.795089e-02	1.337762e-03
1.396159e-10	1.000000e-02	3.968505e+02	3.968505e+02	1.448670e+01	5.361039e-01	5.359229e-01	1.809756e-04	1.180061e+11	2.664770e+12	1.798296e-02	1.350896e-03
1.451830e-10	1.000000e-02	3.936615e+02	3.936615e+02	1.421005e+01	5.348780e-01	5.347017e-01	1.763277e-04	1.124625e+11	2.568822e+12	1.784367e-02	1.358726e-03
1.509721e-10	1.000000e-02	3.895809e+02	3.895809e+02	1.411252e+01	5.313834e-01	5.312062e-01	1.771754e-04	1.049902e+11	2.478043e+12	1.754898e-02	1.363987e-03
1.569920e-10	1.000000e-02	3.865760e+02	3.865760e+02	1.402385e+01	5.307917e-01	5.306137e-01	1.780527e-04	1.004787e+11	2.384806e+12	1.745785e-02	1.373059e-03
1.632520e-10	1.000000e-02	3.847336e+02	3.847336e+02	1.393677e+01	5.311574e-01	5.309785e-01	1.789327e-04	9.795420e+10	2.316897e+12	1.743066e-02	1.380585e-03
1.697615e-10	1.000000e-02	3.803758e+02	3.803758e+02	1.384968e+01	5.289047e-01	5.287249e-01	1.798204e-04	9.134881e+10	2.207068e+12	1.720798e-02	1.390480e-03
1.765307e-10	1.000000e-02	3.776950e+02	3.776950e+02	1.376251e+01	5.276988e-01	5.275181e-01	1.806977e-04	8.749448e+10	2.138208e+12	1.707520e-02	1.397156e-03
1.835697e-10	1.000000e-02	3.742848e+02	3.742848e+02	1.367693e+01	5.270120e-01	5.268304e-01	1.815895e-04	8.313569e+10	2.044961e+12	1.697726e-02	1.408051e-03
1.908895e-10	1.000000e-02	3.710517e+02	3.710517e+02	1.359091e+01	5.251772e-01	5.249948e-01	1.824679e-04	7.873969e+10	1.970898e+12	1.679241e-02	1.415375e-03
1.985011e-10	1.000000e-02	3.685891e+02	3.685891e+02	1.350584e+01	5.241870e-01	5.240036e-01	1.833701e-04	7.562537e+10	1.910893e+12	1.667425e-02	1.422145e-03
2.064162e-10	1.000000e-02	3.649435e+02	3.649435e+02	1.342141e+01	5.234107e-01	5.232264e-01	1.842623e-04	7.148180e+10	1.819627e+12	1.656374e-02	1.434224e-03
2.146469e-10	1.000000e-02	3.619377e+02	3.619377e+02	1.333671e+01	5.215739e-01	5.213887e-01	1.851634e-04	6.792074e+10	1.759638e+12	1.640304e-02	1.441060e-03
2.232058e-10	1.000000e-02	3.588310e+02	3.588310e+02	1.325281e+01	5.204952e-01	5.203091e-01	1.860642e-04	6.455513e+10	1.689846e+12	1.627692e-02	1.450530e-03
2.321060e-10	1.000000e-02	3.558429e+02	3.558429e+02	1.317004e+01	5.193429e-01	5.191559e-01	1.869562e-04	6.144533e+10	1.626365e+12	1.615431e-02	1.459472e-03
2.413611e-10	1.000000e-02	3.530744e+02	3.530744e+02	1.305721e+01	5.185779e-01	5.183930e-01	1.848796e-04	5.868320e+10	1.564745e+12	1.604257e-02	1.468750e-03
2.509852e-10	1.000000e-02	3.507639e+02	3.507639e+02	1.280115e+01	5.173408e-01	5.171610e-01	1.798087e-04	5.638253e+10	1.521462e+12	1.592800e-02	1.474897e-03
2.609931e-10	1.000000e-02	3.476885e+02	3.476885e+02	1.270490e+01	5.159208e-01	5.157402e-01	1.805867e-04	5.349545e+10	1.463530e+12	1.579269e-02	1.483859e-03
2.714000e-10	1.000000e-02	3.451954e+02	3.451954e+02	1.262491e+01	5.145679e-01	5.143864e-01	1.814341e-04	5.118849e+10	1.418924e+12	1.566529e-02	1.490657e-03
2.822219e-10	1.000000e-02	3.431231e+02	3.431231e+02	1.254529e+01	5.133872e-01	5.132049e-01	1.823056e-04	4.933246e+10	1.383272e+12	1.555874e-02	1.496219e-03
2.934753e-10	1.000000e-02	3.400923e+02	3.400923e+02	1.246649e+01	5.126219e-01	5.124387e-01	1.831742e-04	4.688814e+10	1.324577e+12	1.545861e-02	1.507302e-03
3.051775e-10	1.000000e-02	3.381134e+02	3.381134e+02	1.238740e+01	5.125849e-01	5.124008e-01	1.840280e-04	4.542533e+10	1.283717e+12	1.541975e-02	1.516015e-03
3.173462e-10	1.000000e-02	3.355304e+02	3.355304e+02	1.230987e+01	5.095739e-01	5.093890e-01	1.849138e-04	4.308652e+10	1.254024e+12	1.519755e-02	1.518712e-03
3.300002e-10	1.000000e-02	3.328613e+02	3.328613e+02	1.223164e+01	5.080414e-01	5.078557e-01	1.857785e-04	4.103745e+10	1.212508e+12	1.506452e-02	1.526286e-03
3.431588e-10	1.000000e-02	3.302529e+02	3.302529e+02	1.215431e+01	5.063834e-01	5.061967e-01	1.866457e-04	3.908692e+10	1.173908e+12	1.492414e-02	1.533320e-03
3.568420e-10	1.000000e-02	3.280416e+02	3.280416e+02	1.207757e+01	5.051388e-01	5.049512e-01	1.875435e-04	3.750024e+10	1.140199e+12	1.480745e-02	1.539862e-03
3.710709e-10	1.000000e-02	3.250683e+02	3.250683e+02	1.200103e+01	5.035412e-01	5.033528e-01	1.884103e-04	3.550330e+10	1.096714e+12	1.467193e-02	1.549032e-03
3.858671e-10	1.000000e-02	3.222842e+02	3.222842e+02	1.192572e+01	5.016423e-01	5.014530e-01	1.893038e-04	3.365926e+10	1.059580e+12	1.452115e-02	1.556522e-03
4.012533e-10	1.000000e-02	3.199579e+02	3.199579e+02	1.184994e+01	5.013309e-01	5.011408e-01	1.901834e-04	3.232023e+10	1.020591e+12	1.445777e-02	1.566865e-03
4.172530e-10	1.000000e-02	3.174502e+02	3.174502e+02	1.177482e+01	4.992510e-01	4.990600e-01	1.910559e-04	3.074241e+10	9.911585e+11	1.430378e-02	1.572691e-03
4.338907e-10	1.000000e-02	3.146348e+02	3.146348e+02	1.170032e+01	4.984842e-01	4.982922e-01	1.919539e-04	2.921601e+10	9.492139e+11	1.421275e-02	1.584326e-03
4.511918e-10	1.000000e-02	3.120106e+02	3.120106e+02	1.162621e+01	4.981458e-01	4.979529e-01	1.928539e-04	2.789321e+10	9.093186e+11	1.414956e-02	1.596567e-03
4.691828e-10	1.000000e-02	3.094538e+02	3.094538e+02	1.155235e+01	4.949502e-01	4.947565e-01	1.937412e-04	2.636396e+10	8.875709e+11	1.393551e-02	1.599432e-03
4.878912e-10	1.000000e-02	3.067409e+02	3.067409e+02	1.147946e+01	4.945289e-01	4.943343e-01	1.946282e-04	2.510562e+10	8.488139e+11	1.386768e-02	1.612204e-03
5.073456e-10	1.000000e-02	3.041470e+02	3.041470e+02	1.140666e+01	4.928111e-01	4.926156e-01	1.955362e-04	2.382741e+10	8.197368e+11	1.373252e-02	1.620305e-03
5.275757e-10	1.000000e-02	3.015859e+02	3.015859e+02	1.133403e+01	4.896951e-01	4.894987e-01	1.964228e-04	2.249816e+10	7.989470e+11	1.352642e-02	1.623733e-03
5.486124e-10	1.000000e-02	2.986507e+02	2.986507e+02	1.126226e+01	4.891554e-01	4.889581e-01	1.973423e-04	2.130693e+10	7.608281e+11	1.345223e-02	1.637885e-03
5.704880e-10	1.000000e-02	2.966406e+02	2.966406e+02	1.119059e+01	4.887140e-01	4.885158e-01	1.982575e-04	2.050617e+10	7.355471e+11	1.339131e-02	1.647496e-03
5.932358e-10	1.000000e-02	2.929257e+02	2.929257e+02	1.111991e+01	4.888526e-01	4.886535e-01	1.991504e-04	1.919256e+10	6.874532e+11	1.334864e-02	1.668862e-03
6.168908e-10	1.000000e-02	2.910028e+02	2.910028e+02	1.104898e+01	4.846881e-01	4.844880e-01	2.000597e-04	1.822370e+10	6.812785e+11	1.309911e-02	1.665579e-03
6.414889e-10	1.000000e-02	2.880263e+02	2.880263e+02	1.097888e+01	4.841990e-01	4.839980e-01	2.009797e-04	1.721802e+10	6.469393e+11	1.302908e-02	1.681093e-03
6.670679e-10	1.000000e-02	2.854875e+02	2.854875e+02	1.090884e+01	4.832111e-01	4.830093e-01	2.018905e-04	1.635782e+10	6.209272e+11	1.293843e-02	1.692583e-03
6.936668e-10	1.000000e-02	2.830521e+02	2.830521e+02	1.083977e+01	4.826427e-01	4.824399e-01	2.028114e-04	1.559064e+10	5.952991e+11	1.287132e-02	1.705137e-03
7.213263e-10	1.000000e-02	2.802862e+02	2.802862e+02	1.077076e+01	4.796512e-01	4.794475e-01	2.037296e-04	1.461767e+10	5.757717e+11	1.267538e-02	1.711291e-03
7.500887e-10	1.000000e-02	2.780868e+02	2.780868e+02	1.070205e+01	4.774791e-01	4.772745e-01	2.046493e-04	1.389425e+10	5.598389e+11	1.253211e-02	1.717014e-03
7.799981e-10	1.000000e-02	2.761416e+02	2.761416e+02	1.063422e+01	4.784943e-01	4.782887e-01	2.056031e-04	1.343561e+10	5.356407e+11	1.255133e-02	1.732786e-03
8.111000e-10	1.000000e-02	2.732450e+02	2.732450e+02	1.056056e+01	4.761865e-01	4.759808e-01	2.057092e-04	1.258671e+10	5.140752e+11	1.239487e-02	1.742709e-03
8.434421e-10	1.000000e-02	2.704732e+02	2.704732e+02	1.036919e+01	4.746480e-01	4.744496e-01	1.983217e-04	1.185245e+10	4.919831e+11	1.228226e-02	1.754880e-03
8.770738e-10	1.000000e-02	2.683851e+02	2.683851e+02	1.026668e+01	4.730093e-01	4.728109e-01	1.984036e-04	1.129941e+10	4.772076e+11	1.217180e-02	1.762428e-03
9.120466e-10	1.000000e-02	2.665023e+02	2.665023e+02	1.019238e+01	4.730577e-01	4.728585e-01	1.991963e-04	1.088488e+10	4.594659e+11	1.214535e-02	1.775060e-03
9.484139e-10	1.000000e-02	2.637833e+02	2.637833e+02	1.004287e+01	4.714220e-01	4.712281e-01	1.939426e-04	1.024275e+10	4.399133e+11	1.203016e-02	1.787157e-03
9.862313e-10	1.000000e-02	2.624726e+02	2.624726e+02	9.943717e+00	4.683600e-01	4.681659e-01	1.940409e-04	9.848780e+09	4.370023e+11	1.185915e-02	1.784415e-03
1.025557e-09	1.000000e-02	2.611530e+02	2.611530e+02	9.877527e+00	4.687902e-01	4.685953e-01	1.948905e-04	9.602321e+09	4.241151e+11	1.185747e-02	1.795078e-03
1.066450e-09	1.000000e-02	2.591821e+02	2.591821e+02	9.814594e+00	4.674485e-01	4.672528e-01	1.957521e-04	9.175692e+09	4.111211e+11	1.176807e-02	1.803553e-03
1.108974e-09	1.000000e-02	2.572273e+02	2.572273e+02	9.751539e+00	4.676687e-01	4.674721e-01	1.965974e-04	8.819897e+09	3.942504e+11	1.174816e-02	1.818115e-03
1.153194e-09	1.000000e-02	2.549589e+02	2.549589e+02	9.689062e+00	4.638894e-01	4.636920e-01	1.974651e-04	8.287388e+09	3.857849e+11	1.153872e-02	1.819467e-03
1.199177e-09	1.000000e-02	2.536327e+02	2.536327e+02	9.627088e+00	4.616509e-01	4.614526e-01	1.983295e-04	7.982159e+09	3.806729e+11	1.140737e-02	1.820155e-03
1.246993e-09	1.000000e-02	2.516339e+02	2.516339e+02	9.565095e+00	4.611859e-01	4.609868e-01	1.991796e-04	7.638000e+09	3.660997e+11	1.135600e-02	1.832766e-03
1.296716e-09	1.000000e-02	2.497665e+02	2.497665e+02	9.504317e+00	4.581378e-01	4.579377e-01	2.000503e-04	7.250713e+09	3.592528e+11	1.118925e-02	1.834264e-03
1.348422e-09	1.000000e-02	2.474494e+02	2.474494e+02	9.443203e+00	4.571951e-01	4.569942e-01	2.009247e-04	6.876353e+09	3.442313e+11	1.111776e-02	1.847631e-03
1.402189e-09	1.000000e-02	2.454821e+02	2.454821e+02	9.382501e+00	4.552012e-01	4.549994e-01	2.017837e-04	6.535396e+09	3.343912e+11	1.099674e-02	1.854315e-03
1.458101e-09	1.000000e-02	2.439036e+02	2.439036e+02	9.288221e+00	4.533936e-01	4.531947e-01	1.989494e-04	6.268290e+09	3.271689e+11	1.089305e-02	1.858905e-03
1.516242e-09	1.000000e-02	2.418717e+02	2.418717e+02	9.167366e+00	4.530344e-01	4.528381e-01	1.962782e-04	5.989188e+09	3.138428e+11	1.085261e-02	1.873036e-03
1.576701e-09	1.000000e-02	2.403532e+02	2.403532e+02	9.083988e+00	4.510489e-01	4.508523e-01	1.966874e-04	5.743452e+09	3.076484e+11	1.074026e-02	1.876609e-03
1.639571e-09	1.000000e-02	2.389185e+02	2.389185e+02	9.024713e+00	4.497675e-01	4.495699e-01	1.975337e-04	5.534141e+09	3.006838e+11	1.066332e-02	1.882514e-03
1.704948e-09	1.000000e-02	2.371587e+02	2.371587e+02	8.966817e+00	4.479101e-01	4.477118e-01	1.983680e-04	5.279596e+09	2.928507e+11	1.055594e-02	1.888652e-03
1.772931e-09	1.000000e-02	2.355297e+02	2.355297e+02	8.908911e+00	4.458209e-01	4.456217e-01	1.992106e-04	5.042217e+09	2.862987e+11	1.043480e-02	1.892844e-03
1.843626e-09	1.000000e-02	2.336148e+02	2.336148e+02	8.851643e+00	4.431589e-01	4.429588e-01	2.000625e-04	4.774877e+09	2.793605e+11	1.029324e-02	1.896964e-03
1.917139e-09	1.000000e-02	2.318734e+02	2.318734e+02	8.794606e+00	4.429364e-01	4.427355e-01	2.009136e-04	4.587694e+09	2.690838e+11	1.026670e-02	1.910251e-03
1.993584e-09	1.000000e-02	2.305323e+02	2.305323e+02	8.737863e+00	4.412289e-01	4.410271e-01	2.017646e-04	4.414160e+09	2.639541e+11	1.016904e-02	1.913956e-03
2.073077e-09	1.000000e-02	2.283414e+02	2.283414e+02	8.681557e+00	4.389005e-01	4.386979e-01	2.026201e-04	4.154661e+09	2.550968e+11	1.003931e-02	1.922125e-03
2.155740e-09	1.000000e-02	2.268017e+02	2.268017e+02	8.625786e+00	4.367049e-01	4.365014e-01	2.034776e-04	3.970387e+09	2.499727e+11	9.924134e-03	1.925492e-03
2.241698e-09	1.000000e-02	2.250486e+02	2.250486e+02	8.519644e+00	4.366521e-01	4.364533e-01	1.988857e-04	3.811826e+09	2.401348e+11	9.904737e-03	1.940257e-03
2.331085e-09	1.000000e-02	2.235451e+02	2.235451e+02	8.415344e+00	4.340213e-01	4.338242e-01	1.971071e-04	3.635676e+09	2.360642e+11	9.769018e-03	1.941538e-03
2.424035e-09	1.000000e-02	2.219696e+02	2.219696e+02	8.341367e+00	4.320137e-01	4.318161e-01	1.976279e-04	3.471146e+09	2.306668e+11	9.662659e-03	1.946274e-03
2.520692e-09	1.000000e-02	2.202301e+02	2.202301e+02	8.286784e+00	4.312539e-01	4.310554e-01	1.984529e-04	3.319225e+09	2.225214e+11	9.610465e-03	1.958196e-03
2.621203e-09	1.000000e-02	2.186111e+02	2.186111e+02	8.233520e+00	4.291885e-01	4.289892e-01	1.992539e-04	3.163291e+09	2.172195e+11	9.503197e-03	1.963252e-03
2.725722e-09	1.000000e-02	2.178324e+02	2.178324e+02	8.180223e+00	4.279685e-01	4.277684e-01	2.000930e-04	3.086812e+09	2.150064e+11	9.440377e-03	1.964669e-03
2.834409e-09	1.000000e-02	2.156224e+02	2.156224e+02	8.127308e+00	4.243167e-01	4.241158e-01	2.009224e-04	2.877415e+09	2.091952e+11	9.260275e-03	1.967869e-03
2.947429e-09	1.000000e-02	2.139336e+02	2.139336e+02	8.074897e+00	4.244004e-01	4.241987e-01	2.017572e-04	2.762191e+09	2.006202e+11	9.245922e-03	1.983795e-03
3.064956e-09	1.000000e-02	2.120163e+02	2.120163e+02	8.022933e+00	4.211716e-01	4.209691e-01	2.025835e-04	2.595920e+09	1.958825e+11	9.089428e-03	1.986506e-03
3.187169e-09	1.000000e-02	2.111638e+02	2.111638e+02	7.970600e+00	4.206429e-01	4.204394e-01	2.034315e-04	2.533796e+09	1.923996e+11	9.052429e-03	1.992021e-03
3.314255e-09	1.000000e-02	2.096519e+02	2.096519e+02	7.918992e+00	4.176008e-01	4.173966e-01	2.042557e-04	2.406784e+09	1.895093e+11	8.913214e-03	1.991877e-03
3.446409e-09	1.000000e-02	2.076164e+02	2.076164e+02	7.818142e+00	4.158104e-01	4.156112e-01	1.992116e-04	2.268214e+09	1.824767e+11	8.819958e-03	2.002782e-03
3.583833e-09	1.000000e-02	2.067241e+02	2.067241e+02	7.721781e+00	4.141365e-01	4.139392e-01	1.972793e-04	2.199604e+09	1.805622e+11	8.739378e-03	2.003330e-03
3.726736e-09	1.000000e-02	2.054454e+02	2.054454e+02	7.650650e+00	4.136016e-01	4.134040e-01	1.976114e-04	2.124189e+09	1.755020e+11	8.705679e-03	2.013195e-03
3.875337e-09	1.000000e-02	2.051040e+02	2.051040e+02	7.327781e+00	4.118074e-01	4.116435e-01	1.639481e-04	2.086621e+09	1.761865e+11	8.623109e-03	2.007798e-03
4.029863e-09	1.000000e-02	2.046505e+02	2.046505e+02	6.942928e+00	4.110320e-01	4.108924e-01	1.396720e-04	2.055280e+09	1.751833e+11	8.588132e-03	2.008459e-03
4.190552e-09	1.000000e-02	2.046068e+02	2.046068e+02	6.654775e+00	4.095182e-01	4.093882e-01	1.300102e-04	2.037797e+09	1.769274e+11	8.524170e-03	2.001489e-03
4.357647e-09	1.000000e-02	2.044328e+02	2.044328e+02	6.456080e+00	4.090399e-01	4.089133e-01	1.265220e-04	2.024383e+09	1.767928e+11	8.504153e-03	2.000852e-03
4.531406e-09	1.000000e-02	2.053080e+02	2.053080e+02	6.331645e+00	4.082771e-01	4.081521e-01	1.250384e-04	2.061895e+09	1.817570e+11	8.478674e-03	1.988608e-03
4.712093e-09	1.000000e-02	2.049351e+02	2.049351e+02	6.253565e+00	4.071307e-01	4.070070e-01	1.236962e-04	2.031562e+09	1.816188e+11	8.430226e-03	1.986632e-03
4.899985e-09	1.000000e-02	2.053784e+02	2.053784e+02	6.182294e+00	4.065091e-01	4.063869e-01	1.222425e-04	2.048272e+09	1.845169e+11	8.408238e-03	1.979318e-03
5.095368e-09	1.000000e-02	2.056288e+02	2.056288e+02	6.109585e+00	4.032035e-01	4.030828e-01	1.206726e-04	2.028126e+09	1.903152e+11	8.274973e-03	1.960832e-03
5.298543e-09	1.000000e-02	2.061964e+02	2.061964e+02	6.035717e+00	4.025870e-01	4.024680e-01	1.190042e-04	2.051976e+09	1.940320e+11	8.257683e-03	1.952445e-03
5.509819e-09	1.000000e-02	2.058294e+02	2.058294e+02	5.960706e+00	4.023536e-01	4.022364e-01	1.172226e-04	2.030448e+09	1.925539e+11	8.244162e-03	1.954792e-03
5.729520e-09	1.000000e-02	2.070756e+02	2.070756e+02	5.884650e+00	4.009800e-01	4.008646e-01	1.153415e-04	2.080993e+09	2.007508e+11	8.198184e-03	1.936394e-03
5.957981e-09	1.000000e-02	2.077122e+02	2.077122e+02	5.807581e+00	3.990237e-01	3.989103e-01	1.133667e-04	2.094814e+09	2.070868e+11	8.126937e-03	1.921041e-03
6.195552e-09	1.000000e-02	2.081466e+02	2.081466e+02	5.729288e+00	3.985265e-01	3.984152e-01	1.112963e-04	2.112760e+09	2.101667e+11	8.111379e-03	1.914644e-03
6.442595e-09	1.000000e-02	2.085225e+02	2.085225e+02	5.650395e+00	3.974375e-01	3.973284e-01	1.091459e-04	2.120992e+09	2.138921e+11	8.069853e-03	1.905969e-03
6.699490e-09	1.000000e-02	2.096320e+02	2.096320e+02	5.570667e+00	3.950067e-01	3.948998e-01	1.069095e-04	2.155446e+09	2.241375e+11	7.986206e-03	1.884287e-03
6.966628e-09	1.000000e-02	2.111381e+02	2.111381e+02	5.489993e+00	3.953290e-01	3.952244e-01	1.046101e-04	2.241437e+09	2.321311e+11	8.012818e-03	1.872372e-03
7.244418e-09	1.000000e-02	2.108829e+02	2.108829e+02	5.409116e+00	3.937138e-01	3.936115e-01	1.022564e-04	2.210075e+09	2.336168e+11	7.948615e-03	1.866978e-03
7.533284e-09	1.000000e-02	2.114768e+02	2.114768e+02	5.327579e+00	3.915975e-01	3.914977e-01	9.985475e-05	2.220328e+09	2.411113e+11	7.873993e-03	1.851728e-03
7.833669e-09	1.000000e-02	2.124451e+02	2.124451e+02	5.246066e+00	3.914649e-01	3.913674e-01	9.742816e-05	2.272774e+09	2.472249e+11	7.877955e-03	1.842663e-03
8.146032e-09	1.000000e-02	2.128455e+02	2.128455e+02	5.164356e+00	3.897833e-01	3.896883e-01	9.497860e-05	2.276374e+09	2.530040e+11	7.816502e-03	1.831297e-03
8.470850e-09	1.000000e-02	2.138237e+02	2.138237e+02	5.082948e+00	3.880067e-01	3.879142e-01	9.253643e-05	2.312441e+09	2.629508e+11	7.760370e-03	1.814610e-03
8.808620e-09	1.000000e-02	2.145832e+02	2.145832e+02	5.001902e+00	3.878815e-01	3.877914e-01	9.009631e-05	2.353624e+09	2.680661e+11	7.759786e-03	1.807604e-03
9.159858e-09	1.000000e-02	2.151380e+02	2.151380e+02	4.921562e+00	3.859531e-01	3.858654e-01	8.769183e-05	2.364452e+09	2.760947e+11	7.695486e-03	1.793979e-03
9.525102e-09	1.000000e-02	2.160352e+02	2.160352e+02	4.841940e+00	3.844661e-01	3.843807e-01	8.533945e-05	2.399298e+09	2.856236e+11	7.648095e-03	1.779646e-03
9.904909e-09	1.000000e-02	2.163884e+02	2.163884e+02	4.763456e+00	3.853367e-01	3.852537e-01	8.303711e-05	2.431116e+09	2.861566e+11	7.686477e-03	1.780764e-03
1.029986e-08	1.000000e-02	2.171328e+02	2.171328e+02	4.686643e+00	3.842591e-01	3.841783e-01	8.081362e-05	2.462987e+09	2.939958e+11	7.654658e-03	1.769696e-03
1.071056e-08	1.000000e-02	2.193116e+02	2.193116e+02	4.611027e+00	3.835162e-01	3.834376e-01	7.867197e-05	2.586902e+09	3.117893e+11	7.648275e-03	1.748728e-03
1.113764e-08	1.000000e-02	2.184993e+02	2.184993e+02	4.537418e+00	3.829637e-01	3.828871e-01	7.661274e-05	2.529270e+09	3.070487e+11	7.617926e-03	1.752700e-03
1.158175e-08	1.000000e-02	2.200445e+02	2.200445e+02	4.465526e+00	3.813640e-01	3.812893e-01	7.466878e-05	2.606647e+09	3.231349e+11	7.579160e-03	1.733122e-03
1.204356e-08	1.000000e-02	2.209892e+02	2.209892e+02	4.395772e+00	3.830628e-01	3.829900e-01	7.282281e-05	2.687714e+09	3.258616e+11	7.649261e-03	1.733401e-03
1.252379e-08	1.000000e-02	2.208291e+02	2.208291e+02	4.328143e+00	3.829182e-01	3.828471e-01	7.109704e-05	2.675443e+09	3.249868e+11	7.641978e-03	1.734003e-03
1.302317e-08	1.000000e-02	2.218821e+02	2.218821e+02	4.262856e+00	3.811699e-01	3.811004e-01	6.947248e-05	2.721322e+09	3.382104e+11	7.590314e-03	1.717894e-03
1.354246e-08	1.000000e-02	2.225078e+02	2.225078e+02	4.199834e+00	3.804946e-01	3.804266e-01	6.796225e-05	2.753410e+09	3.452460e+11	7.572438e-03	1.710028e-03
1.408246e-08	1.000000e-02	2.232122e+02	2.232122e+02	4.138934e+00	3.793274e-01	3.792608e-01	6.655987e-05	2.784797e+09	3.545869e+11	7.538671e-03	1.699402e-03
1.464398e-08	1.000000e-02	2.246286e+02	2.246286e+02	4.080483e+00	3.790268e-01	3.789615e-01	6.526978e-05	2.875108e+09	3.675401e+11	7.540848e-03	1.687349e-03
1.522790e-08	1.000000e-02	2.256776e+02	2.256776e+02	4.024223e+00	3.796786e-01	3.796145e-01	6.408225e-05	2.957841e+09	3.748816e+11	7.579211e-03	1.682394e-03
1.583511e-08	1.000000e-02	2.259712e+02	2.259712e+02	3.970458e+00	3.788596e-01	3.787966e-01	6.299448e-05	2.966046e+09	3.800024e+11	7.550993e-03	1.676584e-03
1.646652e-08	1.000000e-02	2.271045e+02	2.271045e+02	3.918631e+00	3.779521e-01	3.778901e-01	6.199994e-05	3.034076e+09	3.934077e+11	7.533366e-03	1.664221e-03
1.712311e-08	1.000000e-02	2.277880e+02	2.277880e+02	3.869009e+00	3.780178e-01	3.779567e-01	6.110124e-05	3.083943e+09	3.995259e+11	7.542990e-03	1.659516e-03
1.780589e-08	1.000000e-02	2.286109e+02	2.286109e+02	3.821543e+00	3.785502e-01	3.784900e-01	6.028416e-05	3.150180e+09	4.052450e+11	7.567318e-03	1.655871e-03
1.851589e-08	1.000000e-02	2.288570e+02	2.288570e+02	3.775820e+00	3.775877e-01	3.775281e-01	5.955186e-05	3.156042e+09	4.112004e+11	7.540719e-03	1.649885e-03
1.925420e-08	1.000000e-02	2.299794e+02	2.299794e+02	3.732201e+00	3.785621e-01	3.785032e-01	5.889408e-05	3.254448e+09	4.185929e+11	7.587932e-03	1.646069e-03
2.002195e-08	1.000000e-02	2.304731e+02	2.304731e+02	3.690301e+00	3.766707e-01	3.766124e-01	5.830498e-05	3.262442e+09	4.302626e+11	7.525457e-03	1.634337e-03
2.082031e-08	1.000000e-02	2.313237e+02	2.313237e+02	3.650193e+00	3.768269e-01	3.767691e-01	5.778753e-05	3.329650e+09	4.382169e+11	7.540303e-03	1.629002e-03
2.165050e-08	1.000000e-02	2.331609e+02	2.331609e+02	3.611439e+00	3.760777e-01	3.760204e-01	5.732933e-05	3.458288e+09	4.596987e+11	7.527892e-03	1.612953e-03
2.251381e-08	1.000000e-02	2.331098e+02	2.331098e+02	3.574489e+00	3.781007e-01	3.780438e-01	5.693205e-05	3.490766e+09	4.517346e+11	7.606934e-03	1.621986e-03
2.341153e-08	1.000000e-02	2.342764e+02	2.342764e+02	3.539002e+00	3.758797e-01	3.758231e-01	5.659230e-05	3.547305e+09	4.727746e+11	7.539574e-03	1.604428e-03
2.434505e-08	1.000000e-02	2.352180e+02	2.352180e+02	3.504706e+00	3.763338e-01	3.762775e-01	5.630145e-05	3.632336e+09	4.811939e+11	7.567013e-03	1.599936e-03
2.531579e-08	1.000000e-02	2.367226e+02	2.367226e+02	3.471781e+00	3.762081e-01	3.761520e-01	5.606034e-05	3.757043e+09	4.985463e+11	7.581219e-03	1.589236e-03
2.632524e-08	1.000000e-02	2.368842e+02	2.368842e+02	3.440181e+00	3.763804e-01	3.763245e-01	5.586211e-05	3.773509e+09	4.995861e+11	7.588501e-03	1.588879e-03
2.737495e-08	1.000000e-02	2.374520e+02	2.374520e+02	3.409730e+00	3.771383e-01	3.770826e-01	5.570885e-05	3.837510e+09	5.029750e+11	7.625382e-03	1.588272e-03
2.846651e-08	1.000000e-02	2.387875e+02	2.387875e+02	3.380249e+00	3.757316e-01	3.756760e-01	5.559373e-05	3.927837e+09	5.245234e+11	7.589034e-03	1.573498e-03
2.960159e-08	1.000000e-02	2.395110e+02	2.395110e+02	3.351808e+00	3.759373e-01	3.758818e-01	5.551991e-05	3.995609e+09	5.321153e+11	7.604085e-03	1.569604e-03
3.078193e-08	1.000000e-02	2.406219e+02	2.406219e+02	3.324249e+00	3.759398e-01	3.758843e-01	5.548042e-05	4.098029e+09	5.457369e+11	7.620625e-03	1.562368e-03
3.200935e-08	1.000000e-02	2.409075e+02	2.409075e+02	3.297715e+00	3.751847e-01	3.751292e-01	5.547251e-05	4.110102e+09	5.528750e+11	7.597870e-03	1.557380e-03
3.328570e-08	1.000000e-02	2.421646e+02	2.421646e+02	3.272119e+00	3.767572e-01	3.767017e-01	5.549382e-05	4.257896e+09	5.609023e+11	7.668906e-03	1.555790e-03
3.461294e-08	1.000000e-02	2.435960e+02	2.435960e+02	3.247176e+00	3.751175e-01	3.750619e-01	5.554700e-05	4.360587e+09	5.870951e+11	7.625802e-03	1.539916e-03
3.599311e-08	1.000000e-02	2.438634e+02	2.438634e+02	3.223075e+00	3.753481e-01	3.752924e-01	5.563261e-05	4.392653e+09	5.895980e+11	7.639856e-03	1.539174e-03
3.742832e-08	1.000000e-02	2.453096e+02	2.453096e+02	3.199481e+00	3.752484e-01	3.751926e-01	5.573955e-05	4.531220e+09	6.090054e+11	7.651274e-03	1.529693e-03
3.892075e-08	1.000000e-02	2.463583e+02	2.463583e+02	3.176794e+00	3.752477e-01	3.751918e-01	5.587551e-05	4.637983e+09	6.233604e+11	7.666277e-03	1.523179e-03
4.047269e-08	1.000000e-02	2.474276e+02	2.474276e+02	3.154585e+00	3.752178e-01	3.751617e-01	5.603673e-05	4.745956e+09	6.381263e+11	7.676693e-03	1.516475e-03
4.208651e-08	1.000000e-02	2.484560e+02	2.484560e+02	3.133066e+00	3.751270e-01	3.750708e-01	5.621571e-05	4.853831e+09	6.534208e+11	7.690042e-03	1.509833e-03
4.376468e-08	1.000000e-02	2.495407e+02	2.495407e+02	3.112090e+00	3.747379e-01	3.746815e-01	5.641839e-05	4.957352e+09	6.708290e+11	7.684825e-03	1.501710e-03
4.550977e-08	1.000000e-02	2.509863e+02	2.509863e+02	3.091668e+00	3.753643e-01	3.753076e-01	5.664629e-05	5.130662e+09	6.885077e+11	7.727060e-03	1.495557e-03
4.732445e-08	1.000000e-02	2.516167e+02	2.516167e+02	3.071547e+00	3.751724e-01	3.751155e-01	5.688680e-05	5.199692e+09	6.995571e+11	7.733421e-03	1.491047e-03
4.921148e-08	1.000000e-02	2.521560e+02	2.521560e+02	3.052240e+00	3.754966e-01	3.754395e-01	5.715187e-05	5.267978e+09	7.056897e+11	7.751554e-03	1.489144e-03
5.117376e-08	1.000000e-02	2.541064e+02	2.541064e+02	3.032987e+00	3.751681e-01	3.751107e-01	5.743388e-05	5.482651e+09	7.376680e+11	7.762533e-03	1.476421e-03
5.321428e-08	1.000000e-02	2.556827e+02	2.556827e+02	3.014338e+00	3.756874e-01	3.756296e-01	5.773427e-05	5.680463e+09	7.590156e+11	7.797735e-03	1.469350e-03
5.533617e-08	1.000000e-02	2.567975e+02	2.567975e+02	2.996131e+00	3.753706e-01	3.753125e-01	5.804760e-05	5.811456e+09	7.798013e+11	7.805892e-03	1.461738e-03
5.754266e-08	1.000000e-02	2.579442e+02	2.579442e+02	2.978318e+00	3.755369e-01	3.754785e-01	5.838173e-05	5.957560e+09	7.976374e+11	7.825838e-03	1.455884e-03
5.983714e-08	1.000000e-02	2.589726e+02	2.589726e+02	2.960664e+00	3.756232e-01	3.755644e-01	5.872769e-05	6.088395e+09	8.142186e+11	7.840154e-03	1.450436e-03
6.222311e-08	1.000000e-02	2.606189e+02	2.606189e+02	2.943472e+00	3.772180e-01	3.771590e-01	5.909230e-05	6.351486e+09	8.315973e+11	7.923870e-03	1.447393e-03
6.470421e-08	1.000000e-02	2.616474e+02	2.616474e+02	2.926559e+00	3.760857e-01	3.760262e-01	5.947040e-05	6.455650e+09	8.580369e+11	7.896770e-03	1.437376e-03
6.728425e-08	1.000000e-02	2.637390e+02	2.637390e+02	2.910047e+00	3.752887e-01	3.752288e-01	5.985372e-05	6.716107e+09	9.021740e+11	7.894723e-03	1.422955e-03
6.996717e-08	1.000000e-02	2.650105e+02	2.650105e+02	2.893637e+00	3.750456e-01	3.749853e-01	6.026081e-05	6.884787e+09	9.278340e+11	7.900709e-03	1.415210e-03
7.275707e-08	1.000000e-02	2.659687e+02	2.659687e+02	2.877626e+00	3.757258e-01	3.756651e-01	6.068071e-05	7.045089e+09	9.408744e+11	7.940081e-03	1.412669e-03
7.565821e-08	1.000000e-02	2.674386e+02	2.674386e+02	2.861749e+00	3.751386e-01	3.750775e-01	6.110882e-05	7.241641e+09	9.747159e+11	7.939770e-03	1.402709e-03
7.867504e-08	1.000000e-02	2.690207e+02	2.690207e+02	2.846281e+00	3.751888e-01	3.751272e-01	6.155045e-05	7.480116e+09	1.006142e+12	7.962891e-03	1.394646e-03
8.181215e-08	1.000000e-02	2.711411e+02	2.711411e+02	2.830981e+00	3.754300e-01	3.753680e-01	6.200456e-05	7.813378e+09	1.047596e+12	7.997482e-03	1.384630e-03
8.507436e-08	1.000000e-02	2.725519e+02	2.725519e+02	2.815841e+00	3.768007e-01	3.767382e-01	6.246715e-05	8.087025e+09	1.064707e+12	8.065552e-03	1.382492e-03
8.846665e-08	1.000000e-02	2.740697e+02	2.740697e+02	2.800807e+00	3.758171e-01	3.757542e-01	6.294456e-05	8.303759e+09	1.107623e+12	8.054907e-03	1.371246e-03
9.199420e-08	1.000000e-02	2.760153e+02	2.760153e+02	2.786136e+00	3.763384e-01	3.762749e-01	6.343271e-05	8.650792e+09	1.145944e+12	8.099937e-03	1.363469e-03
9.566241e-08	1.000000e-02	2.779697e+02	2.779697e+02	2.771626e+00	3.756839e-01	3.756200e-01	6.392730e-05	8.971497e+09	1.198814e+12	8.109034e-03	1.351528e-03
9.947689e-08	1.000000e-02	2.794885e+02	2.794885e+02	2.757236e+00	3.781851e-01	3.781207e-01	6.443499e-05	9.339265e+09	1.207231e+12	8.214556e-03	1.353133e-03
1.034435e-07	1.000000e-02	2.811339e+02	2.811339e+02	2.742962e+00	3.767132e-01	3.766483e-01	6.495131e-05	9.584307e+09	1.263299e+12	8.186267e-03	1.339978e-03
1.075682e-07	1.000000e-02	2.829500e+02	2.829500e+02	2.729062e+00	3.768748e-01	3.768093e-01	6.547283e-05	9.934364e+09	1.306637e+12	8.216426e-03	1.331948e-03
1.118574e-07	1.000000e-02	2.867951e+02	2.867951e+02	2.715024e+00	3.764965e-01	3.764305e-01	6.601271e-05	1.068042e+10	1.411834e+12	8.256979e-03	1.312772e-03
1.163177e-07	1.000000e-02	2.874689e+02	2.874689e+02	2.701280e+00	3.757904e-01	3.757238e-01	6.655820e-05	1.078275e+10	1.438802e+12	8.238838e-03	1.307238e-03
1.209558e-07	1.000000e-02	2.890435e+02	2.890435e+02	2.687757e+00	3.757280e-01	3.756609e-01	6.711315e-05	1.111213e+10	1.483984e+12	8.261754e-03	1.299901e-03
1.257788e-07	1.000000e-02	2.907760e+02	2.907760e+02	2.674192e+00	3.762590e-01	3.761914e-01	6.767536e-05	1.151283e+10	1.526678e+12	8.307695e-03	1.293982e-03
1.307942e-07	1.000000e-02	2.933924e+02	2.933924e+02	2.660876e+00	3.761935e-01	3.761253e-01	6.824109e-05	1.209679e+10	1.605512e+12	8.346746e-03	1.282220e-03
1.360095e-07	1.000000e-02	2.958062e+02	2.958062e+02	2.647583e+00	3.761856e-01	3.761168e-01	6.882321e-05	1.265204e+10	1.679382e+12	8.379446e-03	1.271730e-03
1.414328e-07	1.000000e-02	2.980698e+02	2.980698e+02	2.634473e+00	3.770733e-01	3.770039e-01	6.941162e-05	1.325015e+10	1.738169e+12	8.447382e-03	1.265050e-03
1.470723e-07	1.000000e-02	2.985405e+02	2.985405e+02	2.621417e+00	3.769466e-01	3.768766e-01	7.000398e-05	1.335892e+10	1.755385e+12	8.449800e-03	1.262631e-03
1.529367e-07	1.000000e-02	3.025524e+02	3.025524e+02	2.608470e+00	3.761293e-01	3.760587e-01	7.060332e-05	1.432613e+10	1.903020e+12	8.476518e-03	1.243187e-03
1.590350e-07	1.000000e-02	3.045605e+02	3.045605e+02	2.595652e+00	3.770712e-01	3.770000e-01	7.121528e-05	1.492062e+10	1.957358e+12	8.541023e-03	1.238083e-03
1.653764e-07	1.000000e-02	3.072043e+02	3.072043e+02	2.582945e+00	3.770225e-01	3.769507e-01	7.183381e-05	1.566035e+10	2.055725e+12	8.585319e-03	1.227270e-03
1.719707e-07	1.000000e-02	3.104029e+02	3.104029e+02	2.570232e+00	3.771316e-01	3.770592e-01	7.245722e-05	1.659153e+10	2.174812e+12	8.636726e-03	1.214975e-03
1.788279e-07	1.000000e-02	3.132095e+02	3.132095e+02	2.557779e+00	3.767854e-01	3.767123e-01	7.308759e-05	1.740786e+10	2.292320e+12	8.662880e-03	1.202982e-03
1.859586e-07	1.000000e-02	3.155997e+02	3.155997e+02	2.545218e+00	3.766943e-01	3.766205e-01	7.372392e-05	1.815176e+10	2.393170e+12	8.696142e-03	1.193582e-03
1.933736e-07	1.000000e-02	3.184648e+02	3.184648e+02	2.532875e+00	3.768532e-01	3.767788e-01	7.436913e-05	1.910902e+10	2.514070e+12	8.750284e-03	1.183343e-03
2.010842e-07	1.000000e-02	3.224518e+02	3.224518e+02	2.520532e+00	3.780731e-01	3.779980e-01	7.502113e-05	2.058881e+10	2.665340e+12	8.859275e-03	1.172495e-03
2.091023e-07	1.000000e-02	3.244674e+02	3.244674e+02	2.508221e+00	3.773705e-01	3.772949e-01	7.567412e-05	2.125351e+10	2.777095e+12	8.864746e-03	1.163046e-03
2.174402e-07	1.000000e-02	3.275277e+02	3.275277e+02	2.496028e+00	3.774140e-01	3.773377e-01	7.634295e-05	2.239084e+10	2.924020e+12	8.910905e-03	1.152312e-03
2.261104e-07	1.000000e-02	3.307124e+02	3.307124e+02	2.483999e+00	3.775115e-01	3.774345e-01	7.701368e-05	2.362283e+10	3.080925e+12	8.957166e-03	1.141510e-03
2.351265e-07	1.000000e-02	3.336530e+02	3.336530e+02	2.471920e+00	3.782055e-01	3.781278e-01	7.768909e-05	2.493212e+10	3.221959e+12	9.044305e-03	1.133529e-03
2.445020e-07	1.000000e-02	3.366656e+02	3.366656e+02	2.459971e+00	3.791115e-01	3.790331e-01	7.837845e-05	2.631720e+10	3.360507e+12	9.127190e-03	1.126077e-03
2.542513e-07	1.000000e-02	3.412243e+02	3.412243e+02	2.448117e+00	3.783112e-01	3.782322e-01	7.906027e-05	2.825280e+10	3.645989e+12	9.161219e-03	1.108688e-03
2.643895e-07	1.000000e-02	3.436929e+02	3.436929e+02	2.436197e+00	3.787419e-01	3.786621e-01	7.976152e-05	2.948034e+10	3.782821e+12	9.220855e-03	1.101978e-03
2.749318e-07	1.000000e-02	3.479979e+02	3.479979e+02	2.424394e+00	3.787363e-01	3.786558e-01	8.046239e-05	3.161057e+10	4.056465e+12	9.290526e-03	1.088329e-03
2.858946e-07	1.000000e-02	3.514443e+02	3.514443e+02	2.412704e+00	3.790894e-01	3.790082e-01	8.117017e-05	3.344483e+10	4.271896e+12	9.357021e-03	1.078661e-03
2.972944e-07	1.000000e-02	3.551827e+02	3.551827e+02	2.401000e+00	3.790121e-01	3.789302e-01	8.188367e-05	3.551418e+10	4.540843e+12	9.423972e-03	1.067090e-03
3.091488e-07	1.000000e-02	3.596029e+02	3.596029e+02	2.389386e+00	3.800455e-01	3.799629e-01	8.260393e-05	3.821420e+10	4.819998e+12	9.532354e-03	1.056848e-03
3.214760e-07	1.000000e-02	3.633187e+02	3.633187e+02	2.377830e+00	3.794626e-01	3.793793e-01	8.332872e-05	4.045157e+10	5.141505e+12	9.584902e-03	1.044435e-03
3.342946e-07	1.000000e-02	3.673923e+02	3.673923e+02	2.366383e+00	3.796472e-01	3.795632e-01	8.406352e-05	4.311570e+10	5.466815e+12	9.662216e-03	1.033357e-03
3.476244e-07	1.000000e-02	3.718233e+02	3.718233e+02	2.354897e+00	3.804652e-01	3.803804e-01	8.480074e-05	4.627909e+10	5.805106e+12	9.767717e-03	1.023242e-03
3.614857e-07	1.000000e-02	3.765698e+02	3.765698e+02	2.343464e+00	3.802898e-01	3.802042e-01	8.554094e-05	4.961271e+10	6.237634e+12	9.827806e-03	1.009878e-03
3.758997e-07	1.000000e-02	3.805231e+02	3.805231e+02	2.332144e+00	3.816128e-01	3.815266e-01	8.629590e-05	5.292786e+10	6.539874e+12	9.951081e-03	1.002864e-03
3.908885e-07	1.000000e-02	3.869236e+02	3.869236e+02	2.320815e+00	3.836759e-01	3.835888e-01	8.705251e-05	5.865290e+10	7.054514e+12	1.014506e-02	9.916062e-04
4.064749e-07	1.000000e-02	3.904193e+02	3.904193e+02	2.309572e+00	3.815264e-01	3.814386e-01	8.781708e-05	6.121428e+10	7.572329e+12	1.012250e-02	9.772223e-04
4.226829e-07	1.000000e-02	3.955749e+02	3.955749e+02	2.298398e+00	3.818466e-01	3.817580e-01	8.858087e-05	6.602715e+10	8.133509e+12	1.022516e-02	9.652954e-04
4.395371e-07	1.000000e-02	4.028486e+02	4.028486e+02	2.287268e+00	3.829093e-01	3.828199e-01	8.935708e-05	7.357670e+10	8.938423e+12	1.040213e-02	9.505042e-04
4.570634e-07	1.000000e-02	4.080363e+02	4.080363e+02	2.276095e+00	3.832985e-01	3.832084e-01	9.014345e-05	7.927779e+10	9.582216e+12	1.051354e-02	9.393736e-04
4.752885e-07	1.000000e-02	4.117550e+02	4.117550e+02	2.265157e+00	3.831715e-01	3.830805e-01	9.092641e-05	8.353597e+10	1.011364e+13	1.058694e-02	9.305813e-04
4.942403e-07	1.000000e-02	4.181010e+02	4.181010e+02	2.254151e+00	3.852516e-01	3.851599e-01	9.172515e-05	9.175783e+10	1.081237e+13	1.077280e-02	9.214320e-04
5.139478e-07	1.000000e-02	4.240443e+02	4.240443e+02	2.243131e+00	3.838399e-01	3.837474e-01	9.252749e-05	9.901649e+10	1.188385e+13	1.083285e-02	9.051883e-04
5.344412e-07	1.000000e-02	4.300257e+02	4.300257e+02	2.232354e+00	3.837395e-01	3.836462e-01	9.333842e-05	1.072367e+11	1.288727e+13	1.093863e-02	8.923642e-04
5.557517e-07	1.000000e-02	4.365053e+02	4.365053e+02	2.221402e+00	3.842447e-01	3.841506e-01	9.416015e-05	1.170286e+11	1.397180e+13	1.107734e-02	8.802750e-04
5.779119e-07	1.000000e-02	4.431610e+02	4.431610e+02	2.210659e+00	3.845649e-01	3.844700e-01	9.498268e-05	1.277316e+11	1.518623e+13	1.120938e-02	8.677770e-04
6.009558e-07	1.000000e-02	4.499448e+02	4.499448e+02	2.199980e+00	3.858010e-01	3.857052e-01	9.581689e-05	1.400238e+11	1.638268e+13	1.138930e-02	8.574408e-04
6.249185e-07	1.000000e-02	4.598862e+02	4.598862e+02	2.189329e+00	3.860947e-01	3.859980e-01	9.665390e-05	1.588386e+11	1.851343e+13	1.158232e-02	8.395441e-04
6.498368e-07	1.000000e-02	4.645118e+02	4.645118e+02	2.178730e+00	3.859132e-01	3.858157e-01	9.750616e-05	1.690319e+11	1.974788e+13	1.172401e-02	8.307931e-04
6.757486e-07	1.000000e-02	4.706367e+02	4.706367e+02	2.168219e+00	3.873575e-01	3.872591e-01	9.835994e-05	1.821940e+11	2.089173e+13	1.183577e-02	8.230499e-04
7.026937e-07	1.000000e-02	4.807170e+02	4.807170e+02	2.157738e+00	3.872275e-01	3.871283e-01	9.922799e-05	2.068129e+11	2.375454e+13	1.208430e-02	8.055207e-04
7.307131e-07	1.000000e-02	4.891115e+02	4.891115e+02	2.147253e+00	3.874984e-01	3.873983e-01	1.001092e-04	2.291865e+11	2.623250e+13	1.228121e-02	7.922496e-04
7.598499e-07	1.000000e-02	4.966221e+02	4.966221e+02	2.136925e+00	3.878333e-01	3.877323e-01	1.009952e-04	2.502416e+11	2.851898e+13	1.242570e-02	7.809426e-04
7.901484e-07	1.000000e-02	5.070799e+02	5.070799e+02	2.126614e+00	3.891947e-01	3.890928e-01	1.018954e-04	2.834018e+11	3.173715e+13	1.267979e-02	7.675215e-04
8.216551e-07	1.000000e-02	5.139855e+02	5.139855e+02	2.116377e+00	3.889494e-01	3.888466e-01	1.027972e-04	3.052902e+11	3.429630e+13	1.276585e-02	7.567322e-04
8.544181e-07	1.000000e-02	5.265903e+02	5.265903e+02	2.106179e+00	3.897603e-01	3.896566e-01	1.037224e-04	3.545461e+11	3.941710e+13	1.313408e-02	7.401585e-04
8.884875e-07	1.000000e-02	5.348851e+02	5.348851e+02	2.096129e+00	3.898772e-01	3.897725e-01	1.046533e-04	3.881489e+11	4.308830e+13	1.329802e-02	7.288989e-04
9.239153e-07	1.000000e-02	5.499807e+02	5.499807e+02	2.085963e+00	3.912867e-01	3.911811e-01	1.055921e-04	4.613663e+11	5.030026e+13	1.375308e-02	7.114554e-04
9.607559e-07	1.000000e-02	5.602209e+02	5.602209e+02	2.076012e+00	3.930703e-01	3.929637e-01	1.065534e-04	5.169418e+11	5.509226e+13	1.405194e-02	7.016344e-04
9.990654e-07	1.000000e-02	5.712779e+02	5.712779e+02	2.066148e+00	3.941072e-01	3.939997e-01	1.075192e-04	5.817619e+11	6.118898e+13	1.434166e-02	6.898695e-04
1.038903e-06	1.000000e-02	5.827698e+02	5.827698e+02	2.056238e+00	3.926198e-01	3.925113e-01	1.085002e-04	6.500533e+11	6.967678e+13	1.450624e-02	6.737133e-04
1.080328e-06	1.000000e-02	5.966023e+02	5.966023e+02	2.046531e+00	3.938080e-01	3.936985e-01	1.094952e-04	7.518936e+11	7.938418e+13	1.492186e-02	6.600845e-04
1.123406e-06	1.000000e-02	6.106143e+02	6.106143e+02	2.036760e+00	3.940760e-01	3.939655e-01	1.105064e-04	8.684339e+11	9.137699e+13	1.534593e-02	6.453763e-04
1.168201e-06	1.000000e-02	6.284657e+02	6.284657e+02	2.027205e+00	3.952896e-01	3.951780e-01	1.115340e-04	1.036796e+12	1.074278e+14	1.586269e-02	6.289756e-04
1.214782e-06	1.000000e-02	6.406844e+02	6.406844e+02	2.017629e+00	3.954811e-01	3.953685e-01	1.125781e-04	1.148717e+12	1.187366e+14	1.596186e-02	6.172790e-04
1.263221e-06	1.000000e-02	6.561952e+02	6.561952e+02	2.008171e+00	3.960736e-01	3.959600e-01	1.136374e-04	1.333942e+12	1.368540e+14	1.644610e-02	6.035911e-04
1.313591e-06	1.000000e-02	6.745160e+02	6.745160e+02	1.998737e+00	3.969394e-01	3.968247e-01	1.147120e-04	1.541971e+12	1.564785e+14	1.656556e-02	5.884804e-04
1.365969e-06	1.000000e-02	6.934517e+02	6.934517e+02	1.989446e+00	3.976254e-01	3.975096e-01	1.158011e-04	1.849410e+12	1.860641e+14	1.729989e-02	5.734003e-04
1.420436e-06	1.000000e-02	7.115893e+02	7.115893e+02	1.980217e+00	3.981443e-01	3.980274e-01	1.169223e-04	2.220604e+12	2.219570e+14	1.825642e-02	5.595142e-04
1.477076e-06	1.000000e-02	7.318712e+02	7.318712e+02	1.971070e+00	3.987369e-01	3.986188e-01	1.180572e-04	2.614414e+12	2.593834e+14	1.867636e-02	5.448184e-04
1.535973e-06	1.000000e-02	7.628942e+02	7.628942e+02	1.962036e+00	4.017214e-01	4.016022e-01	1.192131e-04	3.491479e+12	3.337220e+14	2.026652e-02	5.265755e-04
1.597219e-06	1.000000e-02	7.734082e+02	7.734082e+02	1.952999e+00	3.994392e-01	3.993188e-01	1.203837e-04	3.639015e+12	3.578742e+14	1.972565e-02	5.164663e-04
1.660907e-06	1.000000e-02	8.010907e+02	8.010907e+02	1.944170e+00	3.998912e-01	3.997696e-01	1.215943e-04	4.394350e+12	4.297197e+14	1.997917e-02	4.991835e-04
1.727135e-06	1.000000e-02	8.292888e+02	8.292888e+02	1.935353e+00	4.000683e-01	3.999455e-01	1.228109e-04	5.991964e+12	5.846536e+14	2.291562e-02	4.824234e-04
1.796003e-06	1.000000e-02	8.573903e+02	8.573903e+02	1.926661e+00	3.999961e-01	3.998721e-01	1.240540e-04	6.755826e+12	6.597807e+14	2.187141e-02	4.665274e-04
1.867618e-06	1.000000e-02	8.926393e+02	8.926393e+02	1.918068e+00	3.997380e-01	3.996126e-01	1.253320e-04	7.797443e+12	7.639683e+14	2.063780e-02	4.478158e-04
1.942088e-06	1.000000e-02	9.258939e+02	9.258939e+02	1.909520e+00	3.982952e-01	3.981686e-01	1.266216e-04	1.246990e+13	1.244049e+15	2.748831e-02	4.301737e-04
2.019527e-06	1.000000e-02	9.597346e+02	9.597346e+02	1.901093e+00	3.964328e-01	3.963048e-01	1.279507e-04	1.202034e+13	1.227634e+15	2.214381e-02	4.130650e-04
2.100055e-06	1.000000e-02	1.005440e+03	1.005440e+03	1.892829e+00	3.941131e-01	3.939838e-01	1.293050e-04	1.885368e+13	1.982859e+15	2.752369e-02	3.919807e-04
2.183793e-06	1.000000e-02	1.042169e+03	1.042169e+03	1.884528e+00	3.908812e-01	3.907505e-01	1.306858e-04	1.689997e+13	1.852090e+15	2.061990e-02	3.750651e-04
2.270870e-06	1.000000e-02	1.094691e+03	1.094691e+03	1.876422e+00	3.863989e-01	3.862668e-01	1.321017e-04	4.348928e+13	5.048973e+15	4.149686e-02	3.529752e-04
2.361420e-06	1.000000e-02	1.148981e+03	1.148981e+03	1.868302e+00	3.805655e-01	3.804320e-01	1.335521e-04	4.405938e+13	5.519390e+15	3.300387e-02	3.312200e-04
2.455580e-06	1.000000e-02	1.209223e+03	1.209223e+03	1.860451e+00	3.729262e-01	3.727912e-01	1.350250e-04	1.019081e+14	1.412844e+16	5.912448e-02	3.084014e-04
2.553495e-06	1.000000e-02	1.303250e+03	1.303250e+03	1.852587e+00	3.600399e-01	3.599034e-01	1.365276e-04	4.186662e+13	6.920139e+15	1.670398e-02	2.762630e-04
2.655314e-06	1.000000e-02	1.362948e+03	1.362948e+03	1.844866e+00	3.490102e-01	3.488721e-01	1.380747e-04	2.585053e+13	4.992053e+15	8.244515e-03	2.560701e-04
2.761193e-06	1.000000e-02	1.481937e+03	1.481937e+03	1.837209e+00	3.271449e-01	3.270053e-01	1.396557e-04	2.669346e+13	7.123670e+15	5.602052e-03	2.207549e-04
2.871294e-06	1.000000e-02	1.578810e+03	1.578810e+03	1.829668e+00	3.054708e-01	3.053296e-01	1.412709e-04	6.466551e+13	2.431219e+16	9.888139e-03	1.934817e-04
2.985785e-06	1.000000e-02	1.708884e+03	1.708884e+03	1.822270e+00	2.727030e-01	2.725600e-01	1.429270e-04	4.077851e+13	2.703847e+16	4.197201e-03	1.595796e-04
3.104841e-06	1.000000e-02	1.851861e+03	1.851861e+03	1.814954e+00	2.253378e-01	2.251932e-01	1.446206e-04	-7.570226e+12	-1.302983e+16	-5.213841e-04	1.216818e-04
3.228644e-06	1.000000e-02	1.897807e+03	1.897807e+03	1.807728e+00	1.510643e-01	1.509180e-01	1.463557e-04	1.104666e+12	1.404175e+16	6.730729e-05	7.959942e-05
3.357385e-06	1.000000e-02	1.421493e+03	1.421493e+03	1.800619e+00	8.945762e-02	8.930949e-02	1.481382e-04	-2.738278e+11	-4.779591e+16	-7.076935e-05	6.293216e-05
3.491258e-06	1.000000e-02	5.457205e+02	5.457205e+02	1.793598e+00	6.215470e-02	6.200474e-02	1.499585e-04	-1.338334e+10	-1.442761e+16	-4.147671e-04	1.138947e-04
3.630470e-06	1.000000e-02	2.822305e+02	2.822305e+02	1.786707e+00	5.807435e-02	5.792252e-02	1.518276e-04	1.334594e+09	2.020354e+15	1.117946e-03	2.057692e-04
3.775233e-06	1.000000e-02	1.861381e+02	1.861381e+02	1.779907e+00	5.694128e-02	5.678754e-02	1.537369e-04	9.402510e+07	1.570752e+14	6.311881e-04	3.059088e-04
3.925768e-06	1.000000e-02	1.295609e+02	1.295609e+02	1.773206e+00	5.637538e-02	5.621968e-02	1.556974e-04	1.006065e+07	1.766763e+13	4.133774e-04	4.351264e-04
4.082305e-06	1.000000e-02	9.746778e+01	9.746778e+01	1.766647e+00	5.620209e-02	5.604438e-02	1.577072e-04	1.823763e+06	3.252415e+12	3.109956e-04	5.766223e-04
4.245085e-06	1.000000e-02	7.864263e+01	7.864263e+01	1.760154e+00	5.627170e-02	5.611193e-02	1.597749e-04	5.171138e+05	9.165070e+11	2.578620e-04	7.155369e-04
4.414355e-06	1.000000e-02	6.518485e+01	6.518485e+01	1.753774e+00	5.645793e-02	5.629603e-02	1.618945e-04	1.755255e+05	3.059960e+11	2.237167e-04	8.661204e-04
4.590374e-06	1.000000e-02	5.538710e+01	5.538710e+01	1.747570e+00	5.670841e-02	5.654436e-02	1.640537e-04	7.003790e+04	1.194251e+11	2.015493e-04	1.023856e-03
4.773413e-06	1.000000e-02	4.797510e+01	4.797510e+01	1.741370e+00	5.704513e-02	5.687886e-02	1.662719e-04	3.167839e+04	5.244089e+10	1.869713e-04	1.189057e-03
4.963750e-06	1.000000e-02	4.291253e+01	4.291253e+01	1.735314e+00	5.745775e-02	5.728919e-02	1.685575e-04	1.735986e+04	2.772063e+10	1.789439e-04	1.338950e-03
5.161676e-06	1.000000e-02	3.786001e+01	3.786001e+01	1.729397e+00	5.786444e-02	5.769357e-02	1.708764e-04	8.966455e+03	1.382171e+10	1.729054e-04	1.528379e-03
5.367495e-06	1.000000e-02	3.389489e+01	3.389489e+01	1.723542e+00	5.832268e-02	5.814939e-02	1.732888e-04	5.080985e+03	7.529404e+09	1.703603e-04	1.720693e-03
5.581520e-06	1.000000e-02	3.112720e+01	3.112720e+01	1.717827e+00	5.884342e-02	5.866768e-02	1.757412e-04	3.350135e+03	4.748679e+09	1.719703e-04	1.890418e-03
5.804080e-06	1.000000e-02	2.873778e+01	2.873778e+01	1.712248e+00	5.938588e-02	5.920761e-02	1.782628e-04	2.300882e+03	3.115147e+09	1.760839e-04	2.066474e-03
6.035514e-06	1.000000e-02	2.621962e+01	2.621962e+01	1.706637e+00	5.992511e-02	5.974426e-02	1.808508e-04	1.513004e+03	1.957924e+09	1.831469e-04	2.285507e-03
6.276176e-06	1.000000e-02	2.430921e+01	2.430921e+01	1.701264e+00	6.052121e-02	6.033771e-02	1.834976e-04	1.100863e+03	1.355799e+09	1.945228e-04	2.489641e-03
6.526435e-06	1.000000e-02	2.292087e+01	2.292087e+01	1.695907e+00	6.115785e-02	6.097164e-02	1.862121e-04	8.720730e+02	1.019276e+09	2.067704e-04	2.668217e-03
6.786672e-06	1.000000e-02	2.139812e+01	2.139812e+01	1.690686e+00	6.179972e-02	6.161072e-02	1.889972e-04	6.733939e+02	7.470275e+08	2.251556e-04	2.888092e-03
7.057287e-06	1.000000e-02	2.001888e+01	2.001888e+01	1.685549e+00	6.247110e-02	6.227924e-02	1.918636e-04	5.290009e+02	5.559819e+08	2.468018e-04	3.120608e-03
7.338692e-06	1.000000e-02	1.882138e+01	1.882138e+01	1.680575e+00	6.317148e-02	6.297667e-02	1.948133e-04	4.340678e+02	4.314717e+08	2.756711e-04	3.356368e-03
7.631317e-06	1.000000e-02	1.781369e+01	1.781369e+01	1.675642e+00	6.390174e-02	6.370392e-02	1.978232e-04	3.701753e+02	3.474113e+08	3.095493e-04	3.587227e-03
7.935611e-06	1.000000e-02	1.684189e+01	1.684189e+01	1.670796e+00	6.465375e-02	6.445285e-02	2.008984e-04	3.183712e+02	2.818157e+08	3.524285e-04	3.838866e-03
8.252039e-06	1.000000e-02	1.603857e+01	1.603857e+01	1.666027e+00	6.543583e-02	6.523176e-02	2.040654e-04	2.833727e+02	2.362000e+08	4.005168e-04	4.079904e-03
8.581084e-06	1.000000e-02	1.530878e+01	1.530878e+01	1.661445e+00	6.625167e-02	6.604435e-02	2.073148e-04	2.579677e+02	2.021069e+08	4.602067e-04	4.327690e-03
8.923249e-06	1.000000e-02	1.459971e+01	1.459971e+01	1.656896e+00	6.708603e-02	6.687539e-02	2.106438e-04	2.324168e+02	1.710437e+08	5.255785e-04	4.595025e-03
9.279058e-06	1.000000e-02	1.400332e+01	1.400332e+01	1.652500e+00	6.796012e-02	6.774604e-02	2.140811e-04	2.177960e+02	1.502378e+08	6.067162e-04	4.853142e-03
9.649055e-06	1.000000e-02	1.337432e+01	1.337432e+01	1.648092e+00	6.884842e-02	6.863086e-02	2.175663e-04	2.078251e+02	1.343471e+08	7.285029e-04	5.147808e-03
1.003380e-05	1.000000e-02	1.279567e+01	1.279567e+01	1.643795e+00	6.976615e-02	6.954499e-02	2.211625e-04	1.846407e+02	1.117130e+08	8.074266e-04	5.452324e-03
1.043390e-05	1.000000e-02	1.240540e+01	1.240540e+01	1.639591e+00	7.073318e-02	7.050834e-02	2.248379e-04	1.811457e+02	1.023086e+08	9.248363e-04	5.701804e-03
1.084994e-05	1.000000e-02	1.191574e+01	1.191574e+01	1.635576e+00	7.172131e-02	7.149267e-02	2.286347e-04	1.701120e+02	8.963835e+07	1.062238e-03	6.019041e-03
1.128258e-05	1.000000e-02	1.149431e+01	1.149431e+01	1.631520e+00	7.273724e-02	7.250473e-02	2.325135e-04	1.627054e+02	7.991309e+07	1.216404e-03	6.328106e-03
1.173246e-05	1.000000e-02	1.109121e+01	1.109121e+01	1.627628e+00	7.378612e-02	7.354964e-02	2.364800e-04	1.551081e+02	7.091874e+07	1.386215e-03	6.652666e-03
1.220029e-05	1.000000e-02	1.070494e+01	1.070494e+01	1.623800e+00	7.487190e-02	7.463135e-02	2.405441e-04	1.479096e+02	6.286404e+07	1.578218e-03	6.994146e-03
1.268677e-05	1.000000e-02	1.037594e+01	1.037594e+01	1.620031e+00	7.598985e-02	7.574513e-02	2.447175e-04	1.428697e+02	5.638482e+07	1.781947e-03	7.323662e-03
1.319264e-05	1.000000e-02	1.003320e+01	1.003320e+01	1.616331e+00	7.713579e-02	7.688678e-02	2.490123e-04	1.371655e+02	5.023025e+07	2.023665e-03	7.688054e-03
1.371869e-05	1.000000e-02	9.772842e+00	9.772842e+00	1.612744e+00	7.832717e-02	7.807377e-02	2.533969e-04	1.351056e+02	4.582594e+07	2.273319e-03	8.014779e-03
1.426571e-05	1.000000e-02	9.448948e+00	9.448948e+00	1.609214e+00	7.954503e-02	7.928711e-02	2.579173e-04	1.288750e+02	4.046723e+07	2.566508e-03	8.418400e-03
1.483455e-05	1.000000e-02	9.214662e+00	9.214662e+00	1.605978e+00	8.082511e-02	8.056242e-02	2.626902e-04	1.271142e+02	3.685212e+07	2.870042e-03	8.771359e-03
1.542607e-05	1.000000e-02	8.932798e+00	8.932798e+00	1.604089e+00	8.221565e-02	8.194668e-02	2.689697e-04	1.230632e+02	3.276090e+07	3.245502e-03	9.203795e-03
1.604117e-05	1.000000e-02	8.648478e+00	8.648478e+00	1.603826e+00	8.374011e-02	8.346342e-02	2.766898e-04	1.190931e+02	2.892137e+07	3.692149e-03	9.682641e-03
1.668081e-05	1.000000e-02	8.387387e+00	8.387387e+00	1.605066e+00	8.542853e-02	8.514283e-02	2.856928e-04	1.158939e+02	2.547101e+07	4.188116e-03	1.018536e-02
1.734594e-05	1.000000e-02	8.156133e+00	8.156133e+00	1.607736e+00	8.728125e-02	8.698591e-02	2.953443e-04	1.143366e+02	2.257255e+07	4.751767e-03	1.070130e-02
1.803760e-05	1.000000e-02	7.923620e+00	7.923620e+00	1.611096e+00	8.925575e-02	8.895075e-02	3.049955e-04	1.127952e+02	1.991176e+07	5.417060e-03	1.126452e-02
1.875684e-05	1.000000e-02	7.697123e+00	7.697123e+00	1.613176e+00	9.126216e-02	9.094809e-02	3.140730e-04	1.102806e+02	1.741989e+07	6.122774e-03	1.185666e-02
1.950476e-05	1.000000e-02	7.536875e+00	7.536875e+00	1.615240e+00	9.335614e-02	9.303298e-02	3.231604e-04	1.118280e+02	1.577016e+07	6.897399e-03	1.238658e-02
2.028250e-05	1.000000e-02	7.335043e+00	7.335043e+00	1.617765e+00	9.557551e-02	9.524316e-02	3.323529e-04	1.094138e+02	1.371952e+07	7.729478e-03	1.302999e-02
2.109125e-05	1.000000e-02	7.133024e+00	7.133024e+00	1.619118e+00	9.781255e-02	9.747113e-02	3.414177e-04	1.062583e+02	1.186834e+07	8.631486e-03	1.371263e-02
2.193225e-05	1.000000e-02	6.977384e+00	6.977384e+00	1.621984e+00	1.002422e-01	9.989139e-02	3.508011e-04	1.061427e+02	1.048666e+07	9.627601e-03	1.436673e-02
2.280678e-05	1.000000e-02	6.838689e+00	6.838689e+00	1.624740e+00	1.027946e-01	1.024346e-01	3.599862e-04	1.067322e+02	9.299161e+06	1.070342e-02	1.503133e-02
2.371619e-05	1.000000e-02	6.705343e+00	6.705343e+00	1.625182e+00	1.052751e-01	1.049059e-01	3.692183e-04	1.068966e+02	8.266759e+06	1.182905e-02	1.570018e-02
2.466186e-05	1.000000e-02	6.568009e+00	6.568009e+00	1.625671e+00	1.078490e-01	1.074705e-01	3.785399e-04	1.057180e+02	7.245493e+06	1.297393e-02	1.642035e-02
2.564524e-05	1.000000e-02	6.439061e+00	6.439061e+00	1.626620e+00	1.105889e-01	1.102009e-01	3.880656e-04	1.052771e+02	6.364663e+06	1.426635e-02	1.717470e-02
2.666782e-05	1.000000e-02	6.317133e+00	6.317133e+00	1.626825e+00	1.133627e-01	1.129649e-01	3.977261e-04	1.045857e+02	5.586270e+06	1.559421e-02	1.794527e-02
2.773119e-05	1.000000e-02	6.231271e+00	6.231271e+00	1.627961e+00	1.164255e-01	1.160179e-01	4.075756e-04	1.066918e+02	4.987596e+06	1.703488e-02	1.868406e-02
2.883695e-05	1.000000e-02	6.109857e+00	6.109857e+00	1.627947e+00	1.197015e-01	1.192838e-01	4.176662e-04	1.063868e+02	4.329026e+06	1.874234e-02	1.959154e-02
2.998680e-05	1.000000e-02	6.009849e+00	6.009849e+00	1.628358e+00	1.226976e-01	1.222696e-01	4.279781e-04	1.065272e+02	3.830714e+06	2.038140e-02	2.041609e-02
3.118251e-05	1.000000e-02	5.931549e+00	5.931549e+00	1.628660e+00	1.263729e-01	1.259343e-01	4.385620e-04	1.084024e+02	3.363327e+06	2.214570e-02	2.130521e-02
3.242589e-05	1.000000e-02	5.849370e+00	5.849370e+00	1.628999e+00	1.299599e-01	1.295105e-01	4.493898e-04	1.095253e+02	2.954394e+06	2.399166e-02	2.221775e-02
3.371886e-05	1.000000e-02	5.780060e+00	5.780060e+00	1.629264e+00	1.332424e-01	1.327820e-01	4.604592e-04	1.104255e+02	2.629402e+06	2.567432e-02	2.305208e-02
3.506337e-05	1.000000e-02	5.691057e+00	5.691057e+00	1.629571e+00	1.371929e-01	1.367210e-01	4.718727e-04	1.108873e+02	2.281520e+06	2.786176e-02	2.410675e-02
3.646150e-05	1.000000e-02	5.625313e+00	5.625313e+00	1.629819e+00	1.410300e-01	1.405465e-01	4.835205e-04	1.122230e+02	2.011518e+06	2.988407e-02	2.507061e-02
3.791538e-05	1.000000e-02	5.560015e+00	5.560015e+00	1.630140e+00	1.449633e-01	1.444678e-01	4.954850e-04	1.133863e+02	1.771213e+06	3.200900e-02	2.607246e-02
3.942724e-05	1.000000e-02	5.499906e+00	5.499906e+00	1.630443e+00	1.490557e-01	1.485480e-01	5.076904e-04	1.147480e+02	1.559559e+06	3.420268e-02	2.710151e-02
4.099937e-05	1.000000e-02	5.449099e+00	5.449099e+00	1.630633e+00	1.531667e-01	1.526464e-01	5.202408e-04	1.164261e+02	1.381112e+06	3.635115e-02	2.810863e-02
4.263420e-05	1.000000e-02	5.392459e+00	5.392459e+00	1.630914e+00	1.571655e-01	1.566326e-01	5.329527e-04	1.167632e+02	1.217641e+06	3.841165e-02	2.914543e-02
4.433421e-05	1.000000e-02	5.352272e+00	5.352272e+00	1.631155e+00	1.616835e-01	1.611375e-01	5.460381e-04	1.193440e+02	1.080119e+06	4.075691e-02	3.020840e-02
4.610201e-05	1.000000e-02	5.305135e+00	5.305135e+00	1.631341e+00	1.660594e-01	1.655001e-01	5.593089e-04	1.209210e+02	9.576011e+05	4.316293e-02	3.130163e-02
4.794030e-05	1.000000e-02	5.256174e+00	5.256174e+00	1.631455e+00	1.706399e-01	1.700669e-01	5.729273e-04	1.211836e+02	8.376094e+05	4.530924e-02	3.246465e-02
4.985189e-05	1.000000e-02	5.208131e+00	5.208131e+00	1.631566e+00	1.753643e-01	1.747775e-01	5.868010e-04	1.218895e+02	7.349541e+05	4.771423e-02	3.367125e-02
5.183970e-05	1.000000e-02	5.175400e+00	5.175400e+00	1.631629e+00	1.804544e-01	1.798535e-01	6.008846e-04	1.247661e+02	6.520176e+05	5.040440e-02	3.486772e-02
5.390677e-05	1.000000e-02	5.135002e+00	5.135002e+00	1.631662e+00	1.853315e-01	1.847162e-01	6.153174e-04	1.251930e+02	5.725771e+05	5.259788e-02	3.609180e-02
5.605627e-05	1.000000e-02	5.100667e+00	5.100667e+00	1.631537e+00	1.906700e-01	1.900400e-01	6.299710e-04	1.270394e+02	5.041116e+05	5.519437e-02	3.738138e-02
5.829148e-05	1.000000e-02	5.071594e+00	5.071594e+00	1.631427e+00	1.956286e-01	1.949837e-01	6.449711e-04	1.282306e+02	4.475374e+05	5.732714e-02	3.857340e-02
6.061582e-05	1.000000e-02	5.045784e+00	5.045784e+00	1.631277e+00	2.012049e-01	2.005447e-01	6.602462e-04	1.306025e+02	3.960579e+05	5.989625e-02	3.987585e-02
6.303284e-05	1.000000e-02	5.017305e+00	5.017305e+00	1.631076e+00	2.067529e-01	2.060771e-01	6.757509e-04	1.321092e+02	3.496834e+05	6.232635e-02	4.120796e-02
6.554623e-05	1.000000e-02	4.994497e+00	4.994497e+00	1.630763e+00	2.124347e-01	2.117431e-01	6.916087e-04	1.339979e+02	3.097208e+05	6.467414e-02	4.253376e-02
6.815985e-05	1.000000e-02	4.977878e+00	4.977878e+00	1.630416e+00	2.182401e-01	2.175324e-01	7.077468e-04	1.365579e+02	2.758314e+05	6.701731e-02	4.384200e-02
7.087768e-05	1.000000e-02	4.943208e+00	4.943208e+00	1.630036e+00	2.241528e-01	2.234285e-01	7.242460e-04	1.368289e+02	2.418006e+05	6.953842e-02	4.534561e-02
7.370388e-05	1.000000e-02	4.921106e+00	4.921106e+00	1.629556e+00	2.301500e-01	2.294089e-01	7.410243e-04	1.379247e+02	2.135932e+05	7.168355e-02	4.676793e-02
7.664278e-05	1.000000e-02	4.910957e+00	4.910957e+00	1.629114e+00	2.366756e-01	2.359175e-01	7.580771e-04	1.409677e+02	1.898246e+05	7.402531e-02	4.819337e-02
7.969886e-05	1.000000e-02	4.886441e+00	4.886441e+00	1.628636e+00	2.430049e-01	2.422294e-01	7.755158e-04	1.415781e+02	1.670785e+05	7.622966e-02	4.973045e-02
8.287680e-05	1.000000e-02	4.862493e+00	4.862493e+00	1.628013e+00	2.496102e-01	2.488169e-01	7.932415e-04	1.422612e+02	1.468166e+05	7.850237e-02	5.133378e-02
8.618146e-05	1.000000e-02	4.856850e+00	4.856850e+00	1.627327e+00	2.563606e-01	2.555492e-01	8.113661e-04	1.452802e+02	1.312049e+05	8.063516e-02	5.278331e-02
8.961789e-05	1.000000e-02	4.841027e+00	4.841027e+00	1.626643e+00	2.632238e-01	2.623941e-01	8.297124e-04	1.467560e+02	1.161368e+05	8.279416e-02	5.437355e-02
9.319135e-05	1.000000e-02	4.821430e+00	4.821430e+00	1.625904e+00	2.702536e-01	2.694052e-01	8.483672e-04	1.471884e+02	1.020977e+05	8.473943e-02	5.605259e-02
9.690730e-05	1.000000e-02	4.805727e+00	4.805727e+00	1.625075e+00	2.774016e-01	2.765342e-01	8.674346e-04	1.479407e+02	9.006221e+04	8.657323e-02	5.772314e-02
1.007714e-04	1.000000e-02	4.796638e+00	4.796638e+00	1.624219e+00	2.848606e-01	2.839738e-01	8.867906e-04	1.500423e+02	7.999297e+04	8.863805e-02	5.938755e-02
1.047896e-04	1.000000e-02	4.789842e+00	4.789842e+00	1.623263e+00	2.923985e-01	2.914921e-01	9.064330e-04	1.520714e+02	7.114950e+04	9.047584e-02	6.104553e-02
1.089680e-04	1.000000e-02	4.774615e+00	4.774615e+00	1.622282e+00	2.999903e-01	2.990639e-01	9.264421e-04	1.523577e+02	6.270880e+04	9.210095e-02	6.283026e-02
1.133131e-04	1.000000e-02	4.762566e+00	4.762566e+00	1.621242e+00	3.078072e-01	3.068605e-01	9.467877e-04	1.530846e+02	5.540351e+04	9.371681e-02	6.463054e-02
1.178314e-04	1.000000e-02	4.754452e+00	4.754452e+00	1.620035e+00	3.159702e-01	3.150028e-01	9.673861e-04	1.548050e+02	4.915347e+04	9.558149e-02	6.645776e-02
1.225298e-04	1.000000e-02	4.748252e+00	4.748252e+00	1.618885e+00	3.239087e-01	3.229204e-01	9.882765e-04	1.555963e+02	4.364016e+04	9.669890e-02	6.821640e-02
1.274156e-04	1.000000e-02	4.743940e+00	4.743940e+00	1.617557e+00	3.326566e-01	3.316469e-01	1.009629e-03	1.580525e+02	3.879902e+04	9.867256e-02	7.012242e-02
1.324962e-04	1.000000e-02	4.732273e+00	4.732273e+00	1.616254e+00	3.406974e-01	3.396662e-01	1.031199e-03	1.572117e+02	3.424843e+04	9.936361e-02	7.199446e-02
1.377794e-04	1.000000e-02	4.728645e+00	4.728645e+00	1.614809e+00	3.495442e-01	3.484911e-01	1.053075e-03	1.588883e+02	3.044961e+04	1.008091e-01	7.392058e-02
1.432733e-04	1.000000e-02	4.720343e+00	4.720343e+00	1.613321e+00	3.583915e-01	3.573162e-01	1.075307e-03	1.595872e+02	2.699041e+04	1.021460e-01	7.592488e-02
1.489862e-04	1.000000e-02	4.718290e+00	4.718290e+00	1.611760e+00	3.672090e-01	3.661112e-01	1.097780e-03	1.604102e+02	2.402511e+04	1.028964e-01	7.782671e-02
1.549270e-04	1.000000e-02	4.711882e+00	4.711882e+00	1.610127e+00	3.768360e-01	3.757154e-01	1.120606e-03	1.614365e+02	2.124416e+04	1.042608e-01	7.997569e-02
1.611046e-04	1.000000e-02	4.708886e+00	4.708886e+00	1.608411e+00	3.859384e-01	3.847948e-01	1.143641e-03	1.618736e+02	1.890541e+04	1.048761e-01	8.195961e-02
1.675285e-04	1.000000e-02	4.705880e+00	4.705880e+00	1.606578e+00	3.954726e-01	3.943055e-01	1.167064e-03	1.624480e+02	1.679316e+04	1.055848e-01	8.403797e-02
1.742086e-04	1.000000e-02	4.696074e+00	4.696074e+00	1.604618e+00	4.049255e-01	4.037346e-01	1.190860e-03	1.615422e+02	1.483920e+04	1.060969e-01	8.622639e-02
1.811551e-04	1.000000e-02	4.694679e+00	4.694679e+00	1.602655e+00	4.146900e-01	4.134753e-01	1.214688e-03	1.621430e+02	1.322150e+04	1.066498e-01	8.833192e-02
1.883785e-04	1.000000e-02	4.696070e+00	4.696070e+00	1.600660e+00	4.248130e-01	4.235740e-01	1.238998e-03	1.635657e+02	1.182234e+04	1.074263e-01	9.046138e-02
1.958900e-04	1.000000e-02	4.693033e+00	4.693033e+00	1.598510e+00	4.352546e-01	4.339910e-01	1.263612e-03	1.636646e+02	1.047703e+04	1.078395e-01	9.274484e-02
2.037010e-04	1.000000e-02	4.688258e+00	4.688258e+00	1.596338e+00	4.452095e-01	4.439210e-01	1.288453e-03	1.627724e+02	9.305909e+03	1.077990e-01	9.496267e-02
2.118234e-04	1.000000e-02	4.691330e+00	4.691330e+00	1.594030e+00	4.558602e-01	4.545467e-01	1.313554e-03	1.639257e+02	8.327001e+03	1.082077e-01	9.717078e-02
2.202698e-04	1.000000e-02	4.687674e+00	4.687674e+00	1.591584e+00	4.663841e-01	4.650451e-01	1.338986e-03	1.634055e+02	7.405392e+03	1.082856e-01	9.949157e-02
2.290529e-04	1.000000e-02	4.687085e+00	4.687085e+00	1.589105e+00	4.771010e-01	4.757365e-01	1.364573e-03	1.634193e+02	6.610764e+03	1.083628e-01	1.017906e-01
2.381862e-04	1.000000e-02	4.685907e+00	4.685907e+00	1.586584e+00	4.882624e-01	4.868720e-01	1.390427e-03	1.631938e+02	5.880811e+03	1.083495e-01	1.041981e-01
2.476838e-04	1.000000e-02	4.683437e+00	4.683437e+00	1.583931e+00	4.991132e-01	4.976966e-01	1.416591e-03	1.624215e+02	5.243826e+03	1.081213e-01	1.065699e-01
2.575600e-04	1.000000e-02	4.683820e+00	4.683820e+00	1.581163e+00	5.100858e-01	5.086430e-01	1.442855e-03	1.618848e+02	4.688023e+03	1.077200e-01	1.089038e-01
2.678300e-04	1.000000e-02	4.686257e+00	4.686257e+00	1.578355e+00	5.216045e-01	5.201350e-01	1.469515e-03	1.619807e+02	4.195239e+03	1.075039e-01	1.113051e-01
2.785096e-04	1.000000e-02	4.679830e+00	4.679830e+00	1.575447e+00	5.328117e-01	5.313155e-01	1.496225e-03	1.599019e+02	3.723788e+03	1.068550e-01	1.138528e-01
2.896150e-04	1.000000e-02	4.677902e+00	4.677902e+00	1.572436e+00	5.443320e-01	5.428088e-01	1.523191e-03	1.586172e+02	3.319183e+03	1.062151e-01	1.163624e-01
3.011632e-04	1.000000e-02	4.682787e+00	4.682787e+00	1.569301e+00	5.563189e-01	5.547684e-01	1.550474e-03	1.589533e+02	2.982981e+03	1.058861e-01	1.188008e-01
3.131719e-04	1.000000e-02	4.683342e+00	4.683342e+00	1.566154e+00	5.681106e-01	5.665327e-01	1.577840e-03	1.581271e+02	2.672034e+03	1.052733e-01	1.213045e-01
3.256594e-04	1.000000e-02	4.683832e+00	4.683832e+00	1.562894e+00	5.801803e-01	5.785750e-01	1.605368e-03	1.572826e+02	2.392576e+03	1.046563e-01	1.238687e-01
3.386449e-04	1.000000e-02	4.675149e+00	4.675149e+00	1.559436e+00	5.914810e-01	5.898480e-01	1.632978e-03	1.539567e+02	2.126643e+03	1.033981e-01	1.265160e-01
3.521482e-04	1.000000e-02	4.684799e+00	4.684799e+00	1.555978e+00	6.044105e-01	6.027497e-01	1.660770e-03	1.549663e+02	1.921221e+03	1.030087e-01	1.290153e-01
3.661898e-04	1.000000e-02	4.678089e+00	4.678089e+00	1.552379e+00	6.161873e-01	6.144985e-01	1.688757e-03	1.519766e+02	1.710854e+03	1.017479e-01	1.317177e-01
3.807914e-04	1.000000e-02	4.681171e+00	4.681171e+00	1.548655e+00	6.286537e-01	6.269369e-01	1.716832e-03	1.512962e+02	1.540886e+03	1.009593e-01	1.342941e-01
3.959753e-04	1.000000e-02	4.682313e+00	4.682313e+00	1.544930e+00	6.408879e-01	6.391429e-01	1.744979e-03	1.500142e+02	1.387465e+03	9.998196e-02	1.368742e-01
4.117645e-04	1.000000e-02	4.679698e+00	4.679698e+00	1.541006e+00	6.532586e-01	6.514853e-01	1.773346e-03	1.476145e+02	1.240804e+03	9.865773e-02	1.395942e-01
4.281834e-04	1.000000e-02	4.679485e+00	4.679485e+00	1.537133e+00	6.658655e-01	6.640638e-01	1.801735e-03	1.459326e+02	1.114858e+03	9.755583e-02	1.422946e-01
4.452569e-04	1.000000e-02	4.677171e+00	4.677171e+00	1.533024e+00	6.782669e-01	6.764368e-01	1.830094e-03	1.436312e+02	1.000566e+03	9.625514e-02	1.450165e-01
4.630113e-04	1.000000e-02	4.674074e+00	4.674074e+00	1.528816e+00	6.908454e-01	6.889868e-01	1.858579e-03	1.412333e+02	8.974965e+02	9.496210e-02	1.478037e-01
4.814735e-04	1.000000e-02	4.673002e+00	4.673002e+00	1.524628e+00	7.035936e-01	7.017064e-01	1.887176e-03	1.392080e+02	8.073368e+02	9.370774e-02	1.505656e-01
5.006720e-04	1.000000e-02	4.672349e+00	4.672349e+00	1.520266e+00	7.163288e-01	7.144130e-01	1.915736e-03	1.371188e+02	7.270012e+02	9.236595e-02	1.533123e-01
5.206360e-04	1.000000e-02	4.672889e+00	4.672889e+00	1.515846e+00	7.291146e-01	7.271701e-01	1.944454e-03	1.351525e+02	6.559113e+02	9.098878e-02	1.560308e-01
5.413960e-04	1.000000e-02	4.667461e+00	4.667461e+00	1.511320e+00	7.415253e-01	7.395522e-01	1.973068e-03	1.319702e+02	5.886350e+02	8.936424e-02	1.588712e-01
5.629838e-04	1.000000e-02	4.668581e+00	4.668581e+00	1.506637e+00	7.546372e-01	7.526356e-01	2.001579e-03	1.303498e+02	5.326222e+02	8.816114e-02	1.616417e-01
5.854325e-04	1.000000e-02	4.666993e+00	4.666993e+00	1.501936e+00	7.671282e-01	7.650982e-01	2.030061e-03	1.276916e+02	4.806427e+02	8.651029e-02	1.643731e-01
6.087762e-04	1.000000e-02	4.664209e+00	4.664209e+00	1.497088e+00	7.799099e-01	7.778515e-01	2.058411e-03	1.250888e+02	4.335070e+02	8.500015e-02	1.672116e-01
6.330508e-04	1.000000e-02	4.659726e+00	4.659726e+00	1.492176e+00	7.926594e-01	7.905726e-01	2.086727e-03	1.222035e+02	3.905268e+02	8.343975e-02	1.701086e-01
6.582933e-04	1.000000e-02	4.661022e+00	4.661022e+00	1.487095e+00	8.057806e-01	8.036658e-01	2.114861e-03	1.204051e+02	3.544548e+02	8.209758e-02	1.728764e-01
6.845423e-04	1.000000e-02	4.655745e+00	4.655745e+00	1.481925e+00	8.182261e-01	8.160832e-01	2.142850e-03	1.172966e+02	3.198297e+02	8.043234e-02	1.757455e-01
7.118380e-04	1.000000e-02	4.653123e+00	4.653123e+00	1.476659e+00	8.311351e-01	8.289645e-01	2.170671e-03	1.147439e+02	2.893152e+02	7.890384e-02	1.786188e-01
7.402221e-04	1.000000e-02	4.648262e+00	4.648262e+00	1.471251e+00	8.435072e-01	8.413089e-01	2.198343e-03	1.117210e+02	2.616320e+02	7.722772e-02	1.814672e-01
7.697380e-04	1.000000e-02	4.647046e+00	4.647046e+00	1.465863e+00	8.563753e-01	8.541493e-01	2.225998e-03	1.095502e+02	2.378443e+02	7.582627e-02	1.842838e-01
8.004309e-04	1.000000e-02	4.642115e+00	4.642115e+00	1.460283e+00	8.686844e-01	8.664310e-01	2.253405e-03	1.065227e+02	2.153437e+02	7.412318e-02	1.871312e-01
8.323475e-04	1.000000e-02	4.641829e+00	4.641829e+00	1.454620e+00	8.813497e-01	8.790691e-01	2.280613e-03	1.044910e+02	1.964887e+02	7.273180e-02	1.898712e-01
8.655369e-04	1.000000e-02	4.634347e+00	4.634347e+00	1.448942e+00	8.933957e-01	8.910880e-01	2.307736e-03	1.011021e+02	1.776400e+02	7.094287e-02	1.927771e-01
9.000496e-04	1.000000e-02	4.630940e+00	4.630940e+00	1.443101e+00	9.058037e-01	9.034690e-01	2.334681e-03	9.864507e+01	1.617726e+02	6.947376e-02	1.955982e-01
9.359385e-04	1.000000e-02	4.625928e+00	4.625928e+00	1.437238e+00	9.179592e-01	9.155980e-01	2.361183e-03	9.579764e+01	1.469731e+02	6.783464e-02	1.984378e-01
9.732585e-04	1.000000e-02	4.622036e+00	4.622036e+00	1.431298e+00	9.302170e-01	9.278296e-01	2.387415e-03	9.329151e+01	1.339432e+02	6.633867e-02	2.012570e-01
1.012067e-03	1.000000e-02	4.615428e+00	4.615428e+00	1.425255e+00	9.422309e-01	9.398177e-01	2.413141e-03	9.033403e+01	1.216367e+02	6.469681e-02	2.041481e-01
1.052422e-03	1.000000e-02	4.609367e+00	4.609367e+00	1.418995e+00	9.541553e-01	9.517167e-01	2.438629e-03	8.765567e+01	1.108370e+02	6.319237e-02	2.070035e-01
1.094387e-03	1.000000e-02	4.606782e+00	4.606782e+00	1.412796e+00	9.658575e-01	9.633936e-01	2.463854e-03	8.533504e+01	1.015225e+02	6.169221e-02	2.096599e-01
1.138025e-03	1.000000e-02	4.601146e+00	4.601146e+00	1.406368e+00	9.776537e-01	9.751651e-01	2.488632e-03	8.279953e+01	9.270490e+01	6.022673e-02	2.124805e-01
1.183403e-03	1.000000e-02	4.592253e+00	4.592253e+00	1.399927e+00	9.888995e-01	9.863866e-01	2.512941e-03	7.992425e+01	8.451188e+01	5.870036e-02	2.153408e-01
1.230590e-03	1.000000e-02	4.588554e+00	4.588554e+00	1.393328e+00	1.000307e+00	9.977704e-01	2.536724e-03	7.762978e+01	7.751069e+01	5.724534e-02	2.180005e-01
1.279659e-03	1.000000e-02	4.581454e+00	4.581454e+00	1.386637e+00	1.011444e+00	1.008883e+00	2.560410e-03	7.506673e+01	7.091512e+01	5.578560e-02	2.207692e-01
1.330685e-03	1.000000e-02	4.573441e+00	4.573441e+00	1.380013e+00	1.022323e+00	1.019740e+00	2.583580e-03	7.242750e+01	6.485775e+01	5.429743e-02	2.235348e-01
1.383745e-03	1.000000e-02	4.566587e+00	4.566587e+00	1.373209e+00	1.033153e+00	1.030547e+00	2.606238e-03	6.998592e+01	5.945479e+01	5.286193e-02	2.262419e-01
1.438921e-03	1.000000e-02	4.558498e+00	4.558498e+00	1.366256e+00	1.043698e+00	1.041070e+00	2.628532e-03	6.748356e+01	5.449076e+01	5.142570e-02	2.289566e-01
1.496297e-03	1.000000e-02	4.552458e+00	4.552458e+00	1.359375e+00	1.054288e+00	1.051637e+00	2.650451e-03	6.537376e+01	5.018892e+01	5.014933e-02	2.315865e-01
1.555961e-03	1.000000e-02	4.544795e+00	4.544795e+00	1.352315e+00	1.064569e+00	1.061898e+00	2.671787e-03	6.309362e+01	4.614406e+01	4.880960e-02	2.342392e-01
1.618004e-03	1.000000e-02	4.533241e+00	4.533241e+00	1.345155e+00	1.074414e+00	1.071721e+00	2.692545e-03	6.052655e+01	4.227545e+01	4.742343e-02	2.370078e-01
1.682521e-03	1.000000e-02	4.528738e+00	4.528738e+00	1.338049e+00	1.084439e+00	1.081726e+00	2.712674e-03	5.871127e+01	3.914683e+01	4.623031e-02	2.394571e-01
1.749610e-03	1.000000e-02	4.519304e+00	4.519304e+00	1.330860e+00	1.094002e+00	1.091270e+00	2.732431e-03	5.648060e+01	3.604198e+01	4.494000e-02	2.420732e-01
1.819375e-03	1.000000e-02	4.510121e+00	4.510121e+00	1.323521e+00	1.103365e+00	1.100613e+00	2.751447e-03	5.430556e+01	3.320846e+01	4.365106e-02	2.446420e-01
1.891921e-03	1.000000e-02	4.499406e+00	4.499406e+00	1.316055e+00	1.112475e+00	1.109705e+00	2.769982e-03	5.212132e+01	3.058888e+01	4.239655e-02	2.472493e-01
1.967361e-03	1.000000e-02	4.493650e+00	4.493650e+00	1.308575e+00	1.121533e+00	1.118745e+00	2.787938e-03	5.042438e+01	2.841709e+01	4.127959e-02	2.495818e-01
2.045808e-03	1.000000e-02	4.480105e+00	4.480105e+00	1.300979e+00	1.130158e+00	1.127352e+00	2.805149e-03	4.814108e+01	2.611085e+01	4.000979e-02	2.522614e-01
2.127383e-03	1.000000e-02	4.471847e+00	4.471847e+00	1.293324e+00	1.138672e+00	1.135850e+00	2.821932e-03	4.641663e+01	2.424826e+01	3.893411e-02	2.546312e-01
2.212211e-03	1.000000e-02	4.459525e+00	4.459525e+00	1.285660e+00	1.146804e+00	1.143966e+00	2.837978e-03	4.439244e+01	2.238017e+01	3.775348e-02	2.571583e-01
2.300422e-03	1.000000e-02	4.449904e+00	4.449904e+00	1.277950e+00	1.154830e+00	1.151976e+00	2.853516e-03	4.269986e+01	2.078916e+01	3.670831e-02	2.595178e-01
2.392150e-03	1.000000e-02	4.439961e+00	4.439961e+00	1.270194e+00	1.162647e+00	1.159779e+00	2.868394e-03	4.101944e+01	1.930857e+01	3.566032e-02	2.618598e-01
2.487535e-03	1.000000e-02	4.430077e+00	4.430077e+00	1.262369e+00	1.170132e+00	1.167249e+00	2.882816e-03	3.940749e+01	1.796409e+01	3.464284e-02	2.641335e-01
2.586724e-03	1.000000e-02	4.418421e+00	4.418421e+00	1.254614e+00	1.177475e+00	1.174579e+00	2.896300e-03	3.773061e+01	1.667000e+01	3.360853e-02	2.664922e-01
2.689868e-03	1.000000e-02	4.408545e+00	4.408545e+00	1.246572e+00	1.184626e+00	1.181717e+00	2.909309e-03	3.633297e+01	1.557379e+01	3.272773e-02	2.687114e-01
2.797125e-03	1.000000e-02	4.395025e+00	4.395025e+00	1.238433e+00	1.191097e+00	1.188176e+00	2.921637e-03	3.466400e+01	1.445913e+01	3.170757e-02	2.710104e-01
2.908659e-03	1.000000e-02	4.384432e+00	4.384432e+00	1.230545e+00	1.197637e+00	1.194704e+00	2.933467e-03	3.325224e+01	1.349566e+01	3.078544e-02	2.731568e-01
3.024640e-03	1.000000e-02	4.372658e+00	4.372658e+00	1.222407e+00	1.204025e+00	1.201081e+00	2.944546e-03	3.187381e+01	1.259668e+01	2.990870e-02	2.753531e-01
3.145245e-03	1.000000e-02	4.361451e+00	4.361451e+00	1.214196e+00	1.210032e+00	1.207077e+00	2.954883e-03	3.055540e+01	1.177886e+01	2.904186e-02	2.774380e-01
3.270660e-03	1.000000e-02	4.348382e+00	4.348382e+00	1.206019e+00	1.215712e+00	1.212749e+00	2.963278e-03	2.920651e+01	1.099831e+01	2.817946e-02	2.795781e-01
3.401075e-03	1.000000e-02	4.337108e+00	4.337108e+00	1.197613e+00	1.221236e+00	1.218267e+00	2.969521e-03	2.804901e+01	1.032569e+01	2.741623e-02	2.815785e-01
3.536691e-03	1.000000e-02	4.323585e+00	4.323585e+00	1.188793e+00	1.226233e+00	1.223261e+00	2.971870e-03	2.677253e+01	9.656591e+00	2.658034e-02	2.836149e-01
3.677714e-03	1.000000e-02	4.310499e+00	4.310499e+00	1.177755e+00	1.230682e+00	1.227736e+00	2.945481e-03	2.563559e+01	9.080597e+00	2.584025e-02	2.855079e-01
3.824361e-03	1.000000e-02	4.298382e+00	4.298382e+00	1.164484e+00	1.234381e+00	1.231481e+00	2.900086e-03	2.461981e+01	8.590894e+00	2.516814e-02	2.871735e-01
3.976855e-03	1.000000e-02	4.287434e+00	4.287434e+00	1.149697e+00	1.237225e+00	1.234378e+00	2.847708e-03	2.377279e+01	8.200420e+00	2.461411e-02	2.885701e-01
4.135430e-03	1.000000e-02	4.274942e+00	4.274942e+00	1.134045e+00	1.239006e+00	1.236213e+00	2.793509e-03	2.288112e+01	7.836272e+00	2.403906e-02	2.898300e-01
4.300327e-03	1.000000e-02	4.261468e+00	4.261468e+00	1.118325e+00	1.240354e+00	1.237614e+00	2.739827e-03	2.204891e+01	7.510340e+00	2.353326e-02	2.910625e-01
4.471800e-03	1.000000e-02	4.248889e+00	4.248889e+00	1.102325e+00	1.241286e+00	1.238598e+00	2.687394e-03	2.126619e+01	7.216565e+00	2.303584e-02	2.921436e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_03_1.0e_neg_01_1.0e_pos_00.csv <==
4.673108e-20	1.000000e+00	9.124901e+03	9.124901e+03	1.977021e+02	1.517509e-02	1.516527e-02	9.813845e-06	-8.084168e+06	-1.004568e+16	-1.916839e-13	1.663041e-06
4.859445e-20	1.000000e+00	9.073236e+03	9.073236e+03	1.968474e+02	1.535019e-02	1.534027e-02	9.924715e-06	6.263400e+06	7.349223e+15	1.527884e-13	1.691810e-06
5.053213e-20	1.000000e+00	9.017730e+03	9.017730e+03	1.960768e+02	1.549696e-02	1.548692e-02	1.004297e-05	6.387410e+06	7.146477e+15	1.606682e-13	1.718499e-06
5.254706e-20	1.000000e+00	8.986554e+03	8.986554e+03	1.953182e+02	1.575629e-02	1.574613e-02	1.016230e-05	-1.064887e+07	-1.096564e+16	-2.725391e-13	1.753318e-06
5.464235e-20	1.000000e+00	8.917140e+03	8.917140e+03	1.945648e+02	1.580596e-02	1.579567e-02	1.028399e-05	7.071315e+06	7.167972e+15	1.881323e-13	1.772536e-06
5.682117e-20	1.000000e+00	8.882575e+03	8.882575e+03	1.938224e+02	1.607045e-02	1.606004e-02	1.040654e-05	-1.284472e+07	-1.198353e+16	-3.484347e-13	1.809210e-06
5.908688e-20	1.000000e+00	8.843094e+03	8.843094e+03	1.930815e+02	1.632114e-02	1.631061e-02	1.053061e-05	-6.526318e+07	-5.635281e+16	-1.810249e-12	1.845637e-06
6.144294e-20	1.000000e+00	8.792151e+03	8.792151e+03	1.923388e+02	1.647716e-02	1.646650e-02	1.065612e-05	-3.402678e+07	-2.801621e+16	-9.714858e-13	1.874076e-06
6.389293e-20	1.000000e+00	8.735802e+03	8.735802e+03	1.916006e+02	1.669314e-02	1.668235e-02	1.078306e-05	-2.927282e+07	-2.258265e+16	-8.630619e-13	1.910888e-06
6.644063e-20	1.000000e+00	8.701231e+03	8.701231e+03	1.908612e+02	1.691527e-02	1.690436e-02	1.091121e-05	-1.843980e+07	-1.331561e+16	-5.545543e-13	1.944009e-06
6.908990e-20	1.000000e+00	8.641342e+03	8.641342e+03	1.901299e+02	1.702625e-02	1.701520e-02	1.104185e-05	-9.455992e+06	-6.608649e+15	-2.943693e-13	1.970324e-06
7.184482e-20	1.000000e+00	8.615956e+03	8.615956e+03	1.893976e+02	1.738200e-02	1.737083e-02	1.117326e-05	-1.873081e+07	-1.180477e+16	-5.917394e-13	2.017420e-06
7.470959e-20	1.000000e+00	8.558587e+03	8.558587e+03	1.886718e+02	1.749455e-02	1.748324e-02	1.130581e-05	1.356618e+07	8.278347e+15	4.431373e-13	2.044093e-06
7.768859e-20	1.000000e+00	8.522809e+03	8.522809e+03	1.879485e+02	1.778953e-02	1.777808e-02	1.144037e-05	-1.451392e+07	-8.146350e+15	-4.841304e-13	2.087284e-06
8.078637e-20	1.000000e+00	8.478860e+03	8.478860e+03	1.872323e+02	1.806500e-02	1.805342e-02	1.157731e-05	-9.541639e+07	-4.959451e+16	-3.266081e-12	2.130593e-06
8.400768e-20	1.000000e+00	8.423236e+03	8.423236e+03	1.865029e+02	1.813869e-02	1.812698e-02	1.171490e-05	-9.824011e+07	-5.003329e+16	-3.475244e-12	2.153411e-06
8.735743e-20	1.000000e+00	8.389232e+03	8.389232e+03	1.857955e+02	1.845146e-02	1.843961e-02	1.185387e-05	8.312753e+07	3.886786e+16	3.000718e-12	2.199422e-06
9.084075e-20	1.000000e+00	8.343981e+03	8.343981e+03	1.850760e+02	1.867885e-02	1.866686e-02	1.199494e-05	1.762002e+07	7.749168e+15	6.534783e-13	2.238602e-06
9.446297e-20	1.000000e+00	8.302637e+03	8.302637e+03	1.843608e+02	1.893595e-02	1.892382e-02	1.213757e-05	-1.678598e+07	-6.894629e+15	-6.382012e-13	2.280715e-06
9.822962e-20	1.000000e+00	8.265806e+03	8.265806e+03	1.836576e+02	1.919341e-02	1.918112e-02	1.228244e-05	-1.979779e+07	-7.600747e+15	-7.696300e-13	2.322025e-06
1.021465e-19	1.000000e+00	8.223336e+03	8.223336e+03	1.829523e+02	1.939887e-02	1.938644e-02	1.242851e-05	-5.048664e+07	-1.837784e+16	-2.013852e-12	2.359003e-06
1.062195e-19	1.000000e+00	8.163193e+03	8.163193e+03	1.822442e+02	1.957495e-02	1.956237e-02	1.257608e-05	1.457604e+08	5.071498e+16	6.031572e-12	2.397953e-06
1.104549e-19	1.000000e+00	8.122339e+03	8.122339e+03	1.815383e+02	1.984638e-02	1.983365e-02	1.272547e-05	-5.936434e+07	-1.928054e+16	-2.518902e-12	2.443431e-06
1.148593e-19	1.000000e+00	8.091488e+03	8.091488e+03	1.808466e+02	2.012859e-02	2.011571e-02	1.287727e-05	-2.666587e+07	-8.070284e+15	-1.153201e-12	2.487625e-06
1.194392e-19	1.000000e+00	8.040471e+03	8.040471e+03	1.801474e+02	2.034051e-02	2.032748e-02	1.303060e-05	-1.638370e+08	-4.705462e+16	-7.313002e-12	2.529766e-06
1.242018e-19	1.000000e+00	8.025733e+03	8.025733e+03	1.794577e+02	2.067220e-02	2.065901e-02	1.318591e-05	-3.650203e+07	-9.669047e+15	-1.644314e-12	2.575740e-06
1.291542e-19	1.000000e+00	7.953242e+03	7.953242e+03	1.787675e+02	2.082468e-02	2.081134e-02	1.334249e-05	-6.571962e+07	-1.678044e+16	-3.097885e-12	2.618389e-06
1.343042e-19	1.000000e+00	7.908430e+03	7.908430e+03	1.780729e+02	2.105528e-02	2.104178e-02	1.350102e-05	-3.931834e+08	-9.501451e+16	-1.906493e-11	2.662385e-06
1.396595e-19	1.000000e+00	7.880446e+03	7.880446e+03	1.773898e+02	2.135701e-02	2.134335e-02	1.366171e-05	-1.523580e+08	-3.428963e+16	-7.519732e-12	2.710127e-06
1.452283e-19	1.000000e+00	7.841358e+03	7.841358e+03	1.767022e+02	2.164999e-02	2.163617e-02	1.382418e-05	5.338604e+07	1.122378e+16	2.701237e-12	2.761000e-06
1.510192e-19	1.000000e+00	7.803236e+03	7.803236e+03	1.760214e+02	2.189733e-02	2.188334e-02	1.398738e-05	-4.256957e+07	-8.455578e+15	-2.207073e-12	2.806186e-06
1.570410e-19	1.000000e+00	7.752421e+03	7.752421e+03	1.753436e+02	2.215841e-02	2.214425e-02	1.415436e-05	-1.285764e+08	-2.406957e+16	-6.887563e-12	2.858256e-06
1.633029e-19	1.000000e+00	7.715273e+03	7.715273e+03	1.746691e+02	2.245941e-02	2.244508e-02	1.432308e-05	-1.602733e+08	-2.804594e+16	-8.794190e-12	2.911032e-06
1.698145e-19	1.000000e+00	7.686436e+03	7.686436e+03	1.739940e+02	2.277713e-02	2.276264e-02	1.449352e-05	4.772009e+07	7.784059e+15	2.667886e-12	2.963289e-06
1.765857e-19	1.000000e+00	7.646281e+03	7.646281e+03	1.733298e+02	2.303107e-02	2.301641e-02	1.466514e-05	5.373462e+08	8.292458e+16	3.083856e-11	3.012062e-06
1.836270e-19	1.000000e+00	7.600383e+03	7.600383e+03	1.726623e+02	2.329983e-02	2.328500e-02	1.483883e-05	6.422276e+07	9.352438e+15	3.798418e-12	3.065613e-06
1.909490e-19	1.000000e+00	7.549513e+03	7.549513e+03	1.719908e+02	2.354336e-02	2.352834e-02	1.501420e-05	-5.819766e+07	-8.045694e+15	-3.559608e-12	3.118527e-06
1.985630e-19	1.000000e+00	7.544691e+03	7.544691e+03	1.713265e+02	2.394465e-02	2.392946e-02	1.519447e-05	7.561537e+07	9.606544e+15	4.639745e-12	3.173709e-06
2.064805e-19	1.000000e+00	7.486446e+03	7.486446e+03	1.706630e+02	2.420237e-02	2.418699e-02	1.537444e-05	5.700023e+07	6.864157e+15	3.635711e-12	3.232825e-06
2.147138e-19	1.000000e+00	7.441258e+03	7.441258e+03	1.700023e+02	2.448578e-02	2.447022e-02	1.555727e-05	7.130682e+07	8.101429e+15	4.688032e-12	3.290543e-06
2.232754e-19	1.000000e+00	7.413743e+03	7.413743e+03	1.693503e+02	2.483353e-02	2.481779e-02	1.574211e-05	2.753155e+08	2.915000e+16	1.843887e-11	3.349661e-06
2.321784e-19	1.000000e+00	7.350144e+03	7.350144e+03	1.686925e+02	2.505972e-02	2.504379e-02	1.592749e-05	1.535774e+08	1.553983e+16	1.073840e-11	3.409419e-06
2.414363e-19	1.000000e+00	7.326845e+03	7.326845e+03	1.680499e+02	2.539352e-02	2.537740e-02	1.611741e-05	-1.495131e+08	-1.416005e+16	-1.062149e-11	3.465819e-06
2.510635e-19	1.000000e+00	7.303848e+03	7.303848e+03	1.673966e+02	2.581517e-02	2.579886e-02	1.630884e-05	-7.981785e+07	-6.961861e+15	-5.760136e-12	3.534461e-06
2.610745e-19	1.000000e+00	7.253470e+03	7.253470e+03	1.667498e+02	2.608419e-02	2.606769e-02	1.650254e-05	-9.317490e+07	-7.716352e+15	-6.960833e-12	3.596099e-06
2.714846e-19	1.000000e+00	7.228257e+03	7.228257e+03	1.661077e+02	2.646419e-02	2.644749e-02	1.669798e-05	-9.860329e+09	-7.596235e+17	-7.495746e-10	3.661213e-06
2.823099e-19	1.000000e+00	7.173759e+03	7.173759e+03	1.654628e+02	2.677626e-02	2.675936e-02	1.689701e-05	5.769803e+08	4.191905e+16	4.555315e-11	3.732529e-06
2.935669e-19	1.000000e+00	7.137200e+03	7.137200e+03	1.648245e+02	2.707680e-02	2.705970e-02	1.709723e-05	1.166705e+08	8.016307e+15	9.449590e-12	3.793757e-06
3.052727e-19	1.000000e+00	7.119471e+03	7.119471e+03	1.641905e+02	2.751081e-02	2.749351e-02	1.730054e-05	1.586701e+08	1.006881e+16	1.301211e-11	3.864165e-06
3.174452e-19	1.000000e+00	7.085536e+03	7.085536e+03	1.635493e+02	2.787401e-02	2.785650e-02	1.750611e-05	1.370189e+08	8.142977e+15	1.150822e-11	3.933931e-06
3.301031e-19	1.000000e+00	7.060843e+03	7.060843e+03	1.629198e+02	2.822784e-02	2.821013e-02	1.771174e-05	-2.363498e+08	-1.318763e+16	-2.020058e-11	3.997801e-06
3.432658e-19	1.000000e+00	7.021180e+03	7.021180e+03	1.622890e+02	2.862853e-02	2.861061e-02	1.792343e-05	4.385923e+09	2.280686e+17	3.855687e-10	4.077453e-06
3.569533e-19	1.000000e+00	6.987559e+03	6.987559e+03	1.616636e+02	2.898154e-02	2.896341e-02	1.813567e-05	-1.374156e+08	-6.720914e+15	-1.237370e-11	4.147592e-06
3.711866e-19	1.000000e+00	6.972083e+03	6.972083e+03	1.610337e+02	2.942241e-02	2.940406e-02	1.835125e-05	8.909686e+08	4.040835e+16	8.112242e-11	4.220032e-06
3.859874e-19	1.000000e+00	6.936963e+03	6.936963e+03	1.604188e+02	2.979690e-02	2.977833e-02	1.856838e-05	1.016965e+09	4.329629e+16	9.496217e-11	4.295381e-06
4.013784e-19	1.000000e+00	6.894397e+03	6.894397e+03	1.597927e+02	3.016433e-02	3.014555e-02	1.878915e-05	-4.481172e+08	-1.794415e+16	-4.315206e-11	4.375196e-06
4.173831e-19	1.000000e+00	6.858639e+03	6.858639e+03	1.591734e+02	3.058389e-02	3.056488e-02	1.901216e-05	3.449672e+08	1.289181e+16	3.409411e-11	4.459178e-06
4.340260e-19	1.000000e+00	6.829320e+03	6.829320e+03	1.585628e+02	3.096229e-02	3.094305e-02	1.923676e-05	3.406609e+08	1.197173e+16	3.439744e-11	4.533729e-06
4.513326e-19	1.000000e+00	6.796663e+03	6.796663e+03	1.579407e+02	3.139000e-02	3.137054e-02	1.946625e-05	5.090744e+08	1.670415e+16	5.264946e-11	4.618444e-06
4.693292e-19	1.000000e+00	6.764502e+03	6.764502e+03	1.573308e+02	3.180247e-02	3.178277e-02	1.969696e-05	2.751725e+08	8.458650e+15	2.914184e-11	4.701375e-06
4.880434e-19	1.000000e+00	6.743182e+03	6.743182e+03	1.567278e+02	3.224721e-02	3.222729e-02	1.992954e-05	-4.075637e+08	-1.168784e+16	-4.384926e-11	4.782196e-06
5.075038e-19	1.000000e+00	6.713280e+03	6.713280e+03	1.561187e+02	3.268573e-02	3.266557e-02	2.016563e-05	4.906524e+08	1.315173e+16	5.397485e-11	4.868817e-06
5.277402e-19	1.000000e+00	6.671906e+03	6.671906e+03	1.555184e+02	3.309766e-02	3.307725e-02	2.040495e-05	1.807968e+09	4.552022e+16	2.051316e-10	4.960750e-06
5.487835e-19	1.000000e+00	6.649240e+03	6.649240e+03	1.549159e+02	3.355977e-02	3.353912e-02	2.064657e-05	-6.898978e+08	-1.620653e+16	-7.961886e-11	5.047159e-06
5.706659e-19	1.000000e+00	6.618272e+03	6.618272e+03	1.543114e+02	3.399571e-02	3.397482e-02	2.089213e-05	1.024144e+09	2.255489e+16	1.209844e-10	5.136644e-06
5.934208e-19	1.000000e+00	6.585504e+03	6.585504e+03	1.537177e+02	3.445846e-02	3.443732e-02	2.113935e-05	4.481982e+08	9.225525e+15	5.427707e-11	5.232471e-06
6.170831e-19	1.000000e+00	6.554316e+03	6.554316e+03	1.531220e+02	3.489794e-02	3.487655e-02	2.138891e-05	4.126942e+08	7.973145e+15	5.117795e-11	5.324421e-06
6.416889e-19	1.000000e+00	6.523839e+03	6.523839e+03	1.525244e+02	3.536445e-02	3.534280e-02	2.164323e-05	-3.707299e+08	-6.702291e+15	-4.705790e-11	5.420803e-06
6.672759e-19	1.000000e+00	6.510016e+03	6.510016e+03	1.519333e+02	3.586997e-02	3.584807e-02	2.189885e-05	2.528724e+09	4.258399e+16	3.244011e-10	5.509966e-06
6.938831e-19	1.000000e+00	6.475416e+03	6.475416e+03	1.513447e+02	3.635452e-02	3.633236e-02	2.215977e-05	1.803246e+09	2.839639e+16	2.375790e-10	5.614237e-06
7.215513e-19	1.000000e+00	6.440074e+03	6.440074e+03	1.507638e+02	3.680354e-02	3.678112e-02	2.242162e-05	-5.981328e+08	-8.858284e+15	-8.099057e-11	5.714770e-06
7.503227e-19	1.000000e+00	6.424781e+03	6.424781e+03	1.501732e+02	3.732740e-02	3.730471e-02	2.268728e-05	-7.811537e+09	-1.077948e+17	-1.070375e-09	5.809910e-06
7.802413e-19	1.000000e+00	6.397911e+03	6.397911e+03	1.495976e+02	3.784180e-02	3.781884e-02	2.295627e-05	1.425523e+09	1.837027e+16	1.994686e-10	5.914711e-06
8.113529e-19	1.000000e+00	6.355620e+03	6.355620e+03	1.490184e+02	3.830933e-02	3.828610e-02	2.322789e-05	1.099158e+09	1.332102e+16	1.589871e-10	6.027631e-06
8.437051e-19	1.000000e+00	6.332252e+03	6.332252e+03	1.484345e+02	3.883288e-02	3.880938e-02	2.350212e-05	2.815056e+09	3.187784e+16	4.147508e-10	6.132554e-06
8.773473e-19	1.000000e+00	6.319358e+03	6.319358e+03	1.478582e+02	3.938640e-02	3.936262e-02	2.378231e-05	1.217549e+09	1.284562e+16	1.812228e-10	6.232658e-06
9.123310e-19	1.000000e+00	6.292717e+03	6.292717e+03	1.472896e+02	3.991579e-02	3.989173e-02	2.406441e-05	7.043891e+08	6.951665e+15	1.070811e-10	6.343173e-06
9.487097e-19	1.000000e+00	6.260631e+03	6.260631e+03	1.467141e+02	4.044390e-02	4.041955e-02	2.434741e-05	-1.176826e+09	-1.087545e+16	-1.835324e-10	6.460036e-06
9.865389e-19	1.000000e+00	6.231224e+03	6.231224e+03	1.461479e+02	4.097663e-02	4.095199e-02	2.463720e-05	9.709684e+08	8.404735e+15	1.550349e-10	6.576015e-06
1.025876e-18	1.000000e+00	6.202263e+03	6.202263e+03	1.455802e+02	4.151776e-02	4.149283e-02	2.492721e-05	-8.208412e+08	-6.654103e+15	-1.341527e-10	6.693969e-06
1.066783e-18	1.000000e+00	6.187034e+03	6.187034e+03	1.450179e+02	4.209494e-02	4.206972e-02	2.522178e-05	-1.643924e+09	-1.243747e+16	-2.719947e-10	6.803736e-06
1.109320e-18	1.000000e+00	6.164641e+03	6.164641e+03	1.444505e+02	4.267963e-02	4.265411e-02	2.552169e-05	-1.554203e+09	-1.097500e+16	-2.618545e-10	6.923295e-06
1.153553e-18	1.000000e+00	6.130035e+03	6.130035e+03	1.438920e+02	4.322612e-02	4.320029e-02	2.582292e-05	-1.771234e+09	-1.173667e+16	-3.069394e-10	7.051529e-06
1.199551e-18	1.000000e+00	6.119627e+03	6.119627e+03	1.433362e+02	4.382288e-02	4.379675e-02	2.612993e-05	1.972894e+09	1.220673e+16	3.448024e-10	7.161038e-06
1.247382e-18	1.000000e+00	6.087752e+03	6.087752e+03	1.427759e+02	4.439038e-02	4.436394e-02	2.643908e-05	5.730177e+09	3.324480e+16	1.027956e-09	7.291753e-06
1.297121e-18	1.000000e+00	6.066304e+03	6.066304e+03	1.422229e+02	4.500261e-02	4.497586e-02	2.674983e-05	2.843371e+10	1.540441e+17	5.191632e-09	7.418455e-06
1.348842e-18	1.000000e+00	6.035192e+03	6.035192e+03	1.416748e+02	4.559326e-02	4.556619e-02	2.706898e-05	2.082011e+09	1.056769e+16	3.900488e-10	7.554566e-06
1.402627e-18	1.000000e+00	6.012161e+03	6.012161e+03	1.411233e+02	4.618593e-02	4.615854e-02	2.738713e-05	-1.855601e+09	-8.829501e+15	-3.543423e-10	7.682085e-06
1.458556e-18	1.000000e+00	5.991984e+03	5.991984e+03	1.405732e+02	4.682121e-02	4.679350e-02	2.771383e-05	-3.664404e+09	-1.628509e+16	-7.116088e-10	7.813974e-06
1.516714e-18	1.000000e+00	5.967793e+03	5.967793e+03	1.400248e+02	4.742960e-02	4.740156e-02	2.804158e-05	2.306840e+09	9.611032e+15	4.571304e-10	7.947596e-06
1.577193e-18	1.000000e+00	5.944626e+03	5.944626e+03	1.394858e+02	4.807174e-02	4.804337e-02	2.837225e-05	3.467910e+09	1.350886e+16	7.007068e-10	8.086587e-06
1.640082e-18	1.000000e+00	5.925713e+03	5.925713e+03	1.389417e+02	4.873066e-02	4.870195e-02	2.870791e-05	-3.128395e+09	-1.138440e+16	-6.422580e-10	8.223593e-06
1.705479e-18	1.000000e+00	5.895086e+03	5.895086e+03	1.383962e+02	4.935381e-02	4.932477e-02	2.904776e-05	-8.259925e+09	-2.820801e+16	-1.740270e-09	8.372026e-06
1.773484e-18	1.000000e+00	5.884399e+03	5.884399e+03	1.378629e+02	5.003441e-02	5.000502e-02	2.939205e-05	4.810566e+10	1.534095e+17	1.022767e-08	8.502892e-06
1.844201e-18	1.000000e+00	5.843264e+03	5.843264e+03	1.373309e+02	5.066201e-02	5.063227e-02	2.973898e-05	-1.205407e+11	-3.611781e+17	-2.654285e-08	8.670157e-06
1.917737e-18	1.000000e+00	5.829122e+03	5.829122e+03	1.367916e+02	5.134401e-02	5.131392e-02	3.009046e-05	2.847296e+10	7.979650e+16	6.346117e-09	8.808188e-06
1.994206e-18	1.000000e+00	5.809660e+03	5.809660e+03	1.362607e+02	5.202029e-02	5.198984e-02	3.044698e-05	3.080635e+09	8.086796e+15	6.981969e-10	8.954102e-06
2.073724e-18	1.000000e+00	5.790800e+03	5.790800e+03	1.357304e+02	5.270994e-02	5.267913e-02	3.080623e-05	-6.331628e+09	-1.556155e+16	-1.458525e-09	9.102358e-06
2.156412e-18	1.000000e+00	5.760139e+03	5.760139e+03	1.352031e+02	5.339873e-02	5.336756e-02	3.117055e-05	3.863457e+09	8.898590e+15	9.139077e-10	9.270389e-06
2.242398e-18	1.000000e+00	5.736753e+03	5.736753e+03	1.346794e+02	5.409876e-02	5.406722e-02	3.153970e-05	-2.520328e+11	-5.439018e+17	-6.084398e-08	9.430206e-06
2.331812e-18	1.000000e+00	5.723917e+03	5.723917e+03	1.341528e+02	5.482401e-02	5.479209e-02	3.191222e-05	-7.798593e+09	-1.574572e+16	-1.903886e-09	9.578058e-06
2.424791e-18	1.000000e+00	5.704546e+03	5.704546e+03	1.336338e+02	5.552981e-02	5.549752e-02	3.228737e-05	7.603223e+09	1.440015e+16	1.887919e-09	9.734307e-06
2.521478e-18	1.000000e+00	5.678975e+03	5.678975e+03	1.331137e+02	5.625343e-02	5.622076e-02	3.267018e-05	-9.367148e+09	-1.662885e+16	-2.378750e-09	9.905561e-06
2.622021e-18	1.000000e+00	5.657864e+03	5.657864e+03	1.325933e+02	5.700274e-02	5.696968e-02	3.305679e-05	6.842866e+09	1.136997e+16	1.770382e-09	1.007496e-05
2.726572e-18	1.000000e+00	5.638481e+03	5.638481e+03	1.320815e+02	5.775691e-02	5.772346e-02	3.345067e-05	4.628709e+09	7.201784e+15	1.218262e-09	1.024335e-05
2.835292e-18	1.000000e+00	5.615380e+03	5.615380e+03	1.315639e+02	5.850196e-02	5.846812e-02	3.384410e-05	-5.434083e+09	-7.930017e+15	-1.459896e-09	1.041817e-05
2.948348e-18	1.000000e+00	5.592172e+03	5.592172e+03	1.310504e+02	5.926524e-02	5.923100e-02	3.424288e-05	2.430468e+10	3.324219e+16	6.666204e-09	1.059789e-05
3.065912e-18	1.000000e+00	5.578025e+03	5.578025e+03	1.305433e+02	6.005199e-02	6.001735e-02	3.464931e-05	-6.601043e+09	-8.452309e+15	-1.833588e-09	1.076582e-05
3.188163e-18	1.000000e+00	5.551315e+03	5.551315e+03	1.300338e+02	6.082759e-02	6.079253e-02	3.505678e-05	8.791585e+09	1.055758e+16	2.501377e-09	1.095733e-05
3.315289e-18	1.000000e+00	5.539221e+03	5.539221e+03	1.295312e+02	6.163045e-02	6.159498e-02	3.547050e-05	9.198392e+09	1.034511e+16	2.645818e-09	1.112620e-05
3.447484e-18	1.000000e+00	5.504521e+03	5.504521e+03	1.290270e+02	6.240191e-02	6.236602e-02	3.589244e-05	8.750605e+09	9.248015e+15	2.597357e-09	1.133648e-05
3.584950e-18	1.000000e+00	5.493590e+03	5.493590e+03	1.285242e+02	6.321185e-02	6.317554e-02	3.631391e-05	6.981060e+09	6.917176e+15	2.092818e-09	1.150647e-05
3.727898e-18	1.000000e+00	5.475216e+03	5.475216e+03	1.280192e+02	6.404805e-02	6.401131e-02	3.674290e-05	2.047159e+10	1.899424e+16	6.240751e-09	1.169781e-05
3.876545e-18	1.000000e+00	5.450634e+03	5.450634e+03	1.275279e+02	6.485308e-02	6.481590e-02	3.717727e-05	2.577472e+11	2.246679e+17	8.036187e-08	1.189826e-05
4.031120e-18	1.000000e+00	5.434589e+03	5.434589e+03	1.270238e+02	6.568843e-02	6.565081e-02	3.761749e-05	-3.398522e+11	-2.778727e+17	-1.075345e-07	1.208710e-05
4.191859e-18	1.000000e+00	5.416996e+03	5.416996e+03	1.265351e+02	6.654816e-02	6.651010e-02	3.806117e-05	-1.027366e+10	-7.871271e+15	-3.303875e-09	1.228507e-05
4.359006e-18	1.000000e+00	5.390137e+03	5.390137e+03	1.260392e+02	6.739139e-02	6.735287e-02	3.851216e-05	-1.817547e+10	-1.307567e+16	-5.992084e-09	1.250272e-05
4.532819e-18	1.000000e+00	5.372184e+03	5.372184e+03	1.255479e+02	6.826239e-02	6.822342e-02	3.896714e-05	-9.387685e+10	-6.333606e+16	-3.146991e-08	1.270664e-05
4.713562e-18	1.000000e+00	5.347403e+03	5.347403e+03	1.250559e+02	6.912889e-02	6.908946e-02	3.942741e-05	1.774829e+10	1.124239e+16	6.088821e-09	1.292756e-05
4.901513e-18	1.000000e+00	5.336045e+03	5.336045e+03	1.245715e+02	7.001266e-02	6.997277e-02	3.989035e-05	2.169078e+11	1.289413e+17	7.520886e-08	1.312070e-05
5.096957e-18	1.000000e+00	5.311726e+03	5.311726e+03	1.240877e+02	7.088562e-02	7.084526e-02	4.036284e-05	-1.875657e+10	-1.048004e+16	-6.653752e-09	1.334512e-05
5.300195e-18	1.000000e+00	5.295489e+03	5.295489e+03	1.236034e+02	7.179719e-02	7.175636e-02	4.083733e-05	-1.565261e+10	-8.204451e+15	-5.638292e-09	1.355818e-05
5.511537e-18	1.000000e+00	5.274985e+03	5.274985e+03	1.231233e+02	7.270106e-02	7.265974e-02	4.132075e-05	-1.783296e+10	-8.780511e+15	-6.549504e-09	1.378223e-05
5.731307e-18	1.000000e+00	5.256131e+03	5.256131e+03	1.226419e+02	7.361360e-02	7.357179e-02	4.180684e-05	2.844531e+10	1.315892e+16	1.063583e-08	1.400528e-05
5.959839e-18	1.000000e+00	5.237421e+03	5.237421e+03	1.221578e+02	7.456372e-02	7.452142e-02	4.230070e-05	1.745590e+10	7.573635e+15	6.644251e-09	1.423672e-05
6.197484e-18	1.000000e+00	5.217548e+03	5.217548e+03	1.216885e+02	7.550186e-02	7.545906e-02	4.280164e-05	8.936564e+10	3.642355e+16	3.466806e-08	1.447076e-05
6.444605e-18	1.000000e+00	5.198101e+03	5.198101e+03	1.212108e+02	7.646045e-02	7.641715e-02	4.330755e-05	2.973924e+10	1.138009e+16	1.175433e-08	1.470931e-05
6.701579e-18	1.000000e+00	5.181244e+03	5.181244e+03	1.207396e+02	7.741539e-02	7.737157e-02	4.381955e-05	-1.791225e+10	-6.441896e+15	-7.195668e-09	1.494147e-05
6.968800e-18	1.000000e+00	5.160379e+03	5.160379e+03	1.202680e+02	7.838043e-02	7.833610e-02	4.433531e-05	1.606290e+11	5.429825e+16	6.584263e-08	1.518889e-05
7.246677e-18	1.000000e+00	5.140918e+03	5.140918e+03	1.198001e+02	7.937550e-02	7.933064e-02	4.485787e-05	-2.043511e+10	-6.485519e+15	-8.536205e-09	1.543995e-05
7.535634e-18	1.000000e+00	5.123561e+03	5.123561e+03	1.193294e+02	8.036361e-02	8.031822e-02	4.538732e-05	-2.922689e+10	-8.719376e+15	-1.241693e-08	1.568511e-05
7.836112e-18	1.000000e+00	5.104895e+03	5.104895e+03	1.188674e+02	8.137417e-02	8.132825e-02	4.592030e-05	-5.015273e+10	-1.405600e+16	-2.169960e-08	1.594042e-05
8.148572e-18	1.000000e+00	5.085604e+03	5.085604e+03	1.184020e+02	8.237905e-02	8.233259e-02	4.646298e-05	-4.626235e+10	-1.219393e+16	-2.039887e-08	1.619848e-05
8.473492e-18	1.000000e+00	5.067253e+03	5.067253e+03	1.179411e+02	8.340736e-02	8.336034e-02	4.701633e-05	3.155296e+10	7.816607e+15	1.416670e-08	1.646008e-05
8.811367e-18	1.000000e+00	5.051425e+03	5.051425e+03	1.174776e+02	8.442550e-02	8.437793e-02	4.756926e-05	-6.481479e+10	-1.511145e+16	-2.955941e-08	1.671320e-05
9.162715e-18	1.000000e+00	5.032027e+03	5.032027e+03	1.170242e+02	8.546535e-02	8.541722e-02	4.812843e-05	2.608941e+11	5.721553e+16	1.212944e-07	1.698428e-05
9.528072e-18	1.000000e+00	5.015865e+03	5.015865e+03	1.165638e+02	8.653111e-02	8.648241e-02	4.869617e-05	-3.589290e+10	-7.398562e+15	-1.695785e-08	1.725148e-05
9.907998e-18	1.000000e+00	4.996132e+03	4.996132e+03	1.161058e+02	8.760517e-02	8.755590e-02	4.927100e-05	3.315301e+10	6.425018e+15	1.597514e-08	1.753460e-05
1.030307e-17	1.000000e+00	4.977948e+03	4.977948e+03	1.156515e+02	8.865863e-02	8.860877e-02	4.985211e-05	-3.720885e+10	-6.792682e+15	-1.825936e-08	1.781027e-05
1.071390e-17	1.000000e+00	4.956828e+03	4.956828e+03	1.152023e+02	8.976663e-02	8.971619e-02	5.044065e-05	3.944354e+10	6.767077e+15	1.977188e-08	1.810969e-05
1.114111e-17	1.000000e+00	4.942366e+03	4.942366e+03	1.147512e+02	9.085868e-02	9.080765e-02	5.103521e-05	-4.822057e+10	-7.787538e+15	-2.452726e-08	1.838364e-05
1.158536e-17	1.000000e+00	4.921004e+03	4.921004e+03	1.143012e+02	9.196163e-02	9.190999e-02	5.163597e-05	-4.439471e+10	-6.749910e+15	-2.307565e-08	1.868757e-05
1.204732e-17	1.000000e+00	4.900439e+03	4.900439e+03	1.138591e+02	9.309372e-02	9.304147e-02	5.224302e-05	3.756271e+11	5.372235e+16	1.993762e-07	1.899702e-05
1.252770e-17	1.000000e+00	4.886225e+03	4.886225e+03	1.134128e+02	9.423372e-02	9.418086e-02	5.286241e-05	1.283549e+11	1.727352e+16	6.912517e-08	1.928559e-05
1.302723e-17	1.000000e+00	4.865231e+03	4.865231e+03	1.129673e+02	9.537668e-02	9.532319e-02	5.348122e-05	-1.402513e+11	-1.777035e+16	-7.717573e-08	1.960373e-05
1.354668e-17	1.000000e+00	4.852150e+03	4.852150e+03	1.125284e+02	9.653011e-02	9.647599e-02	5.411705e-05	1.829112e+11	2.182360e+16	1.020142e-07	1.989430e-05
1.408685e-17	1.000000e+00	4.830919e+03	4.830919e+03	1.120868e+02	9.768027e-02	9.762551e-02	5.475184e-05	-1.067182e+11	-1.200063e+16	-6.083884e-08	2.021981e-05
1.464855e-17	1.000000e+00	4.814417e+03	4.814417e+03	1.116498e+02	9.886432e-02	9.880893e-02	5.539483e-05	7.238095e+10	7.663485e+15	4.197561e-08	2.053506e-05
1.523265e-17	1.000000e+00	4.797476e+03	4.797476e+03	1.112143e+02	1.000461e-01	9.999005e-02	5.605217e-05	-1.280086e+11	-1.277139e+16	-7.555553e-08	2.085390e-05
1.584005e-17	1.000000e+00	4.779962e+03	4.779962e+03	1.107763e+02	1.012617e-01	1.012050e-01	5.671215e-05	-8.977037e+10	-8.431548e+15	-5.396373e-08	2.118462e-05
1.647166e-17	1.000000e+00	4.760983e+03	4.760983e+03	1.103428e+02	1.024821e-01	1.024247e-01	5.737807e-05	1.223080e+11	1.081972e+16	7.500032e-08	2.152540e-05
1.712845e-17	1.000000e+00	4.745607e+03	4.745607e+03	1.099136e+02	1.037143e-01	1.036562e-01	5.805563e-05	-1.167399e+11	-9.728071e+15	-7.275320e-08	2.185480e-05
1.781144e-17	1.000000e+00	4.723536e+03	4.723536e+03	1.094826e+02	1.049392e-01	1.048804e-01	5.873306e-05	1.396683e+11	1.097514e+16	8.909495e-08	2.221623e-05
1.852166e-17	1.000000e+00	4.714742e+03	4.714742e+03	1.090521e+02	1.062102e-01	1.061508e-01	5.942897e-05	-1.015653e+11	-7.514727e+15	-6.539537e-08	2.252727e-05
1.926020e-17	1.000000e+00	4.692220e+03	4.692220e+03	1.086291e+02	1.074519e-01	1.073917e-01	6.013180e-05	2.753765e+11	1.922460e+16	1.816044e-07	2.290000e-05
2.002819e-17	1.000000e+00	4.674141e+03	4.674141e+03	1.082011e+02	1.087141e-01	1.086532e-01	6.083862e-05	9.105048e+11	5.995887e+16	6.121593e-07	2.325862e-05
2.082680e-17	1.000000e+00	4.656461e+03	4.656461e+03	1.077760e+02	1.099972e-01	1.099356e-01	6.155180e-05	1.049036e+11	6.514525e+15	7.187893e-08	2.362248e-05
2.165726e-17	1.000000e+00	4.638734e+03	4.638734e+03	1.073577e+02	1.113002e-01	1.112379e-01	6.227704e-05	-1.340593e+11	-7.849046e+15	-9.362480e-08	2.399366e-05
2.252083e-17	1.000000e+00	4.620688e+03	4.620688e+03	1.069327e+02	1.126392e-01	1.125762e-01	6.301250e-05	-2.182697e+11	-1.203775e+16	-1.554360e-07	2.437715e-05
2.341883e-17	1.000000e+00	4.604515e+03	4.604515e+03	1.065175e+02	1.139349e-01	1.138712e-01	6.375512e-05	-2.216075e+11	-1.154251e+16	-1.606040e-07	2.474417e-05
2.435264e-17	1.000000e+00	4.586139e+03	4.586139e+03	1.060997e+02	1.152512e-01	1.151867e-01	6.450590e-05	-1.226116e+12	-6.029809e+16	-9.065398e-07	2.513034e-05
2.532369e-17	1.000000e+00	4.570281e+03	4.570281e+03	1.056844e+02	1.166024e-01	1.165371e-01	6.526460e-05	4.156100e+11	1.928183e+16	3.126532e-07	2.551318e-05
2.633345e-17	1.000000e+00	4.554286e+03	4.554286e+03	1.052702e+02	1.180003e-01	1.179343e-01	6.603332e-05	-1.948461e+12	-8.516783e+16	-1.491700e-06	2.590973e-05
2.738348e-17	1.000000e+00	4.536155e+03	4.536155e+03	1.048566e+02	1.193348e-01	1.192680e-01	6.680879e-05	1.624539e+11	6.712664e+15	1.268767e-07	2.630748e-05
2.847538e-17	1.000000e+00	4.519453e+03	4.519453e+03	1.044481e+02	1.207418e-01	1.206742e-01	6.759201e-05	-2.316021e+11	-9.025137e+15	-1.842486e-07	2.671602e-05
2.961082e-17	1.000000e+00	4.501791e+03	4.501791e+03	1.040333e+02	1.221383e-01	1.220699e-01	6.838955e-05	-2.738193e+11	-1.007407e+16	-2.221410e-07	2.713104e-05
3.079153e-17	1.000000e+00	4.485354e+03	4.485354e+03	1.036318e+02	1.235414e-01	1.234722e-01	6.919337e-05	-7.589304e+11	-2.637178e+16	-6.270609e-07	2.754329e-05
3.201933e-17	1.000000e+00	4.469210e+03	4.469210e+03	1.032241e+02	1.249660e-01	1.248960e-01	7.000810e-05	-8.079854e+11	-2.651209e+16	-6.797370e-07	2.796154e-05
3.329608e-17	1.000000e+00	4.453416e+03	4.453416e+03	1.028183e+02	1.263840e-01	1.263131e-01	7.083260e-05	-2.434716e+11	-7.550723e+15	-2.084842e-07	2.837910e-05
3.462374e-17	1.000000e+00	4.437201e+03	4.437201e+03	1.024160e+02	1.278679e-01	1.277963e-01	7.166555e-05	-3.997119e+12	-1.169335e+17	-3.485721e-06	2.881725e-05
3.600434e-17	1.000000e+00	4.421257e+03	4.421257e+03	1.020129e+02	1.293293e-01	1.292568e-01	7.250601e-05	-3.803007e+11	-1.051098e+16	-3.376679e-07	2.925170e-05
3.743999e-17	1.000000e+00	4.402917e+03	4.402917e+03	1.016148e+02	1.308028e-01	1.307294e-01	7.336553e-05	-8.895224e+11	-2.323122e+16	-8.063910e-07	2.970821e-05
3.893289e-17	1.000000e+00	4.389943e+03	4.389943e+03	1.012131e+02	1.322748e-01	1.322005e-01	7.422700e-05	-1.292676e+12	-3.192307e+16	-1.189286e-06	3.013132e-05
4.048531e-17	1.000000e+00	4.369736e+03	4.369736e+03	1.008180e+02	1.337789e-01	1.337038e-01	7.509500e-05	-3.596818e+11	-8.394217e+15	-3.386367e-07	3.061488e-05
4.209964e-17	1.000000e+00	4.355722e+03	4.355722e+03	1.004204e+02	1.352950e-01	1.352190e-01	7.598425e-05	4.919137e+11	1.085125e+16	4.706295e-07	3.106144e-05
4.377833e-17	1.000000e+00	4.337806e+03	4.337806e+03	1.000254e+02	1.368164e-01	1.367395e-01	7.687336e-05	-5.059990e+11	-1.055501e+16	-4.941860e-07	3.154047e-05
4.552397e-17	1.000000e+00	4.321608e+03	4.321608e+03	9.963305e+01	1.383575e-01	1.382797e-01	7.777912e-05	-9.956538e+11	-1.963791e+16	-9.907698e-07	3.201528e-05
4.733921e-17	1.000000e+00	4.305147e+03	4.305147e+03	9.924244e+01	1.399247e-01	1.398460e-01	7.869613e-05	-2.919886e+12	-5.443696e+16	-2.961537e-06	3.250172e-05
4.922683e-17	1.000000e+00	4.286501e+03	4.286501e+03	9.885058e+01	1.414615e-01	1.413819e-01	7.961189e-05	4.758058e+12	8.399213e+16	4.931811e-06	3.300162e-05
5.118972e-17	1.000000e+00	4.272464e+03	4.272464e+03	9.846382e+01	1.430565e-01	1.429759e-01	8.054720e-05	8.739902e+11	1.458711e+16	9.208854e-07	3.348336e-05
5.323088e-17	1.000000e+00	4.255391e+03	4.255391e+03	9.807508e+01	1.446658e-01	1.445843e-01	8.149322e-05	-1.054500e+12	-1.664247e+16	-1.133550e-06	3.399588e-05
5.535342e-17	1.000000e+00	4.240138e+03	4.240138e+03	9.768859e+01	1.462249e-01	1.461424e-01	8.245829e-05	-4.615839e+11	-6.904687e+15	-5.051751e-07	3.448588e-05
5.756061e-17	1.000000e+00	4.223850e+03	4.223850e+03	9.730533e+01	1.478784e-01	1.477950e-01	8.342337e-05	6.231357e+11	8.811690e+15	6.952347e-07	3.501033e-05
5.985580e-17	1.000000e+00	4.206908e+03	4.206908e+03	9.692237e+01	1.494988e-01	1.494144e-01	8.440362e-05	-4.804136e+11	-6.433204e+15	-5.468791e-07	3.553649e-05
6.224251e-17	1.000000e+00	4.190815e+03	4.190815e+03	9.654521e+01	1.511570e-01	1.510716e-01	8.539310e-05	-7.789429e+11	-9.871072e+15	-9.038671e-07	3.606864e-05
6.472439e-17	1.000000e+00	4.173233e+03	4.173233e+03	9.616516e+01	1.527619e-01	1.526755e-01	8.639720e-05	-8.938503e+11	-1.074459e+16	-1.059237e-06	3.660517e-05
6.730524e-17	1.000000e+00	4.158041e+03	4.158041e+03	9.578415e+01	1.544884e-01	1.544010e-01	8.741282e-05	7.305984e+11	8.302307e+15	8.817103e-07	3.715414e-05
6.998899e-17	1.000000e+00	4.141673e+03	4.141673e+03	9.541067e+01	1.561407e-01	1.560523e-01	8.843762e-05	2.310341e+12	2.489405e+16	2.843729e-06	3.769991e-05
7.277976e-17	1.000000e+00	4.124818e+03	4.124818e+03	9.503190e+01	1.578663e-01	1.577769e-01	8.947565e-05	2.498858e+12	2.548555e+16	3.139126e-06	3.827231e-05
7.568181e-17	1.000000e+00	4.108835e+03	4.108835e+03	9.465866e+01	1.595847e-01	1.594942e-01	9.052473e-05	1.497384e+12	1.446695e+16	1.917922e-06	3.883941e-05
7.869957e-17	1.000000e+00	4.094769e+03	4.094769e+03	9.428764e+01	1.612780e-01	1.611864e-01	9.158919e-05	-2.281739e+12	-2.091175e+16	-2.973104e-06	3.938635e-05
8.183767e-17	1.000000e+00	4.079771e+03	4.079771e+03	9.391576e+01	1.630085e-01	1.629158e-01	9.266534e-05	-5.673894e+12	-4.929813e+16	-7.529979e-06	3.995530e-05
8.510089e-17	1.000000e+00	4.062233e+03	4.062233e+03	9.354510e+01	1.647725e-01	1.646787e-01	9.374483e-05	-8.718892e+11	-7.178569e+15	-1.182301e-06	4.056204e-05
8.849424e-17	1.000000e+00	4.045965e+03	4.045965e+03	9.317712e+01	1.665657e-01	1.664709e-01	9.485208e-05	2.109694e+12	1.645474e+16	2.918770e-06	4.116836e-05
9.202289e-17	1.000000e+00	4.030761e+03	4.030761e+03	9.281120e+01	1.683170e-01	1.682210e-01	9.596314e-05	-1.743548e+12	-1.290608e+16	-2.458045e-06	4.175811e-05
9.569225e-17	1.000000e+00	4.014859e+03	4.014859e+03	9.244534e+01	1.700978e-01	1.700007e-01	9.708844e-05	-2.936052e+12	-2.061914e+16	-4.221856e-06	4.236706e-05
9.950792e-17	1.000000e+00	3.998595e+03	3.998595e+03	9.207834e+01	1.719212e-01	1.718230e-01	9.822855e-05	1.011806e+13	6.736739e+16	1.484744e-05	4.299541e-05
1.034757e-16	1.000000e+00	3.982571e+03	3.982571e+03	9.171787e+01	1.737112e-01	1.736118e-01	9.937950e-05	-1.217715e+12	-7.698501e+15	-1.823136e-06	4.361786e-05
1.076018e-16	1.000000e+00	3.967238e+03	3.967238e+03	9.135680e+01	1.755487e-01	1.754482e-01	1.005407e-04	1.687219e+12	1.012006e+16	2.575263e-06	4.424961e-05
1.118923e-16	1.000000e+00	3.951589e+03	3.951589e+03	9.099310e+01	1.773979e-01	1.772962e-01	1.017211e-04	-2.459410e+12	-1.399874e+16	-3.828806e-06	4.489279e-05
1.163540e-16	1.000000e+00	3.935681e+03	3.935681e+03	9.063453e+01	1.792653e-01	1.791624e-01	1.029109e-04	9.620973e+12	5.196825e+16	1.528307e-05	4.554873e-05
1.209935e-16	1.000000e+00	3.920016e+03	3.920016e+03	9.028330e+01	1.811619e-01	1.810578e-01	1.041253e-04	-4.617393e+12	-2.366259e+16	-7.482542e-06	4.621459e-05
1.258180e-16	1.000000e+00	3.904116e+03	3.904116e+03	8.992214e+01	1.830224e-01	1.829171e-01	1.053459e-04	-8.235316e+12	-4.010134e+16	-1.361941e-05	4.687935e-05
1.308349e-16	1.000000e+00	3.888641e+03	3.888641e+03	8.956869e+01	1.848965e-01	1.847899e-01	1.065799e-04	2.608729e+13	1.207218e+17	4.400791e-05	4.754784e-05
1.360519e-16	1.000000e+00	3.873244e+03	3.873244e+03	8.921492e+01	1.868212e-01	1.867134e-01	1.078246e-04	-2.488316e+12	-1.093389e+16	-4.281763e-06	4.823378e-05
1.414769e-16	1.000000e+00	3.857162e+03	3.857162e+03	8.886258e+01	1.887565e-01	1.886474e-01	1.090874e-04	2.726695e+12	1.137961e+16	4.790583e-06	4.893662e-05
1.471182e-16	1.000000e+00	3.842687e+03	3.842687e+03	8.851176e+01	1.906643e-01	1.905540e-01	1.103595e-04	-2.965686e+12	-1.177004e+16	-5.309352e-06	4.961745e-05
1.529844e-16	1.000000e+00	3.825893e+03	3.825893e+03	8.816250e+01	1.926203e-01	1.925086e-01	1.116636e-04	2.854401e+13	1.076478e+17	5.223265e-05	5.034648e-05
1.590846e-16	1.000000e+00	3.809203e+03	3.809203e+03	8.781279e+01	1.946322e-01	1.945193e-01	1.129740e-04	-2.864477e+12	-1.025584e+16	-5.357548e-06	5.109527e-05
1.654280e-16	1.000000e+00	3.795759e+03	3.795759e+03	8.746806e+01	1.965731e-01	1.964588e-01	1.142943e-04	-2.476263e+12	-8.436775e+15	-4.714056e-06	5.178755e-05
1.720243e-16	1.000000e+00	3.779450e+03	3.779450e+03	8.712360e+01	1.985485e-01	1.984329e-01	1.156273e-04	-2.746439e+12	-8.900950e+15	-5.342174e-06	5.253371e-05
1.788837e-16	1.000000e+00	3.764373e+03	3.764373e+03	8.677717e+01	2.005174e-01	2.004004e-01	1.169798e-04	1.118223e+13	3.449596e+16	2.218995e-05	5.326714e-05
1.860166e-16	1.000000e+00	3.749192e+03	3.749192e+03	8.643231e+01	2.025947e-01	2.024764e-01	1.183601e-04	-3.593960e+12	-1.053010e+16	-7.277399e-06	5.403691e-05
1.934339e-16	1.000000e+00	3.734072e+03	3.734072e+03	8.609115e+01	2.046049e-01	2.044852e-01	1.197331e-04	2.316708e+12	6.460872e+15	4.786845e-06	5.479405e-05
2.011469e-16	1.000000e+00	3.718660e+03	3.718660e+03	8.575140e+01	2.066166e-01	2.064955e-01	1.211433e-04	-7.460376e+12	-1.981227e+16	-1.573692e-05	5.556213e-05
2.091675e-16	1.000000e+00	3.701721e+03	3.701721e+03	8.541229e+01	2.086632e-01	2.085407e-01	1.225585e-04	-4.923260e+12	-1.244581e+16	-1.062491e-05	5.636924e-05
2.175080e-16	1.000000e+00	3.687989e+03	3.687989e+03	8.507422e+01	2.107691e-01	2.106451e-01	1.239893e-04	2.983641e+12	7.173188e+15	6.559785e-06	5.715013e-05
2.261810e-16	1.000000e+00	3.672975e+03	3.672975e+03	8.473807e+01	2.128527e-01	2.127273e-01	1.254343e-04	-3.393634e+13	-7.767285e+16	-7.614936e-05	5.795103e-05
2.351998e-16	1.000000e+00	3.657082e+03	3.657082e+03	8.440212e+01	2.149023e-01	2.147753e-01	1.269047e-04	-3.812436e+12	-8.317595e+15	-8.742193e-06	5.876331e-05
2.445782e-16	1.000000e+00	3.641781e+03	3.641781e+03	8.407179e+01	2.170082e-01	2.168798e-01	1.283922e-04	4.491222e+12	9.332204e+15	1.051688e-05	5.958848e-05
2.543306e-16	1.000000e+00	3.626676e+03	3.626676e+03	8.373545e+01	2.191342e-01	2.190043e-01	1.298953e-04	-4.069514e+12	-8.053628e+15	-9.729486e-06	6.042288e-05
2.644719e-16	1.000000e+00	3.611022e+03	3.611022e+03	8.340373e+01	2.212257e-01	2.210942e-01	1.314090e-04	-8.217758e+12	-1.550872e+16	-2.007678e-05	6.126400e-05
2.750176e-16	1.000000e+00	3.595292e+03	3.595292e+03	8.307258e+01	2.233926e-01	2.232597e-01	1.329463e-04	4.039593e+13	7.260952e+16	1.008691e-04	6.213477e-05
2.859837e-16	1.000000e+00	3.580931e+03	3.580931e+03	8.274284e+01	2.255381e-01	2.254036e-01	1.344955e-04	-1.471666e+13	-2.521794e+16	-3.749046e-05	6.298309e-05
2.973871e-16	1.000000e+00	3.565496e+03	3.565496e+03	8.241567e+01	2.277004e-01	2.275643e-01	1.360730e-04	-4.382776e+12	-7.160289e+15	-1.140882e-05	6.386219e-05
3.092453e-16	1.000000e+00	3.550856e+03	3.550856e+03	8.208759e+01	2.298884e-01	2.297508e-01	1.376595e-04	-6.889526e+12	-1.073010e+16	-1.830692e-05	6.474170e-05
3.215762e-16	1.000000e+00	3.535310e+03	3.535310e+03	8.176334e+01	2.320806e-01	2.319413e-01	1.392675e-04	8.728695e+12	1.296448e+16	2.370843e-05	6.564645e-05
3.343989e-16	1.000000e+00	3.520089e+03	3.520089e+03	8.143886e+01	2.342707e-01	2.341298e-01	1.408908e-04	-1.198704e+13	-1.698722e+16	-3.326863e-05	6.655248e-05
3.477328e-16	1.000000e+00	3.504123e+03	3.504123e+03	8.111566e+01	2.364543e-01	2.363117e-01	1.425472e-04	-2.999364e+13	-4.057827e+16	-8.515769e-05	6.747887e-05
3.615984e-16	1.000000e+00	3.491135e+03	3.491135e+03	8.079352e+01	2.387020e-01	2.385578e-01	1.441971e-04	-4.527340e+14	-5.842015e+17	-1.309488e-03	6.837377e-05
3.760170e-16	1.000000e+00	3.475916e+03	3.475916e+03	8.047085e+01	2.409071e-01	2.407612e-01	1.458972e-04	-7.430280e+12	-9.157078e+15	-2.196595e-05	6.930752e-05
3.910104e-16	1.000000e+00	3.460770e+03	3.460770e+03	8.015380e+01	2.431512e-01	2.430036e-01	1.476003e-04	-6.588401e+12	-7.751724e+15	-1.990709e-05	7.025927e-05
4.066017e-16	1.000000e+00	3.445236e+03	3.445236e+03	7.983293e+01	2.454127e-01	2.452634e-01	1.493085e-04	-2.659817e+14	-2.987901e+17	-8.219556e-04	7.123250e-05
4.228147e-16	1.000000e+00	3.429752e+03	3.429752e+03	7.951896e+01	2.476177e-01	2.474667e-01	1.510505e-04	1.001060e+13	1.075355e+16	3.164010e-05	7.219697e-05
4.396742e-16	1.000000e+00	3.415285e+03	3.415285e+03	7.920210e+01	2.499211e-01	2.497683e-01	1.528231e-04	1.174862e+13	1.204959e+16	3.792657e-05	7.317723e-05
4.572059e-16	1.000000e+00	3.399479e+03	3.399479e+03	7.888773e+01	2.522204e-01	2.520658e-01	1.545926e-04	-9.954783e+12	-9.752826e+15	-3.288980e-05	7.419385e-05
4.754367e-16	1.000000e+00	3.385338e+03	3.385338e+03	7.857383e+01	2.545417e-01	2.543853e-01	1.564057e-04	6.095125e+13	5.704114e+16	2.056192e-04	7.518944e-05
4.943944e-16	1.000000e+00	3.370689e+03	3.370689e+03	7.826043e+01	2.567846e-01	2.566263e-01	1.582279e-04	8.322934e+12	7.454730e+15	2.869288e-05	7.618161e-05
5.141081e-16	1.000000e+00	3.356005e+03	3.356005e+03	7.794905e+01	2.590942e-01	2.589341e-01	1.600795e-04	1.057477e+13	9.056957e+15	3.726055e-05	7.720317e-05
5.346078e-16	1.000000e+00	3.340352e+03	3.340352e+03	7.763893e+01	2.614310e-01	2.612691e-01	1.619410e-04	8.277440e+12	6.778140e+15	2.985563e-05	7.826451e-05
5.559250e-16	1.000000e+00	3.326075e+03	3.326075e+03	7.733253e+01	2.637631e-01	2.635992e-01	1.638273e-04	-3.205698e+14	-2.511035e+17	-1.181282e-03	7.930160e-05
5.780922e-16	1.000000e+00	3.311987e+03	3.311987e+03	7.702208e+01	2.661209e-01	2.659551e-01	1.657386e-04	3.306444e+13	2.477230e+16	1.244541e-04	8.035082e-05
6.011432e-16	1.000000e+00	3.297341e+03	3.297341e+03	7.671799e+01	2.684442e-01	2.682766e-01	1.676766e-04	1.571757e+14	1.127496e+17	6.048632e-04	8.141233e-05
6.251134e-16	1.000000e+00	3.282921e+03	3.282921e+03	7.640925e+01	2.708601e-01	2.706905e-01	1.696306e-04	9.470972e+12	6.496345e+15	3.725495e-05	8.250585e-05
6.500394e-16	1.000000e+00	3.268752e+03	3.268752e+03	7.610595e+01	2.731872e-01	2.730156e-01	1.715922e-04	1.480180e+13	9.727764e+15	5.949708e-05	8.357536e-05
6.759594e-16	1.000000e+00	3.252885e+03	3.252885e+03	7.580301e+01	2.755682e-01	2.753946e-01	1.735986e-04	-1.049075e+13	-6.601778e+15	-4.320704e-05	8.471503e-05
7.029128e-16	1.000000e+00	3.238568e+03	3.238568e+03	7.550190e+01	2.779495e-01	2.777739e-01	1.756180e-04	-1.493287e+14	-9.001476e+16	-6.287374e-04	8.582481e-05
7.309410e-16	1.000000e+00	3.223973e+03	3.223973e+03	7.519950e+01	2.803236e-01	2.801459e-01	1.776639e-04	1.431012e+13	8.266946e+15	6.162790e-05	8.694972e-05
7.600868e-16	1.000000e+00	3.209955e+03	3.209955e+03	7.489879e+01	2.827196e-01	2.825399e-01	1.797327e-04	-1.842338e+13	-1.019976e+16	-8.108970e-05	8.807587e-05
7.903948e-16	1.000000e+00	3.195533e+03	3.195533e+03	7.459855e+01	2.851659e-01	2.849841e-01	1.818284e-04	1.471509e+13	7.803239e+15	6.624264e-05	8.923892e-05
8.219113e-16	1.000000e+00	3.180939e+03	3.180939e+03	7.430216e+01	2.876039e-01	2.874199e-01	1.839452e-04	5.307010e+13	2.696970e+16	2.444355e-04	9.041477e-05
8.546845e-16	1.000000e+00	3.165953e+03	3.165953e+03	7.400688e+01	2.900771e-01	2.898911e-01	1.860909e-04	4.289193e+13	2.088373e+16	2.022761e-04	9.162396e-05
8.887645e-16	1.000000e+00	3.151712e+03	3.151712e+03	7.371188e+01	2.924579e-01	2.922697e-01	1.882504e-04	1.582502e+13	7.396518e+15	7.633129e-05	9.279334e-05
9.242035e-16	1.000000e+00	3.137229e+03	3.137229e+03	7.341585e+01	2.948989e-01	2.947084e-01	1.904361e-04	2.721406e+13	1.220191e+16	1.343240e-04	9.399980e-05
9.610555e-16	1.000000e+00	3.122741e+03	3.122741e+03	7.312476e+01	2.973383e-01	2.971456e-01	1.926446e-04	-3.067443e+13	-1.319844e+16	-1.549486e-04	9.521707e-05
9.993770e-16	1.000000e+00	3.109200e+03	3.109200e+03	7.283031e+01	2.998884e-01	2.996935e-01	1.948944e-04	-1.905068e+13	-7.854390e+15	-9.834645e-05	9.645195e-05
1.039227e-15	1.000000e+00	3.093968e+03	3.093968e+03	7.253789e+01	3.022223e-01	3.020251e-01	1.971611e-04	8.621328e+13	3.419337e+16	4.561279e-04	9.768113e-05
1.080665e-15	1.000000e+00	3.080327e+03	3.080327e+03	7.224938e+01	3.047947e-01	3.045953e-01	1.994464e-04	-1.744766e+13	-6.632850e+15	-9.437221e-05	9.894880e-05
1.123756e-15	1.000000e+00	3.066027e+03	3.066027e+03	7.196326e+01	3.072273e-01	3.070256e-01	2.017580e-04	-5.496978e+13	-2.008283e+16	-3.043235e-04	1.002037e-04
1.168565e-15	1.000000e+00	3.051585e+03	3.051585e+03	7.167225e+01	3.097755e-01	3.095714e-01	2.041055e-04	-6.566864e+13	-2.302093e+16	-3.722391e-04	1.015130e-04
1.215161e-15	1.000000e+00	3.037831e+03	3.037831e+03	7.138501e+01	3.122221e-01	3.120156e-01	2.064740e-04	2.327106e+13	7.843286e+15	1.349241e-04	1.027780e-04
1.263615e-15	1.000000e+00	3.023289e+03	3.023289e+03	7.109942e+01	3.146725e-01	3.144636e-01	2.088638e-04	-6.859444e+13	-2.223284e+16	-4.073631e-04	1.040828e-04
1.314000e-15	1.000000e+00	3.009836e+03	3.009836e+03	7.081491e+01	3.171826e-01	3.169713e-01	2.112987e-04	2.237734e+13	6.970462e+15	1.358894e-04	1.053820e-04
1.366395e-15	1.000000e+00	2.995848e+03	2.995848e+03	7.052982e+01	3.196724e-01	3.194587e-01	2.137497e-04	-4.940118e+13	-1.479829e+16	-3.070645e-04	1.067051e-04
1.420879e-15	1.000000e+00	2.981160e+03	2.981160e+03	7.024848e+01	3.221455e-01	3.219293e-01	2.162294e-04	-5.766374e+13	-1.662043e+16	-3.673397e-04	1.080605e-04
1.477536e-15	1.000000e+00	2.967135e+03	2.967135e+03	6.996526e+01	3.247430e-01	3.245243e-01	2.187271e-04	5.563474e+13	1.540448e+16	3.628697e-04	1.094466e-04
1.536452e-15	1.000000e+00	2.953088e+03	2.953088e+03	6.968725e+01	3.271936e-01	3.269724e-01	2.212667e-04	-7.284753e+13	-1.942633e+16	-4.865466e-04	1.107971e-04
1.597717e-15	1.000000e+00	2.939239e+03	2.939239e+03	6.940749e+01	3.297760e-01	3.295521e-01	2.238431e-04	1.176027e+14	3.015245e+16	8.041453e-04	1.121977e-04
1.661425e-15	1.000000e+00	2.925137e+03	2.925137e+03	6.912856e+01	3.322886e-01	3.320622e-01	2.264402e-04	-5.331254e+13	-1.315988e+16	-3.734133e-04	1.135976e-04
1.727673e-15	1.000000e+00	2.911357e+03	2.911357e+03	6.885083e+01	3.348177e-01	3.345886e-01	2.290686e-04	-8.375562e+13	-1.990544e+16	-6.006593e-04	1.150040e-04
1.796563e-15	1.000000e+00	2.896096e+03	2.896096e+03	6.857626e+01	3.372825e-01	3.370508e-01	2.317142e-04	9.197400e+13	2.107152e+16	6.771608e-04	1.164611e-04
1.868200e-15	1.000000e+00	2.882661e+03	2.882661e+03	6.829980e+01	3.398112e-01	3.395768e-01	2.343941e-04	-5.404565e+13	-1.192813e+16	-4.072717e-04	1.178811e-04
1.942693e-15	1.000000e+00	2.869205e+03	2.869205e+03	6.802381e+01	3.424741e-01	3.422370e-01	2.371173e-04	3.041513e+14	6.455812e+16	2.346242e-03	1.193620e-04
2.020157e-15	1.000000e+00	2.855769e+03	2.855769e+03	6.775227e+01	3.450720e-01	3.448321e-01	2.398746e-04	3.793140e+13	7.752649e+15	2.995539e-04	1.208333e-04
2.100710e-15	1.000000e+00	2.842111e+03	2.842111e+03	6.747870e+01	3.475958e-01	3.473532e-01	2.426495e-04	-3.494340e+14	-6.886403e+16	-2.826512e-03	1.223020e-04
2.184474e-15	1.000000e+00	2.827591e+03	2.827591e+03	6.720829e+01	3.500473e-01	3.498018e-01	2.454460e-04	-4.662570e+13	-8.871396e+15	-3.869314e-04	1.237970e-04
2.271579e-15	1.000000e+00	2.814444e+03	2.814444e+03	6.693825e+01	3.526641e-01	3.524158e-01	2.483002e-04	-1.316332e+14	-2.413011e+16	-1.118133e-03	1.253051e-04
2.362156e-15	1.000000e+00	2.800956e+03	2.800956e+03	6.666851e+01	3.552746e-01	3.550235e-01	2.511627e-04	1.667274e+15	2.945683e+17	1.450665e-02	1.268405e-04
2.456346e-15	1.000000e+00	2.786579e+03	2.786579e+03	6.640232e+01	3.577653e-01	3.575112e-01	2.540723e-04	1.078033e+14	1.839251e+16	9.624235e-04	1.283887e-04
2.554291e-15	1.000000e+00	2.772853e+03	2.772853e+03	6.613802e+01	3.603750e-01	3.601178e-01	2.571874e-04	-8.901657e+14	-1.464527e+17	-8.145692e-03	1.299654e-04
2.656142e-15	1.000000e+00	2.759580e+03	2.759580e+03	6.582193e+01	3.626842e-01	3.624248e-01	2.594808e-04	3.935577e+14	6.271406e+16	3.688796e-03	1.314273e-04
2.762054e-15	1.000000e+00	2.746378e+03	2.746378e+03	6.551962e+01	3.652717e-01	3.650094e-01	2.623944e-04	1.477740e+15	2.272572e+17	1.418691e-02	1.330013e-04
2.872189e-15	1.000000e+00	2.734998e+03	2.734998e+03	6.525539e+01	3.675815e-01	3.673161e-01	2.654334e-04	-4.580801e+13	-6.826108e+15	-4.490013e-04	1.343992e-04
2.986716e-15	1.000000e+00	2.721465e+03	2.721465e+03	6.499114e+01	3.698224e-01	3.695539e-01	2.685071e-04	-7.833893e+13	-1.132430e+16	-7.871454e-04	1.358909e-04
3.105809e-15	1.000000e+00	2.709548e+03	2.709548e+03	6.473168e+01	3.719986e-01	3.717270e-01	2.716061e-04	8.199015e+13	1.150947e+16	8.421098e-04	1.372918e-04
3.229651e-15	1.000000e+00	2.695936e+03	2.695936e+03	6.446911e+01	3.741902e-01	3.739154e-01	2.747357e-04	-1.991405e+14	-2.714549e+16	-2.097505e-03	1.387979e-04
3.358432e-15	1.000000e+00	2.683266e+03	2.683266e+03	6.420793e+01	3.762658e-01	3.759879e-01	2.778997e-04	7.402120e+13	9.814816e+15	7.982310e-04	1.402268e-04
3.492347e-15	1.000000e+00	2.671066e+03	2.671066e+03	6.395109e+01	3.783442e-01	3.780631e-01	2.811257e-04	-5.676361e+13	-7.322079e+15	-6.262357e-04	1.416454e-04
3.631602e-15	1.000000e+00	2.657891e+03	2.657891e+03	6.369086e+01	3.803907e-01	3.801063e-01	2.843546e-04	-8.528490e+13	-1.070835e+16	-9.644461e-04	1.431175e-04
3.776410e-15	1.000000e+00	2.645077e+03	2.645077e+03	6.343370e+01	3.824322e-01	3.821446e-01	2.876472e-04	2.077051e+14	2.539070e+16	2.406282e-03	1.445826e-04
3.926992e-15	1.000000e+00	2.631826e+03	2.631826e+03	6.317638e+01	3.844716e-01	3.841806e-01	2.909511e-04	1.209830e+14	1.440135e+16	1.437243e-03	1.460855e-04
4.083578e-15	1.000000e+00	2.618419e+03	2.618419e+03	6.292277e+01	3.865710e-01	3.862767e-01	2.943167e-04	6.290288e+13	7.286589e+15	7.665951e-04	1.476353e-04
4.246409e-15	1.000000e+00	2.605779e+03	2.605779e+03	6.266700e+01	3.886667e-01	3.883690e-01	2.976976e-04	2.878427e+14	3.245403e+16	3.593837e-03	1.491556e-04
4.415732e-15	1.000000e+00	2.592912e+03	2.592912e+03	6.241268e+01	3.906704e-01	3.903693e-01	3.011361e-04	-1.169850e+14	-1.285516e+16	-1.497208e-03	1.506686e-04
4.591806e-15	1.000000e+00	2.578863e+03	2.578863e+03	6.215787e+01	3.927741e-01	3.924695e-01	3.046056e-04	2.713195e+14	2.902464e+16	3.568052e-03	1.523052e-04
4.774901e-15	1.000000e+00	2.566324e+03	2.566324e+03	6.190722e+01	3.948054e-01	3.944973e-01	3.081022e-04	-1.542986e+14	-1.608594e+16	-2.079196e-03	1.538408e-04
4.965298e-15	1.000000e+00	2.553114e+03	2.553114e+03	6.165667e+01	3.968739e-01	3.965622e-01	3.116590e-04	6.379184e+13	6.478920e+15	8.820750e-04	1.554470e-04
5.163286e-15	1.000000e+00	2.539651e+03	2.539651e+03	6.140620e+01	3.988828e-01	3.985675e-01	3.152489e-04	1.150423e+14	1.139282e+16	1.633347e-03	1.570620e-04
5.369169e-15	1.000000e+00	2.526068e+03	2.526068e+03	6.115784e+01	4.009163e-01	4.005975e-01	3.188810e-04	1.273880e+14	1.229871e+16	1.857780e-03	1.587116e-04
5.583261e-15	1.000000e+00	2.513571e+03	2.513571e+03	6.090978e+01	4.029861e-01	4.026636e-01	3.225220e-04	-7.700942e+14	-7.245917e+16	-1.151277e-02	1.603242e-04
5.805890e-15	1.000000e+00	2.500762e+03	2.500762e+03	6.066101e+01	4.049748e-01	4.046486e-01	3.262634e-04	2.132958e+14	1.958133e+16	3.271236e-03	1.619406e-04
6.037396e-15	1.000000e+00	2.486501e+03	2.486501e+03	6.041533e+01	4.070406e-01	4.067106e-01	3.300198e-04	1.209474e+14	1.082450e+16	1.908732e-03	1.637002e-04
6.278134e-15	1.000000e+00	2.473674e+03	2.473674e+03	6.017084e+01	4.092220e-01	4.088882e-01	3.337826e-04	-8.637527e+13	-7.526528e+15	-1.398841e-03	1.654309e-04
6.528470e-15	1.000000e+00	2.460922e+03	2.460922e+03	5.992545e+01	4.116261e-01	4.112885e-01	3.376413e-04	8.491796e+13	7.185961e+15	1.411243e-03	1.672650e-04
6.788789e-15	1.000000e+00	2.447064e+03	2.447064e+03	5.968129e+01	4.132455e-01	4.129040e-01	3.415271e-04	-4.380191e+14	-3.634563e+16	-7.487863e-03	1.688740e-04
7.059488e-15	1.000000e+00	2.433884e+03	2.433884e+03	5.943982e+01	4.152888e-01	4.149434e-01	3.454318e-04	3.268356e+14	2.645930e+16	5.740122e-03	1.706280e-04
7.340980e-15	1.000000e+00	2.421004e+03	2.421004e+03	5.919834e+01	4.172442e-01	4.168948e-01	3.494038e-04	-1.608601e+14	-1.272029e+16	-2.901096e-03	1.723435e-04
7.633697e-15	1.000000e+00	2.407965e+03	2.407965e+03	5.895425e+01	4.197359e-01	4.193825e-01	3.534174e-04	4.394064e+14	3.372764e+16	8.141552e-03	1.743115e-04
7.938086e-15	1.000000e+00	2.395345e+03	2.395345e+03	5.871609e+01	4.214578e-01	4.211004e-01	3.574563e-04	-3.480111e+14	-2.617114e+16	-6.619792e-03	1.759487e-04
8.254612e-15	1.000000e+00	2.382154e+03	2.382154e+03	5.847711e+01	4.234557e-01	4.230942e-01	3.615806e-04	-1.214147e+14	-8.917251e+15	-2.374177e-03	1.777617e-04
8.583760e-15	1.000000e+00	2.369054e+03	2.369054e+03	5.823792e+01	4.259587e-01	4.255929e-01	3.657531e-04	-9.371289e+13	-6.682853e+15	-1.883720e-03	1.798012e-04
8.926032e-15	1.000000e+00	2.354953e+03	2.354953e+03	5.799977e+01	4.275195e-01	4.271496e-01	3.699108e-04	-4.900345e+15	-3.431206e+17	-1.014860e-01	1.815406e-04
9.281952e-15	1.000000e+00	2.342527e+03	2.342527e+03	5.776514e+01	4.295211e-01	4.291470e-01	3.741720e-04	-1.754038e+14	-1.199820e+16	-3.729987e-03	1.833580e-04
9.652064e-15	1.000000e+00	2.329882e+03	2.329882e+03	5.753024e+01	4.317301e-01	4.313516e-01	3.784623e-04	4.654530e+14	3.103233e+16	1.016945e-02	1.853012e-04
1.003693e-14	1.000000e+00	2.316511e+03	2.316511e+03	5.729395e+01	4.335423e-01	4.331595e-01	3.827871e-04	-1.671638e+14	-1.091403e+16	-3.758908e-03	1.871531e-04
1.043715e-14	1.000000e+00	2.303847e+03	2.303847e+03	5.706068e+01	4.358045e-01	4.354174e-01	3.871924e-04	9.705023e+14	6.173590e+16	2.242949e-02	1.891638e-04
1.085333e-14	1.000000e+00	2.290770e+03	2.290770e+03	5.682782e+01	4.377377e-01	4.373461e-01	3.916202e-04	2.486055e+15	1.546824e+17	5.911451e-02	1.910875e-04
1.128609e-14	1.000000e+00	2.277942e+03	2.277942e+03	5.659431e+01	4.397894e-01	4.393933e-01	3.960872e-04	1.597682e+14	9.711052e+15	3.907222e-03	1.930644e-04
1.173612e-14	1.000000e+00	2.265130e+03	2.265130e+03	5.636369e+01	4.419072e-01	4.415065e-01	4.006436e-04	-1.347471e+14	-7.995841e+15	-3.389571e-03	1.950913e-04
1.220409e-14	1.000000e+00	2.252583e+03	2.252583e+03	5.613372e+01	4.438348e-01	4.434296e-01	4.052164e-04	-4.467780e+14	-2.594089e+16	-1.155525e-02	1.970338e-04
1.269072e-14	1.000000e+00	2.239954e+03	2.239954e+03	5.590323e+01	4.460043e-01	4.455944e-01	4.098388e-04	4.176073e+14	2.366318e+16	1.110871e-02	1.991131e-04
1.319676e-14	1.000000e+00	2.226149e+03	2.226149e+03	5.567542e+01	4.479163e-01	4.475017e-01	4.145544e-04	1.941275e+14	1.076720e+16	5.326077e-03	2.012068e-04
1.372297e-14	1.000000e+00	2.213975e+03	2.213975e+03	5.544694e+01	4.499598e-01	4.495406e-01	4.192693e-04	5.614965e+14	3.044235e+16	1.583343e-02	2.032362e-04
1.427016e-14	1.000000e+00	2.202132e+03	2.202132e+03	5.522011e+01	4.524210e-01	4.519969e-01	4.241113e-04	1.871632e+14	9.874308e+15	5.421191e-03	2.054468e-04
1.483918e-14	1.000000e+00	2.189995e+03	2.189995e+03	5.499400e+01	4.545232e-01	4.540943e-01	4.289457e-04	-7.532377e+16	-3.882859e+18	-2.242890e+00	2.075453e-04
1.543088e-14	1.000000e+00	2.178894e+03	2.178894e+03	5.476889e+01	4.569729e-01	4.565391e-01	4.338206e-04	1.118446e+15	5.612579e+16	3.416060e-02	2.097270e-04
1.604618e-14	1.000000e+00	2.163808e+03	2.163808e+03	5.454338e+01	4.580591e-01	4.576203e-01	4.387993e-04	1.921854e+14	9.530442e+15	6.077400e-03	2.116912e-04
1.668601e-14	1.000000e+00	2.152073e+03	2.152073e+03	5.432021e+01	4.604145e-01	4.599707e-01	4.437926e-04	-2.151828e+14	-1.040070e+16	-6.992196e-03	2.139400e-04
1.735135e-14	1.000000e+00	2.139017e+03	2.139017e+03	5.409759e+01	4.619818e-01	4.615329e-01	4.488857e-04	1.611636e+14	7.658482e+15	5.398671e-03	2.159785e-04
1.804323e-14	1.000000e+00	2.128448e+03	2.128448e+03	5.387555e+01	4.648566e-01	4.644026e-01	4.539953e-04	1.396883e+14	6.435240e+15	4.796627e-03	2.184017e-04
1.876269e-14	1.000000e+00	2.113942e+03	2.113942e+03	5.365369e+01	4.660647e-01	4.656056e-01	4.591719e-04	-2.473719e+14	-1.124914e+16	-8.789744e-03	2.204718e-04
1.951084e-14	1.000000e+00	2.101625e+03	2.101625e+03	5.343379e+01	4.679498e-01	4.674854e-01	4.644220e-04	-5.161751e+14	-2.300385e+16	-1.888477e-02	2.226609e-04
2.028882e-14	1.000000e+00	2.089297e+03	2.089297e+03	5.321300e+01	4.700117e-01	4.695420e-01	4.696916e-04	-2.039125e+14	-8.889977e+15	-7.683058e-03	2.249616e-04
2.109783e-14	1.000000e+00	2.076956e+03	2.076956e+03	5.299365e+01	4.719253e-01	4.714502e-01	4.750604e-04	-1.207758e+15	-5.159574e+16	-4.687428e-02	2.272197e-04
2.193909e-14	1.000000e+00	2.065414e+03	2.065414e+03	5.277654e+01	4.739726e-01	4.734922e-01	4.804558e-04	-4.424069e+16	-1.849505e+18	-1.765542e+00	2.294807e-04
2.281390e-14	1.000000e+00	2.053882e+03	2.053882e+03	5.255945e+01	4.763069e-01	4.758209e-01	4.859501e-04	2.442202e+14	9.962017e+15	1.002295e-02	2.319057e-04
2.372359e-14	1.000000e+00	2.040885e+03	2.040885e+03	5.234342e+01	4.778091e-01	4.773176e-01	4.914794e-04	2.832585e+14	1.137394e+16	1.200001e-02	2.341186e-04
2.466955e-14	1.000000e+00	2.029920e+03	2.029920e+03	5.212611e+01	4.801974e-01	4.797004e-01	4.970308e-04	-6.855234e+14	-2.684870e+16	-2.983450e-02	2.365598e-04
2.565323e-14	1.000000e+00	2.016836e+03	2.016836e+03	5.191308e+01	4.817750e-01	4.812723e-01	5.027331e-04	-3.991651e+14	-1.537911e+16	-1.794285e-02	2.388767e-04
2.667614e-14	1.000000e+00	2.004706e+03	2.004706e+03	5.169980e+01	4.836670e-01	4.831586e-01	5.084646e-04	7.965836e+15	3.009532e+17	3.690368e-01	2.412659e-04
2.773983e-14	1.000000e+00	1.992943e+03	1.992943e+03	5.148549e+01	4.855616e-01	4.850474e-01	5.142308e-04	1.754065e+14	6.498665e+15	8.368785e-03	2.436405e-04
2.884594e-14	1.000000e+00	1.981001e+03	1.981001e+03	5.127136e+01	4.874610e-01	4.869409e-01	5.200726e-04	-2.525013e+14	-9.174120e+15	-1.241455e-02	2.460680e-04
2.999616e-14	1.000000e+00	1.970189e+03	1.970189e+03	5.106238e+01	4.896185e-01	4.890925e-01	5.259914e-04	-2.289552e+14	-8.136944e+15	-1.156917e-02	2.485134e-04
3.119223e-14	1.000000e+00	1.958570e+03	1.958570e+03	5.084954e+01	4.916536e-01	4.911216e-01	5.319524e-04	-2.600512e+14	-9.052381e+15	-1.353487e-02	2.510268e-04
3.243601e-14	1.000000e+00	1.946008e+03	1.946008e+03	5.063976e+01	4.931687e-01	4.926307e-01	5.380201e-04	-1.773582e+15	-6.079583e+16	-9.532772e-02	2.534258e-04
3.372937e-14	1.000000e+00	1.934019e+03	1.934019e+03	5.043211e+01	4.951735e-01	4.946294e-01	5.441164e-04	-1.055474e+15	-3.545361e+16	-5.851073e-02	2.560335e-04
3.507431e-14	1.000000e+00	1.922820e+03	1.922820e+03	5.022298e+01	4.969422e-01	4.963919e-01	5.503464e-04	2.527216e+14	8.338977e+15	1.442250e-02	2.584445e-04
3.647287e-14	1.000000e+00	1.911259e+03	1.911259e+03	5.001475e+01	4.988706e-01	4.983141e-01	5.565167e-04	-6.319707e+14	-2.045302e+16	-3.716987e-02	2.610168e-04
3.792721e-14	1.000000e+00	1.899487e+03	1.899487e+03	4.980658e+01	5.006243e-01	5.000615e-01	5.628527e-04	-2.628721e+14	-8.359585e+15	-1.594609e-02	2.635577e-04
3.943953e-14	1.000000e+00	1.888926e+03	1.888926e+03	4.960131e+01	5.029312e-01	5.023619e-01	5.692492e-04	-1.848959e+15	-5.746250e+16	-1.153304e-01	2.662524e-04
4.101216e-14	1.000000e+00	1.878490e+03	1.878490e+03	4.939655e+01	5.048901e-01	5.043144e-01	5.756875e-04	-2.749038e+14	-8.379084e+15	-1.762897e-02	2.687744e-04
4.264749e-14	1.000000e+00	1.864692e+03	1.864692e+03	4.919251e+01	5.061534e-01	5.055712e-01	5.822213e-04	2.312902e+14	6.962197e+15	1.538907e-02	2.714407e-04
4.434803e-14	1.000000e+00	1.856620e+03	1.856620e+03	4.898859e+01	5.087864e-01	5.081976e-01	5.888449e-04	3.550612e+14	1.041419e+16	2.414234e-02	2.740391e-04
4.611638e-14	1.000000e+00	1.842493e+03	1.842493e+03	4.878453e+01	5.098564e-01	5.092609e-01	5.955063e-04	-7.098024e+14	-2.060146e+16	-5.014180e-02	2.767210e-04
4.795525e-14	1.000000e+00	1.832333e+03	1.832333e+03	4.858189e+01	5.118428e-01	5.112406e-01	6.022203e-04	-6.220102e+15	-1.770575e+17	-4.517174e-01	2.793394e-04
4.986743e-14	1.000000e+00	1.819891e+03	1.819891e+03	4.838324e+01	5.134811e-01	5.128721e-01	6.090555e-04	-1.809355e+15	-5.068757e+16	-1.359528e-01	2.821494e-04
5.185586e-14	1.000000e+00	1.808490e+03	1.808490e+03	4.818066e+01	5.152071e-01	5.145912e-01	6.159413e-04	5.372827e+14	1.480109e+16	4.165948e-02	2.848825e-04
5.392359e-14	1.000000e+00	1.797579e+03	1.797579e+03	4.798053e+01	5.169801e-01	5.163572e-01	6.229291e-04	-6.509149e+14	-1.762605e+16	-5.202068e-02	2.875981e-04
5.607375e-14	1.000000e+00	1.787488e+03	1.787488e+03	4.778056e+01	5.189209e-01	5.182909e-01	6.299979e-04	4.126336e+14	1.096627e+16	3.391877e-02	2.903073e-04
5.830966e-14	1.000000e+00	1.775642e+03	1.775642e+03	4.758320e+01	5.205000e-01	5.198629e-01	6.371217e-04	3.954506e+14	1.035115e+16	3.360524e-02	2.931335e-04
6.063472e-14	1.000000e+00	1.764905e+03	1.764905e+03	4.738507e+01	5.222638e-01	5.216195e-01	6.443401e-04	2.513023e+14	6.467655e+15	2.201310e-02	2.959161e-04
6.305249e-14	1.000000e+00	1.753764e+03	1.753764e+03	4.718657e+01	5.239559e-01	5.233043e-01	6.516323e-04	-4.993049e+14	-1.264423e+16	-4.514418e-02	2.987608e-04
6.556667e-14	1.000000e+00	1.742600e+03	1.742600e+03	4.699191e+01	5.257626e-01	5.251037e-01	6.589514e-04	-5.934067e+14	-1.477080e+16	-5.539305e-02	3.017116e-04
6.818110e-14	1.000000e+00	1.731848e+03	1.731848e+03	4.679469e+01	5.274330e-01	5.267666e-01	6.664004e-04	2.008799e+14	4.921531e+15	1.934100e-02	3.045492e-04
7.089978e-14	1.000000e+00	1.721327e+03	1.721327e+03	4.659995e+01	5.291798e-01	5.285058e-01	6.739398e-04	4.475815e+14	1.078589e+16	4.442697e-02	3.074255e-04
7.372687e-14	1.000000e+00	1.710619e+03	1.710619e+03	4.640685e+01	5.308658e-01	5.301843e-01	6.815170e-04	2.273978e+14	5.393397e+15	2.328686e-02	3.103355e-04
7.666668e-14	1.000000e+00	1.700873e+03	1.700873e+03	4.621395e+01	5.326413e-01	5.319521e-01	6.892234e-04	4.136956e+14	9.649545e+15	4.359259e-02	3.131576e-04
7.972371e-14	1.000000e+00	1.689391e+03	1.689391e+03	4.601960e+01	5.341085e-01	5.334115e-01	6.970320e-04	4.108330e+14	9.451872e+15	4.478229e-02	3.161546e-04
8.290265e-14	1.000000e+00	1.678832e+03	1.678832e+03	4.582641e+01	5.357028e-01	5.349978e-01	7.049064e-04	2.121358e+14	4.808333e+15	2.385990e-02	3.190925e-04
8.620834e-14	1.000000e+00	1.668340e+03	1.668340e+03	4.563697e+01	5.373171e-01	5.366043e-01	7.128327e-04	4.191139e+14	9.357908e+15	4.864080e-02	3.220669e-04
8.964584e-14	1.000000e+00	1.657711e+03	1.657711e+03	4.544661e+01	5.390274e-01	5.383065e-01	7.208249e-04	2.105630e+14	4.627304e+15	2.523072e-02	3.251637e-04
9.322041e-14	1.000000e+00	1.648325e+03	1.648325e+03	4.525863e+01	5.407935e-01	5.400646e-01	7.289354e-04	2.683000e+14	5.800470e+15	3.307483e-02	3.280867e-04
9.693752e-14	1.000000e+00	1.637772e+03	1.637772e+03	4.506688e+01	5.423713e-01	5.416341e-01	7.371861e-04	-6.545827e+14	-1.394701e+16	-8.332741e-02	3.311640e-04
1.008028e-13	1.000000e+00	1.630107e+03	1.630107e+03	4.487874e+01	5.444905e-01	5.437451e-01	7.454148e-04	2.176956e+14	4.548812e+15	2.837002e-02	3.340212e-04
1.048223e-13	1.000000e+00	1.617092e+03	1.617092e+03	4.469194e+01	5.456496e-01	5.448958e-01	7.538451e-04	7.380541e+14	1.525875e+16	1.001166e-01	3.374265e-04
1.090020e-13	1.000000e+00	1.606752e+03	1.606752e+03	4.450525e+01	5.471486e-01	5.463862e-01	7.623600e-04	-3.308885e+15	-6.747691e+16	-4.634782e-01	3.405309e-04
1.133484e-13	1.000000e+00	1.597387e+03	1.597387e+03	4.431892e+01	5.488033e-01	5.480324e-01	7.709345e-04	2.081159e+14	4.180436e+15	3.001553e-02	3.435632e-04
1.178681e-13	1.000000e+00	1.586336e+03	1.586336e+03	4.413253e+01	5.502203e-01	5.494407e-01	7.796038e-04	3.838364e+14	7.611376e+15	5.731416e-02	3.468498e-04
1.225680e-13	1.000000e+00	1.576078e+03	1.576078e+03	4.394800e+01	5.517251e-01	5.509367e-01	7.883913e-04	2.458149e+14	4.808334e+15	3.791496e-02	3.500620e-04
1.274553e-13	1.000000e+00	1.566896e+03	1.566896e+03	4.376360e+01	5.532421e-01	5.524449e-01	7.971856e-04	2.433813e+14	4.695818e+15	3.865251e-02	3.530816e-04
1.325375e-13	1.000000e+00	1.556217e+03	1.556217e+03	4.358023e+01	5.547194e-01	5.539133e-01	8.061531e-04	2.797927e+14	5.326839e+15	4.598087e-02	3.564538e-04
1.378224e-13	1.000000e+00	1.546450e+03	1.546450e+03	4.339781e+01	5.562434e-01	5.554282e-01	8.151896e-04	2.961257e+15	5.560988e+16	5.022130e-01	3.596905e-04
1.433180e-13	1.000000e+00	1.536233e+03	1.536233e+03	4.321538e+01	5.576097e-01	5.567853e-01	8.243494e-04	6.724223e+14	1.247357e+16	1.178820e-01	3.629720e-04
1.490327e-13	1.000000e+00	1.526111e+03	1.526111e+03	4.303433e+01	5.591135e-01	5.582798e-01	8.336457e-04	4.426685e+15	8.101749e+16	8.021190e-01	3.663648e-04
1.549753e-13	1.000000e+00	1.516146e+03	1.516146e+03	4.285277e+01	5.604154e-01	5.595725e-01	8.429250e-04	5.936846e+14	1.074003e+16	1.111583e-01	3.696316e-04
1.611548e-13	1.000000e+00	1.506217e+03	1.506217e+03	4.267385e+01	5.618806e-01	5.610283e-01	8.523807e-04	1.858140e+15	3.317860e+16	3.595268e-01	3.730408e-04
1.675808e-13	1.000000e+00	1.496897e+03	1.496897e+03	4.249244e+01	5.634837e-01	5.626217e-01	8.620150e-04	1.419308e+15	2.498445e+16	2.832753e-01	3.764346e-04
1.742629e-13	1.000000e+00	1.487591e+03	1.487591e+03	4.231540e+01	5.649373e-01	5.640657e-01	8.716771e-04	8.395277e+14	1.458927e+16	1.728653e-01	3.797664e-04
1.812116e-13	1.000000e+00	1.478061e+03	1.478061e+03	4.213708e+01	5.663257e-01	5.654443e-01	8.814113e-04	4.721127e+14	8.104280e+15	1.003863e-01	3.831543e-04
1.884373e-13	1.000000e+00	1.468174e+03	1.468174e+03	4.196131e+01	5.676363e-01	5.667450e-01	8.912961e-04	1.182657e+15	2.006818e+16	2.600531e-01	3.866274e-04
1.959511e-13	1.000000e+00	1.458833e+03	1.458833e+03	4.178359e+01	5.690107e-01	5.681094e-01	9.012328e-04	3.757952e+14	6.300125e+15	8.531285e-02	3.900451e-04
2.037645e-13	1.000000e+00	1.448321e+03	1.448321e+03	4.160689e+01	5.702013e-01	5.692899e-01	9.113517e-04	1.904590e+14	3.159808e+15	4.483004e-02	3.936982e-04
2.118895e-13	1.000000e+00	1.440078e+03	1.440078e+03	4.143227e+01	5.716998e-01	5.707783e-01	9.215321e-04	4.457115e+14	7.298164e+15	1.079480e-01	3.969922e-04
2.203385e-13	1.000000e+00	1.430300e+03	1.430300e+03	4.125761e+01	5.729631e-01	5.720312e-01	9.318242e-04	1.621275e+14	2.625569e+15	4.062682e-02	4.005896e-04
2.291243e-13	1.000000e+00	1.420682e+03	1.420682e+03	4.108317e+01	5.742605e-01	5.733183e-01	9.422334e-04	1.678624e+14	2.687872e+15	4.350707e-02	4.042146e-04
2.382605e-13	1.000000e+00	1.411345e+03	1.411345e+03	4.090993e+01	5.755741e-01	5.746214e-01	9.527679e-04	5.555088e+14	8.793961e+15	1.488047e-01	4.078197e-04
2.477610e-13	1.000000e+00	1.401843e+03	1.401843e+03	4.073730e+01	5.768457e-01	5.758822e-01	9.634913e-04	2.112617e+14	3.307672e+15	5.853488e-02	4.114909e-04
2.576403e-13	1.000000e+00	1.393086e+03	1.393086e+03	4.056600e+01	5.782735e-01	5.772993e-01	9.742072e-04	1.605877e+14	2.483395e+15	4.591077e-02	4.151027e-04
2.679136e-13	1.000000e+00	1.384047e+03	1.384047e+03	4.039367e+01	5.794072e-01	5.784221e-01	9.850342e-04	1.611602e+14	2.467962e+15	4.759863e-02	4.186325e-04
2.785964e-13	1.000000e+00	1.374002e+03	1.374002e+03	4.022403e+01	5.806311e-01	5.796351e-01	9.960394e-04	2.756951e+14	4.177606e+15	8.444682e-02	4.225839e-04
2.897053e-13	1.000000e+00	1.364933e+03	1.364933e+03	4.005294e+01	5.818919e-01	5.808847e-01	1.007190e-03	1.389911e+14	2.083413e+15	4.400699e-02	4.263154e-04
3.012571e-13	1.000000e+00	1.356009e+03	1.356009e+03	3.988365e+01	5.830280e-01	5.820096e-01	1.018391e-03	1.800043e+14	2.671996e+15	5.889257e-02	4.299586e-04
3.132696e-13	1.000000e+00	1.347592e+03	1.347592e+03	3.971577e+01	5.843836e-01	5.833539e-01	1.029771e-03	1.545792e+14	2.268092e+15	5.217343e-02	4.336501e-04
3.257610e-13	1.000000e+00	1.339286e+03	1.339286e+03	3.954712e+01	5.855963e-01	5.845550e-01	1.041271e-03	2.454611e+14	3.564439e+15	8.544901e-02	4.372451e-04
3.387505e-13	1.000000e+00	1.330044e+03	1.330044e+03	3.939383e+01	5.868030e-01	5.857460e-01	1.056948e-03	1.563593e+14	2.247306e+15	5.634882e-02	4.411906e-04
3.522580e-13	1.000000e+00	1.321885e+03	1.321885e+03	3.919525e+01	5.880273e-01	5.869653e-01	1.062044e-03	1.979691e+14	2.815852e+15	7.357319e-02	4.448399e-04
3.663040e-13	1.000000e+00	1.312231e+03	1.312231e+03	3.917656e+01	5.888975e-01	5.878212e-01	1.076250e-03	2.030920e+14	2.867440e+15	7.829463e-02	4.487756e-04
3.809102e-13	1.000000e+00	1.303924e+03	1.303924e+03	3.880552e+01	5.900568e-01	5.889727e-01	1.084081e-03	1.898199e+14	2.653827e+15	7.553908e-02	4.525239e-04
3.960987e-13	1.000000e+00	1.295581e+03	1.295581e+03	3.863718e+01	5.911241e-01	5.900280e-01	1.096099e-03	1.690455e+14	2.342127e+15	6.946599e-02	4.562618e-04
4.118929e-13	1.000000e+00	1.288118e+03	1.288118e+03	3.847211e+01	5.920904e-01	5.909820e-01	1.108401e-03	1.174913e+14	1.614602e+15	4.969577e-02	4.596556e-04
4.283169e-13	1.000000e+00	1.279780e+03	1.279780e+03	3.830983e+01	5.928282e-01	5.917076e-01	1.120562e-03	1.131931e+14	1.545880e+15	4.945784e-02	4.632267e-04
4.453958e-13	1.000000e+00	1.271868e+03	1.271868e+03	3.814591e+01	5.937255e-01	5.925925e-01	1.133031e-03	1.217874e+14	1.650722e+15	5.488869e-02	4.668136e-04
4.631557e-13	1.000000e+00	1.263878e+03	1.263878e+03	3.798538e+01	5.942792e-01	5.931336e-01	1.145620e-03	1.268950e+14	1.711953e+15	5.902148e-02	4.702030e-04
4.816237e-13	1.000000e+00	1.257329e+03	1.257329e+03	3.782204e+01	5.950191e-01	5.938608e-01	1.158259e-03	1.272396e+14	1.705957e+15	6.073914e-02	4.732405e-04
5.008281e-13	1.000000e+00	1.248703e+03	1.248703e+03	3.766133e+01	5.957276e-01	5.945564e-01	1.171154e-03	1.088139e+14	1.450259e+15	5.376255e-02	4.770771e-04
5.207984e-13	1.000000e+00	1.241201e+03	1.241201e+03	3.750113e+01	5.962444e-01	5.950604e-01	1.184083e-03	1.241813e+14	1.647914e+15	6.323204e-02	4.803771e-04
5.415649e-13	1.000000e+00	1.233007e+03	1.233007e+03	3.734023e+01	5.968025e-01	5.956053e-01	1.197248e-03	1.040007e+14	1.373672e+15	5.473934e-02	4.840219e-04
5.631594e-13	1.000000e+00	1.225451e+03	1.225451e+03	3.718187e+01	5.971287e-01	5.959182e-01	1.210450e-03	1.233406e+14	1.624674e+15	6.694494e-02	4.872727e-04
5.856151e-13	1.000000e+00	1.217431e+03	1.217431e+03	3.702468e+01	5.976683e-01	5.964444e-01	1.223849e-03	1.216306e+14	1.594931e+15	6.822017e-02	4.909259e-04
6.089661e-13	1.000000e+00	1.209706e+03	1.209706e+03	3.686599e+01	5.979536e-01	5.967162e-01	1.237399e-03	8.034870e+13	1.051094e+15	4.652332e-02	4.942966e-04
6.332482e-13	1.000000e+00	1.201887e+03	1.201887e+03	3.670760e+01	5.985208e-01	5.972698e-01	1.251019e-03	9.791046e+13	1.274773e+15	5.856011e-02	4.979842e-04
6.584986e-13	1.000000e+00	1.194162e+03	1.194162e+03	3.655021e+01	5.988975e-01	5.976326e-01	1.264871e-03	9.973131e+13	1.294402e+15	6.160364e-02	5.015211e-04
6.847558e-13	1.000000e+00	1.186481e+03	1.186481e+03	3.639424e+01	5.992977e-01	5.980188e-01	1.278897e-03	9.708866e+13	1.255901e+15	6.193780e-02	5.051052e-04
7.120600e-13	1.000000e+00	1.178801e+03	1.178801e+03	3.623800e+01	5.996383e-01	5.983453e-01	1.292984e-03	8.806343e+13	1.135923e+15	5.803433e-02	5.086851e-04
7.404530e-13	1.000000e+00	1.171099e+03	1.171099e+03	3.608370e+01	6.000925e-01	5.987852e-01	1.307300e-03	7.761767e+13	9.974008e+14	5.285483e-02	5.124184e-04
7.699781e-13	1.000000e+00	1.163173e+03	1.163173e+03	3.592982e+01	6.003625e-01	5.990409e-01	1.321684e-03	8.191705e+13	1.050283e+15	5.770899e-02	5.161420e-04
8.006805e-13	1.000000e+00	1.154726e+03	1.154726e+03	3.577658e+01	6.027568e-01	6.014205e-01	1.336300e-03	6.709391e+13	8.432811e+14	4.902079e-02	5.219914e-04
8.326071e-13	1.000000e+00	1.147934e+03	1.147934e+03	3.562278e+01	6.009886e-01	5.996376e-01	1.350998e-03	7.858266e+13	1.002295e+15	5.913339e-02	5.235392e-04
8.658068e-13	1.000000e+00	1.140296e+03	1.140296e+03	3.547031e+01	6.016542e-01	6.002884e-01	1.365842e-03	6.110621e+13	7.750872e+14	4.754323e-02	5.276299e-04
9.003303e-13	1.000000e+00	1.132550e+03	1.132550e+03	3.531853e+01	6.022804e-01	6.008995e-01	1.380930e-03	7.138282e+13	9.007413e+14	5.746420e-02	5.317913e-04
9.362304e-13	1.000000e+00	1.124300e+03	1.124300e+03	3.516533e+01	6.054346e-01	6.040384e-01	1.396195e-03	6.088433e+13	7.484614e+14	5.083762e-02	5.384990e-04
9.735620e-13	1.000000e+00	1.117366e+03	1.117366e+03	3.501602e+01	6.021761e-01	6.007646e-01	1.411563e-03	6.270778e+13	7.919610e+14	5.400524e-02	5.389248e-04
1.012382e-12	1.000000e+00	1.109785e+03	1.109785e+03	3.486534e+01	6.024907e-01	6.010636e-01	1.427115e-03	5.599732e+13	7.053674e+14	4.989590e-02	5.428898e-04
1.052750e-12	1.000000e+00	1.102460e+03	1.102460e+03	3.471499e+01	6.026719e-01	6.012291e-01	1.442776e-03	5.630169e+13	7.081362e+14	5.185592e-02	5.466610e-04
1.094728e-12	1.000000e+00	1.094664e+03	1.094664e+03	3.456767e+01	6.029927e-01	6.015342e-01	1.458549e-03	5.378621e+13	6.746999e+14	5.132840e-02	5.508472e-04
1.138380e-12	1.000000e+00	1.087371e+03	1.087371e+03	3.441814e+01	6.043868e-01	6.029121e-01	1.474656e-03	4.926452e+13	6.108852e+14	4.861122e-02	5.558238e-04
1.183772e-12	1.000000e+00	1.079795e+03	1.079795e+03	3.427052e+01	6.034524e-01	6.019615e-01	1.490838e-03	4.704894e+13	5.879426e+14	4.807676e-02	5.588584e-04
1.230974e-12	1.000000e+00	1.072092e+03	1.072092e+03	3.412219e+01	6.037122e-01	6.022048e-01	1.507316e-03	4.199507e+13	5.236591e+14	4.447642e-02	5.631161e-04
1.280058e-12	1.000000e+00	1.064885e+03	1.064885e+03	3.397517e+01	6.039312e-01	6.024074e-01	1.523821e-03	4.054319e+13	5.046388e+14	4.441143e-02	5.671326e-04
1.331100e-12	1.000000e+00	1.057576e+03	1.057576e+03	3.383039e+01	6.054213e-01	6.038807e-01	1.540595e-03	4.135728e+13	5.084681e+14	4.689052e-02	5.724611e-04
1.384177e-12	1.000000e+00	1.050094e+03	1.050094e+03	3.368310e+01	6.044720e-01	6.029146e-01	1.557388e-03	3.823049e+13	4.737279e+14	4.491177e-02	5.756361e-04
1.439370e-12	1.000000e+00	1.042922e+03	1.042922e+03	3.353792e+01	6.054100e-01	6.038357e-01	1.574300e-03	3.694668e+13	4.542840e+14	4.491657e-02	5.804938e-04
1.496764e-12	1.000000e+00	1.035382e+03	1.035382e+03	3.339295e+01	6.047891e-01	6.031974e-01	1.591708e-03	3.622329e+13	4.476802e+14	4.566416e-02	5.841216e-04
1.556446e-12	1.000000e+00	1.028094e+03	1.028094e+03	3.325031e+01	6.051374e-01	6.035284e-01	1.609072e-03	3.462817e+13	4.267361e+14	4.522276e-02	5.886014e-04
1.618509e-12	1.000000e+00	1.020763e+03	1.020763e+03	3.310679e+01	6.053906e-01	6.037638e-01	1.626746e-03	3.244559e+13	3.990042e+14	4.391589e-02	5.930763e-04
1.683046e-12	1.000000e+00	1.013800e+03	1.013800e+03	3.296273e+01	6.059717e-01	6.043272e-01	1.644562e-03	3.267255e+13	3.998721e+14	4.576287e-02	5.977233e-04
1.750156e-12	1.000000e+00	1.006498e+03	1.006498e+03	3.282094e+01	6.065668e-01	6.049043e-01	1.662574e-03	3.247656e+13	3.955275e+14	4.716250e-02	6.026509e-04
1.819942e-12	1.000000e+00	9.993714e+02	9.993714e+02	3.267880e+01	6.067935e-01	6.051127e-01	1.680800e-03	3.065617e+13	3.726605e+14	4.612905e-02	6.071751e-04
1.892511e-12	1.000000e+00	9.926938e+02	9.926938e+02	3.253779e+01	6.075023e-01	6.058031e-01	1.699162e-03	2.979282e+13	3.600577e+14	4.635819e-02	6.119735e-04
1.967974e-12	1.000000e+00	9.851934e+02	9.851934e+02	3.239683e+01	6.070126e-01	6.052949e-01	1.717657e-03	2.702409e+13	3.279160e+14	4.367519e-02	6.161355e-04
2.046446e-12	1.000000e+00	9.779856e+02	9.779856e+02	3.225746e+01	6.066084e-01	6.048720e-01	1.736437e-03	2.555611e+13	3.111377e+14	4.284734e-02	6.202632e-04
2.128047e-12	1.000000e+00	9.713077e+02	9.713077e+02	3.211713e+01	6.074097e-01	6.056543e-01	1.755402e-03	2.515356e+13	3.042222e+14	4.364221e-02	6.253525e-04
2.212901e-12	1.000000e+00	9.643571e+02	9.643571e+02	3.197975e+01	6.081852e-01	6.064106e-01	1.774597e-03	2.360311e+13	2.836548e+14	4.244936e-02	6.306639e-04
2.301139e-12	1.000000e+00	9.570116e+02	9.570116e+02	3.184071e+01	6.072440e-01	6.054500e-01	1.793991e-03	2.295074e+13	2.779589e+14	4.288466e-02	6.345210e-04
2.392896e-12	1.000000e+00	9.503764e+02	9.503764e+02	3.170230e+01	6.081419e-01	6.063283e-01	1.813620e-03	2.280053e+13	2.741071e+14	4.411213e-02	6.398959e-04
2.488311e-12	1.000000e+00	9.430726e+02	9.430726e+02	3.156500e+01	6.076702e-01	6.058369e-01	1.833343e-03	2.070315e+13	2.498599e+14	4.162958e-02	6.443515e-04
2.587531e-12	1.000000e+00	9.372324e+02	9.372324e+02	3.142873e+01	6.092713e-01	6.074181e-01	1.853189e-03	2.033479e+13	2.422066e+14	4.217883e-02	6.500750e-04
2.690707e-12	1.000000e+00	9.294088e+02	9.294088e+02	3.129201e+01	6.078622e-01	6.059888e-01	1.873339e-03	1.873581e+13	2.257600e+14	4.052565e-02	6.540310e-04
2.797997e-12	1.000000e+00	9.232974e+02	9.232974e+02	3.115900e+01	6.091342e-01	6.072396e-01	1.894594e-03	1.901912e+13	2.267909e+14	4.251806e-02	6.597378e-04
2.909566e-12	1.000000e+00	9.170375e+02	9.170375e+02	3.101300e+01	6.092830e-01	6.073686e-01	1.914355e-03	1.810196e+13	2.155908e+14	4.186790e-02	6.644035e-04
3.025583e-12	1.000000e+00	9.099715e+02	9.099715e+02	3.084990e+01	6.084805e-01	6.065553e-01	1.925216e-03	1.683333e+13	2.018073e+14	4.046899e-02	6.686808e-04
3.146226e-12	1.000000e+00	9.042534e+02	9.042534e+02	3.068350e+01	6.097478e-01	6.078050e-01	1.942720e-03	1.614059e+13	1.914999e+14	4.004609e-02	6.743107e-04
3.271680e-12	1.000000e+00	8.979067e+02	8.979067e+02	3.051863e+01	6.094154e-01	6.074534e-01	1.961928e-03	1.588661e+13	1.890011e+14	4.082878e-02	6.787068e-04
3.402136e-12	1.000000e+00	8.919624e+02	8.919624e+02	3.036753e+01	6.095369e-01	6.075545e-01	1.982437e-03	1.528382e+13	1.816486e+14	4.060602e-02	6.833661e-04
3.537794e-12	1.000000e+00	8.859082e+02	8.859082e+02	3.022918e+01	6.093572e-01	6.073533e-01	2.003872e-03	1.477579e+13	1.758697e+14	4.061611e-02	6.878333e-04
3.678861e-12	1.000000e+00	8.799458e+02	8.799458e+02	3.009799e+01	6.093035e-01	6.072778e-01	2.025657e-03	1.364716e+13	1.625077e+14	3.880197e-02	6.924330e-04
3.825554e-12	1.000000e+00	8.748403e+02	8.748403e+02	2.996495e+01	6.096694e-01	6.076218e-01	2.047552e-03	1.354907e+13	1.608561e+14	3.966038e-02	6.968922e-04
3.978095e-12	1.000000e+00	8.689480e+02	8.689480e+02	2.983530e+01	6.091752e-01	6.071056e-01	2.069590e-03	1.307601e+13	1.558706e+14	3.959109e-02	7.010490e-04
4.136719e-12	1.000000e+00	8.636994e+02	8.636994e+02	2.970387e+01	6.092868e-01	6.071947e-01	2.092132e-03	1.232021e+13	1.467267e+14	3.844999e-02	7.054385e-04
4.301668e-12	1.000000e+00	8.584634e+02	8.584634e+02	2.957429e+01	6.089876e-01	6.068731e-01	2.114502e-03	1.181825e+13	1.410947e+14	3.802205e-02	7.093927e-04
4.473195e-12	1.000000e+00	8.524839e+02	8.524839e+02	2.944562e+01	6.081777e-01	6.060403e-01	2.137412e-03	1.141905e+13	1.372389e+14	3.804435e-02	7.134184e-04
4.651561e-12	1.000000e+00	8.473929e+02	8.473929e+02	2.931625e+01	6.081021e-01	6.059416e-01	2.160466e-03	1.090234e+13	1.311104e+14	3.742716e-02	7.176153e-04
4.837039e-12	1.000000e+00	8.417197e+02	8.417197e+02	2.918843e+01	6.071363e-01	6.049525e-01	2.183821e-03	1.053443e+13	1.276968e+14	3.739940e-02	7.213046e-04
5.029913e-12	1.000000e+00	8.367959e+02	8.367959e+02	2.905987e+01	6.072282e-01	6.050208e-01	2.207394e-03	1.009031e+13	1.222208e+14	3.688909e-02	7.256586e-04
5.230477e-12	1.000000e+00	8.307159e+02	8.307159e+02	2.893248e+01	6.060557e-01	6.038246e-01	2.231055e-03	9.813517e+12	1.200224e+14	3.720945e-02	7.295583e-04
5.439039e-12	1.000000e+00	8.243564e+02	8.243564e+02	2.880536e+01	6.072967e-01	6.050416e-01	2.255121e-03	9.346105e+12	1.131426e+14	3.682534e-02	7.366919e-04
5.655918e-12	1.000000e+00	8.200910e+02	8.200910e+02	2.867917e+01	6.048840e-01	6.026047e-01	2.279305e-03	9.118892e+12	1.126112e+14	3.687425e-02	7.375816e-04
5.881444e-12	1.000000e+00	8.147647e+02	8.147647e+02	2.855384e+01	6.045486e-01	6.022447e-01	2.303955e-03	8.583520e+12	1.062941e+14	3.585880e-02	7.419917e-04
6.115963e-12	1.000000e+00	8.090113e+02	8.090113e+02	2.842853e+01	6.036086e-01	6.012800e-01	2.328674e-03	8.446971e+12	1.054202e+14	3.656112e-02	7.461066e-04
6.359833e-12	1.000000e+00	8.035682e+02	8.035682e+02	2.830274e+01	6.028401e-01	6.004863e-01	2.353776e-03	7.995639e+12	1.004252e+14	3.579569e-02	7.502040e-04
6.613427e-12	1.000000e+00	7.980312e+02	7.980312e+02	2.817919e+01	6.021977e-01	5.998186e-01	2.379088e-03	7.759251e+12	9.797703e+13	3.595934e-02	7.546042e-04
6.877133e-12	1.000000e+00	7.926055e+02	7.926055e+02	2.805483e+01	6.014267e-01	5.990222e-01	2.404459e-03	7.236424e+12	9.196244e+13	3.470003e-02	7.587970e-04
7.151355e-12	1.000000e+00	7.872179e+02	7.872179e+02	2.793140e+01	6.008837e-01	5.984534e-01	2.430360e-03	7.016764e+12	8.957455e+13	3.481395e-02	7.633004e-04
7.436511e-12	1.000000e+00	7.815367e+02	7.815367e+02	2.780958e+01	5.997224e-01	5.972660e-01	2.456411e-03	6.642859e+12	8.562561e+13	3.417429e-02	7.673631e-04
7.733037e-12	1.000000e+00	7.778207e+02	7.778207e+02	2.768605e+01	6.007190e-01	5.982363e-01	2.482741e-03	6.498717e+12	8.307509e+13	3.423902e-02	7.723103e-04
8.041387e-12	1.000000e+00	7.705636e+02	7.705636e+02	2.756423e+01	5.993431e-01	5.968338e-01	2.509288e-03	6.134769e+12	7.932692e+13	3.387248e-02	7.777984e-04
8.362032e-12	1.000000e+00	7.657877e+02	7.657877e+02	2.743926e+01	5.980734e-01	5.955413e-01	2.532034e-03	5.998720e+12	7.839462e+13	3.416709e-02	7.809911e-04
8.695463e-12	1.000000e+00	7.598061e+02	7.598061e+02	2.730647e+01	5.978316e-01	5.952768e-01	2.554751e-03	5.611077e+12	7.347708e+13	3.323714e-02	7.868213e-04
9.042189e-12	1.000000e+00	7.556511e+02	7.556511e+02	2.717025e+01	5.981481e-01	5.955692e-01	2.578928e-03	5.503897e+12	7.188306e+13	3.350851e-02	7.915666e-04
9.402741e-12	1.000000e+00	7.501306e+02	7.501306e+02	2.713889e+01	5.958786e-01	5.932669e-01	2.611701e-03	5.187424e+12	6.904988e+13	3.276110e-02	7.943664e-04
9.777669e-12	1.000000e+00	7.446881e+02	7.446881e+02	2.689685e+01	5.960601e-01	5.934295e-01	2.630664e-03	5.051388e+12	6.713676e+13	3.308491e-02	8.004158e-04
1.016755e-11	1.000000e+00	7.396946e+02	7.396946e+02	2.676765e+01	5.947210e-01	5.920624e-01	2.658600e-03	4.771697e+12	6.413669e+13	3.232227e-02	8.040088e-04
1.057297e-11	1.000000e+00	7.360056e+02	7.360056e+02	2.664825e+01	5.957802e-01	5.930934e-01	2.686809e-03	4.633655e+12	6.172956e+13	3.218172e-02	8.094778e-04
1.099456e-11	1.000000e+00	7.297352e+02	7.297352e+02	2.652986e+01	5.933025e-01	5.905872e-01	2.715324e-03	4.417595e+12	6.009037e+13	3.202216e-02	8.130381e-04
1.143296e-11	1.000000e+00	7.248641e+02	7.248641e+02	2.641274e+01	5.924204e-01	5.896761e-01	2.744298e-03	4.206682e+12	5.764872e+13	3.153175e-02	8.172848e-04
1.188885e-11	1.000000e+00	7.202203e+02	7.202203e+02	2.629454e+01	5.924473e-01	5.896737e-01	2.773621e-03	4.048320e+12	5.546591e+13	3.133569e-02	8.225918e-04
1.236291e-11	1.000000e+00	7.154734e+02	7.154734e+02	2.617900e+01	5.904959e-01	5.876927e-01	2.803184e-03	3.883951e+12	5.409903e+13	3.107404e-02	8.253219e-04
1.285587e-11	1.000000e+00	7.109005e+02	7.109005e+02	2.606298e+01	5.895491e-01	5.867163e-01	2.832888e-03	3.772531e+12	5.297034e+13	3.116592e-02	8.292991e-04
1.336849e-11	1.000000e+00	7.052728e+02	7.052728e+02	2.594741e+01	5.890307e-01	5.861678e-01	2.862852e-03	3.567574e+12	5.031338e+13	3.066753e-02	8.351814e-04
1.390155e-11	1.000000e+00	7.016180e+02	7.016180e+02	2.583215e+01	5.879681e-01	5.850748e-01	2.893295e-03	3.459152e+12	4.922671e+13	3.051809e-02	8.380174e-04
1.445587e-11	1.000000e+00	6.971575e+02	6.971575e+02	2.571664e+01	5.872714e-01	5.843474e-01	2.923932e-03	3.317994e+12	4.749867e+13	3.022125e-02	8.423798e-04
1.503228e-11	1.000000e+00	6.915659e+02	6.915659e+02	2.560346e+01	5.855832e-01	5.826283e-01	2.954965e-03	3.175051e+12	4.611133e+13	3.010746e-02	8.467497e-04
1.563169e-11	1.000000e+00	6.872177e+02	6.872177e+02	2.548863e+01	5.850850e-01	5.820986e-01	2.986414e-03	3.058271e+12	4.460476e+13	2.992924e-02	8.513823e-04
1.625499e-11	1.000000e+00	6.817323e+02	6.817323e+02	2.537631e+01	5.834850e-01	5.804667e-01	3.018246e-03	2.888218e+12	4.270528e+13	2.942063e-02	8.558858e-04
1.690315e-11	1.000000e+00	6.779511e+02	6.779511e+02	2.526330e+01	5.827563e-01	5.797064e-01	3.049869e-03	2.772619e+12	4.125299e+13	2.903953e-02	8.595845e-04
1.757715e-11	1.000000e+00	6.723925e+02	6.723925e+02	2.515074e+01	5.819988e-01	5.789165e-01	3.082246e-03	2.662395e+12	3.987146e+13	2.905691e-02	8.655641e-04
1.827803e-11	1.000000e+00	6.678949e+02	6.678949e+02	2.503797e+01	5.806945e-01	5.775797e-01	3.114797e-03	2.553723e+12	3.867543e+13	2.882203e-02	8.694400e-04
1.900685e-11	1.000000e+00	6.627408e+02	6.627408e+02	2.492616e+01	5.794678e-01	5.763200e-01	3.147812e-03	2.435094e+12	3.727084e+13	2.856857e-02	8.743506e-04
1.976474e-11	1.000000e+00	6.585851e+02	6.585851e+02	2.481585e+01	5.785871e-01	5.754059e-01	3.181137e-03	2.329260e+12	3.592314e+13	2.820004e-02	8.785305e-04
2.055285e-11	1.000000e+00	6.534053e+02	6.534053e+02	2.470593e+01	5.772682e-01	5.740535e-01	3.214761e-03	2.220492e+12	3.463864e+13	2.796579e-02	8.834765e-04
2.137238e-11	1.000000e+00	6.486575e+02	6.486575e+02	2.459463e+01	5.762386e-01	5.729899e-01	3.248675e-03	2.117411e+12	3.332679e+13	2.765790e-02	8.883557e-04
2.222459e-11	1.000000e+00	6.445535e+02	6.445535e+02	2.448573e+01	5.769509e-01	5.736680e-01	3.282959e-03	2.057508e+12	3.218453e+13	2.774201e-02	8.951172e-04
2.311078e-11	1.000000e+00	6.394899e+02	6.394899e+02	2.437624e+01	5.752410e-01	5.719234e-01	3.317614e-03	1.952818e+12	3.100363e+13	2.738952e-02	8.995310e-04
2.403231e-11	1.000000e+00	6.353596e+02	6.353596e+02	2.426687e+01	5.735877e-01	5.702352e-01	3.352539e-03	1.868164e+12	3.008956e+13	2.706500e-02	9.027764e-04
2.499058e-11	1.000000e+00	6.305034e+02	6.305034e+02	2.415821e+01	5.732604e-01	5.698725e-01	3.387947e-03	1.779103e+12	2.873699e+13	2.678276e-02	9.092108e-04
2.598707e-11	1.000000e+00	6.255484e+02	6.255484e+02	2.405104e+01	5.711417e-01	5.677180e-01	3.423718e-03	1.692051e+12	2.784159e+13	2.649722e-02	9.130257e-04
2.702328e-11	1.000000e+00	6.214540e+02	6.214540e+02	2.394299e+01	5.713362e-01	5.678767e-01	3.459464e-03	1.631187e+12	2.679447e+13	2.639674e-02	9.193540e-04
2.810082e-11	1.000000e+00	6.163374e+02	6.163374e+02	2.383620e+01	5.699444e-01	5.664483e-01	3.496036e-03	1.545363e+12	2.569615e+13	2.606328e-02	9.247279e-04
2.922132e-11	1.000000e+00	6.117852e+02	6.117852e+02	2.372938e+01	5.687432e-01	5.652103e-01	3.532901e-03	1.476694e+12	2.481471e+13	2.584560e-02	9.296452e-04
3.038651e-11	1.000000e+00	6.077058e+02	6.077058e+02	2.362333e+01	5.694843e-01	5.659143e-01	3.569962e-03	1.431800e+12	2.390417e+13	2.591235e-02	9.371053e-04
3.159815e-11	1.000000e+00	6.028290e+02	6.028290e+02	2.351717e+01	5.669402e-01	5.633327e-01	3.607479e-03	1.358834e+12	2.319959e+13	2.560279e-02	9.404660e-04
3.285811e-11	1.000000e+00	5.978339e+02	5.978339e+02	2.341211e+01	5.657317e-01	5.620865e-01	3.645209e-03	1.290099e+12	2.226232e+13	2.534031e-02	9.463026e-04
3.416830e-11	1.000000e+00	5.935119e+02	5.935119e+02	2.330671e+01	5.641019e-01	5.604182e-01	3.683684e-03	1.225823e+12	2.146051e+13	2.496732e-02	9.504475e-04
3.553074e-11	1.000000e+00	5.900461e+02	5.900461e+02	2.320220e+01	5.654501e-01	5.617279e-01	3.722145e-03	1.195000e+12	2.067268e+13	2.506281e-02	9.583151e-04
3.694751e-11	1.000000e+00	5.840302e+02	5.840302e+02	2.309826e+01	5.628394e-01	5.590785e-01	3.760916e-03	1.116770e+12	1.977158e+13	2.465349e-02	9.637162e-04
3.842077e-11	1.000000e+00	5.804314e+02	5.804314e+02	2.299427e+01	5.644733e-01	5.606729e-01	3.800435e-03	1.081858e+12	1.887787e+13	2.463242e-02	9.725066e-04
3.995277e-11	1.000000e+00	5.750228e+02	5.750228e+02	2.289171e+01	5.601858e-01	5.563437e-01	3.842057e-03	1.011746e+12	1.834049e+13	2.414000e-02	9.741975e-04
4.154586e-11	1.000000e+00	5.703143e+02	5.703143e+02	2.278701e+01	5.596514e-01	5.557783e-01	3.873076e-03	9.671430e+11	1.761582e+13	2.404422e-02	9.813035e-04
4.320248e-11	1.000000e+00	5.661039e+02	5.661039e+02	2.267640e+01	5.587576e-01	5.548509e-01	3.906720e-03	9.216843e+11	1.692251e+13	2.377895e-02	9.870231e-04
4.492515e-11	1.000000e+00	5.612809e+02	5.612809e+02	2.256275e+01	5.597488e-01	5.558070e-01	3.941729e-03	8.833137e+11	1.607494e+13	2.378510e-02	9.972703e-04
4.671651e-11	1.000000e+00	5.577965e+02	5.577965e+02	2.249558e+01	5.582868e-01	5.542968e-01	3.990009e-03	8.484044e+11	1.564286e+13	2.356759e-02	1.000879e-03
4.857930e-11	1.000000e+00	5.531119e+02	5.531119e+02	2.233350e+01	5.556107e-01	5.515945e-01	4.016235e-03	8.034051e+11	1.517335e+13	2.327881e-02	1.004518e-03
5.051637e-11	1.000000e+00	5.492166e+02	5.492166e+02	2.222021e+01	5.555962e-01	5.515402e-01	4.056017e-03	7.695187e+11	1.453526e+13	2.309893e-02	1.011616e-03
5.253068e-11	1.000000e+00	5.447978e+02	5.447978e+02	2.210825e+01	5.539551e-01	5.498581e-01	4.096958e-03	7.304817e+11	1.400350e+13	2.283094e-02	1.016809e-03
5.462531e-11	1.000000e+00	5.409578e+02	5.409578e+02	2.200296e+01	5.530640e-01	5.489246e-01	4.139437e-03	7.016890e+11	1.356024e+13	2.272057e-02	1.022379e-03
5.680346e-11	1.000000e+00	5.372677e+02	5.372677e+02	2.190215e+01	5.523839e-01	5.482018e-01	4.182120e-03	6.739834e+11	1.310522e+13	2.258328e-02	1.028135e-03
5.906846e-11	1.000000e+00	5.328177e+02	5.328177e+02	2.180340e+01	5.526769e-01	5.484512e-01	4.225763e-03	6.418583e+11	1.244751e+13	2.242008e-02	1.037272e-03
6.142378e-11	1.000000e+00	5.295334e+02	5.295334e+02	2.170468e+01	5.519168e-01	5.476471e-01	4.269732e-03	6.179181e+11	1.206599e+13	2.226156e-02	1.042270e-03
6.387302e-11	1.000000e+00	5.250394e+02	5.250394e+02	2.160701e+01	5.499204e-01	5.456067e-01	4.313721e-03	5.859369e+11	1.165069e+13	2.202839e-02	1.047389e-03
6.641991e-11	1.000000e+00	5.212249e+02	5.212249e+02	2.150886e+01	5.490387e-01	5.446803e-01	4.358369e-03	5.620491e+11	1.126573e+13	2.191491e-02	1.053362e-03
6.906836e-11	1.000000e+00	5.174647e+02	5.174647e+02	2.141172e+01	5.482140e-01	5.438105e-01	4.403471e-03	5.380802e+11	1.086667e+13	2.175378e-02	1.059423e-03
7.182242e-11	1.000000e+00	5.131860e+02	5.131860e+02	2.131483e+01	5.477062e-01	5.432570e-01	4.449182e-03	5.124412e+11	1.039695e+13	2.159540e-02	1.067266e-03
7.468630e-11	1.000000e+00	5.098341e+02	5.098341e+02	2.121826e+01	5.459102e-01	5.414150e-01	4.495196e-03	4.904197e+11	1.011490e+13	2.135575e-02	1.070761e-03
7.766437e-11	1.000000e+00	5.060859e+02	5.060859e+02	2.112204e+01	5.448264e-01	5.402850e-01	4.541394e-03	4.686942e+11	9.763346e+12	2.117677e-02	1.076549e-03
8.076118e-11	1.000000e+00	5.026817e+02	5.026817e+02	2.102717e+01	5.433650e-01	5.387763e-01	4.588639e-03	4.496749e+11	9.493809e+12	2.101478e-02	1.080933e-03
8.398149e-11	1.000000e+00	4.988113e+02	4.988113e+02	2.093109e+01	5.433321e-01	5.386963e-01	4.635780e-03	4.308094e+11	9.098264e+12	2.092643e-02	1.089254e-03
8.733020e-11	1.000000e+00	4.955284e+02	4.955284e+02	2.083573e+01	5.426254e-01	5.379417e-01	4.683756e-03	4.140478e+11	8.801361e+12	2.078735e-02	1.095044e-03
9.081243e-11	1.000000e+00	4.913503e+02	4.913503e+02	2.074160e+01	5.407542e-01	5.360221e-01	4.732118e-03	3.915183e+11	8.467449e+12	2.050630e-02	1.100547e-03
9.443352e-11	1.000000e+00	4.871215e+02	4.871215e+02	2.064790e+01	5.405058e-01	5.357251e-01	4.780694e-03	3.730508e+11	8.086604e+12	2.040200e-02	1.109591e-03
9.819900e-11	1.000000e+00	4.841095e+02	4.841095e+02	2.055371e+01	5.384823e-01	5.336523e-01	4.829945e-03	3.581152e+11	7.909804e+12	2.020208e-02	1.112315e-03
1.021146e-10	1.000000e+00	4.804058e+02	4.804058e+02	2.045975e+01	5.373855e-01	5.325057e-01	4.879786e-03	3.420969e+11	7.633426e+12	2.005392e-02	1.118607e-03
1.061864e-10	1.000000e+00	4.767873e+02	4.767873e+02	2.036734e+01	5.362655e-01	5.313355e-01	4.930015e-03	3.262005e+11	7.355047e+12	1.985878e-02	1.124748e-03
1.104205e-10	1.000000e+00	4.735518e+02	4.735518e+02	2.027454e+01	5.356823e-01	5.307015e-01	4.980748e-03	3.131973e+11	7.100381e+12	1.972750e-02	1.131201e-03
1.148234e-10	1.000000e+00	4.698119e+02	4.698119e+02	2.018318e+01	5.340798e-01	5.290480e-01	5.031775e-03	2.982824e+11	6.864311e+12	1.954784e-02	1.136795e-03
1.194020e-10	1.000000e+00	4.659474e+02	4.659474e+02	2.009053e+01	5.331897e-01	5.281064e-01	5.083357e-03	2.841118e+11	6.592958e+12	1.940421e-02	1.144313e-03
1.241630e-10	1.000000e+00	4.622539e+02	4.622539e+02	1.999964e+01	5.313946e-01	5.262592e-01	5.135387e-03	2.699018e+11	6.369715e+12	1.918201e-02	1.149573e-03
1.291140e-10	1.000000e+00	4.594654e+02	4.594654e+02	1.990794e+01	5.315497e-01	5.263614e-01	5.188350e-03	2.611338e+11	6.153804e+12	1.912892e-02	1.156887e-03
1.342623e-10	1.000000e+00	4.552785e+02	4.552785e+02	1.981803e+01	5.301871e-01	5.249457e-01	5.241479e-03	2.470928e+11	5.898127e+12	1.894809e-02	1.164534e-03
1.396159e-10	1.000000e+00	4.521386e+02	4.521386e+02	1.972904e+01	5.291389e-01	5.238378e-01	5.301155e-03	2.369603e+11	5.712511e+12	1.881087e-02	1.170302e-03
1.451830e-10	1.000000e+00	4.491782e+02	4.491782e+02	1.964611e+01	5.279070e-01	5.225525e-01	5.354449e-03	2.273172e+11	5.544281e+12	1.864791e-02	1.175273e-03
1.509721e-10	1.000000e+00	4.450138e+02	4.450138e+02	1.955444e+01	5.265254e-01	5.211270e-01	5.398334e-03	2.150557e+11	5.314401e+12	1.848310e-02	1.183166e-03
1.569920e-10	1.000000e+00	4.417868e+02	4.417868e+02	1.944148e+01	5.257410e-01	5.203125e-01	5.428457e-03	2.058942e+11	5.126073e+12	1.835149e-02	1.190033e-03
1.632520e-10	1.000000e+00	4.387734e+02	4.387734e+02	1.934288e+01	5.249715e-01	5.194950e-01	5.476438e-03	1.976412e+11	4.956772e+12	1.822918e-02	1.196452e-03
1.697615e-10	1.000000e+00	4.355022e+02	4.355022e+02	1.924304e+01	5.237884e-01	5.182623e-01	5.526064e-03	1.887524e+11	4.787548e+12	1.807306e-02	1.202723e-03
1.765307e-10	1.000000e+00	4.316172e+02	4.316172e+02	1.914410e+01	5.223901e-01	5.168124e-01	5.577636e-03	1.790037e+11	4.601373e+12	1.792500e-02	1.210309e-03
1.835697e-10	1.000000e+00	4.292003e+02	4.292003e+02	1.904602e+01	5.223734e-01	5.167421e-01	5.631248e-03	1.734273e+11	4.458740e+12	1.786111e-02	1.217085e-03
1.908895e-10	1.000000e+00	4.266700e+02	4.266700e+02	1.895058e+01	5.210842e-01	5.153977e-01	5.686499e-03	1.669604e+11	4.345842e+12	1.771104e-02	1.221281e-03
1.985011e-10	1.000000e+00	4.219510e+02	4.219510e+02	1.885499e+01	5.189063e-01	5.131629e-01	5.743411e-03	1.560058e+11	4.146637e+12	1.749532e-02	1.229779e-03
2.064162e-10	1.000000e+00	4.185445e+02	4.185445e+02	1.878081e+01	5.183446e-01	5.125433e-01	5.801259e-03	1.488409e+11	3.977677e+12	1.738223e-02	1.238446e-03
2.146469e-10	1.000000e+00	4.160980e+02	4.160980e+02	1.867674e+01	5.167629e-01	5.109026e-01	5.860230e-03	1.432625e+11	3.887551e+12	1.722843e-02	1.241926e-03
2.232058e-10	1.000000e+00	4.130024e+02	4.130024e+02	1.859094e+01	5.161351e-01	5.102158e-01	5.919334e-03	1.371464e+11	3.744272e+12	1.712037e-02	1.249715e-03
2.321060e-10	1.000000e+00	4.100836e+02	4.100836e+02	1.850634e+01	5.148973e-01	5.089179e-01	5.979409e-03	1.314258e+11	3.631426e+12	1.699848e-02	1.255591e-03
2.413611e-10	1.000000e+00	4.070161e+02	4.070161e+02	1.842183e+01	5.143175e-01	5.082766e-01	6.040899e-03	1.257943e+11	3.495461e+12	1.689252e-02	1.263629e-03
2.509852e-10	1.000000e+00	4.038249e+02	4.038249e+02	1.833517e+01	5.125138e-01	5.064281e-01	6.085649e-03	1.195929e+11	3.382030e+12	1.670440e-02	1.269149e-03
2.609931e-10	1.000000e+00	4.010492e+02	4.010492e+02	1.824472e+01	5.124339e-01	5.062982e-01	6.135627e-03	1.151439e+11	3.258755e+12	1.664731e-02	1.277733e-03
2.714000e-10	1.000000e+00	3.984896e+02	3.984896e+02	1.815375e+01	5.124774e-01	5.062908e-01	6.186556e-03	1.112027e+11	3.145878e+12	1.660052e-02	1.286049e-03
2.822219e-10	1.000000e+00	3.959423e+02	3.959423e+02	1.806110e+01	5.095852e-01	5.033467e-01	6.238480e-03	1.061738e+11	3.089822e+12	1.636626e-02	1.287019e-03
2.934753e-10	1.000000e+00	3.928485e+02	3.928485e+02	1.796717e+01	5.087694e-01	5.024752e-01	6.294261e-03	1.014655e+11	2.976553e+12	1.626614e-02	1.295078e-03
3.051775e-10	1.000000e+00	3.908038e+02	3.908038e+02	1.787470e+01	5.077362e-01	5.013852e-01	6.350978e-03	9.821556e+10	2.910647e+12	1.616136e-02	1.299210e-03
3.173462e-10	1.000000e+00	3.878637e+02	3.878637e+02	1.778190e+01	5.068682e-01	5.004582e-01	6.410007e-03	9.391004e+10	2.806963e+12	1.604752e-02	1.306821e-03
3.300002e-10	1.000000e+00	3.852809e+02	3.852809e+02	1.769040e+01	5.055398e-01	4.990697e-01	6.470157e-03	9.012250e+10	2.729331e+12	1.592344e-02	1.312133e-03
3.431588e-10	1.000000e+00	3.835839e+02	3.835839e+02	1.760028e+01	5.052057e-01	4.986728e-01	6.532840e-03	8.781535e+10	2.668267e+12	1.586207e-02	1.317067e-03
3.568420e-10	1.000000e+00	3.792569e+02	3.792569e+02	1.751207e+01	5.033256e-01	4.967286e-01	6.597044e-03	8.198748e+10	2.538062e+12	1.567369e-02	1.327136e-03
3.710709e-10	1.000000e+00	3.776698e+02	3.776698e+02	1.742595e+01	5.014097e-01	4.947469e-01	6.662791e-03	7.959362e+10	2.511393e+12	1.553846e-02	1.327640e-03
3.858671e-10	1.000000e+00	3.752532e+02	3.752532e+02	1.734278e+01	5.001090e-01	4.933799e-01	6.729055e-03	7.645012e+10	2.443739e+12	1.541160e-02	1.332724e-03
4.012533e-10	1.000000e+00	3.722176e+02	3.722176e+02	1.726188e+01	4.985901e-01	4.917939e-01	6.796259e-03	7.271773e+10	2.360054e+12	1.526677e-02	1.339512e-03
4.172530e-10	1.000000e+00	3.705520e+02	3.705520e+02	1.718274e+01	4.979424e-01	4.910781e-01	6.864229e-03	7.076006e+10	2.311494e+12	1.519265e-02	1.343785e-03
4.338907e-10	1.000000e+00	3.681064e+02	3.681064e+02	1.710320e+01	4.969725e-01	4.900395e-01	6.933029e-03	6.800700e+10	2.243322e+12	1.509309e-02	1.350079e-03
4.511918e-10	1.000000e+00	3.647001e+02	3.647001e+02	1.702336e+01	4.952587e-01	4.882568e-01	7.001863e-03	6.425521e+10	2.156492e+12	1.493895e-02	1.357989e-03
4.691828e-10	1.000000e+00	3.630017e+02	3.630017e+02	1.694554e+01	4.949174e-01	4.878460e-01	7.071378e-03	6.253334e+10	2.105951e+12	1.488195e-02	1.363402e-03
4.878912e-10	1.000000e+00	3.604762e+02	3.604762e+02	1.686643e+01	4.930296e-01	4.858874e-01	7.142186e-03	5.979063e+10	2.052429e+12	1.473470e-02	1.367717e-03
5.073456e-10	1.000000e+00	3.571297e+02	3.571297e+02	1.678856e+01	4.922700e-01	4.850564e-01	7.213627e-03	5.666236e+10	1.960098e+12	1.463039e-02	1.378407e-03
5.275757e-10	1.000000e+00	3.553223e+02	3.553223e+02	1.671079e+01	4.904260e-01	4.831417e-01	7.284335e-03	5.472955e+10	1.929098e+12	1.449442e-02	1.380229e-03
5.486124e-10	1.000000e+00	3.535004e+02	3.535004e+02	1.663311e+01	4.886871e-01	4.813301e-01	7.356985e-03	5.285708e+10	1.896482e+12	1.436299e-02	1.382423e-03
5.704880e-10	1.000000e+00	3.509099e+02	3.509099e+02	1.655627e+01	4.876765e-01	4.802464e-01	7.430114e-03	5.058322e+10	1.833780e+12	1.426000e-02	1.389748e-03
5.932358e-10	1.000000e+00	3.487856e+02	3.487856e+02	1.647890e+01	4.854974e-01	4.779939e-01	7.503527e-03	4.854243e+10	1.799645e+12	1.410653e-02	1.391965e-03
6.168908e-10	1.000000e+00	3.463713e+02	3.463713e+02	1.640256e+01	4.841935e-01	4.766150e-01	7.578510e-03	4.651640e+10	1.747879e+12	1.399548e-02	1.397903e-03
6.414889e-10	1.000000e+00	3.452786e+02	3.452786e+02	1.632645e+01	4.839233e-01	4.762704e-01	7.652872e-03	4.565071e+10	1.720144e+12	1.395374e-02	1.401545e-03
6.670679e-10	1.000000e+00	3.417937e+02	3.417937e+02	1.625135e+01	4.802693e-01	4.725403e-01	7.728967e-03	4.263163e+10	1.668429e+12	1.370892e-02	1.405144e-03
6.936668e-10	1.000000e+00	3.394878e+02	3.394878e+02	1.617586e+01	4.797330e-01	4.719274e-01	7.805558e-03	4.099420e+10	1.613335e+12	1.363619e-02	1.413108e-03
7.213263e-10	1.000000e+00	3.374585e+02	3.374585e+02	1.610038e+01	4.778434e-01	4.699609e-01	7.882513e-03	3.937660e+10	1.580557e+12	1.349670e-02	1.416007e-03
7.500887e-10	1.000000e+00	3.350338e+02	3.350338e+02	1.602535e+01	4.762081e-01	4.682479e-01	7.960219e-03	3.762460e+10	1.536342e+12	1.336966e-02	1.421374e-03
7.799981e-10	1.000000e+00	3.328611e+02	3.328611e+02	1.595091e+01	4.756151e-01	4.675759e-01	8.039166e-03	3.622487e+10	1.488431e+12	1.329790e-02	1.428870e-03
8.111000e-10	1.000000e+00	3.300951e+02	3.300951e+02	1.587703e+01	4.736017e-01	4.654807e-01	8.121035e-03	3.436404e+10	1.442241e+12	1.315224e-02	1.434743e-03
8.434421e-10	1.000000e+00	3.287398e+02	3.287398e+02	1.580354e+01	4.737175e-01	4.655339e-01	8.183612e-03	3.362552e+10	1.409522e+12	1.313709e-02	1.441011e-03
8.770738e-10	1.000000e+00	3.256728e+02	3.256728e+02	1.572665e+01	4.713074e-01	4.630574e-01	8.250031e-03	3.165590e+10	1.361235e+12	1.296100e-02	1.447181e-03
9.120466e-10	1.000000e+00	3.236947e+02	3.236947e+02	1.564976e+01	4.689669e-01	4.606486e-01	8.318293e-03	3.033413e+10	1.337274e+12	1.280398e-02	1.448794e-03
9.484139e-10	1.000000e+00	3.228736e+02	3.228736e+02	1.557313e+01	4.688632e-01	4.604759e-01	8.387287e-03	2.989302e+10	1.319287e+12	1.277905e-02	1.452157e-03
9.862313e-10	1.000000e+00	3.180601e+02	3.180601e+02	1.549063e+01	4.688472e-01	4.604099e-01	8.437241e-03	2.757732e+10	1.217294e+12	1.270859e-02	1.474084e-03
1.025557e-09	1.000000e+00	3.169479e+02	3.169479e+02	1.540930e+01	4.649466e-01	4.564456e-01	8.500921e-03	2.665228e+10	1.226646e+12	1.249932e-02	1.466950e-03
1.066450e-09	1.000000e+00	3.146992e+02	3.146992e+02	1.532684e+01	4.636613e-01	4.550951e-01	8.566193e-03	2.552098e+10	1.190948e+12	1.240253e-02	1.473348e-03
1.108974e-09	1.000000e+00	3.130945e+02	3.130945e+02	1.524416e+01	4.630059e-01	4.543705e-01	8.635398e-03	2.475028e+10	1.163181e+12	1.233941e-02	1.478806e-03
1.153194e-09	1.000000e+00	3.109875e+02	3.109875e+02	1.516165e+01	4.599325e-01	4.512257e-01	8.706857e-03	2.357193e+10	1.145314e+12	1.215548e-02	1.478942e-03
1.199177e-09	1.000000e+00	3.086069e+02	3.086069e+02	1.507999e+01	4.612064e-01	4.524259e-01	8.780592e-03	2.272504e+10	1.089000e+12	1.217776e-02	1.494479e-03
1.246993e-09	1.000000e+00	3.069352e+02	3.069352e+02	1.501012e+01	4.574670e-01	4.486063e-01	8.860707e-03	2.173785e+10	1.084970e+12	1.196945e-02	1.490435e-03
1.296716e-09	1.000000e+00	3.054814e+02	3.054814e+02	1.491913e+01	4.567620e-01	4.478252e-01	8.936787e-03	2.112244e+10	1.062416e+12	1.191000e-02	1.495220e-03
1.348422e-09	1.000000e+00	3.029082e+02	3.029082e+02	1.483996e+01	4.555522e-01	4.465337e-01	9.018465e-03	2.008293e+10	1.023614e+12	1.181308e-02	1.503928e-03
1.402189e-09	1.000000e+00	3.013479e+02	3.013479e+02	1.476241e+01	4.532468e-01	4.441438e-01	9.103005e-03	1.934583e+10	1.011378e+12	1.167718e-02	1.504065e-03
1.458101e-09	1.000000e+00	2.994149e+02	2.994149e+02	1.468784e+01	4.522205e-01	4.430300e-01	9.190437e-03	1.860653e+10	9.838173e+11	1.159818e-02	1.510347e-03
1.516242e-09	1.000000e+00	2.977414e+02	2.977414e+02	1.461572e+01	4.504356e-01	4.411615e-01	9.274183e-03	1.792416e+10	9.666629e+11	1.149037e-02	1.512842e-03
1.576701e-09	1.000000e+00	2.954172e+02	2.954172e+02	1.455088e+01	4.509282e-01	4.415531e-01	9.375101e-03	1.721779e+10	9.235072e+11	1.147863e-02	1.526412e-03
1.639571e-09	1.000000e+00	2.941703e+02	2.941703e+02	1.446630e+01	4.476425e-01	4.382258e-01	9.416697e-03	1.660167e+10	9.236243e+11	1.130444e-02	1.521712e-03
1.704948e-09	1.000000e+00	2.924510e+02	2.924510e+02	1.439371e+01	4.459911e-01	4.364948e-01	9.496394e-03	1.597394e+10	9.052757e+11	1.120050e-02	1.525011e-03
1.772931e-09	1.000000e+00	2.908113e+02	2.908113e+02	1.432148e+01	4.449218e-01	4.353435e-01	9.578336e-03	1.542983e+10	8.849989e+11	1.112746e-02	1.529933e-03
1.843626e-09	1.000000e+00	2.892515e+02	2.892515e+02	1.424963e+01	4.436056e-01	4.339428e-01	9.662835e-03	1.490510e+10	8.676602e+11	1.104201e-02	1.533633e-03
1.917139e-09	1.000000e+00	2.880168e+02	2.880168e+02	1.417822e+01	4.418015e-01	4.320527e-01	9.748803e-03	1.445803e+10	8.589606e+11	1.094237e-02	1.533944e-03
1.993584e-09	1.000000e+00	2.859756e+02	2.859756e+02	1.410771e+01	4.402721e-01	4.304357e-01	9.836324e-03	1.382640e+10	8.358021e+11	1.084315e-02	1.539544e-03
2.073077e-09	1.000000e+00	2.846462e+02	2.846462e+02	1.403713e+01	4.402081e-01	4.302833e-01	9.924793e-03	1.347632e+10	8.152317e+11	1.081772e-02	1.546510e-03
2.155740e-09	1.000000e+00	2.827550e+02	2.827550e+02	1.396715e+01	4.371843e-01	4.271680e-01	1.001633e-02	1.284190e+10	8.040934e+11	1.065783e-02	1.546159e-03
2.241698e-09	1.000000e+00	2.816219e+02	2.816219e+02	1.389885e+01	4.367461e-01	4.266392e-01	1.010696e-02	1.253803e+10	7.890128e+11	1.061667e-02	1.550824e-03
2.331085e-09	1.000000e+00	2.797760e+02	2.797760e+02	1.382893e+01	4.354084e-01	4.252278e-01	1.018056e-02	1.203776e+10	7.692395e+11	1.053378e-02	1.556275e-03
2.424035e-09	1.000000e+00	2.788233e+02	2.788233e+02	1.375890e+01	4.333721e-01	4.231089e-01	1.026319e-02	1.171608e+10	7.664387e+11	1.042866e-02	1.554290e-03
2.520692e-09	1.000000e+00	2.770104e+02	2.770104e+02	1.368847e+01	4.314378e-01	4.210901e-01	1.034765e-02	1.121564e+10	7.502967e+11	1.031417e-02	1.557478e-03
2.621203e-09	1.000000e+00	2.748867e+02	2.748867e+02	1.361840e+01	4.299370e-01	4.195038e-01	1.043323e-02	1.069367e+10	7.279517e+11	1.021997e-02	1.564052e-03
2.725722e-09	1.000000e+00	2.743770e+02	2.743770e+02	1.354861e+01	4.283324e-01	4.178098e-01	1.052253e-02	1.051532e+10	7.293201e+11	1.014322e-02	1.561109e-03
2.834409e-09	1.000000e+00	2.729750e+02	2.729750e+02	1.348002e+01	4.270327e-01	4.164203e-01	1.061236e-02	1.017020e+10	7.161831e+11	1.006482e-02	1.564365e-03
2.947429e-09	1.000000e+00	2.718267e+02	2.718267e+02	1.341107e+01	4.254609e-01	4.147559e-01	1.070497e-02	9.875251e+09	7.083532e+11	9.981107e-03	1.565192e-03
3.064956e-09	1.000000e+00	2.699294e+02	2.699294e+02	1.335828e+01	4.227276e-01	4.119283e-01	1.079929e-02	9.402748e+09	6.965491e+11	9.842260e-03	1.566067e-03
3.187169e-09	1.000000e+00	2.693957e+02	2.693957e+02	1.327612e+01	4.228219e-01	4.119273e-01	1.089457e-02	9.305459e+09	6.885741e+11	9.837301e-03	1.569520e-03
3.314255e-09	1.000000e+00	2.678635e+02	2.678635e+02	1.321012e+01	4.199265e-01	4.089340e-01	1.099256e-02	8.908594e+09	6.822485e+11	9.690193e-03	1.567688e-03
3.446409e-09	1.000000e+00	2.662536e+02	2.662536e+02	1.314502e+01	4.181183e-01	4.070351e-01	1.108321e-02	8.561133e+09	6.699388e+11	9.597213e-03	1.570376e-03
3.583833e-09	1.000000e+00	2.651284e+02	2.651284e+02	1.307953e+01	4.168573e-01	4.056884e-01	1.116895e-02	8.320407e+09	6.610089e+11	9.526973e-03	1.572285e-03
3.726736e-09	1.000000e+00	2.638339e+02	2.638339e+02	1.301370e+01	4.161674e-01	4.049100e-01	1.125743e-02	8.077832e+09	6.470748e+11	9.478365e-03	1.577384e-03
3.875337e-09	1.000000e+00	2.629341e+02	2.629341e+02	1.295971e+01	4.143068e-01	4.030007e-01	1.130617e-02	7.867285e+09	6.444873e+11	9.390342e-03	1.575706e-03
4.029863e-09	1.000000e+00	2.625476e+02	2.625476e+02	1.290535e+01	4.133877e-01	4.020680e-01	1.131975e-02	7.773821e+09	6.439418e+11	9.347293e-03	1.574525e-03
4.190552e-09	1.000000e+00	2.629192e+02	2.629192e+02	1.284611e+01	4.127404e-01	4.014121e-01	1.132824e-02	7.806715e+09	6.517537e+11	9.320682e-03	1.569837e-03
4.357647e-09	1.000000e+00	2.610514e+02	2.610514e+02	1.278250e+01	4.119363e-01	4.006039e-01	1.133241e-02	7.490102e+09	6.314478e+11	9.267212e-03	1.577989e-03
4.531406e-09	1.000000e+00	2.612058e+02	2.612058e+02	1.271671e+01	4.120539e-01	4.007144e-01	1.133951e-02	7.514882e+09	6.326329e+11	9.270420e-03	1.577507e-03
4.712093e-09	1.000000e+00	2.609947e+02	2.609947e+02	1.264983e+01	4.105966e-01	3.992462e-01	1.135043e-02	7.435764e+09	6.371605e+11	9.209973e-03	1.573199e-03
4.899985e-09	1.000000e+00	2.603971e+02	2.603971e+02	1.257941e+01	4.095428e-01	3.981894e-01	1.135333e-02	7.312582e+09	6.347088e+11	9.161818e-03	1.572763e-03
5.095368e-09	1.000000e+00	2.590126e+02	2.590126e+02	1.250902e+01	4.101734e-01	3.988123e-01	1.136111e-02	7.125220e+09	6.137065e+11	9.168221e-03	1.583604e-03
5.298543e-09	1.000000e+00	2.591362e+02	2.591362e+02	1.243866e+01	4.090818e-01	3.977090e-01	1.137275e-02	7.110661e+09	6.206679e+11	9.127683e-03	1.578636e-03
5.509819e-09	1.000000e+00	2.597750e+02	2.597750e+02	1.236644e+01	4.069412e-01	3.955605e-01	1.138065e-02	7.133351e+09	6.391982e+11	9.044778e-03	1.566514e-03
5.729520e-09	1.000000e+00	2.597218e+02	2.597218e+02	1.229508e+01	4.070686e-01	3.956731e-01	1.139550e-02	7.130777e+09	6.379680e+11	9.050782e-03	1.567325e-03
5.957981e-09	1.000000e+00	2.596033e+02	2.596033e+02	1.222291e+01	4.054091e-01	3.940023e-01	1.140687e-02	7.058660e+09	6.445469e+11	8.979720e-03	1.561649e-03
6.195552e-09	1.000000e+00	2.599141e+02	2.599141e+02	1.215418e+01	4.050441e-01	3.936158e-01	1.142828e-02	7.093670e+09	6.506678e+11	8.970432e-03	1.558377e-03
6.442595e-09	1.000000e+00	2.595151e+02	2.595151e+02	1.208238e+01	4.050480e-01	3.936064e-01	1.144164e-02	7.034517e+09	6.452110e+11	8.964225e-03	1.560788e-03
6.699490e-09	1.000000e+00	2.599667e+02	2.599667e+02	1.201365e+01	4.039553e-01	3.924923e-01	1.146302e-02	7.069884e+09	6.572726e+11	8.931305e-03	1.553873e-03
6.966628e-09	1.000000e+00	2.606678e+02	2.606678e+02	1.194061e+01	4.035452e-01	3.920703e-01	1.147489e-02	7.159479e+09	6.689913e+11	8.923509e-03	1.548121e-03
7.244418e-09	1.000000e+00	2.604858e+02	2.604858e+02	1.187136e+01	4.036954e-01	3.922011e-01	1.149431e-02	7.136807e+09	6.656332e+11	8.926366e-03	1.549779e-03
7.533284e-09	1.000000e+00	2.612593e+02	2.612593e+02	1.180784e+01	4.017620e-01	3.902381e-01	1.152388e-02	7.189094e+09	6.867997e+11	8.859440e-03	1.537790e-03
7.833669e-09	1.000000e+00	2.613058e+02	2.613058e+02	1.174526e+01	4.014533e-01	3.899127e-01	1.154061e-02	7.185153e+09	6.890662e+11	8.846716e-03	1.536335e-03
8.146032e-09	1.000000e+00	2.616487e+02	2.616487e+02	1.168014e+01	4.000774e-01	3.885001e-01	1.157726e-02	7.193921e+09	7.018520e+11	8.799621e-03	1.529063e-03
8.470850e-09	1.000000e+00	2.625459e+02	2.625459e+02	1.161369e+01	4.002547e-01	3.886550e-01	1.159968e-02	7.331843e+09	7.137255e+11	8.816135e-03	1.524513e-03
8.808620e-09	1.000000e+00	2.633495e+02	2.633495e+02	1.155189e+01	3.996425e-01	3.880145e-01	1.162805e-02	7.434073e+09	7.292363e+11	8.803506e-03	1.517537e-03
9.159858e-09	1.000000e+00	2.634496e+02	2.634496e+02	1.149130e+01	3.992357e-01	3.875768e-01	1.165889e-02	7.435495e+09	7.331000e+11	8.788467e-03	1.515416e-03
9.525102e-09	1.000000e+00	2.642458e+02	2.642458e+02	1.143147e+01	3.980786e-01	3.863893e-01	1.168933e-02	7.521389e+09	7.524087e+11	8.756868e-03	1.506471e-03
9.904909e-09	1.000000e+00	2.650672e+02	2.650672e+02	1.137644e+01	3.978151e-01	3.860871e-01	1.172797e-02	7.639272e+09	7.667356e+11	8.757160e-03	1.500809e-03
1.029986e-08	1.000000e+00	2.658857e+02	2.658857e+02	1.132256e+01	3.977442e-01	3.859769e-01	1.176725e-02	7.761221e+09	7.796700e+11	8.760860e-03	1.495922e-03
1.071056e-08	1.000000e+00	2.668550e+02	2.668550e+02	1.127202e+01	3.994565e-01	3.876454e-01	1.181110e-02	7.973906e+09	7.840136e+11	8.838640e-03	1.496905e-03
1.113764e-08	1.000000e+00	2.669031e+02	2.669031e+02	1.122041e+01	3.972331e-01	3.853793e-01	1.185382e-02	7.910260e+09	7.997668e+11	8.760191e-03	1.488304e-03
1.158175e-08	1.000000e+00	2.680894e+02	2.680894e+02	1.116986e+01	3.974092e-01	3.855101e-01	1.189918e-02	8.107652e+09	8.179096e+11	8.781898e-03	1.482376e-03
1.204356e-08	1.000000e+00	2.688789e+02	2.688789e+02	1.112361e+01	3.962607e-01	3.843106e-01	1.195013e-02	8.196923e+09	8.389690e+11	8.749003e-03	1.473752e-03
1.252379e-08	1.000000e+00	2.700175e+02	2.700175e+02	1.107528e+01	3.960406e-01	3.840394e-01	1.200123e-02	8.376535e+09	8.597371e+11	8.753783e-03	1.466722e-03
1.302317e-08	1.000000e+00	2.701944e+02	2.701944e+02	1.103369e+01	3.964905e-01	3.844305e-01	1.206004e-02	8.426559e+09	8.599760e+11	8.777284e-03	1.467427e-03
1.354246e-08	1.000000e+00	2.715922e+02	2.715922e+02	1.098848e+01	3.962008e-01	3.840840e-01	1.211687e-02	8.651858e+09	8.862015e+11	8.782418e-03	1.458808e-03
1.408246e-08	1.000000e+00	2.731012e+02	2.731012e+02	1.094411e+01	3.960699e-01	3.838936e-01	1.217629e-02	8.912756e+09	9.144351e+11	8.800053e-03	1.450268e-03
1.464398e-08	1.000000e+00	2.735379e+02	2.735379e+02	1.090473e+01	3.968056e-01	3.845628e-01	1.224284e-02	9.020984e+09	9.169905e+11	8.836037e-03	1.450642e-03
1.522790e-08	1.000000e+00	2.757940e+02	2.757940e+02	1.086677e+01	3.975481e-01	3.852345e-01	1.231354e-02	9.456635e+09	9.523322e+11	8.890037e-03	1.441467e-03
1.583511e-08	1.000000e+00	2.768493e+02	2.768493e+02	1.082569e+01	3.977793e-01	3.853972e-01	1.238212e-02	9.671540e+09	9.711464e+11	8.920094e-03	1.436808e-03
1.646652e-08	1.000000e+00	2.766367e+02	2.766367e+02	1.079012e+01	3.956350e-01	3.831760e-01	1.245906e-02	9.535684e+09	9.837350e+11	8.828650e-03	1.430161e-03
1.712311e-08	1.000000e+00	2.786383e+02	2.786383e+02	1.075273e+01	3.957550e-01	3.832178e-01	1.253720e-02	9.924800e+09	1.022326e+12	8.863578e-03	1.420318e-03
1.780589e-08	1.000000e+00	2.796631e+02	2.796631e+02	1.071695e+01	3.956411e-01	3.830224e-01	1.261873e-02	1.012117e+10	1.044056e+12	8.874542e-03	1.414706e-03
1.851589e-08	1.000000e+00	2.808134e+02	2.808134e+02	1.068579e+01	3.957503e-01	3.830435e-01	1.270676e-02	1.035778e+10	1.066991e+12	8.897521e-03	1.409300e-03
1.925420e-08	1.000000e+00	2.828426e+02	2.828426e+02	1.065021e+01	3.954218e-01	3.826290e-01	1.279282e-02	1.075557e+10	1.112578e+12	8.912515e-03	1.398027e-03
2.002195e-08	1.000000e+00	2.846514e+02	2.846514e+02	1.061824e+01	3.963521e-01	3.834663e-01	1.288582e-02	1.117908e+10	1.142880e+12	8.972858e-03	1.392412e-03
2.082031e-08	1.000000e+00	2.856294e+02	2.856294e+02	1.058285e+01	3.957097e-01	3.827324e-01	1.297730e-02	1.136207e+10	1.171047e+12	8.964666e-03	1.385395e-03
2.165050e-08	1.000000e+00	2.871872e+02	2.871872e+02	1.055062e+01	3.960650e-01	3.829900e-01	1.307497e-02	1.172343e+10	1.202881e+12	9.001620e-03	1.379118e-03
2.251381e-08	1.000000e+00	2.899619e+02	2.899619e+02	1.052126e+01	3.962008e-01	3.830237e-01	1.317711e-02	1.236516e+10	1.266552e+12	9.048706e-03	1.366389e-03
2.341153e-08	1.000000e+00	2.906650e+02	2.906650e+02	1.049108e+01	3.957189e-01	3.824372e-01	1.328175e-02	1.250057e+10	1.288237e+12	9.037691e-03	1.361426e-03
2.434505e-08	1.000000e+00	2.914143e+02	2.914143e+02	1.046026e+01	3.954254e-01	3.820373e-01	1.338806e-02	1.266444e+10	1.309976e+12	9.039059e-03	1.356918e-03
2.531579e-08	1.000000e+00	2.938264e+02	2.938264e+02	1.042896e+01	3.956614e-01	3.821655e-01	1.349592e-02	1.326970e+10	1.368492e+12	9.088626e-03	1.346582e-03
2.632524e-08	1.000000e+00	2.961079e+02	2.961079e+02	1.040100e+01	3.954562e-01	3.818440e-01	1.361221e-02	1.382313e+10	1.429270e+12	9.108523e-03	1.335514e-03
2.737495e-08	1.000000e+00	2.979409e+02	2.979409e+02	1.036929e+01	3.958946e-01	3.821707e-01	1.372384e-02	1.432432e+10	1.472910e+12	9.151968e-03	1.328769e-03
2.846651e-08	1.000000e+00	2.998905e+02	2.998905e+02	1.034276e+01	3.961697e-01	3.823228e-01	1.384696e-02	1.486815e+10	1.523528e+12	9.194638e-03	1.321048e-03
2.960159e-08	1.000000e+00	3.016751e+02	3.016751e+02	1.031524e+01	3.957099e-01	3.817400e-01	1.396992e-02	1.533863e+10	1.580891e+12	9.208324e-03	1.311709e-03
3.078193e-08	1.000000e+00	3.040966e+02	3.040966e+02	1.028299e+01	3.960205e-01	3.819306e-01	1.408989e-02	1.604065e+10	1.646772e+12	9.252417e-03	1.302285e-03
3.200935e-08	1.000000e+00	3.058761e+02	3.058761e+02	1.025853e+01	3.960268e-01	3.818057e-01	1.422109e-02	1.657184e+10	1.701171e+12	9.283978e-03	1.294729e-03
3.328570e-08	1.000000e+00	3.082709e+02	3.082709e+02	1.022818e+01	3.970292e-01	3.826806e-01	1.434862e-02	1.737105e+10	1.760815e+12	9.359540e-03	1.287923e-03
3.461294e-08	1.000000e+00	3.106763e+02	3.106763e+02	1.020158e+01	3.963899e-01	3.819059e-01	1.448394e-02	1.807234e+10	1.846723e+12	9.366229e-03	1.275893e-03
3.599311e-08	1.000000e+00	3.126024e+02	3.126024e+02	1.018062e+01	3.965467e-01	3.819278e-01	1.461893e-02	1.872389e+10	1.909520e+12	9.408620e-03	1.268534e-03
3.742832e-08	1.000000e+00	3.152641e+02	3.152641e+02	1.014551e+01	3.971561e-01	3.823981e-01	1.475802e-02	1.966650e+10	1.990310e+12	9.472083e-03	1.259757e-03
3.892075e-08	1.000000e+00	3.176313e+02	3.176313e+02	1.012201e+01	3.977025e-01	3.827976e-01	1.490488e-02	2.055402e+10	2.065881e+12	9.536112e-03	1.252088e-03
4.047269e-08	1.000000e+00	3.203087e+02	3.203087e+02	1.009309e+01	3.975893e-01	3.825428e-01	1.504655e-02	2.151188e+10	2.165233e+12	9.570313e-03	1.241269e-03
4.208651e-08	1.000000e+00	3.232028e+02	3.232028e+02	1.006418e+01	3.982252e-01	3.830335e-01	1.519169e-02	2.266362e+10	2.263006e+12	9.639287e-03	1.232122e-03
4.376468e-08	1.000000e+00	3.259657e+02	3.259657e+02	1.003973e+01	3.984953e-01	3.831496e-01	1.534564e-02	2.378721e+10	2.367160e+12	9.695609e-03	1.222507e-03
4.550977e-08	1.000000e+00	3.282019e+02	3.282019e+02	1.001458e+01	3.990757e-01	3.835736e-01	1.550208e-02	2.477560e+10	2.447643e+12	9.759101e-03	1.215945e-03
4.732445e-08	1.000000e+00	3.315778e+02	3.315778e+02	9.986157e+00	3.989254e-01	3.832703e-01	1.565503e-02	2.619617e+10	2.592864e+12	9.803975e-03	1.203113e-03
4.921148e-08	1.000000e+00	3.355043e+02	3.355043e+02	9.955528e+00	4.001893e-01	3.843811e-01	1.580816e-02	2.813128e+10	2.740705e+12	9.926368e-03	1.192799e-03
5.117376e-08	1.000000e+00	3.394855e+02	3.394855e+02	9.931584e+00	3.997620e-01	3.837878e-01	1.597422e-02	2.997225e+10	2.935701e+12	9.970208e-03	1.177552e-03
5.321428e-08	1.000000e+00	3.410831e+02	3.410831e+02	9.903828e+00	4.002796e-01	3.841443e-01	1.613534e-02	3.082859e+10	3.000104e+12	1.001715e-02	1.173555e-03
5.533617e-08	1.000000e+00	3.446633e+02	3.446633e+02	9.876809e+00	3.997611e-01	3.834585e-01	1.630253e-02	3.263547e+10	3.196594e+12	1.006482e-02	1.159860e-03
5.754266e-08	1.000000e+00	3.484598e+02	3.484598e+02	9.852552e+00	3.997571e-01	3.832809e-01	1.647619e-02	3.467569e+10	3.396597e+12	1.012403e-02	1.147212e-03
5.983714e-08	1.000000e+00	3.522020e+02	3.522020e+02	9.823006e+00	4.001408e-01	3.834953e-01	1.664558e-02	3.687871e+10	3.595103e+12	1.020723e-02	1.136112e-03
6.222311e-08	1.000000e+00	3.547396e+02	3.547396e+02	9.799686e+00	4.016455e-01	3.848198e-01	1.682561e-02	3.858588e+10	3.691596e+12	1.030318e-02	1.132226e-03
6.470421e-08	1.000000e+00	3.595195e+02	3.595195e+02	9.786944e+00	4.019015e-01	3.848935e-01	1.700798e-02	4.165730e+10	3.972768e+12	1.040328e-02	1.117885e-03
6.728425e-08	1.000000e+00	3.642193e+02	3.642193e+02	9.746507e+00	4.013564e-01	3.841703e-01	1.718605e-02	4.472059e+10	4.293946e+12	1.046608e-02	1.101964e-03
6.996717e-08	1.000000e+00	3.688640e+02	3.688640e+02	9.716786e+00	4.028475e-01	3.854829e-01	1.736458e-02	4.829651e+10	4.552108e+12	1.060903e-02	1.092130e-03
7.275707e-08	1.000000e+00	3.733493e+02	3.733493e+02	9.676733e+00	4.026136e-01	3.850821e-01	1.753156e-02	5.159441e+10	4.877085e+12	1.066884e-02	1.078383e-03
7.565821e-08	1.000000e+00	3.768364e+02	3.768364e+02	9.665209e+00	4.034865e-01	3.857421e-01	1.774439e-02	5.457758e+10	5.103512e+12	1.077311e-02	1.070721e-03
7.867504e-08	1.000000e+00	3.814481e+02	3.814481e+02	9.629264e+00	4.039427e-01	3.860200e-01	1.792271e-02	5.852919e+10	5.442193e+12	1.087142e-02	1.058971e-03
8.181215e-08	1.000000e+00	3.872000e+02	3.872000e+02	9.612653e+00	4.035717e-01	3.854373e-01	1.813444e-02	6.359908e+10	5.940832e+12	1.096138e-02	1.042282e-03
8.507436e-08	1.000000e+00	3.907406e+02	3.907406e+02	9.585677e+00	4.042517e-01	3.859194e-01	1.833226e-02	6.708782e+10	6.214188e+12	1.104822e-02	1.034578e-03
8.846665e-08	1.000000e+00	3.977734e+02	3.977734e+02	9.556347e+00	4.045784e-01	3.860491e-01	1.852925e-02	7.438079e+10	6.861947e+12	1.120401e-02	1.017108e-03
9.199420e-08	1.000000e+00	4.027841e+02	4.027841e+02	9.538088e+00	4.047301e-01	3.859994e-01	1.873075e-02	7.989632e+10	7.356973e+12	1.130463e-02	1.004831e-03
9.566241e-08	1.000000e+00	4.088895e+02	4.088895e+02	9.496289e+00	4.054160e-01	3.864862e-01	1.892978e-02	8.726307e+10	7.967576e+12	1.145228e-02	9.915050e-04
9.947689e-08	1.000000e+00	4.153441e+02	4.153441e+02	9.464684e+00	4.059887e-01	3.868566e-01	1.913208e-02	9.552349e+10	8.660454e+12	1.159208e-02	9.774756e-04
1.034435e-07	1.000000e+00	4.212696e+02	4.212696e+02	9.437805e+00	4.065045e-01	3.871597e-01	1.934480e-02	1.036496e+11	9.337718e+12	1.171813e-02	9.649509e-04
1.075682e-07	1.000000e+00	4.275512e+02	4.275512e+02	9.424671e+00	4.077066e-01	3.881197e-01	1.958685e-02	1.135035e+11	1.007560e+13	1.191681e-02	9.535854e-04
1.118574e-07	1.000000e+00	4.343474e+02	4.343474e+02	9.415153e+00	4.082697e-01	3.884402e-01	1.982952e-02	1.243814e+11	1.096528e+13	1.206871e-02	9.399613e-04
1.163177e-07	1.000000e+00	4.417990e+02	4.417990e+02	9.358810e+00	4.085656e-01	3.885604e-01	2.000520e-02	1.372202e+11	1.205338e+13	1.222884e-02	9.247772e-04
1.209558e-07	1.000000e+00	4.495857e+02	4.495857e+02	9.330679e+00	4.088320e-01	3.886029e-01	2.022910e-02	1.518965e+11	1.329913e+13	1.240442e-02	9.093527e-04
1.257788e-07	1.000000e+00	4.569273e+02	4.569273e+02	9.326239e+00	4.091651e-01	3.886721e-01	2.049309e-02	1.664057e+11	1.451025e+13	1.253210e-02	8.954710e-04
1.307942e-07	1.000000e+00	4.656362e+02	4.656362e+02	9.276903e+00	4.101399e-01	3.894517e-01	2.068828e-02	1.862246e+11	1.604637e+13	1.276129e-02	8.808162e-04
1.360095e-07	1.000000e+00	4.739648e+02	4.739648e+02	9.260698e+00	4.109712e-01	3.900251e-01	2.094609e-02	2.076021e+11	1.770821e+13	1.301945e-02	8.670923e-04
1.414328e-07	1.000000e+00	4.837990e+02	4.837990e+02	9.231225e+00	4.117090e-01	3.905305e-01	2.117847e-02	2.333251e+11	1.972468e+13	1.320468e-02	8.509918e-04
1.470723e-07	1.000000e+00	4.924435e+02	4.924435e+02	9.204483e+00	4.122876e-01	3.908678e-01	2.141979e-02	2.584773e+11	2.169808e+13	1.338850e-02	8.372282e-04
1.529367e-07	1.000000e+00	5.033506e+02	5.033506e+02	9.167914e+00	4.128634e-01	3.912189e-01	2.164456e-02	2.950170e+11	2.459320e+13	1.369573e-02	8.202303e-04
1.590350e-07	1.000000e+00	5.144392e+02	5.144392e+02	9.142240e+00	4.143342e-01	3.924395e-01	2.189476e-02	3.348253e+11	2.741980e+13	1.393924e-02	8.054095e-04
1.653764e-07	1.000000e+00	5.228774e+02	5.228774e+02	9.122519e+00	4.146170e-01	3.924545e-01	2.216257e-02	3.701456e+11	3.020903e+13	1.420576e-02	7.929527e-04
1.719707e-07	1.000000e+00	5.379528e+02	5.379528e+02	9.096455e+00	4.170259e-01	3.946065e-01	2.241931e-02	4.379707e+11	3.472403e+13	1.458194e-02	7.752089e-04
1.788279e-07	1.000000e+00	5.504958e+02	5.504958e+02	9.061332e+00	4.173752e-01	3.947164e-01	2.265873e-02	5.051093e+11	3.987974e+13	1.498671e-02	7.581804e-04
1.859586e-07	1.000000e+00	5.621288e+02	5.621288e+02	9.033282e+00	4.167166e-01	3.937990e-01	2.291756e-02	5.652906e+11	4.498502e+13	1.510720e-02	7.413187e-04
1.933736e-07	1.000000e+00	5.764498e+02	5.764498e+02	9.002474e+00	4.177102e-01	3.945369e-01	2.317327e-02	6.616436e+11	5.202938e+13	1.559222e-02	7.246255e-04
2.010842e-07	1.000000e+00	5.909389e+02	5.909389e+02	8.978439e+00	4.184966e-01	3.950498e-01	2.344677e-02	7.608458e+11	5.927029e+13	1.583708e-02	7.081893e-04
2.091023e-07	1.000000e+00	6.067702e+02	6.067702e+02	8.955718e+00	4.196888e-01	3.959596e-01	2.372922e-02	8.932398e+11	6.860109e+13	1.629063e-02	6.916767e-04
2.174402e-07	1.000000e+00	6.240076e+02	6.240076e+02	8.920455e+00	4.209790e-01	3.969967e-01	2.398235e-02	1.075803e+12	8.136367e+13	1.705590e-02	6.746377e-04
2.261104e-07	1.000000e+00	6.417088e+02	6.417088e+02	8.906325e+00	4.213650e-01	3.970694e-01	2.429560e-02	1.241683e+12	9.347993e+13	1.711638e-02	6.566296e-04
2.351265e-07	1.000000e+00	6.597191e+02	6.597191e+02	8.876802e+00	4.221308e-01	3.975610e-01	2.456978e-02	1.463623e+12	1.091928e+14	1.756812e-02	6.398644e-04
2.445020e-07	1.000000e+00	6.802607e+02	6.802607e+02	8.840783e+00	4.232920e-01	3.984598e-01	2.483215e-02	1.774438e+12	1.305753e+14	1.827155e-02	6.222497e-04
2.542513e-07	1.000000e+00	7.019918e+02	7.019918e+02	8.819473e+00	4.243745e-01	3.992375e-01	2.513699e-02	2.137143e+12	1.552698e+14	1.880462e-02	6.045292e-04
2.643895e-07	1.000000e+00	7.251547e+02	7.251547e+02	8.793848e+00	4.252843e-01	3.998496e-01	2.543467e-02	2.651324e+12	1.905752e+14	1.983357e-02	5.864739e-04
2.749318e-07	1.000000e+00	7.470996e+02	7.470996e+02	8.771683e+00	4.259754e-01	4.002303e-01	2.574507e-02	3.267625e+12	2.329752e+14	2.105867e-02	5.701722e-04
2.858946e-07	1.000000e+00	7.759321e+02	7.759321e+02	8.731392e+00	4.266849e-01	4.006784e-01	2.600654e-02	4.059357e+12	2.870256e+14	2.164860e-02	5.498998e-04
2.972944e-07	1.000000e+00	8.044296e+02	8.044296e+02	8.705019e+00	4.272253e-01	4.009132e-01	2.631212e-02	5.056454e+12	3.552722e+14	2.251630e-02	5.310910e-04
3.091488e-07	1.000000e+00	8.360522e+02	8.360522e+02	8.653943e+00	4.306297e-01	4.040837e-01	2.654601e-02	6.063312e+12	4.094396e+14	2.226558e-02	5.150752e-04
3.214760e-07	1.000000e+00	8.697616e+02	8.697616e+02	8.629553e+00	4.277857e-01	4.009203e-01	2.686546e-02	8.688709e+12	6.064903e+14	2.618456e-02	4.918425e-04
3.342946e-07	1.000000e+00	9.059477e+02	9.059477e+02	8.630626e+00	4.264270e-01	3.991602e-01	2.726678e-02	1.016431e+13	7.208658e+14	2.498352e-02	4.706972e-04
3.476244e-07	1.000000e+00	9.478061e+02	9.478061e+02	8.602651e+00	4.273036e-01	3.997197e-01	2.758385e-02	1.408183e+13	9.884994e+14	2.761548e-02	4.508343e-04
3.614857e-07	1.000000e+00	9.913179e+02	9.913179e+02	8.570859e+00	4.229909e-01	3.951019e-01	2.788904e-02	1.884032e+13	1.391339e+15	2.951989e-02	4.266955e-04
3.758997e-07	1.000000e+00	1.041731e+03	1.041731e+03	8.549642e+00	4.194146e-01	3.911774e-01	2.823720e-02	2.844763e+13	2.191939e+15	3.478241e-02	4.026132e-04
3.908885e-07	1.000000e+00	1.099630e+03	1.099630e+03	8.495517e+00	4.152048e-01	3.867286e-01	2.847625e-02	2.604405e+13	2.110554e+15	2.429784e-02	3.775861e-04
4.064749e-07	1.000000e+00	1.162681e+03	1.162681e+03	8.499372e+00	4.079246e-01	3.790081e-01	2.891653e-02	4.864386e+13	4.306538e+15	3.434126e-02	3.508483e-04
4.226829e-07	1.000000e+00	1.236022e+03	1.236022e+03	8.475283e+00	3.987999e-01	3.695320e-01	2.926791e-02	7.071588e+13	7.010380e+15	3.676855e-02	3.226478e-04
4.395371e-07	1.000000e+00	1.322025e+03	1.322025e+03	8.447130e+00	3.864573e-01	3.568506e-01	2.960661e-02	6.473063e+14	7.509352e+16	2.404382e-01	2.923223e-04
4.570634e-07	1.000000e+00	1.427128e+03	1.427128e+03	8.385613e+00	3.698628e-01	3.400358e-01	2.982699e-02	-2.357371e+14	-3.405844e+16	-5.973168e-02	2.591658e-04
4.752885e-07	1.000000e+00	1.546680e+03	1.546680e+03	8.388174e+00	3.463298e-01	3.160452e-01	3.028466e-02	-8.041553e+13	-1.613951e+16	-1.362792e-02	2.239183e-04
4.942403e-07	1.000000e+00	1.696282e+03	1.696282e+03	8.370478e+00	3.140985e-01	2.834217e-01	3.067680e-02	-3.155280e+13	-1.032068e+16	-3.370065e-03	1.851688e-04
5.139478e-07	1.000000e+00	1.877209e+03	1.877209e+03	8.346047e+00	2.689111e-01	2.378624e-01	3.104872e-02	1.601690e+13	1.139028e+16	1.030640e-03	1.432505e-04
5.344412e-07	1.000000e+00	2.063168e+03	2.063168e+03	8.314461e+00	2.025397e-01	1.711458e-01	3.139388e-02	-2.456756e+12	-7.207946e+15	-9.857808e-05	9.816926e-05
5.557517e-07	1.000000e+00	1.905340e+03	1.905340e+03	8.288263e+00	1.084591e-01	7.669355e-02	3.176554e-02	2.247775e+11	1.497694e+16	1.342708e-05	5.692374e-05
5.779119e-07	1.000000e+00	7.010636e+02	7.010636e+02	8.261699e+00	5.806123e-02	2.592454e-02	3.213670e-02	-1.500490e+10	-2.274060e+16	-1.329037e-04	8.281878e-05
6.009558e-07	1.000000e+00	2.987565e+02	2.987565e+02	8.220019e+00	5.259458e-02	2.014356e-02	3.245102e-02	1.597839e+09	3.970343e+15	1.007019e-03	1.760450e-04
6.249185e-07	1.000000e+00	1.690226e+02	1.690226e+02	8.213758e+00	5.147998e-02	1.855633e-02	3.292366e-02	4.691968e+07	1.297667e+14	5.101787e-04	3.045745e-04
6.498368e-07	1.000000e+00	1.155200e+02	1.155200e+02	8.144612e+00	5.095126e-02	1.782797e-02	3.312329e-02	4.570276e+06	1.330968e+13	3.332328e-04	4.410601e-04
6.757486e-07	1.000000e+00	8.900453e+01	8.900453e+01	8.159011e+00	5.121954e-02	1.752429e-02	3.369525e-02	9.649573e+05	2.737348e+12	2.591426e-04	5.754711e-04
7.026937e-07	1.000000e+00	7.129234e+01	7.129234e+01	8.128191e+00	5.136871e-02	1.729607e-02	3.407263e-02	2.639458e+05	7.379409e+11	2.149768e-04	7.205361e-04
7.307131e-07	1.000000e+00	5.940342e+01	5.940342e+01	8.106842e+00	5.165819e-02	1.716018e-02	3.449801e-02	9.370216e+04	2.547146e+11	1.900131e-04	8.696164e-04
7.598499e-07	1.000000e+00	5.089024e+01	5.089024e+01	8.082285e+00	5.198785e-02	1.707532e-02	3.491253e-02	4.008388e+04	1.055505e+11	1.761523e-04	1.021568e-03
7.901484e-07	1.000000e+00	4.406980e+01	4.406980e+01	8.024516e+00	5.217361e-02	1.700332e-02	3.517029e-02	1.880191e+04	4.863485e+10	1.696632e-04	1.183886e-03
8.216551e-07	1.000000e+00	3.932178e+01	3.932178e+01	8.026480e+00	5.272876e-02	1.700445e-02	3.572431e-02	1.089250e+04	2.672328e+10	1.738012e-04	1.340955e-03
8.544181e-07	1.000000e+00	3.513784e+01	3.513784e+01	7.976767e+00	5.301439e-02	1.699080e-02	3.602358e-02	6.575736e+03	1.570275e+10	1.841451e-04	1.508755e-03
8.884875e-07	1.000000e+00	3.189223e+01	3.189223e+01	7.952398e+00	5.346692e-02	1.701217e-02	3.645475e-02	4.515347e+03	1.033392e+10	2.052852e-04	1.676487e-03
9.239153e-07	1.000000e+00	2.931996e+01	2.931996e+01	7.953045e+00	5.408560e-02	1.706046e-02	3.702515e-02	3.462059e+03	7.480422e+09	2.396676e-04	1.844669e-03
9.607559e-07	1.000000e+00	2.698095e+01	2.698095e+01	7.915696e+00	5.446912e-02	1.709928e-02	3.736984e-02	2.714439e+03	5.661455e+09	2.847640e-04	2.018799e-03
9.990654e-07	1.000000e+00	2.514770e+01	2.514770e+01	7.914587e+00	5.508989e-02	1.716490e-02	3.792499e-02	2.344884e+03	4.621274e+09	3.497204e-04	2.190653e-03
1.038903e-06	1.000000e+00	2.332905e+01	2.332905e+01	7.874515e+00	5.556387e-02	1.722383e-02	3.834004e-02	2.011995e+03	3.798959e+09	4.367501e-04	2.381746e-03
1.080328e-06	1.000000e+00	2.188211e+01	2.188211e+01	7.843710e+00	5.605609e-02	1.729394e-02	3.876215e-02	1.820220e+03	3.288592e+09	5.442130e-04	2.561731e-03
1.123406e-06	1.000000e+00	2.049069e+01	2.049069e+01	7.806948e+00	5.652116e-02	1.736902e-02	3.915214e-02	1.638877e+03	2.841130e+09	6.805420e-04	2.758383e-03
1.168201e-06	1.000000e+00	1.939801e+01	1.939801e+01	7.792108e+00	5.713447e-02	1.745823e-02	3.967624e-02	1.558934e+03	2.560569e+09	8.513990e-04	2.945378e-03
1.214782e-06	1.000000e+00	1.837571e+01	1.837571e+01	7.767487e+00	5.769741e-02	1.754892e-02	4.014848e-02	1.480386e+03	2.315227e+09	1.059854e-03	3.139874e-03
1.263221e-06	1.000000e+00	1.743054e+01	1.743054e+01	7.739529e+00	5.824742e-02	1.764386e-02	4.060357e-02	1.406139e+03	2.097223e+09	1.310888e-03	3.341688e-03
1.313591e-06	1.000000e+00	1.656440e+01	1.656440e+01	7.688863e+00	5.866070e-02	1.773845e-02	4.092225e-02	1.321158e+03	1.902035e+09	1.589160e-03	3.541372e-03
1.365969e-06	1.000000e+00	1.584903e+01	1.584903e+01	7.684567e+00	5.934225e-02	1.784987e-02	4.149238e-02	1.293664e+03	1.757929e+09	1.940437e-03	3.744220e-03
1.420436e-06	1.000000e+00	1.517146e+01	1.517146e+01	7.660635e+00	5.999388e-02	1.796229e-02	4.203159e-02	1.266242e+03	1.629228e+09	2.363041e-03	3.954391e-03
1.477076e-06	1.000000e+00	1.449386e+01	1.449386e+01	7.623774e+00	6.051704e-02	1.807260e-02	4.244444e-02	1.202962e+03	1.482052e+09	2.821129e-03	4.175357e-03
1.535973e-06	1.000000e+00	1.394411e+01	1.394411e+01	7.600968e+00	6.114584e-02	1.819249e-02	4.295335e-02	1.181840e+03	1.382688e+09	3.362764e-03	4.385067e-03
1.597219e-06	1.000000e+00	1.339274e+01	1.339274e+01	7.563432e+00	6.168291e-02	1.831290e-02	4.337001e-02	1.140711e+03	1.277473e+09	3.971188e-03	4.605699e-03
1.660907e-06	1.000000e+00	1.290464e+01	1.290464e+01	7.547891e+00	6.238349e-02	1.844074e-02	4.394275e-02	1.115648e+03	1.180807e+09	4.676155e-03	4.834190e-03
1.727135e-06	1.000000e+00	1.245425e+01	1.245425e+01	7.521468e+00	6.301250e-02	1.857024e-02	4.444226e-02	1.090551e+03	1.097773e+09	5.459464e-03	5.059519e-03
1.796003e-06	1.000000e+00	1.201998e+01	1.201998e+01	7.484152e+00	6.357427e-02	1.870327e-02	4.487100e-02	1.058130e+03	1.018901e+09	6.325739e-03	5.289049e-03
1.867618e-06	1.000000e+00	1.164379e+01	1.164379e+01	7.467821e+00	6.429532e-02	1.884238e-02	4.545294e-02	1.042466e+03	9.487786e+08	7.306024e-03	5.521855e-03
1.942088e-06	1.000000e+00	1.128365e+01	1.128365e+01	7.450649e+00	6.502581e-02	1.898553e-02	4.604027e-02	1.026738e+03	8.831427e+08	8.419810e-03	5.762833e-03
2.019527e-06	1.000000e+00	1.092010e+01	1.092010e+01	7.408735e+00	6.553481e-02	1.912754e-02	4.640727e-02	9.852281e+02	8.150358e+08	9.516868e-03	6.001298e-03
2.100055e-06	1.000000e+00	1.059527e+01	1.059527e+01	7.374051e+00	6.617263e-02	1.927469e-02	4.689793e-02	9.609011e+02	7.573329e+08	1.079469e-02	6.245488e-03
2.183793e-06	1.000000e+00	1.027267e+01	1.027267e+01	7.339877e+00	6.679277e-02	1.942673e-02	4.736604e-02	9.297967e+02	6.994241e+08	1.219165e-02	6.501987e-03
2.270870e-06	1.000000e+00	1.001377e+01	1.001377e+01	7.323032e+00	6.755679e-02	1.958368e-02	4.797311e-02	9.231669e+02	6.560473e+08	1.375256e-02	6.746390e-03
2.361420e-06	1.000000e+00	9.734456e+00	9.734456e+00	7.294985e+00	6.823960e-02	1.974294e-02	4.849666e-02	8.982943e+02	6.070667e+08	1.541528e-02	7.010109e-03
2.455580e-06	1.000000e+00	9.484724e+00	9.484724e+00	7.269394e+00	6.895238e-02	1.990803e-02	4.904435e-02	8.804926e+02	5.649102e+08	1.720654e-02	7.269835e-03
2.553495e-06	1.000000e+00	9.261478e+00	9.261478e+00	7.248283e+00	6.967520e-02	2.007563e-02	4.959958e-02	8.695523e+02	5.295470e+08	1.914192e-02	7.523119e-03
2.655314e-06	1.000000e+00	9.044225e+00	9.044225e+00	7.232682e+00	7.044908e-02	2.024811e-02	5.020097e-02	8.582121e+02	4.945590e+08	2.127302e-02	7.789399e-03
2.761193e-06	1.000000e+00	8.816435e+00	8.816435e+00	7.189530e+00	7.109421e-02	2.042248e-02	5.067173e-02	8.299368e+02	4.569555e+08	2.337068e-02	8.063828e-03
2.871294e-06	1.000000e+00	8.595272e+00	8.595272e+00	7.153699e+00	7.176560e-02	2.060221e-02	5.116339e-02	8.031570e+02	4.219091e+08	2.567992e-02	8.349427e-03
2.985785e-06	1.000000e+00	8.413787e+00	8.413787e+00	7.136922e+00	7.260520e-02	2.078743e-02	5.181777e-02	7.949245e+02	3.939918e+08	2.827871e-02	8.629313e-03
3.104841e-06	1.000000e+00	8.238439e+00	8.238439e+00	7.115860e+00	7.337081e-02	2.097629e-02	5.239452e-02	7.827894e+02	3.681530e+08	3.093937e-02	8.905912e-03
3.228644e-06	1.000000e+00	8.067520e+00	8.067520e+00	7.089020e+00	7.412597e-02	2.116877e-02	5.295720e-02	7.684934e+02	3.433905e+08	3.373115e-02	9.188198e-03
3.357385e-06	1.000000e+00	7.904286e+00	7.904286e+00	7.068611e+00	7.495405e-02	2.136673e-02	5.358732e-02	7.557518e+02	3.194507e+08	3.674152e-02	9.482709e-03
3.491258e-06	1.000000e+00	7.721302e+00	7.721302e+00	7.021004e+00	7.554147e-02	2.156879e-02	5.397268e-02	7.235712e+02	2.941400e+08	3.954756e-02	9.783514e-03
3.630470e-06	1.000000e+00	7.559150e+00	7.559150e+00	6.984598e+00	7.627121e-02	2.177488e-02	5.449632e-02	7.022799e+02	2.720866e+08	4.268122e-02	1.008992e-02
3.775233e-06	1.000000e+00	7.425786e+00	7.425786e+00	6.967578e+00	7.706325e-02	2.198628e-02	5.507697e-02	6.933696e+02	2.551105e+08	4.606213e-02	1.037779e-02
3.925768e-06	1.000000e+00	7.276653e+00	7.276653e+00	6.931705e+00	7.786567e-02	2.220549e-02	5.566019e-02	6.737073e+02	2.353645e+08	4.953410e-02	1.070075e-02
4.082305e-06	1.000000e+00	7.154734e+00	7.154734e+00	6.914307e+00	7.873356e-02	2.242837e-02	5.630519e-02	6.668327e+02	2.204030e+08	5.335076e-02	1.100440e-02
4.245085e-06	1.000000e+00	7.008977e+00	7.008977e+00	6.871217e+00	7.939322e-02	2.265417e-02	5.673906e-02	6.401935e+02	2.029523e+08	5.677136e-02	1.132736e-02
4.414355e-06	1.000000e+00	6.881538e+00	6.881538e+00	6.841330e+00	8.018337e-02	2.288877e-02	5.729460e-02	6.237994e+02	1.882017e+08	6.063295e-02	1.165195e-02
4.590374e-06	1.000000e+00	6.832709e+00	6.779934e+00	6.832709e+00	8.108740e-02	2.312700e-02	5.796040e-02	6.213967e+02	1.772565e+08	6.258865e-02	1.186753e-02
4.773413e-06	1.000000e+00	6.789447e+00	6.650417e+00	6.789447e+00	8.181650e-02	2.337252e-02	5.844398e-02	5.973424e+02	1.629366e+08	6.210728e-02	1.205054e-02
4.963750e-06	1.000000e+00	6.763437e+00	6.542927e+00	6.763437e+00	8.263905e-02	2.362370e-02	5.901535e-02	5.847616e+02	1.517233e+08	6.197735e-02	1.221850e-02
5.161676e-06	1.000000e+00	6.724419e+00	6.427671e+00	6.724419e+00	8.347313e-02	2.388201e-02	5.959112e-02	5.674805e+02	1.400288e+08	6.191108e-02	1.241343e-02
5.367495e-06	1.000000e+00	6.694451e+00	6.324947e+00	6.694451e+00	8.433067e-02	2.414598e-02	6.018469e-02	5.523363e+02	1.295018e+08	6.161978e-02	1.259710e-02
5.581520e-06	1.000000e+00	6.667978e+00	6.229491e+00	6.667978e+00	8.518433e-02	2.441542e-02	6.076891e-02	5.404255e+02	1.204862e+08	6.149735e-02	1.277514e-02
5.804080e-06	1.000000e+00	6.646816e+00	6.140787e+00	6.646816e+00	8.604193e-02	2.469274e-02	6.134920e-02	5.318244e+02	1.127762e+08	6.148814e-02	1.294483e-02
6.035514e-06	1.000000e+00	6.606894e+00	6.039831e+00	6.606894e+00	8.685790e-02	2.497647e-02	6.188143e-02	5.129580e+02	1.037612e+08	6.112041e-02	1.314656e-02
6.276176e-06	1.000000e+00	6.575267e+00	5.949634e+00	6.575267e+00	8.777994e-02	2.526837e-02	6.251157e-02	5.000083e+02	9.594023e+07	6.102410e-02	1.335002e-02
6.526435e-06	1.000000e+00	6.542569e+00	5.861539e+00	6.542569e+00	8.863373e-02	2.556770e-02	6.306603e-02	4.856617e+02	8.878481e+07	6.076920e-02	1.354724e-02
6.786672e-06	1.000000e+00	6.522632e+00	5.786087e+00	6.522632e+00	8.953838e-02	2.587190e-02	6.366648e-02	4.779475e+02	8.304892e+07	6.072356e-02	1.372734e-02
7.057287e-06	1.000000e+00	6.478798e+00	5.694689e+00	6.478798e+00	9.038992e-02	2.618618e-02	6.420374e-02	4.595095e+02	7.615430e+07	6.038284e-02	1.395165e-02
7.338692e-06	1.000000e+00	6.458160e+00	5.624749e+00	6.458160e+00	9.135149e-02	2.650632e-02	6.484518e-02	4.523021e+02	7.109685e+07	6.039152e-02	1.414513e-02
7.631317e-06	1.000000e+00	6.429419e+00	5.549655e+00	6.429419e+00	9.221235e-02	2.683697e-02	6.537538e-02	4.412213e+02	6.617761e+07	6.024057e-02	1.434225e-02
7.935611e-06	1.000000e+00	6.395748e+00	5.473953e+00	6.395748e+00	9.308187e-02	2.717393e-02	6.590793e-02	4.274728e+02	6.117628e+07	5.991601e-02	1.455371e-02
8.252039e-06	1.000000e+00	6.349149e+00	5.390567e+00	6.349149e+00	9.395411e-02	2.752180e-02	6.643231e-02	4.096584e+02	5.595552e+07	5.955739e-02	1.479791e-02
8.581084e-06	1.000000e+00	6.304944e+00	5.311283e+00	6.304944e+00	9.479779e-02	2.787587e-02	6.692192e-02	3.935715e+02	5.140822e+07	5.925279e-02	1.503547e-02
8.923249e-06	1.000000e+00	6.288977e+00	5.255916e+00	6.288977e+00	9.581788e-02	2.823922e-02	6.757866e-02	3.883687e+02	4.808519e+07	5.921552e-02	1.523585e-02
9.279058e-06	1.000000e+00	6.246600e+00	5.182753e+00	6.246600e+00	9.671381e-02	2.861425e-02	6.809957e-02	3.733098e+02	4.411912e+07	5.887654e-02	1.548263e-02
9.649055e-06	1.000000e+00	6.202903e+00	5.110298e+00	6.202903e+00	9.756769e-02	2.899682e-02	6.857086e-02	3.580683e+02	4.049821e+07	5.849008e-02	1.572936e-02
1.003380e-05	1.000000e+00	6.178132e+00	5.053960e+00	6.178132e+00	9.854553e-02	2.938920e-02	6.915633e-02	3.502823e+02	3.769064e+07	5.837455e-02	1.595070e-02
1.043390e-05	1.000000e+00	6.148436e+00	4.995740e+00	6.148436e+00	9.954727e-02	2.979232e-02	6.975496e-02	3.411613e+02	3.489899e+07	5.824085e-02	1.619067e-02
1.084994e-05	1.000000e+00	6.116623e+00	4.938678e+00	6.116623e+00	1.006037e-01	3.020347e-02	7.040021e-02	3.318471e+02	3.220095e+07	5.813942e-02	1.644759e-02
1.128258e-05	1.000000e+00	6.077425e+00	4.877205e+00	6.077425e+00	1.015103e-01	3.062410e-02	7.088616e-02	3.196449e+02	2.965637e+07	5.783104e-02	1.670284e-02
1.173246e-05	1.000000e+00	6.022110e+00	4.806205e+00	6.022110e+00	1.023372e-01	3.105851e-02	7.127868e-02	3.022455e+02	2.692727e+07	5.724103e-02	1.699358e-02
1.220029e-05	1.000000e+00	6.015270e+00	4.770661e+00	6.015270e+00	1.035327e-01	3.150362e-02	7.202905e-02	3.016177e+02	2.535536e+07	5.744767e-02	1.721164e-02
1.268677e-05	1.000000e+00	5.959310e+00	4.702796e+00	5.959310e+00	1.043676e-01	3.195989e-02	7.240767e-02	2.850105e+02	2.301618e+07	5.688163e-02	1.751336e-02
1.319264e-05	1.000000e+00	5.926885e+00	4.653129e+00	5.926885e+00	1.054138e-01	3.242643e-02	7.298733e-02	2.764592e+02	2.123951e+07	5.670090e-02	1.778570e-02
1.371869e-05	1.000000e+00	5.903691e+00	4.610695e+00	5.903691e+00	1.065183e-01	3.290475e-02	7.361358e-02	2.708412e+02	1.975118e+07	5.664844e-02	1.804267e-02
1.426571e-05	1.000000e+00	5.858348e+00	4.555337e+00	5.858348e+00	1.075176e-01	3.339552e-02	7.412208e-02	2.592768e+02	1.804537e+07	5.636103e-02	1.835289e-02
1.483455e-05	1.000000e+00	5.832707e+00	4.514397e+00	5.832707e+00	1.086466e-01	3.390136e-02	7.474522e-02	2.530565e+02	1.671618e+07	5.622867e-02	1.862713e-02
1.542607e-05	1.000000e+00	5.798413e+00	4.470626e+00	5.798413e+00	1.097409e-01	3.445860e-02	7.528227e-02	2.449575e+02	1.539036e+07	5.605783e-02	1.892602e-02
1.604117e-05	1.000000e+00	5.744937e+00	4.416701e+00	5.744937e+00	1.106785e-01	3.506973e-02	7.560880e-02	2.317279e+02	1.395280e+07	5.554476e-02	1.926540e-02
1.668081e-05	1.000000e+00	5.707686e+00	4.377153e+00	5.707686e+00	1.118618e-01	3.573819e-02	7.612361e-02	2.236996e+02	1.277192e+07	5.539316e-02	1.959845e-02
1.734594e-05	1.000000e+00	5.658903e+00	4.331574e+00	5.658903e+00	1.129491e-01	3.646280e-02	7.648632e-02	2.129838e+02	1.158597e+07	5.505248e-02	1.995955e-02
1.803760e-05	1.000000e+00	5.603723e+00	4.282772e+00	5.603723e+00	1.138672e-01	3.718274e-02	7.668447e-02	2.007407e+02	1.048678e+07	5.449335e-02	2.031992e-02
1.875684e-05	1.000000e+00	5.557900e+00	4.243174e+00	5.557900e+00	1.150482e-01	3.796831e-02	7.707989e-02	1.918169e+02	9.516728e+06	5.425309e-02	2.069994e-02
1.950476e-05	1.000000e+00	5.508606e+00	4.202933e+00	5.508606e+00	1.162387e-01	3.879169e-02	7.744705e-02	1.823038e+02	8.590949e+06	5.391114e-02	2.110130e-02
2.028250e-05	1.000000e+00	5.474366e+00	4.172378e+00	5.474366e+00	1.174310e-01	3.955594e-02	7.787504e-02	1.763255e+02	7.895898e+06	5.379442e-02	2.145107e-02
2.109125e-05	1.000000e+00	5.417670e+00	4.131060e+00	5.417670e+00	1.187077e-01	4.046156e-02	7.824615e-02	1.662865e+02	7.054437e+06	5.344234e-02	2.191121e-02
2.193225e-05	1.000000e+00	5.387673e+00	4.106340e+00	5.387673e+00	1.200672e-01	4.130848e-02	7.875867e-02	1.617095e+02	6.480591e+06	5.343439e-02	2.228553e-02
2.280678e-05	1.000000e+00	5.324339e+00	4.061952e+00	5.324339e+00	1.211732e-01	4.220610e-02	7.896711e-02	1.510111e+02	5.780639e+06	5.293850e-02	2.275836e-02
2.371619e-05	1.000000e+00	5.280903e+00	4.032640e+00	5.280903e+00	1.226210e-01	4.317996e-02	7.944101e-02	1.446685e+02	5.218555e+06	5.283531e-02	2.321970e-02
2.466186e-05	1.000000e+00	5.227095e+00	3.996226e+00	5.227095e+00	1.238099e-01	4.409479e-02	7.971515e-02	1.365679e+02	4.694304e+06	5.249741e-02	2.368618e-02
2.564524e-05	1.000000e+00	5.187214e+00	3.972203e+00	5.187214e+00	1.254879e-01	4.516833e-02	8.031957e-02	1.317745e+02	4.234695e+06	5.263223e-02	2.419177e-02
2.666782e-05	1.000000e+00	5.137860e+00	3.941604e+00	5.137860e+00	1.268738e-01	4.619196e-02	8.068188e-02	1.249695e+02	3.801398e+06	5.235811e-02	2.469391e-02
2.773119e-05	1.000000e+00	5.078751e+00	3.906601e+00	5.078751e+00	1.283374e-01	4.726298e-02	8.107441e-02	1.174171e+02	3.372602e+06	5.212402e-02	2.526948e-02
2.883695e-05	1.000000e+00	5.041923e+00	3.886164e+00	5.041923e+00	1.299747e-01	4.836857e-02	8.160611e-02	1.133632e+02	3.056174e+06	5.218940e-02	2.577879e-02
2.998680e-05	1.000000e+00	4.998339e+00	3.860195e+00	4.998339e+00	1.312893e-01	4.931197e-02	8.197734e-02	1.082991e+02	2.776374e+06	5.206998e-02	2.626659e-02
3.118251e-05	1.000000e+00	4.946349e+00	3.832439e+00	4.946349e+00	1.329398e-01	5.050468e-02	8.243514e-02	1.026167e+02	2.471397e+06	5.198587e-02	2.687635e-02
3.242589e-05	1.000000e+00	4.899583e+00	3.809609e+00	4.899583e+00	1.347334e-01	5.175857e-02	8.297485e-02	9.806843e+01	2.208781e+06	5.209845e-02	2.749895e-02
3.371886e-05	1.000000e+00	4.862661e+00	3.792292e+00	4.862661e+00	1.364790e-01	5.295436e-02	8.352463e-02	9.459467e+01	1.997734e+06	5.219006e-02	2.806673e-02
3.506337e-05	1.000000e+00	4.813377e+00	3.767757e+00	4.813377e+00	1.381040e-01	5.414680e-02	8.395718e-02	8.986190e+01	1.788729e+06	5.216959e-02	2.869170e-02
3.646150e-05	1.000000e+00	4.766338e+00	3.745069e+00	4.766338e+00	1.397709e-01	5.537912e-02	8.439176e-02	8.558608e+01	1.604426e+06	5.218794e-02	2.932458e-02
3.791538e-05	1.000000e+00	4.725718e+00	3.725878e+00	4.725718e+00	1.413101e-01	5.651637e-02	8.479370e-02	8.207751e+01	1.456661e+06	5.223678e-02	2.990235e-02
3.942724e-05	1.000000e+00	4.679526e+00	3.707783e+00	4.679526e+00	1.434807e-01	5.801293e-02	8.546775e-02	7.855918e+01	1.291903e+06	5.251447e-02	3.066137e-02
4.099937e-05	1.000000e+00	4.635172e+00	3.689990e+00	4.635172e+00	1.454981e-01	5.941474e-02	8.608334e-02	7.528718e+01	1.154609e+06	5.278165e-02	3.139000e-02
4.263420e-05	1.000000e+00	4.590378e+00	3.670855e+00	4.590378e+00	1.472770e-01	6.073292e-02	8.654409e-02	7.187842e+01	1.037346e+06	5.289903e-02	3.208386e-02
4.433421e-05	1.000000e+00	4.555576e+00	3.660104e+00	4.555576e+00	1.493749e-01	6.218145e-02	8.719350e-02	6.970538e+01	9.372976e+05	5.328942e-02	3.278947e-02
4.610201e-05	1.000000e+00	4.501693e+00	3.635772e+00	4.501693e+00	1.511104e-01	6.354064e-02	8.756978e-02	6.580017e+01	8.351317e+05	5.338742e-02	3.356746e-02
4.794030e-05	1.000000e+00	4.463942e+00	3.623964e+00	4.463942e+00	1.532654e-01	6.506966e-02	8.819577e-02	6.353146e+01	7.512213e+05	5.376345e-02	3.433409e-02
4.985189e-05	1.000000e+00	4.419268e+00	3.607860e+00	4.419268e+00	1.554066e-01	6.661357e-02	8.879307e-02	6.082797e+01	6.710508e+05	5.413059e-02	3.516570e-02
5.183970e-05	1.000000e+00	4.378724e+00	3.594889e+00	4.378724e+00	1.575908e-01	6.818007e-02	8.941072e-02	5.859506e+01	6.028466e+05	5.460275e-02	3.599012e-02
5.390677e-05	1.000000e+00	4.342465e+00	3.585900e+00	4.342465e+00	1.600462e-01	6.987454e-02	9.017164e-02	5.683930e+01	5.412801e+05	5.521516e-02	3.685607e-02
5.605627e-05	1.000000e+00	4.304897e+00	3.575505e+00	4.304897e+00	1.622922e-01	7.148770e-02	9.080447e-02	5.492461e+01	4.878420e+05	5.572429e-02	3.769943e-02
5.829148e-05	1.000000e+00	4.261124e+00	3.561230e+00	4.261124e+00	1.646208e-01	7.317998e-02	9.144079e-02	5.269700e+01	4.358758e+05	5.626736e-02	3.863318e-02
6.061582e-05	1.000000e+00	4.219038e+00	3.548259e+00	4.219038e+00	1.669656e-01	7.487818e-02	9.208744e-02	5.068785e+01	3.906327e+05	5.687588e-02	3.957434e-02
6.303284e-05	1.000000e+00	4.184179e+00	3.540883e+00	4.184179e+00	1.694329e-01	7.664013e-02	9.279280e-02	4.919325e+01	3.523030e+05	5.753679e-02	4.049371e-02
6.554623e-05	1.000000e+00	4.154271e+00	3.537727e+00	4.154271e+00	1.720586e-01	7.847722e-02	9.358138e-02	4.816053e+01	3.193812e+05	5.838598e-02	4.141728e-02
6.815985e-05	1.000000e+00	4.108777e+00	3.522722e+00	4.108777e+00	1.744785e-01	8.027538e-02	9.420316e-02	4.610029e+01	2.850976e+05	5.905164e-02	4.246484e-02
7.087768e-05	1.000000e+00	4.078998e+00	3.520335e+00	4.078998e+00	1.772645e-01	8.221562e-02	9.504892e-02	4.515978e+01	2.580136e+05	5.998953e-02	4.345786e-02
7.370388e-05	1.000000e+00	4.030668e+00	3.502261e+00	4.030668e+00	1.793403e-01	8.390494e-02	9.543534e-02	4.282405e+01	2.308333e+05	6.038012e-02	4.449394e-02
7.664278e-05	1.000000e+00	3.997459e+00	3.498242e+00	3.997459e+00	1.824854e-01	8.605966e-02	9.642579e-02	4.194278e+01	2.072603e+05	6.163512e-02	4.565036e-02
7.969886e-05	1.000000e+00	3.958763e+00	3.488660e+00	3.958763e+00	1.850105e-01	8.795585e-02	9.705466e-02	4.045536e+01	1.866354e+05	6.241222e-02	4.673442e-02
8.287680e-05	1.000000e+00	3.924389e+00	3.483060e+00	3.924389e+00	1.879740e-01	9.006463e-02	9.790932e-02	3.946423e+01	1.681571e+05	6.359671e-02	4.789891e-02
8.618146e-05	1.000000e+00	3.891402e+00	3.478683e+00	3.891402e+00	1.908801e-01	9.216817e-02	9.871192e-02	3.846394e+01	1.517926e+05	6.465685e-02	4.905175e-02
8.961789e-05	1.000000e+00	3.856857e+00	3.473491e+00	3.856857e+00	1.940298e-01	9.441190e-02	9.961792e-02	3.753158e+01	1.364754e+05	6.596605e-02	5.030775e-02
9.319135e-05	1.000000e+00	3.824192e+00	3.469557e+00	3.824192e+00	1.970886e-01	9.662721e-02	1.004614e-01	3.668960e+01	1.233774e+05	6.728773e-02	5.153731e-02
9.690730e-05	1.000000e+00	3.792636e+00	3.466547e+00	3.792636e+00	2.001812e-01	9.887104e-02	1.013101e-01	3.585000e+01	1.115252e+05	6.852907e-02	5.278155e-02
1.007714e-04	1.000000e+00	3.759396e+00	3.461999e+00	3.759396e+00	2.031966e-01	1.011028e-01	1.020939e-01	3.492014e+01	1.008076e+05	6.975526e-02	5.405034e-02
1.047896e-04	1.000000e+00	3.736434e+00	3.466547e+00	3.736434e+00	2.065722e-01	1.035156e-01	1.030566e-01	3.467708e+01	9.218988e+04	7.142449e-02	5.528592e-02
1.089680e-04	1.000000e+00	3.695420e+00	3.455392e+00	3.695420e+00	2.097311e-01	1.058709e-01	1.038602e-01	3.339781e+01	8.230077e+04	7.269259e-02	5.675433e-02
1.133131e-04	1.000000e+00	3.667038e+00	3.455217e+00	3.667038e+00	2.130483e-01	1.083052e-01	1.047431e-01	3.281699e+01	7.476669e+04	7.423575e-02	5.809821e-02
1.178314e-04	1.000000e+00	3.635761e+00	3.452531e+00	3.635761e+00	2.164899e-01	1.108258e-01	1.056640e-01	3.213334e+01	6.757215e+04	7.587005e-02	5.954458e-02
1.225298e-04	1.000000e+00	3.607467e+00	3.452554e+00	3.607467e+00	2.200759e-01	1.134404e-01	1.066356e-01	3.164510e+01	6.129766e+04	7.769372e-02	6.100566e-02
1.274156e-04	1.000000e+00	3.575152e+00	3.448834e+00	3.575152e+00	2.236317e-01	1.160647e-01	1.075670e-01	3.093314e+01	5.530406e+04	7.944068e-02	6.255167e-02
1.324962e-04	1.000000e+00	3.544751e+00	3.446599e+00	3.544751e+00	2.271261e-01	1.186707e-01	1.084554e-01	3.030219e+01	5.013476e+04	8.121508e-02	6.407392e-02
1.377794e-04	1.000000e+00	3.522888e+00	3.452626e+00	3.522888e+00	2.310153e-01	1.215114e-01	1.095039e-01	3.013641e+01	4.580235e+04	8.330841e-02	6.557555e-02
1.432733e-04	1.000000e+00	3.487806e+00	3.445971e+00	3.487806e+00	2.346494e-01	1.242377e-01	1.104117e-01	2.929129e+01	4.117572e+04	8.512716e-02	6.727708e-02
1.489862e-04	1.000000e+00	3.462020e+00	3.448476e+00	3.462020e+00	2.385112e-01	1.271066e-01	1.114046e-01	2.892005e+01	3.746754e+04	8.722527e-02	6.889365e-02
1.549270e-04	1.000000e+00	3.454878e+00	3.454878e+00	3.439247e+00	2.425861e-01	1.301168e-01	1.124693e-01	2.880528e+01	3.428806e+04	8.778084e-02	7.021552e-02
1.611046e-04	1.000000e+00	3.448987e+00	3.448987e+00	3.405241e+00	2.464802e-01	1.330496e-01	1.134305e-01	2.804025e+01	3.082280e+04	8.618176e-02	7.146450e-02
1.675285e-04	1.000000e+00	3.452626e+00	3.452626e+00	3.380441e+00	2.505892e-01	1.361271e-01	1.144621e-01	2.778863e+01	2.812261e+04	8.495929e-02	7.257930e-02
1.742086e-04	1.000000e+00	3.452300e+00	3.452300e+00	3.352633e+00	2.547686e-01	1.392685e-01	1.155002e-01	2.738981e+01	2.551873e+04	8.377953e-02	7.379680e-02
1.811551e-04	1.000000e+00	3.456298e+00	3.456298e+00	3.328391e+00	2.589934e-01	1.424617e-01	1.165317e-01	2.709877e+01	2.325445e+04	8.241100e-02	7.493377e-02
1.883785e-04	1.000000e+00	3.459365e+00	3.459365e+00	3.305160e+00	2.633170e-01	1.457353e-01	1.175817e-01	2.682399e+01	2.118990e+04	8.121437e-02	7.611716e-02
1.958900e-04	1.000000e+00	3.465561e+00	3.465561e+00	3.279889e+00	2.676725e-01	1.490539e-01	1.186186e-01	2.667609e+01	1.941348e+04	8.004714e-02	7.723786e-02
2.037010e-04	1.000000e+00	3.462067e+00	3.462067e+00	3.254752e+00	2.721254e-01	1.524525e-01	1.196729e-01	2.616574e+01	1.753427e+04	7.891268e-02	7.860200e-02
2.118234e-04	1.000000e+00	3.466189e+00	3.466189e+00	3.229601e+00	2.766222e-01	1.559017e-01	1.207205e-01	2.593167e+01	1.601015e+04	7.774283e-02	7.980585e-02
2.202698e-04	1.000000e+00	3.475409e+00	3.475409e+00	3.207528e+00	2.812834e-01	1.594836e-01	1.217998e-01	2.591244e+01	1.471595e+04	7.666021e-02	8.093532e-02
2.290529e-04	1.000000e+00	3.478847e+00	3.478847e+00	3.185161e+00	2.860563e-01	1.631675e-01	1.228888e-01	2.568418e+01	1.340936e+04	7.561022e-02	8.222734e-02
2.381862e-04	1.000000e+00	3.481271e+00	3.481271e+00	3.162254e+00	2.909056e-01	1.669291e-01	1.239764e-01	2.546299e+01	1.222220e+04	7.469846e-02	8.356304e-02
2.476838e-04	1.000000e+00	3.486549e+00	3.486549e+00	3.139878e+00	2.957433e-01	1.706961e-01	1.250472e-01	2.527950e+01	1.117362e+04	7.360053e-02	8.482408e-02
2.575600e-04	1.000000e+00	3.494063e+00	3.494063e+00	3.119210e+00	3.007484e-01	1.746153e-01	1.261331e-01	2.528142e+01	1.027507e+04	7.281801e-02	8.607411e-02
2.678300e-04	1.000000e+00	3.495074e+00	3.495074e+00	3.098675e+00	3.058101e-01	1.785976e-01	1.272126e-01	2.494969e+01	9.328371e+03	7.175868e-02	8.749747e-02
2.785096e-04	1.000000e+00	3.497637e+00	3.497637e+00	3.077597e+00	3.109516e-01	1.826537e-01	1.282978e-01	2.467858e+01	8.488997e+03	7.071927e-02	8.890333e-02
2.896150e-04	1.000000e+00	3.503964e+00	3.503964e+00	3.058543e+00	3.162387e-01	1.868570e-01	1.293817e-01	2.465690e+01	7.795848e+03	7.002153e-02	9.025170e-02
3.011632e-04	1.000000e+00	3.510302e+00	3.510302e+00	3.039038e+00	3.215900e-01	1.911214e-01	1.304686e-01	2.451793e+01	7.128060e+03	6.900054e-02	9.161318e-02
3.131719e-04	1.000000e+00	3.515395e+00	3.515395e+00	3.019159e+00	3.269719e-01	1.954376e-01	1.315343e-01	2.437993e+01	6.523493e+03	6.811663e-02	9.301143e-02
3.256594e-04	1.000000e+00	3.524350e+00	3.524350e+00	3.001064e+00	3.325438e-01	1.999290e-01	1.326148e-01	2.444501e+01	6.010993e+03	6.743517e-02	9.435606e-02
3.386449e-04	1.000000e+00	3.529211e+00	3.529211e+00	2.982909e+00	3.381664e-01	2.044926e-01	1.336738e-01	2.428082e+01	5.490490e+03	6.652219e-02	9.581927e-02
3.521482e-04	1.000000e+00	3.533138e+00	3.533138e+00	2.964382e+00	3.439007e-01	2.091559e-01	1.347448e-01	2.412782e+01	5.015948e+03	6.573645e-02	9.733575e-02
3.661898e-04	1.000000e+00	3.541706e+00	3.541706e+00	2.945750e+00	3.496940e-01	2.138997e-01	1.357943e-01	2.414956e+01	4.618155e+03	6.500373e-02	9.873604e-02
3.807914e-04	1.000000e+00	3.548471e+00	3.548471e+00	2.928139e+00	3.556371e-01	2.187891e-01	1.368480e-01	2.409985e+01	4.236224e+03	6.425383e-02	1.002226e-01
3.959753e-04	1.000000e+00	3.556734e+00	3.556734e+00	2.910548e+00	3.616773e-01	2.237869e-01	1.378904e-01	2.412150e+01	3.897609e+03	6.356805e-02	1.016880e-01
4.117645e-04	1.000000e+00	3.559783e+00	3.559783e+00	2.892176e+00	3.677610e-01	2.288416e-01	1.389194e-01	2.397332e+01	3.563689e+03	6.290740e-02	1.033099e-01
4.281834e-04	1.000000e+00	3.569984e+00	3.569984e+00	2.873597e+00	3.739385e-01	2.340021e-01	1.399364e-01	2.403625e+01	3.287502e+03	6.217655e-02	1.047451e-01
4.452569e-04	1.000000e+00	3.572405e+00	3.572405e+00	2.856255e+00	3.802837e-01	2.393303e-01	1.409534e-01	2.386509e+01	3.000714e+03	6.152491e-02	1.064503e-01
4.630113e-04	1.000000e+00	3.578206e+00	3.578206e+00	2.837274e+00	3.866363e-01	2.446877e-01	1.419486e-01	2.378215e+01	2.752567e+03	6.081565e-02	1.080531e-01
4.814735e-04	1.000000e+00	3.586231e+00	3.586231e+00	2.819819e+00	3.931862e-01	2.502535e-01	1.429327e-01	2.386849e+01	2.539998e+03	6.035659e-02	1.096377e-01
5.006720e-04	1.000000e+00	3.602196e+00	3.602196e+00	2.803032e+00	4.000287e-01	2.561187e-01	1.439100e-01	2.420626e+01	2.363045e+03	5.986630e-02	1.110513e-01
5.206360e-04	1.000000e+00	3.611202e+00	3.611202e+00	2.786190e+00	4.068363e-01	2.619788e-01	1.448575e-01	2.431032e+01	2.181184e+03	5.937767e-02	1.126595e-01
5.413960e-04	1.000000e+00	3.617829e+00	3.617829e+00	2.769380e+00	4.137405e-01	2.679349e-01	1.458056e-01	2.433031e+01	2.006815e+03	5.888423e-02	1.143616e-01
5.629838e-04	1.000000e+00	3.627091e+00	3.627091e+00	2.752602e+00	4.207170e-01	2.739853e-01	1.467317e-01	2.442907e+01	1.853346e+03	5.837217e-02	1.159930e-01
5.854325e-04	1.000000e+00	3.640154e+00	3.640154e+00	2.735847e+00	4.278680e-01	2.802127e-01	1.476553e-01	2.468247e+01	1.721232e+03	5.792698e-02	1.175412e-01
6.087762e-04	1.000000e+00	3.644577e+00	3.644577e+00	2.719138e+00	4.350499e-01	2.864920e-01	1.485579e-01	2.464913e+01	1.581635e+03	5.749861e-02	1.193691e-01
6.330508e-04	1.000000e+00	3.654963e+00	3.654963e+00	2.702497e+00	4.424158e-01	2.929822e-01	1.494336e-01	2.477338e+01	1.461613e+03	5.697199e-02	1.210452e-01
6.582933e-04	1.000000e+00	3.661747e+00	3.661747e+00	2.685947e+00	4.498260e-01	2.995238e-01	1.503022e-01	2.478745e+01	1.345889e+03	5.647830e-02	1.228446e-01
6.845423e-04	1.000000e+00	3.671914e+00	3.671914e+00	2.669298e+00	4.573290e-01	3.061807e-01	1.511483e-01	2.491393e+01	1.245370e+03	5.598488e-02	1.245478e-01
7.118380e-04	1.000000e+00	3.678700e+00	3.678700e+00	2.652730e+00	4.650227e-01	3.130425e-01	1.519802e-01	2.495523e+01	1.147601e+03	5.556243e-02	1.264095e-01
7.402221e-04	1.000000e+00	3.690344e+00	3.690344e+00	2.636019e+00	4.727600e-01	3.199742e-01	1.527859e-01	2.516195e+01	1.065468e+03	5.514434e-02	1.281073e-01
7.697380e-04	1.000000e+00	3.697743e+00	3.697743e+00	2.619480e+00	4.806423e-01	3.270698e-01	1.535725e-01	2.524222e+01	9.840510e+02	5.476907e-02	1.299826e-01
8.004309e-04	1.000000e+00	3.704110e+00	3.704110e+00	2.602859e+00	4.886232e-01	3.342720e-01	1.543512e-01	2.522665e+01	9.057100e+02	5.426646e-02	1.319138e-01
8.323475e-04	1.000000e+00	3.710546e+00	3.710546e+00	2.586346e+00	4.966083e-01	3.414998e-01	1.551085e-01	2.522806e+01	8.352458e+02	5.380046e-02	1.338370e-01
8.655369e-04	1.000000e+00	3.719806e+00	3.719806e+00	2.569756e+00	5.048436e-01	3.490151e-01	1.558285e-01	2.535692e+01	7.732365e+02	5.340552e-02	1.357177e-01
9.000496e-04	1.000000e+00	3.728499e+00	3.728499e+00	2.553248e+00	5.131044e-01	3.565549e-01	1.565495e-01	2.545123e+01	7.156160e+02	5.298219e-02	1.376169e-01
9.359385e-04	1.000000e+00	3.739068e+00	3.739068e+00	2.536714e+00	5.215418e-01	3.643061e-01	1.572357e-01	2.562685e+01	6.641244e+02	5.259807e-02	1.394845e-01
9.732585e-04	1.000000e+00	3.749963e+00	3.749963e+00	2.520092e+00	5.301189e-01	3.722116e-01	1.579073e-01	2.581792e+01	6.166726e+02	5.222487e-02	1.413664e-01
1.012067e-03	1.000000e+00	3.754434e+00	3.754434e+00	2.503537e+00	5.385262e-01	3.799750e-01	1.585513e-01	2.572765e+01	5.680228e+02	5.173316e-02	1.434374e-01
1.052422e-03	1.000000e+00	3.761550e+00	3.761550e+00	2.487098e+00	5.473827e-01	3.882072e-01	1.591755e-01	2.578988e+01	5.248004e+02	5.136963e-02	1.455205e-01
1.094387e-03	1.000000e+00	3.771840e+00	3.771840e+00	2.470505e+00	5.561915e-01	3.964090e-01	1.597825e-01	2.593523e+01	4.872683e+02	5.095834e-02	1.474590e-01
1.138025e-03	1.000000e+00	3.780423e+00	3.780423e+00	2.453930e+00	5.650777e-01	4.047194e-01	1.603583e-01	2.602416e+01	4.516850e+02	5.055522e-02	1.494747e-01
1.183403e-03	1.000000e+00	3.788143e+00	3.788143e+00	2.437450e+00	5.740009e-01	4.130892e-01	1.609118e-01	2.606527e+01	4.183109e+02	5.012123e-02	1.515257e-01
1.230590e-03	1.000000e+00	3.795105e+00	3.795105e+00	2.420971e+00	5.830392e-01	4.215999e-01	1.614392e-01	2.607029e+01	3.869521e+02	4.967276e-02	1.536293e-01
1.279659e-03	1.000000e+00	3.801838e+00	3.801838e+00	2.404491e+00	5.921994e-01	4.302513e-01	1.619481e-01	2.605431e+01	3.577173e+02	4.920427e-02	1.557666e-01
1.330685e-03	1.000000e+00	3.810255e+00	3.810255e+00	2.387938e+00	6.014534e-01	4.390241e-01	1.624293e-01	2.612932e+01	3.319848e+02	4.880328e-02	1.578512e-01
1.383745e-03	1.000000e+00	3.815543e+00	3.815543e+00	2.371404e+00	6.105459e-01	4.476610e-01	1.628849e-01	2.603246e+01	3.068482e+02	4.828640e-02	1.600155e-01
1.438921e-03	1.000000e+00	3.822834e+00	3.822834e+00	2.354951e+00	6.199182e-01	4.565955e-01	1.633227e-01	2.603869e+01	2.844115e+02	4.783910e-02	1.621619e-01
1.496297e-03	1.000000e+00	3.828872e+00	3.828872e+00	2.338548e+00	6.293259e-01	4.656003e-01	1.637256e-01	2.597626e+01	2.631472e+02	4.734928e-02	1.643632e-01
1.555961e-03	1.000000e+00	3.838443e+00	3.838443e+00	2.322053e+00	6.388076e-01	4.746998e-01	1.641078e-01	2.608374e+01	2.451995e+02	4.695541e-02	1.664236e-01
1.618004e-03	1.000000e+00	3.842302e+00	3.842302e+00	2.305572e+00	6.482622e-01	4.837996e-01	1.644626e-01	2.596252e+01	2.267741e+02	4.650293e-02	1.687171e-01
1.682521e-03	1.000000e+00	3.850248e+00	3.850248e+00	2.289079e+00	6.577388e-01	4.929464e-01	1.647925e-01	2.593431e+01	2.106723e+02	4.597509e-02	1.708303e-01
1.749610e-03	1.000000e+00	3.856188e+00	3.856188e+00	2.272637e+00	6.673440e-01	5.022526e-01	1.650913e-01	2.585058e+01	1.953087e+02	4.547476e-02	1.730579e-01
1.819375e-03	1.000000e+00	3.860513e+00	3.860513e+00	2.256291e+00	6.769370e-01	5.115640e-01	1.653730e-01	2.570019e+01	1.807986e+02	4.495754e-02	1.753490e-01
1.891921e-03	1.000000e+00	3.867127e+00	3.867127e+00	2.239870e+00	6.865629e-01	5.209365e-01	1.656264e-01	2.563751e+01	1.680638e+02	4.446568e-02	1.775382e-01
1.967361e-03	1.000000e+00	3.873104e+00	3.873104e+00	2.223391e+00	6.961411e-01	5.302925e-01	1.658486e-01	2.552226e+01	1.561107e+02	4.392527e-02	1.797372e-01
2.045808e-03	1.000000e+00	3.876632e+00	3.876632e+00	2.207066e+00	7.057909e-01	5.397476e-01	1.660433e-01	2.534059e+01	1.446893e+02	4.341456e-02	1.820629e-01
2.127383e-03	1.000000e+00	3.882181e+00	3.882181e+00	2.190749e+00	7.154517e-01	5.492315e-01	1.662202e-01	2.520893e+01	1.344784e+02	4.288119e-02	1.842912e-01
2.212211e-03	1.000000e+00	3.887222e+00	3.887222e+00	2.174374e+00	7.251193e-01	5.587542e-01	1.663651e-01	2.505553e+01	1.249845e+02	4.234461e-02	1.865392e-01
2.300422e-03	1.000000e+00	3.889549e+00	3.889549e+00	2.158034e+00	7.347267e-01	5.682493e-01	1.664774e-01	2.479191e+01	1.157926e+02	4.177391e-02	1.888977e-01
2.392150e-03	1.000000e+00	3.894825e+00	3.894825e+00	2.141803e+00	7.444079e-01	5.778344e-01	1.665736e-01	2.466212e+01	1.078886e+02	4.127451e-02	1.911274e-01
2.487535e-03	1.000000e+00	3.899145e+00	3.899145e+00	2.125501e+00	7.539589e-01	5.873242e-01	1.666347e-01	2.445632e+01	1.003813e+02	4.070382e-02	1.933652e-01
2.586724e-03	1.000000e+00	3.902607e+00	3.902607e+00	2.109268e+00	7.634796e-01	5.968053e-01	1.666744e-01	2.421230e+01	9.333591e+01	4.011931e-02	1.956333e-01
2.689868e-03	1.000000e+00	3.905035e+00	3.905035e+00	2.092925e+00	7.730167e-01	6.063354e-01	1.666813e-01	2.395132e+01	8.677306e+01	3.956364e-02	1.979539e-01
2.797125e-03	1.000000e+00	3.907436e+00	3.907436e+00	2.076777e+00	7.824615e-01	6.157977e-01	1.666638e-01	2.366681e+01	8.069098e+01	3.897369e-02	2.002493e-01
2.908659e-03	1.000000e+00	3.910273e+00	3.910273e+00	2.060627e+00	7.919559e-01	6.253365e-01	1.666194e-01	2.341354e+01	7.515570e+01	3.841693e-02	2.025321e-01
3.024640e-03	1.000000e+00	3.912382e+00	3.912382e+00	2.044505e+00	8.012646e-01	6.347086e-01	1.665560e-01	2.311269e+01	6.997947e+01	3.782122e-02	2.048023e-01
3.145245e-03	1.000000e+00	3.913457e+00	3.913457e+00	2.028374e+00	8.105697e-01	6.441031e-01	1.664666e-01	2.277461e+01	6.508774e+01	3.721681e-02	2.071237e-01
3.270660e-03	1.000000e+00	3.916916e+00	3.916916e+00	2.012249e+00	8.197000e-01	6.533525e-01	1.663475e-01	2.254136e+01	6.091236e+01	3.667329e-02	2.092718e-01
3.401075e-03	1.000000e+00	3.919999e+00	3.919999e+00	1.996241e+00	8.289281e-01	6.627422e-01	1.661859e-01	2.229481e+01	5.696649e+01	3.612975e-02	2.114613e-01
3.536691e-03	1.000000e+00	3.919858e+00	3.919858e+00	1.980236e+00	8.378149e-01	6.717997e-01	1.660152e-01	2.190662e+01	5.306827e+01	3.550706e-02	2.137360e-01
3.677714e-03	1.000000e+00	3.919593e+00	3.919593e+00	1.964738e+00	8.465031e-01	6.807344e-01	1.657687e-01	2.155632e+01	4.959430e+01	3.495112e-02	2.159671e-01
3.824361e-03	1.000000e+00	3.919742e+00	3.919742e+00	1.949507e+00	8.545862e-01	6.891511e-01	1.654351e-01	2.121731e+01	4.654906e+01	3.439493e-02	2.180211e-01
3.976855e-03	1.000000e+00	3.920128e+00	3.920128e+00	1.934590e+00	8.622485e-01	6.972346e-01	1.650140e-01	2.091725e+01	4.388765e+01	3.389182e-02	2.199542e-01
4.135430e-03	1.000000e+00	3.921475e+00	3.921475e+00	1.919883e+00	8.693867e-01	7.048824e-01	1.645043e-01	2.065796e+01	4.159322e+01	3.341421e-02	2.216989e-01
4.300327e-03	1.000000e+00	3.920840e+00	3.920840e+00	1.905266e+00	8.761074e-01	7.122003e-01	1.639071e-01	2.036379e+01	3.945226e+01	3.296510e-02	2.234489e-01
4.471800e-03	1.000000e+00	3.920484e+00	3.920484e+00	1.890695e+00	8.822689e-01	7.190349e-01	1.632341e-01	2.009004e+01	3.758164e+01	3.253668e-02	2.250408e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_03_1.0e_neg_01_1.0e_pos_06.csv <==
4.673108e-20	1.000000e+06	5.175036e+01	1.470132e+01	5.175036e+01	6.661997e-04	1.484932e-10	6.661996e-04	2.145107e+00	1.634657e+16	8.669085e-09	1.287333e-05
4.859445e-20	1.000000e+06	5.154882e+01	1.463193e+01	5.154882e+01	6.740815e-04	1.500515e-10	6.740813e-04	-1.250642e+00	-8.986092e+15	-5.153834e-09	1.307656e-05
5.053213e-20	1.000000e+06	5.134932e+01	1.456332e+01	5.134932e+01	6.820518e-04	1.516552e-10	6.820516e-04	1.068633e+00	7.240056e+15	4.490003e-09	1.328259e-05
5.254706e-20	1.000000e+06	5.114828e+01	1.449504e+01	5.114828e+01	6.901258e-04	1.533066e-10	6.901256e-04	2.243484e+00	1.433117e+16	9.613001e-09	1.349265e-05
5.464235e-20	1.000000e+06	5.094879e+01	1.442713e+01	5.094879e+01	6.982191e-04	1.550041e-10	6.982189e-04	2.826481e+00	1.703286e+16	1.235003e-08	1.370433e-05
5.682117e-20	1.000000e+06	5.075109e+01	1.436027e+01	5.075109e+01	7.064186e-04	1.567383e-10	7.064184e-04	-1.735993e+00	-9.868190e+15	-7.734145e-09	1.391928e-05
5.908688e-20	1.000000e+06	5.055246e+01	1.429429e+01	5.055246e+01	7.147852e-04	1.585026e-10	7.147850e-04	1.484904e+01	7.958308e+16	6.746494e-08	1.413947e-05
6.144294e-20	1.000000e+06	5.035520e+01	1.422778e+01	5.035520e+01	7.231772e-04	1.603170e-10	7.231770e-04	1.960003e+01	9.909076e+16	9.080842e-08	1.436152e-05
6.389293e-20	1.000000e+06	5.015546e+01	1.416345e+01	5.015546e+01	7.317618e-04	1.621530e-10	7.317617e-04	-1.885947e+00	-8.988362e+15	-8.913118e-09	1.458987e-05
6.644063e-20	1.000000e+06	4.996209e+01	1.409899e+01	4.996209e+01	7.403629e-04	1.640312e-10	7.403628e-04	-1.467097e+00	-6.595316e+15	-7.068824e-09	1.481849e-05
6.908990e-20	1.000000e+06	4.976674e+01	1.403528e+01	4.976674e+01	7.490611e-04	1.659474e-10	7.490609e-04	1.610009e+00	6.827190e+15	7.910856e-09	1.505144e-05
7.184482e-20	1.000000e+06	4.957121e+01	1.397225e+01	4.957121e+01	7.579035e-04	1.678785e-10	7.579033e-04	2.336704e+00	9.344030e+15	1.170974e-08	1.528919e-05
7.470959e-20	1.000000e+06	4.937787e+01	1.391005e+01	4.937787e+01	7.669150e-04	1.698557e-10	7.669148e-04	-5.115734e+00	-1.928288e+16	-2.614191e-08	1.553155e-05
7.768859e-20	1.000000e+06	4.918631e+01	1.384793e+01	4.918631e+01	7.759373e-04	1.718661e-10	7.759372e-04	1.349411e+01	4.797455e+16	7.030954e-08	1.577547e-05
8.078637e-20	1.000000e+06	4.899416e+01	1.378631e+01	4.899416e+01	7.850154e-04	1.739126e-10	7.850153e-04	5.366913e+00	1.800253e+16	2.851636e-08	1.602263e-05
8.400768e-20	1.000000e+06	4.880149e+01	1.372552e+01	4.880149e+01	7.943256e-04	1.759964e-10	7.943254e-04	-2.771631e+00	-8.764815e+15	-1.501971e-08	1.627667e-05
8.735743e-20	1.000000e+06	4.861242e+01	1.366539e+01	4.861242e+01	8.037224e-04	1.781039e-10	8.037222e-04	-1.009313e+01	-3.009509e+16	-5.576749e-08	1.653327e-05
9.084075e-20	1.000000e+06	4.842341e+01	1.360552e+01	4.842341e+01	8.131851e-04	1.802485e-10	8.131849e-04	-3.906311e+00	-1.098550e+16	-2.200803e-08	1.679322e-05
9.446297e-20	1.000000e+06	4.823269e+01	1.354570e+01	4.823269e+01	8.227419e-04	1.824070e-10	8.227417e-04	-3.512126e+00	-9.316483e+15	-2.018151e-08	1.705776e-05
9.822962e-20	1.000000e+06	4.804472e+01	1.348740e+01	4.804472e+01	8.324457e-04	1.846190e-10	8.324455e-04	-3.588920e+00	-8.978095e+15	-2.102939e-08	1.732648e-05
1.021465e-19	1.000000e+06	4.785710e+01	1.342869e+01	4.785710e+01	8.422157e-04	1.868768e-10	8.422155e-04	-4.020675e+00	-9.488169e+15	-2.402473e-08	1.759855e-05
1.062195e-19	1.000000e+06	4.767121e+01	1.337134e+01	4.767121e+01	8.522016e-04	1.891320e-10	8.522014e-04	-5.298640e+00	-1.178834e+16	-3.228305e-08	1.787665e-05
1.104549e-19	1.000000e+06	4.748405e+01	1.331385e+01	4.748405e+01	8.623037e-04	1.914373e-10	8.623035e-04	4.561756e+00	9.568212e+15	2.834553e-08	1.815986e-05
1.148593e-19	1.000000e+06	4.729813e+01	1.325749e+01	4.729813e+01	8.724673e-04	1.937855e-10	8.724671e-04	-3.727102e+00	-7.372684e+15	-2.361798e-08	1.844613e-05
1.194392e-19	1.000000e+06	4.711405e+01	1.320095e+01	4.711405e+01	8.827422e-04	1.961578e-10	8.827420e-04	3.585872e+00	6.689990e+15	2.317043e-08	1.873628e-05
1.242018e-19	1.000000e+06	4.693033e+01	1.314489e+01	4.693033e+01	8.931497e-04	1.985576e-10	8.931495e-04	2.209131e+01	3.886871e+16	1.455609e-07	1.903140e-05
1.291542e-19	1.000000e+06	4.674694e+01	1.308931e+01	4.674694e+01	9.036352e-04	2.009814e-10	9.036350e-04	-5.845448e+00	-9.701794e+15	-3.927745e-08	1.933036e-05
1.343042e-19	1.000000e+06	4.656479e+01	1.303453e+01	4.656479e+01	9.143128e-04	2.034598e-10	9.143126e-04	-3.379304e+01	-5.288754e+16	-2.315422e-07	1.963528e-05
1.396595e-19	1.000000e+06	4.638188e+01	1.298047e+01	4.638188e+01	9.251977e-04	2.059727e-10	9.251975e-04	-6.546869e+01	-9.657417e+16	-4.574917e-07	1.994740e-05
1.452283e-19	1.000000e+06	4.620216e+01	1.292563e+01	4.620216e+01	9.360122e-04	2.085130e-10	9.360120e-04	7.376924e+00	1.026757e+16	5.255997e-08	2.025906e-05
1.510192e-19	1.000000e+06	4.602212e+01	1.287187e+01	4.602212e+01	9.470793e-04	2.110855e-10	9.470791e-04	1.321569e+01	1.734435e+16	9.601697e-08	2.057879e-05
1.570410e-19	1.000000e+06	4.584183e+01	1.281877e+01	4.584183e+01	9.582328e-04	2.136884e-10	9.582325e-04	7.690203e+00	9.518812e+15	5.697960e-08	2.090302e-05
1.633029e-19	1.000000e+06	4.566167e+01	1.276538e+01	4.566167e+01	9.695370e-04	2.163275e-10	9.695368e-04	8.843489e+00	1.032290e+16	6.682760e-08	2.123306e-05
1.698145e-19	1.000000e+06	4.548419e+01	1.271292e+01	4.548419e+01	9.809398e-04	2.189988e-10	9.809396e-04	1.107610e+01	1.219481e+16	8.534454e-08	2.156661e-05
1.765857e-19	1.000000e+06	4.530728e+01	1.266109e+01	4.530728e+01	9.924812e-04	2.216992e-10	9.924809e-04	-6.463011e+00	-6.711561e+15	-5.077927e-08	2.190556e-05
1.836270e-19	1.000000e+06	4.512893e+01	1.260892e+01	4.512893e+01	1.004286e-03	2.244529e-10	1.004286e-03	7.355990e+00	7.200351e+15	5.894638e-08	2.225371e-05
1.909490e-19	1.000000e+06	4.495428e+01	1.255741e+01	4.495428e+01	1.016116e-03	2.272448e-10	1.016116e-03	7.365088e+00	6.799254e+15	6.017470e-08	2.260332e-05
1.985630e-19	1.000000e+06	4.477954e+01	1.250644e+01	4.477954e+01	1.028066e-03	2.300490e-10	1.028066e-03	-7.824367e+00	-6.813086e+15	-6.518418e-08	2.295839e-05
2.064805e-19	1.000000e+06	4.460395e+01	1.245607e+01	4.460395e+01	1.040134e-03	2.328927e-10	1.040134e-03	1.497950e+01	1.230414e+16	1.272688e-07	2.331932e-05
2.147138e-19	1.000000e+06	4.443086e+01	1.240558e+01	4.443086e+01	1.052439e-03	2.357982e-10	1.052439e-03	2.512471e+01	1.945878e+16	2.176550e-07	2.368712e-05
2.232754e-19	1.000000e+06	4.425615e+01	1.235615e+01	4.425615e+01	1.064855e-03	2.387162e-10	1.064854e-03	-1.212368e+01	-8.854881e+15	-1.071168e-07	2.406117e-05
2.321784e-19	1.000000e+06	4.408406e+01	1.230624e+01	4.408406e+01	1.077504e-03	2.416720e-10	1.077504e-03	1.515029e+01	1.043100e+16	1.364910e-07	2.444203e-05
2.414363e-19	1.000000e+06	4.391010e+01	1.225718e+01	4.391010e+01	1.090188e-03	2.446702e-10	1.090188e-03	2.359728e+01	1.532339e+16	2.168359e-07	2.482773e-05
2.510635e-19	1.000000e+06	4.374089e+01	1.220774e+01	4.374089e+01	1.103012e-03	2.477280e-10	1.103012e-03	1.224945e+01	7.502656e+15	1.147545e-07	2.521696e-05
2.610745e-19	1.000000e+06	4.357059e+01	1.215909e+01	4.357059e+01	1.116064e-03	2.508165e-10	1.116064e-03	1.884689e+01	1.088413e+16	1.800378e-07	2.561508e-05
2.714846e-19	1.000000e+06	4.339886e+01	1.211113e+01	4.339886e+01	1.129241e-03	2.539119e-10	1.129241e-03	1.452345e+01	7.909272e+15	1.415042e-07	2.602006e-05
2.823099e-19	1.000000e+06	4.323056e+01	1.206286e+01	4.323056e+01	1.142520e-03	2.570505e-10	1.142520e-03	3.172753e+02	1.629733e+17	3.151906e-06	2.642853e-05
2.935669e-19	1.000000e+06	4.306058e+01	1.201447e+01	4.306058e+01	1.155956e-03	2.602511e-10	1.155955e-03	-1.495221e+01	-7.244354e+15	-1.514947e-07	2.684487e-05
3.052727e-19	1.000000e+06	4.289310e+01	1.196773e+01	4.289310e+01	1.169558e-03	2.634772e-10	1.169558e-03	-2.998703e+01	-1.370329e+16	-3.098045e-07	2.726681e-05
3.174452e-19	1.000000e+06	4.272447e+01	1.192053e+01	4.272447e+01	1.183430e-03	2.667605e-10	1.183430e-03	4.131397e+01	1.779850e+16	4.353160e-07	2.769912e-05
3.301031e-19	1.000000e+06	4.255902e+01	1.187387e+01	4.255902e+01	1.197279e-03	2.700585e-10	1.197279e-03	-1.750758e+02	-7.116205e+16	-1.880873e-06	2.813222e-05
3.432658e-19	1.000000e+06	4.239342e+01	1.182737e+01	4.239342e+01	1.211408e-03	2.734126e-10	1.211408e-03	2.509675e+01	9.619767e+15	2.749264e-07	2.857539e-05
3.569533e-19	1.000000e+06	4.222621e+01	1.178131e+01	4.222621e+01	1.225800e-03	2.767861e-10	1.225800e-03	1.069876e+02	3.865764e+16	1.195403e-06	2.902937e-05
3.711866e-19	1.000000e+06	4.206240e+01	1.173527e+01	4.206240e+01	1.240246e-03	2.802160e-10	1.240246e-03	4.072194e+01	1.387677e+16	4.639269e-07	2.948587e-05
3.859874e-19	1.000000e+06	4.189924e+01	1.168948e+01	4.189924e+01	1.254775e-03	2.837047e-10	1.254775e-03	-4.552594e+01	-1.463626e+16	-5.288344e-07	2.994744e-05
4.013784e-19	1.000000e+06	4.173537e+01	1.164408e+01	4.173537e+01	1.269599e-03	2.872232e-10	1.269599e-03	-6.507491e+01	-1.972789e+16	-7.708742e-07	3.042022e-05
4.173831e-19	1.000000e+06	4.157148e+01	1.159869e+01	4.157148e+01	1.284613e-03	2.907896e-10	1.284613e-03	3.308651e+01	9.457784e+15	3.997280e-07	3.090130e-05
4.340260e-19	1.000000e+06	4.141058e+01	1.155401e+01	4.141058e+01	1.299733e-03	2.944010e-10	1.299733e-03	-7.562120e+01	-2.038792e+16	-9.314897e-07	3.138649e-05
4.513326e-19	1.000000e+06	4.124837e+01	1.150924e+01	4.124837e+01	1.315082e-03	2.980344e-10	1.315082e-03	-4.877653e+01	-1.240070e+16	-6.127287e-07	3.188204e-05
4.693292e-19	1.000000e+06	4.108689e+01	1.146541e+01	4.108689e+01	1.330728e-03	3.016957e-10	1.330728e-03	-6.439405e+01	-1.543117e+16	-8.249365e-07	3.238814e-05
4.880434e-19	1.000000e+06	4.092697e+01	1.142107e+01	4.092697e+01	1.346296e-03	3.054546e-10	1.346295e-03	1.395761e+02	3.155794e+16	1.823283e-06	3.289507e-05
5.075038e-19	1.000000e+06	4.076725e+01	1.137674e+01	4.076725e+01	1.362076e-03	3.092373e-10	1.362076e-03	5.661150e+02	1.207529e+17	7.541176e-06	3.341105e-05
5.277402e-19	1.000000e+06	4.060784e+01	1.133353e+01	4.060784e+01	1.378267e-03	3.130555e-10	1.378267e-03	-2.094283e+02	-4.210832e+16	-2.844967e-06	3.394092e-05
5.487835e-19	1.000000e+06	4.044918e+01	1.129038e+01	4.044918e+01	1.394487e-03	3.169265e-10	1.394486e-03	4.698900e+01	8.910963e+15	6.509366e-07	3.447502e-05
5.706659e-19	1.000000e+06	4.029170e+01	1.124665e+01	4.029170e+01	1.410898e-03	3.208439e-10	1.410897e-03	4.039972e+01	7.226044e+15	5.706787e-07	3.501708e-05
5.934208e-19	1.000000e+06	4.013375e+01	1.120373e+01	4.013375e+01	1.427624e-03	3.247959e-10	1.427623e-03	4.538970e+01	7.654000e+15	6.538828e-07	3.557165e-05
6.170831e-19	1.000000e+06	3.997869e+01	1.116120e+01	3.997869e+01	1.444416e-03	3.288033e-10	1.444416e-03	5.673095e+01	9.023164e+15	8.332370e-07	3.612964e-05
6.416889e-19	1.000000e+06	3.982147e+01	1.111845e+01	3.982147e+01	1.461492e-03	3.328669e-10	1.461492e-03	-8.905152e+01	-1.335547e+16	-1.333970e-06	3.670110e-05
6.672759e-19	1.000000e+06	3.966542e+01	1.107646e+01	3.966542e+01	1.478664e-03	3.369839e-10	1.478663e-03	-6.657694e+01	-9.418389e+15	-1.017079e-06	3.727841e-05
6.938831e-19	1.000000e+06	3.951096e+01	1.103413e+01	3.951096e+01	1.496249e-03	3.411370e-10	1.496249e-03	-7.749318e+01	-1.033341e+16	-1.207166e-06	3.786923e-05
7.215513e-19	1.000000e+06	3.935682e+01	1.099249e+01	3.935682e+01	1.513869e-03	3.453230e-10	1.513869e-03	1.014975e+02	1.276479e+16	1.612302e-06	3.846523e-05
7.503227e-19	1.000000e+06	3.920321e+01	1.095097e+01	3.920321e+01	1.531564e-03	3.496074e-10	1.531564e-03	1.105908e+02	1.312331e+16	1.791440e-06	3.906731e-05
7.802413e-19	1.000000e+06	3.905013e+01	1.090944e+01	3.905013e+01	1.549722e-03	3.539009e-10	1.549722e-03	4.897581e+02	5.479141e+16	8.090225e-06	3.968546e-05
8.113529e-19	1.000000e+06	3.889619e+01	1.086872e+01	3.889619e+01	1.568047e-03	3.582689e-10	1.568047e-03	7.706045e+01	8.128985e+15	1.298338e-06	4.031364e-05
8.437051e-19	1.000000e+06	3.874632e+01	1.082706e+01	3.874632e+01	1.586386e-03	3.626469e-10	1.586386e-03	7.339790e+04	7.305323e+18	1.260731e-03	4.094288e-05
8.773473e-19	1.000000e+06	3.859356e+01	1.078632e+01	3.859356e+01	1.605249e-03	3.671237e-10	1.605248e-03	-1.145101e+03	-1.074316e+17	-2.006139e-05	4.159370e-05
9.123310e-19	1.000000e+06	3.844280e+01	1.074586e+01	3.844280e+01	1.624155e-03	3.716157e-10	1.624155e-03	-1.156267e+02	-1.023106e+16	-2.065733e-06	4.224861e-05
9.487097e-19	1.000000e+06	3.829320e+01	1.070486e+01	3.829320e+01	1.643204e-03	3.761844e-10	1.643204e-03	-1.386166e+02	-1.157065e+16	-2.525213e-06	4.291111e-05
9.865389e-19	1.000000e+06	3.814382e+01	1.066468e+01	3.814382e+01	1.662704e-03	3.808088e-10	1.662704e-03	-1.502936e+02	-1.182675e+16	-2.791971e-06	4.359040e-05
1.025876e-18	1.000000e+06	3.799563e+01	1.062486e+01	3.799563e+01	1.682297e-03	3.854864e-10	1.682296e-03	1.117295e+02	8.291915e+15	2.116367e-06	4.427606e-05
1.066783e-18	1.000000e+06	3.784624e+01	1.058481e+01	3.784624e+01	1.702033e-03	3.902417e-10	1.702032e-03	1.437798e+02	1.006603e+16	2.777637e-06	4.497231e-05
1.109320e-18	1.000000e+06	3.770011e+01	1.054681e+01	3.770011e+01	1.722377e-03	3.950124e-10	1.722377e-03	-1.886559e+02	-1.244598e+16	-3.715770e-06	4.568627e-05
1.153553e-18	1.000000e+06	3.755303e+01	1.050557e+01	3.755303e+01	1.742389e-03	3.998408e-10	1.742389e-03	-1.720079e+02	-1.071081e+16	-3.454733e-06	4.639810e-05
1.199551e-18	1.000000e+06	3.740496e+01	1.046633e+01	3.740496e+01	1.762861e-03	4.047131e-10	1.762861e-03	-1.461928e+02	-8.586875e+15	-2.994824e-06	4.712908e-05
1.247382e-18	1.000000e+06	3.726084e+01	1.042880e+01	3.726084e+01	1.784028e-03	4.096671e-10	1.784028e-03	-1.348100e+02	-7.459567e+15	-2.815467e-06	4.787945e-05
1.297121e-18	1.000000e+06	3.711362e+01	1.038829e+01	3.711362e+01	1.804900e-03	4.146948e-10	1.804900e-03	-1.891704e+02	-9.876136e+15	-4.029748e-06	4.863175e-05
1.348842e-18	1.000000e+06	3.696868e+01	1.034923e+01	3.696868e+01	1.826136e-03	4.197681e-10	1.826136e-03	-3.410136e+02	-1.679212e+16	-7.407867e-06	4.939685e-05
1.402627e-18	1.000000e+06	3.682480e+01	1.031059e+01	3.682480e+01	1.847667e-03	4.248994e-10	1.847667e-03	2.391741e+02	1.110697e+16	5.297897e-06	5.017453e-05
1.458556e-18	1.000000e+06	3.668027e+01	1.027391e+01	3.668027e+01	1.869690e-03	4.300900e-10	1.869690e-03	-7.824011e+03	-3.424373e+17	-1.767494e-04	5.097264e-05
1.516714e-18	1.000000e+06	3.653694e+01	1.023386e+01	3.653694e+01	1.891468e-03	4.353215e-10	1.891468e-03	-3.460599e+02	-1.429407e+16	-7.972266e-06	5.176866e-05
1.577193e-18	1.000000e+06	3.639511e+01	1.019712e+01	3.639511e+01	1.914165e-03	4.406579e-10	1.914164e-03	-6.458788e+02	-2.513358e+16	-1.517144e-05	5.259401e-05
1.640082e-18	1.000000e+06	3.625476e+01	1.015883e+01	3.625476e+01	1.936435e-03	4.460152e-10	1.936435e-03	6.788150e+02	2.493080e+16	1.625615e-05	5.341190e-05
1.705479e-18	1.000000e+06	3.611168e+01	1.011971e+01	3.611168e+01	1.959103e-03	4.514612e-10	1.959102e-03	4.494364e+02	1.557336e+16	1.097794e-05	5.425121e-05
1.773484e-18	1.000000e+06	3.597053e+01	1.008360e+01	3.597053e+01	1.982492e-03	4.569524e-10	1.982492e-03	2.346501e+03	7.662376e+16	5.844913e-05	5.511435e-05
1.844201e-18	1.000000e+06	3.583083e+01	1.004601e+01	3.583083e+01	2.006018e-03	4.625035e-10	2.006017e-03	4.391696e+02	1.351943e+16	1.115422e-05	5.598580e-05
1.917737e-18	1.000000e+06	3.569075e+01	1.000831e+01	3.569075e+01	2.029564e-03	4.681573e-10	2.029564e-03	-6.105407e+02	-1.772968e+16	-1.581349e-05	5.686527e-05
1.994206e-18	1.000000e+06	3.555069e+01	9.969902e+00	3.555069e+01	2.053251e-03	4.738206e-10	2.053251e-03	-8.816341e+02	-2.415894e+16	-2.328838e-05	5.775559e-05
2.073724e-18	1.000000e+06	3.541386e+01	9.935331e+00	3.541386e+01	2.077966e-03	4.795844e-10	2.077966e-03	-2.758721e+02	-7.120574e+15	-7.429036e-06	5.867664e-05
2.156412e-18	1.000000e+06	3.527427e+01	9.895544e+00	3.527427e+01	2.101858e-03	4.853838e-10	2.101857e-03	-6.512982e+02	-1.587680e+16	-1.788879e-05	5.958615e-05
2.242398e-18	1.000000e+06	3.513647e+01	9.858475e+00	3.513647e+01	2.126752e-03	4.913380e-10	2.126752e-03	-2.708361e+03	-6.224750e+16	-7.585902e-05	6.052835e-05
2.331812e-18	1.000000e+06	3.500047e+01	9.823898e+00	3.500047e+01	2.152198e-03	4.972516e-10	2.152197e-03	1.946002e+03	4.214368e+16	5.557318e-05	6.149054e-05
2.424791e-18	1.000000e+06	3.486384e+01	9.788472e+00	3.486384e+01	2.177712e-03	5.032777e-10	2.177712e-03	-8.379358e+02	-1.710836e+16	-2.440202e-05	6.246334e-05
2.521478e-18	1.000000e+06	3.472508e+01	9.748949e+00	3.472508e+01	2.202838e-03	5.093904e-10	2.202837e-03	3.929449e+02	7.575638e+15	1.167365e-05	6.343650e-05
2.622021e-18	1.000000e+06	3.458993e+01	9.712747e+00	3.458993e+01	2.228805e-03	5.155799e-10	2.228805e-03	3.798965e+02	6.907241e+15	1.150822e-05	6.443509e-05
2.726572e-18	1.000000e+06	3.445538e+01	9.676639e+00	3.445538e+01	2.254947e-03	5.217854e-10	2.254947e-03	3.092796e+03	5.304804e+16	9.553390e-05	6.544544e-05
2.835292e-18	1.000000e+06	3.432149e+01	9.640445e+00	3.432149e+01	2.281560e-03	5.280997e-10	2.281560e-03	-5.411465e+02	-8.752964e+15	-1.704416e-05	6.647615e-05
2.948348e-18	1.000000e+06	3.418753e+01	9.604512e+00	3.418753e+01	2.308439e-03	5.344726e-10	2.308438e-03	5.687932e+02	8.676861e+15	1.826867e-05	6.752282e-05
3.065912e-18	1.000000e+06	3.405245e+01	9.568886e+00	3.405245e+01	2.335826e-03	5.409417e-10	2.335826e-03	2.493408e+03	3.585837e+16	8.168511e-05	6.859496e-05
3.188163e-18	1.000000e+06	3.392147e+01	9.535792e+00	3.392147e+01	2.363912e-03	5.474998e-10	2.363911e-03	1.204516e+03	1.631760e+16	4.022821e-05	6.968778e-05
3.315289e-18	1.000000e+06	3.378983e+01	9.500249e+00	3.378983e+01	2.391720e-03	5.540778e-10	2.391719e-03	-7.354223e+02	-9.396915e+15	-2.504366e-05	7.078223e-05
3.447484e-18	1.000000e+06	3.365813e+01	9.463798e+00	3.365813e+01	2.419528e-03	5.607667e-10	2.419528e-03	-1.297718e+04	-1.565046e+17	-4.506315e-04	7.188539e-05
3.584950e-18	1.000000e+06	3.352579e+01	9.428794e+00	3.352579e+01	2.448360e-03	5.675026e-10	2.448359e-03	-2.907667e+03	-3.304976e+16	-1.029771e-04	7.302915e-05
3.727898e-18	1.000000e+06	3.339470e+01	9.394691e+00	3.339470e+01	2.477443e-03	5.743195e-10	2.477443e-03	-1.651984e+03	-1.770057e+16	-5.966361e-05	7.418673e-05
3.876545e-18	1.000000e+06	3.326554e+01	9.358432e+00	3.326554e+01	2.506341e-03	5.812639e-10	2.506340e-03	1.189367e+03	1.202584e+16	4.379602e-05	7.534347e-05
4.031120e-18	1.000000e+06	3.313286e+01	9.322546e+00	3.313286e+01	2.535708e-03	5.882648e-10	2.535708e-03	-1.105268e+03	-1.054317e+16	-4.152067e-05	7.653152e-05
4.191859e-18	1.000000e+06	3.300458e+01	9.288641e+00	3.300458e+01	2.565665e-03	5.953093e-10	2.565664e-03	1.456816e+03	1.310403e+16	5.579881e-05	7.773664e-05
4.359006e-18	1.000000e+06	3.287520e+01	9.252502e+00	3.287520e+01	2.595597e-03	6.024596e-10	2.595597e-03	-7.868846e+02	-6.679199e+15	-3.073690e-05	7.895304e-05
4.532819e-18	1.000000e+06	3.274835e+01	9.220472e+00	3.274835e+01	2.627044e-03	6.097126e-10	2.627044e-03	-1.499877e+03	-1.198722e+16	-5.973100e-05	8.021914e-05
4.713562e-18	1.000000e+06	3.261852e+01	9.183742e+00	3.261852e+01	2.657138e-03	6.170281e-10	2.657138e-03	-1.042259e+03	-7.868737e+15	-4.233953e-05	8.146104e-05
4.901513e-18	1.000000e+06	3.249184e+01	9.149555e+00	3.249184e+01	2.688509e-03	6.244673e-10	2.688508e-03	9.146606e+02	6.511822e+15	3.788606e-05	8.274412e-05
5.096957e-18	1.000000e+06	3.236369e+01	9.115307e+00	3.236369e+01	2.720301e-03	6.318934e-10	2.720301e-03	2.285106e+03	1.533986e+16	9.654001e-05	8.405411e-05
5.300195e-18	1.000000e+06	3.223882e+01	9.083795e+00	3.223882e+01	2.753164e-03	6.394908e-10	2.753164e-03	-1.682450e+03	-1.063608e+16	-7.246653e-05	8.539903e-05
5.511537e-18	1.000000e+06	3.211386e+01	9.049402e+00	3.211386e+01	2.785394e-03	6.471313e-10	2.785393e-03	-7.621445e+03	-4.545735e+16	-3.347078e-04	8.673494e-05
5.731307e-18	1.000000e+06	3.198849e+01	9.014740e+00	3.198849e+01	2.818089e-03	6.548673e-10	2.818088e-03	-1.741501e+03	-9.798296e+15	-7.799137e-05	8.809696e-05
5.959839e-18	1.000000e+06	3.186371e+01	8.980905e+00	3.186371e+01	2.851076e-03	6.626888e-10	2.851075e-03	3.945485e+03	2.094386e+16	1.801813e-04	8.947719e-05
6.197484e-18	1.000000e+06	3.173851e+01	8.947286e+00	3.173851e+01	2.884740e-03	6.706774e-10	2.884740e-03	-1.369318e+03	-6.854421e+15	-6.377683e-05	9.089085e-05
6.444605e-18	1.000000e+06	3.161616e+01	8.914869e+00	3.161616e+01	2.919114e-03	6.785981e-10	2.919113e-03	2.136115e+03	1.007788e+16	1.014308e-04	9.232980e-05
6.701579e-18	1.000000e+06	3.149057e+01	8.880796e+00	3.149057e+01	2.953252e-03	6.867561e-10	2.953251e-03	-7.456217e+03	-3.319069e+16	-3.611665e-04	9.378211e-05
6.968800e-18	1.000000e+06	3.136684e+01	8.845600e+00	3.136684e+01	2.987534e-03	6.949539e-10	2.987534e-03	-1.955293e+03	-8.215752e+15	-9.659381e-05	9.524499e-05
7.246677e-18	1.000000e+06	3.124546e+01	8.813884e+00	3.124546e+01	3.023307e-03	7.031685e-10	3.023307e-03	2.481326e+03	9.823638e+15	1.249800e-04	9.675989e-05
7.535634e-18	1.000000e+06	3.112329e+01	8.780645e+00	3.112329e+01	3.058799e-03	7.115785e-10	3.058798e-03	2.534755e+03	9.466329e+15	1.301966e-04	9.828006e-05
7.836112e-18	1.000000e+06	3.100159e+01	8.747559e+00	3.100159e+01	3.094886e-03	7.200327e-10	3.094885e-03	-3.141218e+03	-1.106305e+16	-1.645391e-04	9.982990e-05
8.148572e-18	1.000000e+06	3.088003e+01	8.714620e+00	3.088003e+01	3.131291e-03	7.286615e-10	3.131290e-03	2.518617e+03	8.366523e+15	1.345442e-04	1.014018e-04
8.473492e-18	1.000000e+06	3.076110e+01	8.682015e+00	3.076110e+01	3.168435e-03	7.372881e-10	3.168435e-03	7.137260e+03	2.235153e+16	3.886993e-04	1.030014e-04
8.811367e-18	1.000000e+06	3.063950e+01	8.649443e+00	3.063950e+01	3.205739e-03	7.460763e-10	3.205738e-03	-2.722580e+03	-8.041550e+15	-1.512388e-04	1.046276e-04
9.162715e-18	1.000000e+06	3.052124e+01	8.616516e+00	3.052124e+01	3.243588e-03	7.548676e-10	3.243587e-03	-4.187703e+03	-1.166400e+16	-2.371680e-04	1.062731e-04
9.528072e-18	1.000000e+06	3.040214e+01	8.585242e+00	3.040214e+01	3.282386e-03	7.638350e-10	3.282385e-03	-3.857262e+03	-1.012351e+16	-2.227665e-04	1.079656e-04
9.907998e-18	1.000000e+06	3.028132e+01	8.550315e+00	3.028132e+01	3.319622e-03	7.729464e-10	3.319622e-03	-3.155212e+03	-7.826814e+15	-1.858857e-04	1.096261e-04
1.030307e-17	1.000000e+06	3.016504e+01	8.519399e+00	3.016504e+01	3.359566e-03	7.820753e-10	3.359565e-03	-5.815209e+03	-1.358780e+16	-3.492504e-04	1.113728e-04
1.071390e-17	1.000000e+06	3.004490e+01	8.485830e+00	3.004490e+01	3.398776e-03	7.913544e-10	3.398776e-03	-1.655455e+04	-3.650097e+16	-1.014273e-03	1.131232e-04
1.114111e-17	1.000000e+06	2.993084e+01	8.456881e+00	2.993084e+01	3.440091e-03	8.006928e-10	3.440090e-03	3.235560e+03	6.715837e+15	2.020442e-04	1.149347e-04
1.158536e-17	1.000000e+06	2.981242e+01	8.422643e+00	2.981242e+01	3.479548e-03	8.102013e-10	3.479547e-03	1.230236e+04	2.411984e+16	7.835985e-04	1.167147e-04
1.204732e-17	1.000000e+06	2.969490e+01	8.391275e+00	2.969490e+01	3.520811e-03	8.197329e-10	3.520811e-03	5.192484e+03	9.597570e+15	3.373318e-04	1.185662e-04
1.252770e-17	1.000000e+06	2.957974e+01	8.359277e+00	2.957974e+01	3.562316e-03	8.294004e-10	3.562315e-03	-3.755106e+03	-6.545757e+15	-2.487378e-04	1.204310e-04
1.302723e-17	1.000000e+06	2.946534e+01	8.328836e+00	2.946534e+01	3.604978e-03	8.391759e-10	3.604978e-03	5.193627e+03	8.530163e+15	3.507554e-04	1.223464e-04
1.354668e-17	1.000000e+06	2.934807e+01	8.294613e+00	2.934807e+01	3.646226e-03	8.490994e-10	3.646226e-03	8.390386e+03	1.301859e+16	5.780637e-04	1.242408e-04
1.408685e-17	1.000000e+06	2.923385e+01	8.263187e+00	2.923385e+01	3.689132e-03	8.591150e-10	3.689131e-03	-7.363376e+03	-1.077596e+16	-5.172950e-04	1.261939e-04
1.464855e-17	1.000000e+06	2.912055e+01	8.233055e+00	2.912055e+01	3.733370e-03	8.691999e-10	3.733369e-03	-5.201281e+03	-7.171420e+15	-3.725663e-04	1.282040e-04
1.523265e-17	1.000000e+06	2.900731e+01	8.202230e+00	2.900731e+01	3.777588e-03	8.794493e-10	3.777587e-03	-1.095448e+04	-1.424029e+16	-8.001025e-04	1.302288e-04
1.584005e-17	1.000000e+06	2.889349e+01	8.172289e+00	2.889349e+01	3.822643e-03	8.897582e-10	3.822642e-03	-8.587481e+03	-1.052076e+16	-6.396712e-04	1.323012e-04
1.647166e-17	1.000000e+06	2.877971e+01	8.137687e+00	2.877971e+01	3.865986e-03	9.002409e-10	3.865985e-03	1.493558e+04	1.729500e+16	1.134701e-03	1.343303e-04
1.712845e-17	1.000000e+06	2.866890e+01	8.107726e+00	2.866890e+01	3.912376e-03	9.108238e-10	3.912375e-03	6.475373e+04	7.064185e+16	5.015345e-03	1.364676e-04
1.781144e-17	1.000000e+06	2.855708e+01	8.078894e+00	2.855708e+01	3.959655e-03	9.214635e-10	3.959654e-03	2.400990e+04	2.466629e+16	1.896323e-03	1.386575e-04
1.852166e-17	1.000000e+06	2.844579e+01	8.047313e+00	2.844579e+01	4.005889e-03	9.323265e-10	4.005889e-03	-3.454698e+04	-3.349001e+16	-2.782346e-03	1.408254e-04
1.926020e-17	1.000000e+06	2.833289e+01	8.014468e+00	2.833289e+01	4.051838e-03	9.432388e-10	4.051837e-03	-8.707662e+03	-7.973353e+15	-7.153821e-04	1.430083e-04
2.002819e-17	1.000000e+06	2.822300e+01	7.985999e+00	2.822300e+01	4.101301e-03	9.542506e-10	4.101300e-03	1.327871e+04	1.144320e+16	1.112323e-03	1.453177e-04
2.082680e-17	1.000000e+06	2.811307e+01	7.954131e+00	2.811307e+01	4.148738e-03	9.654643e-10	4.148737e-03	8.738456e+03	7.109757e+15	7.464222e-04	1.475733e-04
2.165726e-17	1.000000e+06	2.800306e+01	7.921610e+00	2.800306e+01	4.196610e-03	9.767246e-10	4.196609e-03	-4.537847e+04	-3.486237e+16	-3.952879e-03	1.498625e-04
2.252083e-17	1.000000e+06	2.789375e+01	7.891948e+00	2.789375e+01	4.246565e-03	9.881527e-10	4.246564e-03	1.010596e+04	7.317938e+15	8.977060e-04	1.522407e-04
2.341883e-17	1.000000e+06	2.778388e+01	7.860326e+00	2.778388e+01	4.296238e-03	9.996405e-10	4.296237e-03	1.405410e+04	9.601987e+15	1.273298e-03	1.546306e-04
2.435264e-17	1.000000e+06	2.767714e+01	7.832200e+00	2.767714e+01	4.347820e-03	1.011358e-09	4.347819e-03	1.924278e+04	1.238540e+16	1.777269e-03	1.570907e-04
2.532369e-17	1.000000e+06	2.756801e+01	7.800954e+00	2.756801e+01	4.398278e-03	1.023120e-09	4.398277e-03	-1.450663e+04	-8.813594e+15	-1.366565e-03	1.595428e-04
2.633345e-17	1.000000e+06	2.745906e+01	7.769418e+00	2.745906e+01	4.449480e-03	1.035011e-09	4.449479e-03	2.734642e+04	1.568029e+16	2.627624e-03	1.620405e-04
2.738348e-17	1.000000e+06	2.735324e+01	7.742183e+00	2.735324e+01	4.503561e-03	1.047065e-09	4.503560e-03	-1.238307e+04	-6.684178e+15	-1.213041e-03	1.646445e-04
2.847538e-17	1.000000e+06	2.724674e+01	7.711950e+00	2.724674e+01	4.556784e-03	1.059233e-09	4.556783e-03	-7.029415e+04	-3.577891e+16	-7.021631e-03	1.672415e-04
2.961082e-17	1.000000e+06	2.714161e+01	7.682603e+00	2.714161e+01	4.610841e-03	1.071564e-09	4.610840e-03	-3.213817e+04	-1.542128e+16	-3.272913e-03	1.698809e-04
3.079153e-17	1.000000e+06	2.703573e+01	7.654385e+00	2.703573e+01	4.666163e-03	1.084094e-09	4.666162e-03	1.910436e+04	8.636409e+15	1.983962e-03	1.725925e-04
3.201933e-17	1.000000e+06	2.692854e+01	7.622678e+00	2.692854e+01	4.719832e-03	1.096593e-09	4.719831e-03	-3.793135e+04	-1.619443e+16	-4.018142e-03	1.752725e-04
3.329608e-17	1.000000e+06	2.682333e+01	7.591603e+00	2.682333e+01	4.774370e-03	1.109362e-09	4.774368e-03	-2.324764e+04	-9.371275e+15	-2.511347e-03	1.779932e-04
3.462374e-17	1.000000e+06	2.671832e+01	7.563069e+00	2.671832e+01	4.831457e-03	1.122191e-09	4.831456e-03	4.901357e+04	1.861770e+16	5.399605e-03	1.808294e-04
3.600434e-17	1.000000e+06	2.661429e+01	7.533082e+00	2.661429e+01	4.887972e-03	1.135214e-09	4.887971e-03	-2.942420e+04	-1.054535e+16	-3.305383e-03	1.836597e-04
3.743999e-17	1.000000e+06	2.650854e+01	7.503146e+00	2.650854e+01	4.945773e-03	1.148335e-09	4.945772e-03	7.675359e+04	2.593748e+16	8.795502e-03	1.865728e-04
3.893289e-17	1.000000e+06	2.640615e+01	7.473857e+00	2.640615e+01	5.004061e-03	1.161537e-09	5.004060e-03	-2.130530e+04	-6.790079e+15	-2.489166e-03	1.895036e-04
4.048531e-17	1.000000e+06	2.630403e+01	7.446957e+00	2.630403e+01	5.064752e-03	1.174987e-09	5.064751e-03	3.475059e+04	1.042728e+16	4.139444e-03	1.925466e-04
4.209964e-17	1.000000e+06	2.620031e+01	7.417504e+00	2.620031e+01	5.124386e-03	1.188516e-09	5.124385e-03	7.137408e+04	2.019907e+16	8.671601e-03	1.955849e-04
4.377833e-17	1.000000e+06	2.609739e+01	7.384873e+00	2.609739e+01	5.182442e-03	1.202297e-09	5.182440e-03	8.816917e+04	2.358548e+16	1.092502e-02	1.985808e-04
4.552397e-17	1.000000e+06	2.599545e+01	7.355909e+00	2.599545e+01	5.243103e-03	1.216152e-09	5.243102e-03	-1.970872e+06	-4.974121e+17	-2.490364e-01	2.016931e-04
4.733921e-17	1.000000e+06	2.589409e+01	7.327651e+00	2.589409e+01	5.305595e-03	1.230056e-09	5.305594e-03	6.200527e+04	1.474885e+16	7.989439e-03	2.048959e-04
4.922683e-17	1.000000e+06	2.579337e+01	7.299249e+00	2.579337e+01	5.368749e-03	1.244136e-09	5.368747e-03	4.712046e+04	1.056438e+16	6.190990e-03	2.081445e-04
5.118972e-17	1.000000e+06	2.569229e+01	7.269723e+00	2.569229e+01	5.431347e-03	1.258511e-09	5.431346e-03	-5.021650e+04	-1.062450e+16	-6.728582e-03	2.113999e-04
5.323088e-17	1.000000e+06	2.559077e+01	7.240511e+00	2.559077e+01	5.495149e-03	1.272883e-09	5.495148e-03	-1.114440e+05	-2.224126e+16	-1.523109e-02	2.147317e-04
5.535342e-17	1.000000e+06	2.549132e+01	7.212373e+00	2.549132e+01	5.560415e-03	1.287549e-09	5.560414e-03	5.816670e+06	1.094305e+18	8.105956e-01	2.181298e-04
5.756061e-17	1.000000e+06	2.539246e+01	7.184373e+00	2.539246e+01	5.626152e-03	1.302305e-09	5.626151e-03	3.860394e+04	6.848164e+15	5.485283e-03	2.215678e-04
5.985580e-17	1.000000e+06	2.529381e+01	7.156279e+00	2.529381e+01	5.693001e-03	1.317211e-09	5.693000e-03	6.329465e+04	1.058426e+16	9.170370e-03	2.250749e-04
6.224251e-17	1.000000e+06	2.519428e+01	7.127834e+00	2.519428e+01	5.760154e-03	1.332217e-09	5.760152e-03	1.196469e+06	1.886823e+17	1.768005e-01	2.286295e-04
6.472439e-17	1.000000e+06	2.509565e+01	7.098466e+00	2.509565e+01	5.827234e-03	1.347486e-09	5.827233e-03	4.445130e+04	6.615646e+15	6.698595e-03	2.322010e-04
6.730524e-17	1.000000e+06	2.499768e+01	7.068600e+00	2.499768e+01	5.894363e-03	1.362882e-09	5.894361e-03	9.179073e+04	1.290074e+16	1.410561e-02	2.357964e-04
6.998899e-17	1.000000e+06	2.490035e+01	7.042750e+00	2.490035e+01	5.966346e-03	1.378477e-09	5.966345e-03	7.219591e+04	9.549276e+15	1.131297e-02	2.396089e-04
7.277976e-17	1.000000e+06	2.480306e+01	7.013001e+00	2.480306e+01	6.034950e-03	1.394236e-09	6.034949e-03	1.633965e+05	2.041147e+16	2.611004e-02	2.433147e-04
7.568181e-17	1.000000e+06	2.470557e+01	6.984391e+00	2.470557e+01	6.105537e-03	1.410096e-09	6.105536e-03	-1.234272e+05	-1.454761e+16	-2.011538e-02	2.471321e-04
7.869957e-17	1.000000e+06	2.460822e+01	6.956208e+00	2.460822e+01	6.177398e-03	1.426169e-09	6.177396e-03	-8.692796e+04	-9.663440e+15	-1.444939e-02	2.510298e-04
8.183767e-17	1.000000e+06	2.451240e+01	6.928767e+00	2.451240e+01	6.250640e-03	1.442392e-09	6.250638e-03	8.713040e+04	9.131611e+15	1.476834e-02	2.549991e-04
8.510089e-17	1.000000e+06	2.441757e+01	6.902333e+00	2.441757e+01	6.325877e-03	1.458673e-09	6.325876e-03	1.159370e+05	1.144506e+16	2.003553e-02	2.590707e-04
8.849424e-17	1.000000e+06	2.432126e+01	6.872072e+00	2.432126e+01	6.397918e-03	1.475217e-09	6.397917e-03	1.601812e+05	1.494232e+16	2.823397e-02	2.630586e-04
9.202289e-17	1.000000e+06	2.422592e+01	6.844887e+00	2.422592e+01	6.474053e-03	1.492015e-09	6.474052e-03	1.373095e+05	1.207311e+16	2.468259e-02	2.672367e-04
9.569225e-17	1.000000e+06	2.413220e+01	6.817289e+00	2.413220e+01	6.550343e-03	1.508875e-09	6.550342e-03	7.994388e+04	6.629258e+15	1.465183e-02	2.714358e-04
9.950792e-17	1.000000e+06	2.403743e+01	6.789627e+00	2.403743e+01	6.628187e-03	1.525956e-09	6.628186e-03	-1.093279e+06	-8.545889e+16	-2.043536e-01	2.757444e-04
1.034757e-16	1.000000e+06	2.394188e+01	6.760190e+00	2.394188e+01	6.703870e-03	1.543089e-09	6.703868e-03	-2.050675e+05	-1.514499e+16	-3.910184e-02	2.800060e-04
1.076018e-16	1.000000e+06	2.384963e+01	6.734626e+00	2.384963e+01	6.785086e-03	1.560690e-09	6.785084e-03	-1.068517e+05	-7.430273e+15	-2.077134e-02	2.844944e-04
1.118923e-16	1.000000e+06	2.375602e+01	6.706587e+00	2.375602e+01	6.864335e-03	1.578183e-09	6.864334e-03	3.968583e+05	2.604013e+16	7.867898e-02	2.889514e-04
1.163540e-16	1.000000e+06	2.366406e+01	6.678793e+00	2.366406e+01	6.944974e-03	1.595997e-09	6.944973e-03	-1.424886e+05	-8.819154e+15	-2.880214e-02	2.934819e-04
1.209935e-16	1.000000e+06	2.357122e+01	6.652197e+00	2.357122e+01	7.027699e-03	1.614011e-09	7.027698e-03	1.755467e+05	1.024063e+16	3.618876e-02	2.981475e-04
1.258180e-16	1.000000e+06	2.347849e+01	6.624680e+00	2.347849e+01	7.109864e-03	1.632147e-09	7.109862e-03	-2.871098e+05	-1.580308e+16	-6.036540e-02	3.028245e-04
1.308349e-16	1.000000e+06	2.338707e+01	6.597346e+00	2.338707e+01	7.193760e-03	1.650451e-09	7.193759e-03	-6.270225e+05	-3.254643e+16	-1.344298e-01	3.075956e-04
1.360519e-16	1.000000e+06	2.329471e+01	6.568134e+00	2.329471e+01	7.275938e-03	1.669016e-09	7.275936e-03	-4.722693e+05	-2.316034e+16	-1.032747e-01	3.123429e-04
1.414769e-16	1.000000e+06	2.320405e+01	6.542946e+00	2.320405e+01	7.363604e-03	1.687612e-09	7.363603e-03	-2.241701e+05	-1.035441e+16	-4.998622e-02	3.173414e-04
1.471182e-16	1.000000e+06	2.311311e+01	6.515448e+00	2.311311e+01	7.449871e-03	1.706531e-09	7.449869e-03	-1.900617e+06	-8.282296e+16	-4.322090e-01	3.223223e-04
1.529844e-16	1.000000e+06	2.302291e+01	6.489372e+00	2.302291e+01	7.539034e-03	1.725595e-09	7.539032e-03	1.775371e+05	7.289717e+15	4.116982e-02	3.274579e-04
1.590846e-16	1.000000e+06	2.293345e+01	6.462104e+00	2.293345e+01	7.627352e-03	1.744917e-09	7.627351e-03	1.216575e+06	4.712701e+16	2.876622e-01	3.325863e-04
1.654280e-16	1.000000e+06	2.284389e+01	6.435642e+00	2.284389e+01	7.717655e-03	1.764387e-09	7.717653e-03	-5.543634e+05	-2.024733e+16	-1.336705e-01	3.378433e-04
1.720243e-16	1.000000e+06	2.275433e+01	6.407721e+00	2.275433e+01	7.807092e-03	1.784224e-09	7.807090e-03	-4.555308e+05	-1.570620e+16	-1.120182e-01	3.431036e-04
1.788837e-16	1.000000e+06	2.266485e+01	6.382278e+00	2.266485e+01	7.900469e-03	1.804019e-09	7.900467e-03	3.610569e+05	1.173036e+16	9.055294e-02	3.485780e-04
1.860166e-16	1.000000e+06	2.257628e+01	6.353941e+00	2.257628e+01	7.991083e-03	1.824203e-09	7.991081e-03	4.280768e+05	1.313692e+16	1.094840e-01	3.539592e-04
1.934339e-16	1.000000e+06	2.248800e+01	6.328238e+00	2.248800e+01	8.087057e-03	1.844383e-09	8.087055e-03	1.890543e+07	5.465552e+17	4.930869e+00	3.596165e-04
2.011469e-16	1.000000e+06	2.239945e+01	6.301294e+00	2.239945e+01	8.181237e-03	1.864761e-09	8.181235e-03	4.768798e+06	1.301110e+17	1.268566e+00	3.652427e-04
2.091675e-16	1.000000e+06	2.231260e+01	6.276894e+00	2.231260e+01	8.280428e-03	1.885492e-09	8.280426e-03	3.582194e+05	9.202063e+15	9.716039e-02	3.711099e-04
2.175080e-16	1.000000e+06	2.222476e+01	6.247644e+00	2.222476e+01	8.373064e-03	1.906431e-09	8.373062e-03	-1.813316e+06	-4.406071e+16	-5.016258e-01	3.767449e-04
2.261810e-16	1.000000e+06	2.213786e+01	6.220746e+00	2.213786e+01	8.471812e-03	1.927598e-09	8.471810e-03	5.843460e+05	1.339024e+16	1.648478e-01	3.826843e-04
2.351998e-16	1.000000e+06	2.205237e+01	6.197842e+00	2.205237e+01	8.576138e-03	1.948918e-09	8.576136e-03	3.622362e+05	7.807879e+15	1.041853e-01	3.888986e-04
2.445782e-16	1.000000e+06	2.196513e+01	6.170033e+00	2.196513e+01	8.674600e-03	1.970371e-09	8.674598e-03	4.792582e+06	9.757134e+16	1.406021e+00	3.949259e-04
2.543306e-16	1.000000e+06	2.187889e+01	6.143452e+00	2.187889e+01	8.776676e-03	1.992047e-09	8.776674e-03	3.647737e+05	7.004438e+15	1.091411e-01	4.011481e-04
2.644719e-16	1.000000e+06	2.179278e+01	6.115438e+00	2.179278e+01	8.876703e-03	2.014012e-09	8.876701e-03	3.600652e+05	6.533151e+15	1.098776e-01	4.073231e-04
2.750176e-16	1.000000e+06	2.170837e+01	6.090928e+00	2.170837e+01	8.983728e-03	2.036133e-09	8.983726e-03	5.057925e+05	8.643494e+15	1.573720e-01	4.138371e-04
2.859837e-16	1.000000e+06	2.162379e+01	6.066061e+00	2.162379e+01	9.091127e-03	2.058655e-09	9.091125e-03	6.190855e+05	9.969241e+15	1.964186e-01	4.204224e-04
2.973871e-16	1.000000e+06	2.153819e+01	6.038878e+00	2.153819e+01	9.195895e-03	2.081166e-09	9.195893e-03	8.803296e+05	1.338675e+16	2.848985e-01	4.269576e-04
3.092453e-16	1.000000e+06	2.145401e+01	6.013511e+00	2.145401e+01	9.304830e-03	2.103918e-09	9.304828e-03	8.818525e+05	1.264310e+16	2.910347e-01	4.337105e-04
3.215762e-16	1.000000e+06	2.137152e+01	5.987954e+00	2.137152e+01	9.414863e-03	2.127081e-09	9.414860e-03	4.622997e+05	6.249621e+15	1.555384e-01	4.405331e-04
3.343989e-16	1.000000e+06	2.128772e+01	5.961594e+00	2.128772e+01	9.524052e-03	2.150292e-09	9.524050e-03	4.776516e+05	6.095404e+15	1.638916e-01	4.473965e-04
3.477328e-16	1.000000e+06	2.120289e+01	5.936011e+00	2.120289e+01	9.636906e-03	2.173794e-09	9.636904e-03	3.018092e+05	3.631150e+15	1.056449e-01	4.545091e-04
3.615984e-16	1.000000e+06	2.112041e+01	5.910925e+00	2.112041e+01	9.751336e-03	2.197595e-09	9.751334e-03	1.130359e+06	1.282023e+16	4.034557e-01	4.617020e-04
3.760170e-16	1.000000e+06	2.103849e+01	5.885883e+00	2.103849e+01	9.866837e-03	2.221636e-09	9.866835e-03	2.498784e+05	2.672015e+15	9.093836e-02	4.689898e-04
3.910104e-16	1.000000e+06	2.095562e+01	5.859523e+00	2.095562e+01	9.981659e-03	2.245601e-09	9.981657e-03	4.287574e+05	4.327110e+15	1.591477e-01	4.763237e-04
4.066017e-16	1.000000e+06	2.087294e+01	5.833958e+00	2.087294e+01	1.009883e-02	2.270088e-09	1.009883e-02	2.457407e+05	2.339494e+15	9.303590e-02	4.838241e-04
4.228147e-16	1.000000e+06	2.079100e+01	5.809099e+00	2.079100e+01	1.021880e-02	2.294755e-09	1.021880e-02	6.570675e+05	5.896726e+15	2.537025e-01	4.915011e-04
4.396742e-16	1.000000e+06	2.071047e+01	5.784074e+00	2.071047e+01	1.033898e-02	2.319722e-09	1.033898e-02	5.296070e+05	4.482969e+15	2.084946e-01	4.992149e-04
4.572059e-16	1.000000e+06	2.062895e+01	5.756536e+00	2.062895e+01	1.045636e-02	2.344748e-09	1.045636e-02	3.786064e+05	3.028904e+15	1.520174e-01	5.068778e-04
4.754367e-16	1.000000e+06	2.054871e+01	5.731884e+00	2.054871e+01	1.058061e-02	2.370175e-09	1.058061e-02	3.079982e+05	2.322703e+15	1.261004e-01	5.149041e-04
4.943944e-16	1.000000e+06	2.046685e+01	5.705625e+00	2.046685e+01	1.070299e-02	2.395675e-09	1.070299e-02	2.892229e+05	2.059240e+15	1.208005e-01	5.229427e-04
5.141081e-16	1.000000e+06	2.038687e+01	5.681412e+00	2.038687e+01	1.083035e-02	2.421671e-09	1.083035e-02	2.489906e+05	1.670974e+15	1.060526e-01	5.312416e-04
5.346078e-16	1.000000e+06	2.030860e+01	5.658144e+00	2.030860e+01	1.096102e-02	2.447750e-09	1.096102e-02	2.818652e+05	1.781501e+15	1.223862e-01	5.397231e-04
5.559250e-16	1.000000e+06	2.022803e+01	5.631597e+00	2.022803e+01	1.108627e-02	2.474077e-09	1.108627e-02	4.564583e+05	2.725675e+15	2.021736e-01	5.480647e-04
5.780922e-16	1.000000e+06	2.014846e+01	5.605627e+00	2.014846e+01	1.121495e-02	2.500613e-09	1.121495e-02	4.252579e+05	2.396988e+15	1.921032e-01	5.566157e-04
6.011432e-16	1.000000e+06	2.007028e+01	5.583006e+00	2.007028e+01	1.135114e-02	2.527586e-09	1.135114e-02	3.319582e+05	1.761510e+15	1.528999e-01	5.655698e-04
6.251134e-16	1.000000e+06	1.999118e+01	5.557695e+00	1.999118e+01	1.148323e-02	2.554636e-09	1.148323e-02	2.522977e+05	1.263549e+15	1.185257e-01	5.744150e-04
6.500394e-16	1.000000e+06	1.991422e+01	5.534211e+00	1.991422e+01	1.162201e-02	2.582022e-09	1.162201e-02	2.843113e+05	1.340874e+15	1.361659e-01	5.836034e-04
6.759594e-16	1.000000e+06	1.983540e+01	5.508866e+00	1.983540e+01	1.175693e-02	2.609712e-09	1.175693e-02	2.559769e+05	1.139543e+15	1.250510e-01	5.927247e-04
7.029128e-16	1.000000e+06	1.975760e+01	5.483642e+00	1.975760e+01	1.189415e-02	2.637664e-09	1.189415e-02	3.343771e+05	1.404655e+15	1.665930e-01	6.020037e-04
7.309410e-16	1.000000e+06	1.967970e+01	5.457803e+00	1.967970e+01	1.203017e-02	2.665678e-09	1.203016e-02	2.546771e+05	1.010722e+15	1.294163e-01	6.112983e-04
7.600868e-16	1.000000e+06	1.960193e+01	5.432789e+00	1.960193e+01	1.217042e-02	2.694118e-09	1.217042e-02	2.618637e+05	9.807248e+14	1.357289e-01	6.208787e-04
7.903948e-16	1.000000e+06	1.952545e+01	5.409344e+00	1.952545e+01	1.231598e-02	2.722724e-09	1.231598e-02	2.917840e+05	1.029712e+15	1.542225e-01	6.307658e-04
8.219113e-16	1.000000e+06	1.944875e+01	5.385325e+00	1.944875e+01	1.246236e-02	2.751608e-09	1.246236e-02	2.568007e+05	8.542694e+14	1.384295e-01	6.407793e-04
8.546845e-16	1.000000e+06	1.937275e+01	5.360368e+00	1.937275e+01	1.260612e-02	2.780715e-09	1.260611e-02	2.344315e+05	7.363926e+14	1.288698e-01	6.507139e-04
8.887645e-16	1.000000e+06	1.929618e+01	5.335461e+00	1.929618e+01	1.275278e-02	2.810175e-09	1.275278e-02	2.754266e+05	8.165480e+14	1.544329e-01	6.608964e-04
9.242035e-16	1.000000e+06	1.922133e+01	5.312864e+00	1.922133e+01	1.290754e-02	2.840053e-09	1.290754e-02	2.430976e+05	6.785205e+14	1.389808e-01	6.715218e-04
9.610555e-16	1.000000e+06	1.914581e+01	5.288400e+00	1.914581e+01	1.305784e-02	2.870134e-09	1.305784e-02	2.311821e+05	6.089723e+14	1.347959e-01	6.820208e-04
9.993770e-16	1.000000e+06	1.907047e+01	5.264217e+00	1.907047e+01	1.321175e-02	2.900368e-09	1.321174e-02	2.199599e+05	5.464399e+14	1.308059e-01	6.927854e-04
1.039227e-15	1.000000e+06	1.899566e+01	5.238532e+00	1.899566e+01	1.336223e-02	2.930746e-09	1.336222e-02	2.442489e+05	5.733745e+14	1.481332e-01	7.034360e-04
1.080665e-15	1.000000e+06	1.892190e+01	5.216104e+00	1.892190e+01	1.352249e-02	2.961689e-09	1.352249e-02	2.306499e+05	5.101175e+14	1.426332e-01	7.146474e-04
1.123756e-15	1.000000e+06	1.884731e+01	5.190879e+00	1.884731e+01	1.367850e-02	2.992796e-09	1.367850e-02	2.249313e+05	4.697400e+14	1.418712e-01	7.257534e-04
1.168565e-15	1.000000e+06	1.877470e+01	5.168837e+00	1.877470e+01	1.384296e-02	3.024235e-09	1.384296e-02	2.254520e+05	4.435156e+14	1.449708e-01	7.373201e-04
1.215161e-15	1.000000e+06	1.869914e+01	5.143076e+00	1.869914e+01	1.400078e-02	3.055934e-09	1.400078e-02	2.080255e+05	3.866836e+14	1.364896e-01	7.487391e-04
1.263615e-15	1.000000e+06	1.862613e+01	5.119287e+00	1.862613e+01	1.416606e-02	3.087963e-09	1.416605e-02	2.065126e+05	3.619944e+14	1.381734e-01	7.605474e-04
1.314000e-15	1.000000e+06	1.855294e+01	5.096522e+00	1.855294e+01	1.433529e-02	3.120109e-09	1.433528e-02	2.128834e+05	3.516493e+14	1.452679e-01	7.726694e-04
1.366395e-15	1.000000e+06	1.847981e+01	5.071186e+00	1.847981e+01	1.449821e-02	3.152844e-09	1.449820e-02	1.950565e+05	3.045013e+14	1.357576e-01	7.845430e-04
1.420879e-15	1.000000e+06	1.840710e+01	5.048120e+00	1.840710e+01	1.467013e-02	3.185717e-09	1.467013e-02	2.063440e+05	3.036839e+14	1.464725e-01	7.969822e-04
1.477536e-15	1.000000e+06	1.833557e+01	5.025242e+00	1.833557e+01	1.484394e-02	3.218813e-09	1.484394e-02	1.978246e+05	2.744949e+14	1.431857e-01	8.095708e-04
1.536452e-15	1.000000e+06	1.826416e+01	5.001760e+00	1.826416e+01	1.501744e-02	3.252276e-09	1.501744e-02	1.992998e+05	2.609315e+14	1.470956e-01	8.222357e-04
1.597717e-15	1.000000e+06	1.819178e+01	4.977296e+00	1.819178e+01	1.519131e-02	3.285918e-09	1.519131e-02	1.898689e+05	2.346808e+14	1.429449e-01	8.350644e-04
1.661425e-15	1.000000e+06	1.812047e+01	4.954078e+00	1.812047e+01	1.536898e-02	3.320078e-09	1.536898e-02	1.797629e+05	2.096404e+14	1.380208e-01	8.481559e-04
1.727673e-15	1.000000e+06	1.804932e+01	4.930165e+00	1.804932e+01	1.554844e-02	3.354371e-09	1.554843e-02	1.801742e+05	1.982709e+14	1.410845e-01	8.614416e-04
1.796563e-15	1.000000e+06	1.797853e+01	4.907996e+00	1.797853e+01	1.573311e-02	3.389072e-09	1.573310e-02	1.819628e+05	1.887600e+14	1.453126e-01	8.751056e-04
1.868200e-15	1.000000e+06	1.790786e+01	4.884392e+00	1.790786e+01	1.591638e-02	3.423779e-09	1.591637e-02	1.781737e+05	1.744306e+14	1.451163e-01	8.887927e-04
1.942693e-15	1.000000e+06	1.783753e+01	4.862008e+00	1.783753e+01	1.610508e-02	3.459111e-09	1.610507e-02	1.697650e+05	1.566874e+14	1.410150e-01	9.028757e-04
2.020157e-15	1.000000e+06	1.776749e+01	4.838778e+00	1.776749e+01	1.629461e-02	3.494817e-09	1.629461e-02	1.675937e+05	1.458940e+14	1.419774e-01	9.171030e-04
2.100710e-15	1.000000e+06	1.769763e+01	4.815406e+00	1.769763e+01	1.648446e-02	3.530715e-09	1.648445e-02	1.652214e+05	1.357354e+14	1.427520e-01	9.314499e-04
2.184474e-15	1.000000e+06	1.762826e+01	4.792345e+00	1.762826e+01	1.667740e-02	3.566825e-09	1.667740e-02	1.624063e+05	1.258812e+14	1.431023e-01	9.460605e-04
2.271579e-15	1.000000e+06	1.755808e+01	4.769858e+00	1.755808e+01	1.687371e-02	3.603340e-09	1.687370e-02	1.568310e+05	1.146514e+14	1.409736e-01	9.610223e-04
2.362156e-15	1.000000e+06	1.749011e+01	4.746440e+00	1.749011e+01	1.706953e-02	3.640240e-09	1.706953e-02	1.528506e+05	1.054773e+14	1.400862e-01	9.759532e-04
2.456346e-15	1.000000e+06	1.742118e+01	4.724417e+00	1.742118e+01	1.727304e-02	3.677516e-09	1.727303e-02	1.539054e+05	1.000945e+14	1.438658e-01	9.914966e-04
2.554291e-15	1.000000e+06	1.735266e+01	4.700404e+00	1.735266e+01	1.747058e-02	3.713843e-09	1.747057e-02	1.501093e+05	9.222976e+13	1.431094e-01	1.006795e-03
2.656142e-15	1.000000e+06	1.728368e+01	4.675854e+00	1.728368e+01	1.767363e-02	3.747334e-09	1.767363e-02	1.479369e+05	8.579220e+13	1.438755e-01	1.022562e-03
2.762054e-15	1.000000e+06	1.721700e+01	4.653553e+00	1.721700e+01	1.788494e-02	3.781652e-09	1.788494e-02	1.415502e+05	7.735225e+13	1.403507e-01	1.038796e-03
2.872189e-15	1.000000e+06	1.714904e+01	4.629744e+00	1.714904e+01	1.809292e-02	3.816570e-09	1.809292e-02	1.405543e+05	7.249371e+13	1.421466e-01	1.055040e-03
2.986716e-15	1.000000e+06	1.708176e+01	4.606578e+00	1.708176e+01	1.830403e-02	3.852276e-09	1.830402e-02	1.375363e+05	6.693977e+13	1.418555e-01	1.071554e-03
3.105809e-15	1.000000e+06	1.701384e+01	4.582385e+00	1.701384e+01	1.851719e-02	3.888271e-09	1.851718e-02	1.344618e+05	6.176232e+13	1.414744e-01	1.088360e-03
3.229651e-15	1.000000e+06	1.694701e+01	4.559091e+00	1.694701e+01	1.873305e-02	3.924828e-09	1.873304e-02	1.313743e+05	5.694669e+13	1.409733e-01	1.105390e-03
3.358432e-15	1.000000e+06	1.688066e+01	4.535829e+00	1.688066e+01	1.895218e-02	3.961821e-09	1.895217e-02	1.287036e+05	5.263752e+13	1.408427e-01	1.122715e-03
3.492347e-15	1.000000e+06	1.681419e+01	4.513086e+00	1.681419e+01	1.917530e-02	3.999232e-09	1.917529e-02	1.262718e+05	4.870750e+13	1.409346e-01	1.140423e-03
3.631602e-15	1.000000e+06	1.674772e+01	4.489109e+00	1.674772e+01	1.939585e-02	4.037153e-09	1.939584e-02	1.252800e+05	4.563920e+13	1.426244e-01	1.158118e-03
3.776410e-15	1.000000e+06	1.668217e+01	4.467677e+00	1.668217e+01	1.963056e-02	4.075522e-09	1.963055e-02	1.217525e+05	4.176523e+13	1.413536e-01	1.176739e-03
3.926992e-15	1.000000e+06	1.661592e+01	4.443416e+00	1.661592e+01	1.985349e-02	4.114309e-09	1.985348e-02	1.196549e+05	3.879237e+13	1.417098e-01	1.194848e-03
4.083578e-15	1.000000e+06	1.655142e+01	4.421471e+00	1.655142e+01	2.009007e-02	4.153522e-09	2.009007e-02	1.176199e+05	3.593959e+13	1.420350e-01	1.213797e-03
4.246409e-15	1.000000e+06	1.648593e+01	4.398070e+00	1.648593e+01	2.032083e-02	4.193463e-09	2.032082e-02	1.151453e+05	3.323067e+13	1.418309e-01	1.232617e-03
4.415732e-15	1.000000e+06	1.642067e+01	4.374826e+00	1.642067e+01	2.055574e-02	4.233632e-09	2.055573e-02	1.131134e+05	3.082113e+13	1.421187e-01	1.251821e-03
4.591806e-15	1.000000e+06	1.635636e+01	4.353104e+00	1.635636e+01	2.080049e-02	4.274164e-09	2.080048e-02	1.106395e+05	2.841468e+13	1.417646e-01	1.271706e-03
4.774901e-15	1.000000e+06	1.629156e+01	4.330480e+00	1.629156e+01	2.104364e-02	4.314927e-09	2.104363e-02	1.084214e+05	2.627309e+13	1.417074e-01	1.291689e-03
4.965298e-15	1.000000e+06	1.622760e+01	4.307946e+00	1.622760e+01	2.128717e-02	4.356612e-09	2.128717e-02	1.061412e+05	2.428256e+13	1.414830e-01	1.311788e-03
5.163286e-15	1.000000e+06	1.616358e+01	4.285486e+00	1.616358e+01	2.153787e-02	4.398238e-09	2.153787e-02	1.043322e+05	2.251149e+13	1.418478e-01	1.332494e-03
5.369169e-15	1.000000e+06	1.609967e+01	4.263609e+00	1.609967e+01	2.178976e-02	4.440645e-09	2.178975e-02	1.020582e+05	2.077714e+13	1.415318e-01	1.353429e-03
5.583261e-15	1.000000e+06	1.603650e+01	4.241165e+00	1.603650e+01	2.204272e-02	4.483493e-09	2.204272e-02	1.002569e+05	1.926584e+13	1.417938e-01	1.374534e-03
5.805890e-15	1.000000e+06	1.597316e+01	4.219034e+00	1.597316e+01	2.229959e-02	4.526272e-09	2.229958e-02	9.792099e+04	1.775790e+13	1.412579e-01	1.396066e-03
6.037396e-15	1.000000e+06	1.591027e+01	4.197232e+00	1.591027e+01	2.256243e-02	4.569911e-09	2.256243e-02	9.627106e+04	1.646518e+13	1.416441e-01	1.418104e-03
6.278134e-15	1.000000e+06	1.584737e+01	4.174628e+00	1.584737e+01	2.282048e-02	4.613702e-09	2.282048e-02	9.429516e+04	1.523581e+13	1.415124e-01	1.440017e-03
6.528470e-15	1.000000e+06	1.578527e+01	4.152977e+00	1.578527e+01	2.308817e-02	4.657984e-09	2.308817e-02	9.239087e+04	1.408255e+13	1.414036e-01	1.462641e-03
6.788789e-15	1.000000e+06	1.572260e+01	4.131105e+00	1.572260e+01	2.335745e-02	4.703059e-09	2.335745e-02	9.050930e+04	1.301865e+13	1.413065e-01	1.485597e-03
7.059488e-15	1.000000e+06	1.566050e+01	4.109303e+00	1.566050e+01	2.362994e-02	4.748281e-09	2.362993e-02	8.870718e+04	1.204054e+13	1.412611e-01	1.508888e-03
7.340980e-15	1.000000e+06	1.559840e+01	4.087941e+00	1.559840e+01	2.390799e-02	4.793762e-09	2.390799e-02	8.691074e+04	1.112649e+13	1.411770e-01	1.532720e-03
7.633697e-15	1.000000e+06	1.553667e+01	4.066493e+00	1.553667e+01	2.418712e-02	4.839530e-09	2.418712e-02	8.531687e+04	1.030657e+13	1.413631e-01	1.556776e-03
7.938086e-15	1.000000e+06	1.547622e+01	4.044999e+00	1.547622e+01	2.446742e-02	4.885870e-09	2.446741e-02	8.366457e+04	9.541159e+12	1.413540e-01	1.580968e-03
8.254612e-15	1.000000e+06	1.541496e+01	4.022930e+00	1.541496e+01	2.474935e-02	4.932792e-09	2.474934e-02	8.196482e+04	8.826914e+12	1.412558e-01	1.605540e-03
8.583760e-15	1.000000e+06	1.535414e+01	4.001868e+00	1.535414e+01	2.503913e-02	4.980265e-09	2.503913e-02	8.035870e+04	8.164633e+12	1.412525e-01	1.630773e-03
8.926032e-15	1.000000e+06	1.529355e+01	3.980812e+00	1.529355e+01	2.533054e-02	5.027724e-09	2.533054e-02	7.873618e+04	7.550084e+12	1.411639e-01	1.656289e-03
9.281952e-15	1.000000e+06	1.523308e+01	3.959251e+00	1.523308e+01	2.562430e-02	5.076179e-09	2.562429e-02	7.726426e+04	6.993889e+12	1.412963e-01	1.682148e-03
9.652064e-15	1.000000e+06	1.517330e+01	3.938214e+00	1.517330e+01	2.592366e-02	5.124439e-09	2.592365e-02	7.563404e+04	6.460052e+12	1.410613e-01	1.708504e-03
1.003693e-14	1.000000e+06	1.511294e+01	3.916994e+00	1.511294e+01	2.622554e-02	5.173039e-09	2.622554e-02	7.419034e+04	5.980329e+12	1.411542e-01	1.735304e-03
1.043715e-14	1.000000e+06	1.505331e+01	3.896809e+00	1.505331e+01	2.653597e-02	5.222398e-09	2.653597e-02	7.267182e+04	5.523203e+12	1.410256e-01	1.762800e-03
1.085333e-14	1.000000e+06	1.499416e+01	3.874927e+00	1.499416e+01	2.683691e-02	5.272474e-09	2.683691e-02	7.128497e+04	5.120768e+12	1.410840e-01	1.789824e-03
1.128609e-14	1.000000e+06	1.493421e+01	3.854285e+00	1.493421e+01	2.715218e-02	5.322505e-09	2.715218e-02	6.988023e+04	4.735116e+12	1.411023e-01	1.818120e-03
1.173612e-14	1.000000e+06	1.487511e+01	3.833529e+00	1.487511e+01	2.746808e-02	5.373389e-09	2.746807e-02	6.848597e+04	4.379861e+12	1.410560e-01	1.846579e-03
1.220409e-14	1.000000e+06	1.481647e+01	3.812612e+00	1.481647e+01	2.778397e-02	5.424292e-09	2.778397e-02	6.706952e+04	4.050920e+12	1.408943e-01	1.875209e-03
1.269072e-14	1.000000e+06	1.475764e+01	3.792548e+00	1.475764e+01	2.811193e-02	5.476306e-09	2.811193e-02	6.577868e+04	3.746552e+12	1.409585e-01	1.904907e-03
1.319676e-14	1.000000e+06	1.469939e+01	3.771815e+00	1.469939e+01	2.843767e-02	5.527849e-09	2.843766e-02	6.446563e+04	3.466237e+12	1.409041e-01	1.934616e-03
1.372297e-14	1.000000e+06	1.464103e+01	3.750858e+00	1.464103e+01	2.876549e-02	5.580079e-09	2.876549e-02	6.314437e+04	3.206089e+12	1.407886e-01	1.964718e-03
1.427016e-14	1.000000e+06	1.458384e+01	3.730985e+00	1.458384e+01	2.910063e-02	5.632790e-09	2.910063e-02	6.192487e+04	2.967243e+12	1.407982e-01	1.995403e-03
1.483918e-14	1.000000e+06	1.452555e+01	3.710678e+00	1.452555e+01	2.943846e-02	5.686370e-09	2.943845e-02	6.070387e+04	2.745624e+12	1.408139e-01	2.026668e-03
1.543088e-14	1.000000e+06	1.446802e+01	3.690239e+00	1.446802e+01	2.977839e-02	5.740318e-09	2.977839e-02	5.946711e+04	2.539630e+12	1.407090e-01	2.058221e-03
1.604618e-14	1.000000e+06	1.441103e+01	3.670068e+00	1.441103e+01	3.012417e-02	5.794301e-09	3.012416e-02	5.827588e+04	2.349165e+12	1.406386e-01	2.090355e-03
1.668601e-14	1.000000e+06	1.435382e+01	3.650126e+00	1.435382e+01	3.047584e-02	5.848831e-09	3.047583e-02	5.713375e+04	2.173274e+12	1.406524e-01	2.123187e-03
1.735135e-14	1.000000e+06	1.429664e+01	3.630058e+00	1.429664e+01	3.082779e-02	5.903766e-09	3.082779e-02	5.599326e+04	2.011053e+12	1.406234e-01	2.156297e-03
1.804323e-14	1.000000e+06	1.423999e+01	3.610045e+00	1.423999e+01	3.118607e-02	5.959427e-09	3.118606e-02	5.486901e+04	1.860048e+12	1.405626e-01	2.190034e-03
1.876269e-14	1.000000e+06	1.418365e+01	3.589961e+00	1.418365e+01	3.154631e-02	6.015692e-09	3.154631e-02	5.378407e+04	1.721515e+12	1.405417e-01	2.224132e-03
1.951084e-14	1.000000e+06	1.412745e+01	3.570352e+00	1.412745e+01	3.191273e-02	6.072181e-09	3.191272e-02	5.270296e+04	1.592265e+12	1.404776e-01	2.258916e-03
2.028882e-14	1.000000e+06	1.407143e+01	3.550495e+00	1.407143e+01	3.228101e-02	6.128893e-09	3.228100e-02	5.164777e+04	1.473385e+12	1.404275e-01	2.294082e-03
2.109783e-14	1.000000e+06	1.401534e+01	3.531306e+00	1.401534e+01	3.265731e-02	6.186061e-09	3.265730e-02	5.062380e+04	1.362865e+12	1.404197e-01	2.330112e-03
2.193909e-14	1.000000e+06	1.396029e+01	3.511398e+00	1.396029e+01	3.303583e-02	6.243635e-09	3.303582e-02	4.961215e+04	1.260845e+12	1.403485e-01	2.366415e-03
2.281390e-14	1.000000e+06	1.390430e+01	3.492066e+00	1.390430e+01	3.341880e-02	6.302193e-09	3.341879e-02	4.860601e+04	1.166101e+12	1.402928e-01	2.403486e-03
2.372359e-14	1.000000e+06	1.384934e+01	3.472479e+00	1.384934e+01	3.380181e-02	6.360991e-09	3.380181e-02	4.764028e+04	1.079629e+12	1.402557e-01	2.440681e-03
2.466955e-14	1.000000e+06	1.379450e+01	3.453269e+00	1.379450e+01	3.419441e-02	6.420152e-09	3.419441e-02	4.669240e+04	9.987813e+11	1.402193e-01	2.478844e-03
2.565323e-14	1.000000e+06	1.373941e+01	3.434127e+00	1.373941e+01	3.459192e-02	6.480454e-09	3.459191e-02	4.574253e+04	9.235218e+11	1.401427e-01	2.517714e-03
2.667614e-14	1.000000e+06	1.368508e+01	3.414845e+00	1.368508e+01	3.499155e-02	6.539944e-09	3.499155e-02	4.483336e+04	8.546439e+11	1.401055e-01	2.556912e-03
2.773983e-14	1.000000e+06	1.363065e+01	3.395534e+00	1.363065e+01	3.539366e-02	6.600997e-09	3.539365e-02	4.393412e+04	7.909970e+11	1.400585e-01	2.596622e-03
2.884594e-14	1.000000e+06	1.357615e+01	3.376511e+00	1.357615e+01	3.580522e-02	6.661905e-09	3.580521e-02	4.304644e+04	7.314855e+11	1.400055e-01	2.637361e-03
2.999616e-14	1.000000e+06	1.352218e+01	3.357854e+00	1.352218e+01	3.622212e-02	6.723230e-09	3.622211e-02	4.218610e+04	6.765506e+11	1.399674e-01	2.678718e-03
3.119223e-14	1.000000e+06	1.346803e+01	3.338554e+00	1.346803e+01	3.663468e-02	6.785424e-09	3.663468e-02	4.132531e+04	6.262591e+11	1.398899e-01	2.720121e-03
3.243601e-14	1.000000e+06	1.341517e+01	3.319797e+00	1.341517e+01	3.706094e-02	6.848345e-09	3.706093e-02	4.050681e+04	5.793564e+11	1.398424e-01	2.762615e-03
3.372937e-14	1.000000e+06	1.336129e+01	3.300850e+00	1.336129e+01	3.748504e-02	6.911370e-09	3.748504e-02	3.967830e+04	5.361211e+11	1.397663e-01	2.805496e-03
3.507431e-14	1.000000e+06	1.330861e+01	3.282188e+00	1.330861e+01	3.791797e-02	6.974922e-09	3.791797e-02	3.889118e+04	4.961642e+11	1.397265e-01	2.849131e-03
3.647287e-14	1.000000e+06	1.325561e+01	3.263699e+00	1.325561e+01	3.835649e-02	7.038669e-09	3.835648e-02	3.810734e+04	4.590019e+11	1.396697e-01	2.893605e-03
3.792721e-14	1.000000e+06	1.320262e+01	3.245381e+00	1.320262e+01	3.880082e-02	7.103518e-09	3.880081e-02	3.733959e+04	4.245856e+11	1.396240e-01	2.938872e-03
3.943953e-14	1.000000e+06	1.315000e+01	3.226473e+00	1.315000e+01	3.924230e-02	7.168639e-09	3.924229e-02	3.658249e+04	3.930980e+11	1.395517e-01	2.984205e-03
4.101216e-14	1.000000e+06	1.309780e+01	3.208322e+00	1.309780e+01	3.969639e-02	7.234185e-09	3.969638e-02	3.584689e+04	3.636606e+11	1.394925e-01	3.030768e-03
4.264749e-14	1.000000e+06	1.304532e+01	3.189879e+00	1.304532e+01	4.015383e-02	7.300575e-09	4.015382e-02	3.512140e+04	3.364627e+11	1.394407e-01	3.078026e-03
4.434803e-14	1.000000e+06	1.299352e+01	3.171696e+00	1.299352e+01	4.061826e-02	7.366724e-09	4.061826e-02	3.441919e+04	3.113106e+11	1.393984e-01	3.126040e-03
4.611638e-14	1.000000e+06	1.294135e+01	3.153554e+00	1.294135e+01	4.108442e-02	7.434797e-09	4.108441e-02	3.371545e+04	2.880337e+11	1.393229e-01	3.174663e-03
4.795525e-14	1.000000e+06	1.288980e+01	3.135615e+00	1.288980e+01	4.155765e-02	7.501845e-09	4.155764e-02	3.303643e+04	2.665252e+11	1.392685e-01	3.224071e-03
4.986743e-14	1.000000e+06	1.283812e+01	3.117311e+00	1.283812e+01	4.203367e-02	7.570243e-09	4.203366e-02	3.236413e+04	2.466480e+11	1.392026e-01	3.274128e-03
5.185586e-14	1.000000e+06	1.278685e+01	3.100562e+00	1.278685e+01	4.252777e-02	7.639978e-09	4.252777e-02	3.171341e+04	2.279710e+11	1.391604e-01	3.325898e-03
5.392359e-14	1.000000e+06	1.273632e+01	3.081555e+00	1.273632e+01	4.300655e-02	7.708277e-09	4.300654e-02	3.107467e+04	2.112193e+11	1.390844e-01	3.376686e-03
5.607375e-14	1.000000e+06	1.268465e+01	3.063370e+00	1.268465e+01	4.349540e-02	7.778259e-09	4.349540e-02	3.042846e+04	1.954624e+11	1.389883e-01	3.428979e-03
5.830966e-14	1.000000e+06	1.263413e+01	3.045854e+00	1.263413e+01	4.399593e-02	7.848691e-09	4.399593e-02	2.981437e+04	1.808685e+11	1.389281e-01	3.482308e-03
6.063472e-14	1.000000e+06	1.258385e+01	3.028101e+00	1.258385e+01	4.449941e-02	7.919495e-09	4.449940e-02	2.921074e+04	1.674061e+11	1.388563e-01	3.536231e-03
6.305249e-14	1.000000e+06	1.253391e+01	3.010676e+00	1.253391e+01	4.501264e-02	7.990919e-09	4.501263e-02	2.862494e+04	1.549074e+11	1.388044e-01	3.591269e-03
6.556667e-14	1.000000e+06	1.248336e+01	2.994313e+00	1.248336e+01	4.553982e-02	8.062967e-09	4.553981e-02	2.804390e+04	1.431798e+11	1.387625e-01	3.648042e-03
6.818110e-14	1.000000e+06	1.243348e+01	2.975676e+00	1.243348e+01	4.605319e-02	8.135535e-09	4.605318e-02	2.746955e+04	1.326029e+11	1.386689e-01	3.703966e-03
7.089978e-14	1.000000e+06	1.238391e+01	2.958122e+00	1.238391e+01	4.657507e-02	8.208088e-09	4.657506e-02	2.691087e+04	1.227893e+11	1.385892e-01	3.760933e-03
7.372687e-14	1.000000e+06	1.233367e+01	2.940684e+00	1.233367e+01	4.710517e-02	8.281578e-09	4.710516e-02	2.635169e+04	1.136228e+11	1.384961e-01	3.819233e-03
7.666668e-14	1.000000e+06	1.228401e+01	2.923826e+00	1.228401e+01	4.765022e-02	8.356264e-09	4.765021e-02	2.581470e+04	1.050854e+11	1.384385e-01	3.879043e-03
7.972371e-14	1.000000e+06	1.223473e+01	2.906473e+00	1.223473e+01	4.819242e-02	8.430563e-09	4.819241e-02	2.528597e+04	9.727157e+10	1.383565e-01	3.938986e-03
8.290265e-14	1.000000e+06	1.218569e+01	2.889618e+00	1.218569e+01	4.874767e-02	8.506662e-09	4.874766e-02	2.477228e+04	8.999052e+10	1.382948e-01	4.000402e-03
8.620834e-14	1.000000e+06	1.213693e+01	2.872597e+00	1.213693e+01	4.930626e-02	8.581356e-09	4.930625e-02	2.426804e+04	8.327685e+10	1.382233e-01	4.062498e-03
8.964584e-14	1.000000e+06	1.208898e+01	2.855446e+00	1.208898e+01	4.986360e-02	8.658577e-09	4.986359e-02	2.377859e+04	7.713791e+10	1.381433e-01	4.124717e-03
9.322041e-14	1.000000e+06	1.203983e+01	2.838716e+00	1.203983e+01	5.043444e-02	8.734948e-09	5.043443e-02	2.328361e+04	7.135334e+10	1.380513e-01	4.188968e-03
9.693752e-14	1.000000e+06	1.199159e+01	2.823104e+00	1.199159e+01	5.102158e-02	8.813623e-09	5.102157e-02	2.281187e+04	6.597683e+10	1.379966e-01	4.254780e-03
1.008028e-13	1.000000e+06	1.194315e+01	2.805045e+00	1.194315e+01	5.158879e-02	8.891470e-09	5.158879e-02	2.233683e+04	6.112862e+10	1.378855e-01	4.319531e-03
1.048223e-13	1.000000e+06	1.189542e+01	2.790174e+00	1.189542e+01	5.219526e-02	8.970787e-09	5.219525e-02	2.188889e+04	5.650258e+10	1.378532e-01	4.387847e-03
1.090020e-13	1.000000e+06	1.184729e+01	2.771886e+00	1.184729e+01	5.277564e-02	9.049592e-09	5.277563e-02	2.143077e+04	5.234442e+10	1.377315e-01	4.454658e-03
1.133484e-13	1.000000e+06	1.179942e+01	2.757224e+00	1.179942e+01	5.339451e-02	9.129486e-09	5.339450e-02	2.099492e+04	4.837613e+10	1.376901e-01	4.525182e-03
1.178681e-13	1.000000e+06	1.175194e+01	2.738846e+00	1.175194e+01	5.398280e-02	9.209753e-09	5.398279e-02	2.055652e+04	4.484072e+10	1.375603e-01	4.593523e-03
1.225680e-13	1.000000e+06	1.170445e+01	2.723467e+00	1.170445e+01	5.460719e-02	9.292187e-09	5.460718e-02	2.013315e+04	4.146318e+10	1.374828e-01	4.665508e-03
1.274553e-13	1.000000e+06	1.165731e+01	2.706347e+00	1.165731e+01	5.521874e-02	9.373376e-09	5.521873e-02	1.971743e+04	3.840767e+10	1.373881e-01	4.736832e-03
1.325375e-13	1.000000e+06	1.161064e+01	2.689721e+00	1.161064e+01	5.583351e-02	9.455592e-09	5.583350e-02	1.930997e+04	3.558827e+10	1.372754e-01	4.808824e-03
1.378224e-13	1.000000e+06	1.156336e+01	2.675694e+00	1.156336e+01	5.649561e-02	9.539027e-09	5.649560e-02	1.891429e+04	3.286369e+10	1.372339e-01	4.885745e-03
1.433180e-13	1.000000e+06	1.151673e+01	2.657995e+00	1.151673e+01	5.711853e-02	9.622423e-09	5.711852e-02	1.851927e+04	3.046061e+10	1.371098e-01	4.959612e-03
1.490327e-13	1.000000e+06	1.147033e+01	2.641697e+00	1.147033e+01	5.776229e-02	9.706513e-09	5.776228e-02	1.813539e+04	2.820364e+10	1.370058e-01	5.035801e-03
1.549753e-13	1.000000e+06	1.142387e+01	2.627590e+00	1.142387e+01	5.844261e-02	9.791249e-09	5.844260e-02	1.776557e+04	2.605740e+10	1.369632e-01	5.115833e-03
1.611548e-13	1.000000e+06	1.137784e+01	2.610063e+00	1.137784e+01	5.908123e-02	9.875919e-09	5.908122e-02	1.739232e+04	2.416072e+10	1.368202e-01	5.192659e-03
1.675808e-13	1.000000e+06	1.133204e+01	2.594133e+00	1.133204e+01	5.974782e-02	9.962639e-09	5.974781e-02	1.703307e+04	2.237085e+10	1.367235e-01	5.272467e-03
1.742629e-13	1.000000e+06	1.128587e+01	2.578247e+00	1.128587e+01	6.042239e-02	1.004851e-08	6.042238e-02	1.667616e+04	2.070650e+10	1.366195e-01	5.353810e-03
1.812116e-13	1.000000e+06	1.124005e+01	2.564403e+00	1.124005e+01	6.113152e-02	1.013647e-08	6.113151e-02	1.633386e+04	1.913211e+10	1.365645e-01	5.438721e-03
1.884373e-13	1.000000e+06	1.119453e+01	2.549460e+00	1.119453e+01	6.182628e-02	1.022443e-08	6.182627e-02	1.599476e+04	1.770566e+10	1.364706e-01	5.522900e-03
1.959511e-13	1.000000e+06	1.114928e+01	2.532491e+00	1.114928e+01	6.250500e-02	1.031327e-08	6.250498e-02	1.565774e+04	1.641177e+10	1.363283e-01	5.606191e-03
2.037645e-13	1.000000e+06	1.110392e+01	2.516149e+00	1.110392e+01	6.319709e-02	1.040194e-08	6.319707e-02	1.532742e+04	1.520491e+10	1.362007e-01	5.691423e-03
2.118895e-13	1.000000e+06	1.105898e+01	2.502520e+00	1.105898e+01	6.393603e-02	1.049275e-08	6.393601e-02	1.501362e+04	1.405262e+10	1.361446e-01	5.781365e-03
2.203385e-13	1.000000e+06	1.101399e+01	2.485450e+00	1.101399e+01	6.462846e-02	1.058291e-08	6.462845e-02	1.469445e+04	1.303270e+10	1.359942e-01	5.867849e-03
2.291243e-13	1.000000e+06	1.096897e+01	2.470249e+00	1.096897e+01	6.535837e-02	1.067399e-08	6.535835e-02	1.438480e+04	1.206140e+10	1.358834e-01	5.958480e-03
2.382605e-13	1.000000e+06	1.092453e+01	2.455174e+00	1.092453e+01	6.609342e-02	1.076564e-08	6.609341e-02	1.408408e+04	1.116702e+10	1.357705e-01	6.050000e-03
2.477610e-13	1.000000e+06	1.088010e+01	2.439920e+00	1.088010e+01	6.683140e-02	1.085840e-08	6.683139e-02	1.378690e+04	1.034103e+10	1.356417e-01	6.142535e-03
2.576403e-13	1.000000e+06	1.083565e+01	2.425015e+00	1.083565e+01	6.758487e-02	1.095133e-08	6.758486e-02	1.349665e+04	9.571470e+09	1.355321e-01	6.237269e-03
2.679136e-13	1.000000e+06	1.079138e+01	2.409930e+00	1.079138e+01	6.833672e-02	1.104520e-08	6.833671e-02	1.321133e+04	8.864938e+09	1.354109e-01	6.332531e-03
2.785964e-13	1.000000e+06	1.074754e+01	2.395095e+00	1.074754e+01	6.910014e-02	1.113995e-08	6.910013e-02	1.293401e+04	8.209913e+09	1.352940e-01	6.429390e-03
2.897053e-13	1.000000e+06	1.070377e+01	2.382330e+00	1.070377e+01	6.991754e-02	1.123568e-08	6.991753e-02	1.266791e+04	7.581832e+09	1.352421e-01	6.532047e-03
3.012571e-13	1.000000e+06	1.066001e+01	2.366350e+00	1.066001e+01	7.067255e-02	1.133092e-08	7.067254e-02	1.239553e+04	7.030907e+09	1.350729e-01	6.629689e-03
3.132696e-13	1.000000e+06	1.061613e+01	2.351585e+00	1.061613e+01	7.146343e-02	1.142802e-08	7.146342e-02	1.213178e+04	6.508865e+09	1.349535e-01	6.731588e-03
3.257610e-13	1.000000e+06	1.057328e+01	2.336845e+00	1.057328e+01	7.225818e-02	1.152473e-08	7.225816e-02	1.187699e+04	6.029364e+09	1.348186e-01	6.834039e-03
3.387505e-13	1.000000e+06	1.052961e+01	2.321570e+00	1.052961e+01	7.305533e-02	1.161819e-08	7.305532e-02	1.162191e+04	5.584936e+09	1.346815e-01	6.938086e-03
3.522580e-13	1.000000e+06	1.048637e+01	2.307409e+00	1.048637e+01	7.388478e-02	1.170379e-08	7.388477e-02	1.137586e+04	5.166651e+09	1.345703e-01	7.045791e-03
3.663040e-13	1.000000e+06	1.044335e+01	2.292654e+00	1.044335e+01	7.471349e-02	1.179077e-08	7.471348e-02	1.113453e+04	4.782739e+09	1.344509e-01	7.154169e-03
3.809102e-13	1.000000e+06	1.040046e+01	2.277071e+00	1.040046e+01	7.552147e-02	1.187930e-08	7.552146e-02	1.089391e+04	4.434368e+09	1.342801e-01	7.261356e-03
3.960987e-13	1.000000e+06	1.035794e+01	2.262323e+00	1.035794e+01	7.635490e-02	1.196977e-08	7.635488e-02	1.066216e+04	4.108287e+09	1.341432e-01	7.371627e-03
4.118929e-13	1.000000e+06	1.031551e+01	2.247832e+00	1.031551e+01	7.720929e-02	1.206090e-08	7.720928e-02	1.043562e+04	3.803384e+09	1.340158e-01	7.484778e-03
4.283169e-13	1.000000e+06	1.027334e+01	2.235274e+00	1.027334e+01	7.810703e-02	1.215445e-08	7.810702e-02	1.021780e+04	3.514850e+09	1.339339e-01	7.602886e-03
4.453958e-13	1.000000e+06	1.023091e+01	2.218888e+00	1.023091e+01	7.893360e-02	1.224877e-08	7.893358e-02	9.993276e+03	3.261358e+09	1.337297e-01	7.715208e-03
4.631557e-13	1.000000e+06	1.018887e+01	2.204594e+00	1.018887e+01	7.980449e-02	1.234412e-08	7.980447e-02	9.779251e+03	3.021128e+09	1.335875e-01	7.832513e-03
4.816237e-13	1.000000e+06	1.014665e+01	2.192556e+00	1.014665e+01	8.074133e-02	1.244085e-08	8.074131e-02	9.573262e+03	2.789848e+09	1.335174e-01	7.957437e-03
5.008281e-13	1.000000e+06	1.010491e+01	2.176029e+00	1.010491e+01	8.158119e-02	1.253805e-08	8.158118e-02	9.362552e+03	2.590860e+09	1.332978e-01	8.073420e-03
5.207984e-13	1.000000e+06	1.006354e+01	2.161875e+00	1.006354e+01	8.247944e-02	1.263702e-08	8.247942e-02	9.162185e+03	2.400328e+09	1.331485e-01	8.195866e-03
5.415649e-13	1.000000e+06	1.002165e+01	2.149783e+00	1.002165e+01	8.343613e-02	1.273627e-08	8.343612e-02	8.966781e+03	2.217511e+09	1.330550e-01	8.325587e-03
5.631594e-13	1.000000e+06	9.980038e+00	2.135611e+00	9.980038e+00	8.435013e-02	1.283685e-08	8.435012e-02	8.771437e+03	2.054196e+09	1.328927e-01	8.451885e-03
5.856151e-13	1.000000e+06	9.939119e+00	2.120062e+00	9.939119e+00	8.524022e-02	1.293829e-08	8.524020e-02	8.580704e+03	1.906778e+09	1.327012e-01	8.576234e-03
6.089661e-13	1.000000e+06	9.898334e+00	2.106173e+00	9.898334e+00	8.617375e-02	1.304089e-08	8.617374e-02	8.395519e+03	1.766739e+09	1.325343e-01	8.705885e-03
6.332482e-13	1.000000e+06	9.856726e+00	2.092469e+00	9.856726e+00	8.712270e-02	1.314451e-08	8.712269e-02	8.210734e+03	1.635782e+09	1.323762e-01	8.838909e-03
6.584986e-13	1.000000e+06	9.815840e+00	2.078844e+00	9.815840e+00	8.808066e-02	1.324864e-08	8.808065e-02	8.031828e+03	1.514996e+09	1.322112e-01	8.973319e-03
6.847558e-13	1.000000e+06	9.774889e+00	2.066615e+00	9.774889e+00	8.908158e-02	1.335318e-08	8.908157e-02	7.858747e+03	1.400921e+09	1.320947e-01	9.113308e-03
7.120600e-13	1.000000e+06	9.734843e+00	2.051687e+00	9.734843e+00	9.001814e-02	1.345915e-08	9.001813e-02	7.687565e+03	1.300585e+09	1.318971e-01	9.247004e-03
7.404530e-13	1.000000e+06	9.694373e+00	2.039280e+00	9.694373e+00	9.103155e-02	1.356622e-08	9.103154e-02	7.521136e+03	1.203161e+09	1.317577e-01	9.390143e-03
7.699781e-13	1.000000e+06	9.653878e+00	2.024800e+00	9.653878e+00	9.199654e-02	1.367469e-08	9.199652e-02	7.354100e+03	1.116021e+09	1.315564e-01	9.529491e-03
8.006805e-13	1.000000e+06	9.613843e+00	2.011542e+00	9.613843e+00	9.299311e-02	1.378297e-08	9.299309e-02	7.192714e+03	1.034282e+09	1.313708e-01	9.672834e-03
8.326071e-13	1.000000e+06	9.573330e+00	1.998309e+00	9.573330e+00	9.401245e-02	1.389326e-08	9.401243e-02	7.033358e+03	9.577143e+08	1.312015e-01	9.820245e-03
8.658068e-13	1.000000e+06	9.533817e+00	1.985200e+00	9.533817e+00	9.503883e-02	1.400269e-08	9.503881e-02	6.880648e+03	8.874093e+08	1.310348e-01	9.968602e-03
9.003303e-13	1.000000e+06	9.493717e+00	1.972654e+00	9.493717e+00	9.608690e-02	1.411457e-08	9.608689e-02	6.728555e+03	8.214874e+08	1.308674e-01	1.012110e-02
9.362304e-13	1.000000e+06	9.454095e+00	1.959003e+00	9.454095e+00	9.711431e-02	1.422688e-08	9.711429e-02	6.579839e+03	7.617267e+08	1.306793e-01	1.027220e-02
9.735620e-13	1.000000e+06	9.414290e+00	1.947179e+00	9.414290e+00	9.819633e-02	1.434023e-08	9.819632e-02	6.434181e+03	7.047206e+08	1.305109e-01	1.043056e-02
1.012382e-12	1.000000e+06	9.375256e+00	1.933235e+00	9.375256e+00	9.923175e-02	1.445439e-08	9.923173e-02	6.291989e+03	6.539353e+08	1.303057e-01	1.058443e-02
1.052750e-12	1.000000e+06	9.335771e+00	1.920462e+00	9.335771e+00	1.002979e-01	1.456824e-08	1.002979e-01	6.151136e+03	6.060322e+08	1.301055e-01	1.074340e-02
1.094728e-12	1.000000e+06	9.296133e+00	1.909805e+00	9.296133e+00	1.014374e-01	1.468497e-08	1.014374e-01	6.015244e+03	5.600961e+08	1.299669e-01	1.091178e-02
1.138380e-12	1.000000e+06	9.257543e+00	1.895048e+00	9.257543e+00	1.024702e-01	1.480131e-08	1.024702e-01	5.880145e+03	5.204745e+08	1.297181e-01	1.106884e-02
1.183772e-12	1.000000e+06	9.218334e+00	1.883423e+00	9.218334e+00	1.036064e-01	1.491857e-08	1.036064e-01	5.749430e+03	4.816067e+08	1.295549e-01	1.123916e-02
1.230974e-12	1.000000e+06	9.179578e+00	1.869833e+00	9.179578e+00	1.046881e-01	1.503755e-08	1.046881e-01	5.619216e+03	4.468787e+08	1.293164e-01	1.140445e-02
1.280058e-12	1.000000e+06	9.140622e+00	1.858972e+00	9.140622e+00	1.058611e-01	1.515572e-08	1.058611e-01	5.494460e+03	4.132781e+08	1.291628e-01	1.158139e-02
1.331100e-12	1.000000e+06	9.102441e+00	1.846371e+00	9.102441e+00	1.069855e-01	1.527523e-08	1.069855e-01	5.371925e+03	3.832702e+08	1.289531e-01	1.175350e-02
1.384177e-12	1.000000e+06	9.063944e+00	1.833536e+00	9.063944e+00	1.081103e-01	1.539620e-08	1.081103e-01	5.249856e+03	3.554769e+08	1.287220e-01	1.192752e-02
1.439370e-12	1.000000e+06	9.025228e+00	1.822028e+00	9.025228e+00	1.092915e-01	1.551853e-08	1.092915e-01	5.131204e+03	3.290693e+08	1.285345e-01	1.210955e-02
1.496764e-12	1.000000e+06	8.986861e+00	1.809457e+00	8.986861e+00	1.104516e-01	1.563928e-08	1.104515e-01	5.014609e+03	3.050547e+08	1.283182e-01	1.229034e-02
1.556446e-12	1.000000e+06	8.949110e+00	1.797348e+00	8.949110e+00	1.116176e-01	1.576364e-08	1.116176e-01	4.901806e+03	2.829392e+08	1.280997e-01	1.247248e-02
1.618509e-12	1.000000e+06	8.910798e+00	1.785225e+00	8.910798e+00	1.128076e-01	1.588620e-08	1.128075e-01	4.789212e+03	2.621640e+08	1.278710e-01	1.265965e-02
1.683046e-12	1.000000e+06	8.873018e+00	1.773653e+00	8.873018e+00	1.140270e-01	1.601181e-08	1.140270e-01	4.681162e+03	2.428372e+08	1.276698e-01	1.285098e-02
1.750156e-12	1.000000e+06	8.835242e+00	1.760139e+00	8.835242e+00	1.151750e-01	1.613632e-08	1.151750e-01	4.572722e+03	2.256228e+08	1.274013e-01	1.303587e-02
1.819942e-12	1.000000e+06	8.797765e+00	1.748287e+00	8.797765e+00	1.163886e-01	1.626318e-08	1.163886e-01	4.468390e+03	2.092176e+08	1.271688e-01	1.322934e-02
1.892511e-12	1.000000e+06	8.759978e+00	1.737879e+00	8.759978e+00	1.176701e-01	1.638942e-08	1.176700e-01	4.366939e+03	1.935741e+08	1.269852e-01	1.343269e-02
1.967974e-12	1.000000e+06	8.722934e+00	1.726378e+00	8.722934e+00	1.189125e-01	1.651720e-08	1.189125e-01	4.267657e+03	1.794950e+08	1.267558e-01	1.363216e-02
2.046446e-12	1.000000e+06	8.685600e+00	1.713185e+00	8.685600e+00	1.201206e-01	1.664511e-08	1.201206e-01	4.168085e+03	1.666667e+08	1.264820e-01	1.382986e-02
2.128047e-12	1.000000e+06	8.647913e+00	1.702007e+00	8.647913e+00	1.213863e-01	1.677488e-08	1.213863e-01	4.070776e+03	1.544646e+08	1.262443e-01	1.403648e-02
2.212901e-12	1.000000e+06	8.610939e+00	1.690383e+00	8.610939e+00	1.226555e-01	1.690594e-08	1.226555e-01	3.976682e+03	1.432471e+08	1.259968e-01	1.424415e-02
2.301139e-12	1.000000e+06	8.574427e+00	1.678949e+00	8.574427e+00	1.239436e-01	1.703637e-08	1.239435e-01	3.885694e+03	1.328461e+08	1.257576e-01	1.445503e-02
2.392896e-12	1.000000e+06	8.537641e+00	1.667590e+00	8.537641e+00	1.252318e-01	1.716784e-08	1.252318e-01	3.795753e+03	1.232322e+08	1.255161e-01	1.466820e-02
2.488311e-12	1.000000e+06	8.500622e+00	1.657467e+00	8.500622e+00	1.265974e-01	1.729848e-08	1.265974e-01	3.707885e+03	1.140254e+08	1.253037e-01	1.489273e-02
2.587531e-12	1.000000e+06	8.463958e+00	1.644448e+00	8.463958e+00	1.278388e-01	1.743337e-08	1.278388e-01	3.619609e+03	1.060102e+08	1.249929e-01	1.510391e-02
2.690707e-12	1.000000e+06	8.427264e+00	1.633231e+00	8.427264e+00	1.291665e-01	1.756586e-08	1.291665e-01	3.534390e+03	9.830241e+07	1.247305e-01	1.532722e-02
2.797997e-12	1.000000e+06	8.390966e+00	1.621989e+00	8.390966e+00	1.305056e-01	1.769056e-08	1.305055e-01	3.451764e+03	9.117925e+07	1.244722e-01	1.555310e-02
2.909566e-12	1.000000e+06	8.354629e+00	1.610518e+00	8.354629e+00	1.318557e-01	1.780264e-08	1.318557e-01	3.370443e+03	8.456530e+07	1.242059e-01	1.578235e-02
3.025583e-12	1.000000e+06	8.318747e+00	1.599805e+00	8.318747e+00	1.332479e-01	1.791109e-08	1.332479e-01	3.292295e+03	7.837845e+07	1.239654e-01	1.601779e-02
3.146226e-12	1.000000e+06	8.282284e+00	1.587621e+00	8.282284e+00	1.345876e-01	1.802061e-08	1.345875e-01	3.213206e+03	7.276358e+07	1.236742e-01	1.625005e-02
3.271680e-12	1.000000e+06	8.246608e+00	1.576314e+00	8.246608e+00	1.359649e-01	1.813242e-08	1.359649e-01	3.137653e+03	6.752593e+07	1.234012e-01	1.648737e-02
3.402136e-12	1.000000e+06	8.210358e+00	1.565470e+00	8.210358e+00	1.373829e-01	1.824782e-08	1.373829e-01	3.062586e+03	6.257847e+07	1.231315e-01	1.673288e-02
3.537794e-12	1.000000e+06	8.174334e+00	1.554265e+00	8.174334e+00	1.387765e-01	1.836364e-08	1.387765e-01	2.988872e+03	5.806676e+07	1.228391e-01	1.697710e-02
3.678861e-12	1.000000e+06	8.138872e+00	1.543196e+00	8.138872e+00	1.402023e-01	1.848305e-08	1.402023e-01	2.918316e+03	5.387122e+07	1.225751e-01	1.722625e-02
3.825554e-12	1.000000e+06	8.103290e+00	1.532158e+00	8.103290e+00	1.416293e-01	1.860395e-08	1.416293e-01	2.848185e+03	4.998079e+07	1.222792e-01	1.747800e-02
3.978095e-12	1.000000e+06	8.067585e+00	1.520844e+00	8.067585e+00	1.430573e-01	1.872589e-08	1.430573e-01	2.779030e+03	4.638126e+07	1.219739e-01	1.773236e-02
4.136719e-12	1.000000e+06	8.032225e+00	1.511423e+00	8.032225e+00	1.445697e-01	1.885151e-08	1.445697e-01	2.712963e+03	4.295929e+07	1.217183e-01	1.799871e-02
4.301668e-12	1.000000e+06	7.997035e+00	1.499070e+00	7.997035e+00	1.459606e-01	1.897745e-08	1.459606e-01	2.646873e+03	3.995351e+07	1.213890e-01	1.825184e-02
4.473195e-12	1.000000e+06	7.961571e+00	1.488285e+00	7.961571e+00	1.474311e-01	1.910399e-08	1.474311e-01	2.582102e+03	3.707048e+07	1.210796e-01	1.851784e-02
4.651561e-12	1.000000e+06	7.926469e+00	1.477622e+00	7.926469e+00	1.489234e-01	1.923272e-08	1.489234e-01	2.519444e+03	3.439457e+07	1.207806e-01	1.878811e-02
4.837039e-12	1.000000e+06	7.891551e+00	1.466979e+00	7.891551e+00	1.504077e-01	1.936340e-08	1.504077e-01	2.457917e+03	3.193127e+07	1.204611e-01	1.905934e-02
5.029913e-12	1.000000e+06	7.856459e+00	1.456372e+00	7.856459e+00	1.519079e-01	1.949387e-08	1.519078e-01	2.397457e+03	2.963804e+07	1.201456e-01	1.933541e-02
5.230477e-12	1.000000e+06	7.821721e+00	1.445953e+00	7.821721e+00	1.534295e-01	1.962642e-08	1.534294e-01	2.338950e+03	2.750914e+07	1.198397e-01	1.961582e-02
5.439039e-12	1.000000e+06	7.787012e+00	1.435870e+00	7.787012e+00	1.549831e-01	1.976040e-08	1.549830e-01	2.281701e+03	2.551746e+07	1.195352e-01	1.990276e-02
5.655918e-12	1.000000e+06	7.752334e+00	1.425503e+00	7.752334e+00	1.565156e-01	1.989391e-08	1.565156e-01	2.225106e+03	2.368985e+07	1.192009e-01	2.018948e-02
5.881444e-12	1.000000e+06	7.717770e+00	1.414827e+00	7.717770e+00	1.580418e-01	2.003010e-08	1.580417e-01	2.169712e+03	2.200609e+07	1.188596e-01	2.047764e-02
6.115963e-12	1.000000e+06	7.683389e+00	1.404558e+00	7.683389e+00	1.595982e-01	2.016706e-08	1.595982e-01	2.116056e+03	2.043560e+07	1.185371e-01	2.077185e-02
6.359833e-12	1.000000e+06	7.648912e+00	1.394382e+00	7.648912e+00	1.611685e-01	2.030440e-08	1.611685e-01	2.063028e+03	1.897162e+07	1.181947e-01	2.107077e-02
6.613427e-12	1.000000e+06	7.614703e+00	1.384589e+00	7.614703e+00	1.627684e-01	2.044329e-08	1.627684e-01	2.011797e+03	1.760894e+07	1.178720e-01	2.137555e-02
6.877133e-12	1.000000e+06	7.580218e+00	1.374745e+00	7.580218e+00	1.643656e-01	2.058489e-08	1.643656e-01	1.960719e+03	1.634410e+07	1.175163e-01	2.168349e-02
7.151355e-12	1.000000e+06	7.546337e+00	1.364275e+00	7.546337e+00	1.659407e-01	2.072442e-08	1.659407e-01	1.911557e+03	1.519226e+07	1.171649e-01	2.198957e-02
7.436511e-12	1.000000e+06	7.512499e+00	1.354629e+00	7.512499e+00	1.675642e-01	2.086508e-08	1.675642e-01	1.863601e+03	1.410740e+07	1.168213e-01	2.230472e-02
7.733037e-12	1.000000e+06	7.478410e+00	1.344788e+00	7.478410e+00	1.691959e-01	2.100822e-08	1.691959e-01	1.816279e+03	1.309886e+07	1.164736e-01	2.262458e-02
8.041387e-12	1.000000e+06	7.444690e+00	1.335650e+00	7.444690e+00	1.708759e-01	2.115080e-08	1.708759e-01	1.770553e+03	1.215359e+07	1.161361e-01	2.295273e-02
8.362032e-12	1.000000e+06	7.411250e+00	1.324681e+00	7.411250e+00	1.724597e-01	2.126899e-08	1.724596e-01	1.725287e+03	1.130898e+07	1.157431e-01	2.326998e-02
8.695463e-12	1.000000e+06	7.377047e+00	1.316435e+00	7.377047e+00	1.742058e-01	2.139271e-08	1.742058e-01	1.681169e+03	1.047849e+07	1.154223e-01	2.361457e-02
9.042189e-12	1.000000e+06	7.343854e+00	1.304946e+00	7.343854e+00	1.757979e-01	2.151733e-08	1.757978e-01	1.637941e+03	9.755072e+06	1.150190e-01	2.393809e-02
9.402741e-12	1.000000e+06	7.310010e+00	1.295918e+00	7.310010e+00	1.775149e-01	2.164407e-08	1.775149e-01	1.595550e+03	9.051833e+06	1.146599e-01	2.428381e-02
9.777669e-12	1.000000e+06	7.276753e+00	1.285918e+00	7.276753e+00	1.791771e-01	2.177594e-08	1.791771e-01	1.554383e+03	8.416774e+06	1.142776e-01	2.462322e-02
1.016755e-11	1.000000e+06	7.243482e+00	1.275805e+00	7.243482e+00	1.808586e-01	2.190670e-08	1.808586e-01	1.514023e+03	7.824137e+06	1.138903e-01	2.496846e-02
1.057297e-11	1.000000e+06	7.210221e+00	1.267000e+00	7.210221e+00	1.826032e-01	2.203799e-08	1.826032e-01	1.474697e+03	7.263745e+06	1.135144e-01	2.532561e-02
1.099456e-11	1.000000e+06	7.177134e+00	1.256699e+00	7.177134e+00	1.842689e-01	2.217468e-08	1.842689e-01	1.435915e+03	6.758781e+06	1.131005e-01	2.567444e-02
1.143296e-11	1.000000e+06	7.143892e+00	1.247498e+00	7.143892e+00	1.860233e-01	2.231050e-08	1.860233e-01	1.398267e+03	6.277018e+06	1.127216e-01	2.603949e-02
1.188885e-11	1.000000e+06	7.111233e+00	1.238120e+00	7.111233e+00	1.877564e-01	2.244664e-08	1.877563e-01	1.361890e+03	5.836717e+06	1.123333e-01	2.640279e-02
1.236291e-11	1.000000e+06	7.077979e+00	1.230566e+00	7.077979e+00	1.895983e-01	2.258809e-08	1.895983e-01	1.325946e+03	5.411954e+06	1.119620e-01	2.678706e-02
1.285587e-11	1.000000e+06	7.045098e+00	1.220226e+00	7.045098e+00	1.913017e-01	2.272526e-08	1.913017e-01	1.290467e+03	5.036775e+06	1.115329e-01	2.715388e-02
1.336849e-11	1.000000e+06	7.012550e+00	1.210303e+00	7.012550e+00	1.930256e-01	2.286582e-08	1.930256e-01	1.256236e+03	4.688099e+06	1.111175e-01	2.752573e-02
1.390155e-11	1.000000e+06	6.980058e+00	1.200906e+00	6.980058e+00	1.947876e-01	2.300768e-08	1.947876e-01	1.222785e+03	4.360574e+06	1.106997e-01	2.790630e-02
1.445587e-11	1.000000e+06	6.947315e+00	1.191745e+00	6.947315e+00	1.965670e-01	2.314976e-08	1.965669e-01	1.189827e+03	4.054441e+06	1.102782e-01	2.829395e-02
1.503228e-11	1.000000e+06	6.915059e+00	1.183338e+00	6.915059e+00	1.983885e-01	2.329503e-08	1.983885e-01	1.158196e+03	3.768772e+06	1.098737e-01	2.868934e-02
1.563169e-11	1.000000e+06	6.882438e+00	1.174605e+00	6.882438e+00	2.002050e-01	2.343983e-08	2.002050e-01	1.126738e+03	3.503067e+06	1.094467e-01	2.908926e-02
1.625499e-11	1.000000e+06	6.850109e+00	1.165011e+00	6.850109e+00	2.019856e-01	2.358271e-08	2.019856e-01	1.096079e+03	3.260167e+06	1.090049e-01	2.948648e-02
1.690315e-11	1.000000e+06	6.818019e+00	1.155947e+00	6.818019e+00	2.037891e-01	2.372993e-08	2.037891e-01	1.066400e+03	3.034001e+06	1.085727e-01	2.988978e-02
1.757715e-11	1.000000e+06	6.785739e+00	1.147169e+00	6.785739e+00	2.056200e-01	2.387500e-08	2.056200e-01	1.037251e+03	2.821997e+06	1.081407e-01	3.030179e-02
1.827803e-11	1.000000e+06	6.753622e+00	1.138717e+00	6.753622e+00	2.074718e-01	2.402200e-08	2.074718e-01	1.008772e+03	2.624201e+06	1.076962e-01	3.072009e-02
1.900685e-11	1.000000e+06	6.721566e+00	1.129712e+00	6.721566e+00	2.093046e-01	2.416962e-08	2.093045e-01	9.809937e+02	2.442152e+06	1.072520e-01	3.113926e-02
1.976474e-11	1.000000e+06	6.689675e+00	1.121342e+00	6.689675e+00	2.111677e-01	2.431858e-08	2.111677e-01	9.539293e+02	2.271845e+06	1.068027e-01	3.156621e-02
2.055285e-11	1.000000e+06	6.657702e+00	1.112652e+00	6.657702e+00	2.130146e-01	2.446953e-08	2.130145e-01	9.273341e+02	2.114413e+06	1.063422e-01	3.199521e-02
2.137238e-11	1.000000e+06	6.625685e+00	1.104724e+00	6.625685e+00	2.149183e-01	2.461863e-08	2.149182e-01	9.014439e+02	1.965949e+06	1.058952e-01	3.243714e-02
2.222459e-11	1.000000e+06	6.594359e+00	1.095464e+00	6.594359e+00	2.167463e-01	2.476824e-08	2.167463e-01	8.765098e+02	1.832305e+06	1.054351e-01	3.286845e-02
2.311078e-11	1.000000e+06	6.562478e+00	1.088064e+00	6.562478e+00	2.187168e-01	2.491768e-08	2.187168e-01	8.519133e+02	1.702099e+06	1.049899e-01	3.332838e-02
2.403231e-11	1.000000e+06	6.530660e+00	1.079088e+00	6.530660e+00	2.205678e-01	2.507017e-08	2.205677e-01	8.276300e+02	1.585353e+06	1.045062e-01	3.377419e-02
2.499058e-11	1.000000e+06	6.499233e+00	1.071321e+00	6.499233e+00	2.224715e-01	2.521988e-08	2.224715e-01	8.042090e+02	1.475697e+06	1.040279e-01	3.423042e-02
2.598707e-11	1.000000e+06	6.467878e+00	1.062637e+00	6.467878e+00	2.243548e-01	2.537195e-08	2.243548e-01	7.814019e+02	1.374666e+06	1.035516e-01	3.468755e-02
2.702328e-11	1.000000e+06	6.436440e+00	1.055400e+00	6.436440e+00	2.263334e-01	2.552591e-08	2.263334e-01	7.591916e+02	1.278227e+06	1.030894e-01	3.516438e-02
2.810082e-11	1.000000e+06	6.405353e+00	1.045992e+00	6.405353e+00	2.281649e-01	2.567618e-08	2.281648e-01	7.373680e+02	1.192451e+06	1.025794e-01	3.562097e-02
2.922132e-11	1.000000e+06	6.374029e+00	1.038221e+00	6.374029e+00	2.301067e-01	2.582865e-08	2.301067e-01	7.161750e+02	1.110127e+06	1.021034e-01	3.610067e-02
3.038651e-11	1.000000e+06	6.342919e+00	1.030124e+00	6.342919e+00	2.320409e-01	2.597923e-08	2.320409e-01	6.954650e+02	1.033838e+06	1.016063e-01	3.658266e-02
3.159815e-11	1.000000e+06	6.311824e+00	1.021770e+00	6.311824e+00	2.339343e-01	2.613351e-08	2.339342e-01	6.752072e+02	9.637579e+05	1.011006e-01	3.706286e-02
3.285811e-11	1.000000e+06	6.280956e+00	1.013543e+00	6.280956e+00	2.358499e-01	2.628629e-08	2.358498e-01	6.555671e+02	8.983363e+05	1.005957e-01	3.754999e-02
3.416830e-11	1.000000e+06	6.249766e+00	1.007013e+00	6.249766e+00	2.378725e-01	2.644051e-08	2.378724e-01	6.363641e+02	8.355737e+05	1.001101e-01	3.806102e-02
3.553074e-11	1.000000e+06	6.219066e+00	9.983113e-01	6.219066e+00	2.397754e-01	2.659205e-08	2.397754e-01	6.176789e+02	7.793622e+05	9.959285e-02	3.855489e-02
3.694751e-11	1.000000e+06	6.188261e+00	9.903244e-01	6.188261e+00	2.417181e-01	2.674516e-08	2.417181e-01	5.994401e+02	7.264396e+05	9.908184e-02	3.906076e-02
3.842077e-11	1.000000e+06	6.157439e+00	9.831140e-01	6.157439e+00	2.436950e-01	2.689812e-08	2.436950e-01	5.815950e+02	6.766864e+05	9.856239e-02	3.957733e-02
3.995277e-11	1.000000e+06	6.126905e+00	9.755616e-01	6.126905e+00	2.456639e-01	2.704910e-08	2.456638e-01	5.643879e+02	6.307704e+05	9.805351e-02	4.009591e-02
4.154586e-11	1.000000e+06	6.096212e+00	9.666550e-01	6.096212e+00	2.475499e-01	2.716645e-08	2.475499e-01	5.473279e+02	5.887534e+05	9.750762e-02	4.060717e-02
4.320248e-11	1.000000e+06	6.065740e+00	9.591422e-01	6.065740e+00	2.495369e-01	2.728991e-08	2.495369e-01	5.309087e+02	5.487134e+05	9.698223e-02	4.113875e-02
4.492515e-11	1.000000e+06	6.035218e+00	9.513213e-01	6.035218e+00	2.515002e-01	2.741231e-08	2.515002e-01	5.148795e+02	5.116981e+05	9.645662e-02	4.167210e-02
4.671651e-11	1.000000e+06	6.004777e+00	9.443527e-01	6.004777e+00	2.535068e-01	2.754146e-08	2.535068e-01	4.992572e+02	4.768441e+05	9.592489e-02	4.221752e-02
4.857930e-11	1.000000e+06	5.974481e+00	9.363453e-01	5.974481e+00	2.554440e-01	2.767064e-08	2.554440e-01	4.840327e+02	4.450367e+05	9.538174e-02	4.275586e-02
5.051637e-11	1.000000e+06	5.944052e+00	9.292630e-01	5.944052e+00	2.574638e-01	2.780005e-08	2.574637e-01	4.691926e+02	4.147349e+05	9.484827e-02	4.331452e-02
5.253068e-11	1.000000e+06	5.913811e+00	9.218244e-01	5.913811e+00	2.594270e-01	2.793082e-08	2.594270e-01	4.547033e+02	3.869474e+05	9.429355e-02	4.386799e-02
5.462531e-11	1.000000e+06	5.883948e+00	9.139376e-01	5.883948e+00	2.614009e-01	2.806291e-08	2.614009e-01	4.408072e+02	3.611713e+05	9.375526e-02	4.442610e-02
5.680346e-11	1.000000e+06	5.853909e+00	9.064860e-01	5.853909e+00	2.633686e-01	2.819396e-08	2.633686e-01	4.271418e+02	3.370946e+05	9.320375e-02	4.499021e-02
5.906846e-11	1.000000e+06	5.824014e+00	8.990898e-01	5.824014e+00	2.653129e-01	2.832885e-08	2.653129e-01	4.138183e+02	3.147876e+05	9.263796e-02	4.555500e-02
6.142378e-11	1.000000e+06	5.793806e+00	8.918398e-01	5.793806e+00	2.673067e-01	2.846713e-08	2.673067e-01	4.007871e+02	2.936730e+05	9.208419e-02	4.613664e-02
6.387302e-11	1.000000e+06	5.764367e+00	8.838823e-01	5.764367e+00	2.692278e-01	2.859770e-08	2.692278e-01	3.882921e+02	2.745104e+05	9.151486e-02	4.670553e-02
6.641991e-11	1.000000e+06	5.734417e+00	8.766402e-01	5.734417e+00	2.711946e-01	2.873047e-08	2.711946e-01	3.759706e+02	2.563000e+05	9.094914e-02	4.729244e-02
6.906836e-11	1.000000e+06	5.704367e+00	8.702792e-01	5.704367e+00	2.732425e-01	2.886497e-08	2.732425e-01	3.639596e+02	2.389525e+05	9.038725e-02	4.790059e-02
7.182242e-11	1.000000e+06	5.674794e+00	8.627377e-01	5.674794e+00	2.751705e-01	2.900110e-08	2.751705e-01	3.523493e+02	2.233387e+05	8.980778e-02	4.848995e-02
7.468630e-11	1.000000e+06	5.645027e+00	8.563006e-01	5.645027e+00	2.772072e-01	2.913530e-08	2.772072e-01	3.410466e+02	2.083489e+05	8.924313e-02	4.910644e-02
7.766437e-11	1.000000e+06	5.615303e+00	8.493732e-01	5.615303e+00	2.791643e-01	2.927148e-08	2.791643e-01	3.299875e+02	1.946247e+05	8.865896e-02	4.971492e-02
8.076118e-11	1.000000e+06	5.586185e+00	8.418542e-01	5.586185e+00	2.811007e-01	2.940672e-08	2.811007e-01	3.193997e+02	1.819803e+05	8.807430e-02	5.032070e-02
8.398149e-11	1.000000e+06	5.556671e+00	8.355839e-01	5.556671e+00	2.830840e-01	2.954579e-08	2.830840e-01	3.089973e+02	1.699722e+05	8.749283e-02	5.094490e-02
8.733020e-11	1.000000e+06	5.527293e+00	8.279103e-01	5.527293e+00	2.849805e-01	2.967960e-08	2.849805e-01	2.988790e+02	1.590083e+05	8.690090e-02	5.155878e-02
9.081243e-11	1.000000e+06	5.497894e+00	8.220669e-01	5.497894e+00	2.870312e-01	2.981185e-08	2.870312e-01	2.890792e+02	1.483786e+05	8.632293e-02	5.220748e-02
9.443352e-11	1.000000e+06	5.468985e+00	8.139093e-01	5.468985e+00	2.888639e-01	2.994074e-08	2.888639e-01	2.795878e+02	1.390119e+05	8.571878e-02	5.281856e-02
9.819900e-11	1.000000e+06	5.439942e+00	8.072616e-01	5.439942e+00	2.908141e-01	3.007525e-08	2.908141e-01	2.703607e+02	1.299770e+05	8.512624e-02	5.345904e-02
1.021146e-10	1.000000e+06	5.410882e+00	8.009223e-01	5.410882e+00	2.927891e-01	3.021115e-08	2.927891e-01	2.613803e+02	1.214781e+05	8.453252e-02	5.411116e-02
1.061864e-10	1.000000e+06	5.381692e+00	7.940281e-01	5.381692e+00	2.946929e-01	3.034644e-08	2.946929e-01	2.525863e+02	1.136479e+05	8.392802e-02	5.475841e-02
1.104205e-10	1.000000e+06	5.352519e+00	7.880464e-01	5.352519e+00	2.966922e-01	3.047211e-08	2.966922e-01	2.440687e+02	1.061650e+05	8.333211e-02	5.543039e-02
1.148234e-10	1.000000e+06	5.323441e+00	7.817309e-01	5.323441e+00	2.986261e-01	3.060394e-08	2.986260e-01	2.357873e+02	9.928461e+04	8.272743e-02	5.609644e-02
1.194020e-10	1.000000e+06	5.295235e+00	7.736839e-01	5.295235e+00	3.003829e-01	3.073430e-08	3.003829e-01	2.278779e+02	9.318070e+04	8.210452e-02	5.672702e-02
1.241630e-10	1.000000e+06	5.266232e+00	7.680254e-01	5.266232e+00	3.023663e-01	3.086395e-08	3.023663e-01	2.200868e+02	8.708174e+04	8.150523e-02	5.741606e-02
1.291140e-10	1.000000e+06	5.237602e+00	7.607697e-01	5.237602e+00	3.042085e-01	3.099280e-08	3.042084e-01	2.125506e+02	8.158417e+04	8.088932e-02	5.808163e-02
1.342623e-10	1.000000e+06	5.209147e+00	7.544770e-01	5.209147e+00	3.060729e-01	3.112000e-08	3.060729e-01	2.052664e+02	7.641757e+04	8.027422e-02	5.875682e-02
1.396159e-10	1.000000e+06	5.180112e+00	7.486905e-01	5.180112e+00	3.080294e-01	3.123262e-08	3.080294e-01	1.980885e+02	7.143290e+04	7.966264e-02	5.946385e-02
1.451830e-10	1.000000e+06	5.152076e+00	7.415771e-01	5.152076e+00	3.098221e-01	3.131800e-08	3.098220e-01	1.912800e+02	6.700510e+04	7.904044e-02	6.013538e-02
1.509721e-10	1.000000e+06	5.123404e+00	7.351677e-01	5.123404e+00	3.116950e-01	3.140404e-08	3.116949e-01	1.845703e+02	6.273540e+04	7.842596e-02	6.083747e-02
1.569920e-10	1.000000e+06	5.094875e+00	7.293271e-01	5.094875e+00	3.135770e-01	3.149485e-08	3.135770e-01	1.780733e+02	5.873240e+04	7.780762e-02	6.154753e-02
1.632520e-10	1.000000e+06	5.067016e+00	7.222826e-01	5.067016e+00	3.153595e-01	3.158561e-08	3.153595e-01	1.718664e+02	5.510120e+04	7.718282e-02	6.223772e-02
1.697615e-10	1.000000e+06	5.038796e+00	7.158752e-01	5.038796e+00	3.171555e-01	3.167837e-08	3.171555e-01	1.657737e+02	5.166000e+04	7.655491e-02	6.294271e-02
1.765307e-10	1.000000e+06	5.010617e+00	7.097800e-01	5.010617e+00	3.189758e-01	3.176963e-08	3.189758e-01	1.598751e+02	4.841636e+04	7.593046e-02	6.365998e-02
1.835697e-10	1.000000e+06	4.982596e+00	7.034339e-01	4.982596e+00	3.207450e-01	3.186615e-08	3.207450e-01	1.541695e+02	4.541492e+04	7.530285e-02	6.437309e-02
1.908895e-10	1.000000e+06	4.954527e+00	6.970734e-01	4.954527e+00	3.225119e-01	3.195772e-08	3.225119e-01	1.486143e+02	4.259236e+04	7.466913e-02	6.509440e-02
1.985011e-10	1.000000e+06	4.926239e+00	6.917652e-01	4.926239e+00	3.243682e-01	3.205732e-08	3.243682e-01	1.432165e+02	3.988427e+04	7.404688e-02	6.584499e-02
2.064162e-10	1.000000e+06	4.898200e+00	6.859291e-01	4.898200e+00	3.261315e-01	3.214680e-08	3.261315e-01	1.379951e+02	3.740243e+04	7.341287e-02	6.658191e-02
2.146469e-10	1.000000e+06	4.870304e+00	6.800186e-01	4.870304e+00	3.278689e-01	3.224324e-08	3.278688e-01	1.329487e+02	3.508998e+04	7.277712e-02	6.732000e-02
2.232058e-10	1.000000e+06	4.842725e+00	6.735805e-01	4.842725e+00	3.295777e-01	3.233460e-08	3.295777e-01	1.281142e+02	3.294641e+04	7.215050e-02	6.805625e-02
2.321060e-10	1.000000e+06	4.815004e+00	6.679732e-01	4.815004e+00	3.312838e-01	3.242975e-08	3.312837e-01	1.233967e+02	3.092450e+04	7.151738e-02	6.880239e-02
2.413611e-10	1.000000e+06	4.787827e+00	6.609055e-01	4.787827e+00	3.328929e-01	3.250186e-08	3.328929e-01	1.188888e+02	2.908159e+04	7.088264e-02	6.952902e-02
2.509852e-10	1.000000e+06	4.760407e+00	6.547676e-01	4.760407e+00	3.345540e-01	3.254638e-08	3.345540e-01	1.144898e+02	2.731716e+04	7.024857e-02	7.027844e-02
2.609931e-10	1.000000e+06	4.732347e+00	6.496513e-01	4.732347e+00	3.362842e-01	3.259427e-08	3.362842e-01	1.101421e+02	2.561068e+04	6.960842e-02	7.106077e-02
2.714000e-10	1.000000e+06	4.705145e+00	6.434606e-01	4.705145e+00	3.378865e-01	3.264706e-08	3.378865e-01	1.060355e+02	2.407670e+04	6.897271e-02	7.181213e-02
2.822219e-10	1.000000e+06	4.677703e+00	6.370697e-01	4.677703e+00	3.394685e-01	3.269860e-08	3.394684e-01	1.020244e+02	2.263116e+04	6.833322e-02	7.257161e-02
2.934753e-10	1.000000e+06	4.650126e+00	6.325075e-01	4.650126e+00	3.411841e-01	3.275746e-08	3.411840e-01	9.814356e+01	2.122844e+04	6.770637e-02	7.337093e-02
3.051775e-10	1.000000e+06	4.622954e+00	6.262607e-01	4.622954e+00	3.427201e-01	3.280940e-08	3.427200e-01	9.440224e+01	1.996571e+04	6.706188e-02	7.413443e-02
3.173462e-10	1.000000e+06	4.596223e+00	6.198652e-01	4.596223e+00	3.442258e-01	3.286362e-08	3.442258e-01	9.084445e+01	1.879668e+04	6.643308e-02	7.489320e-02
3.300002e-10	1.000000e+06	4.568996e+00	6.143781e-01	4.568996e+00	3.457572e-01	3.292592e-08	3.457572e-01	8.733147e+01	1.767317e+04	6.578971e-02	7.567466e-02
3.431588e-10	1.000000e+06	4.542005e+00	6.088587e-01	4.542005e+00	3.473051e-01	3.298191e-08	3.473051e-01	8.396914e+01	1.661743e+04	6.515874e-02	7.646515e-02
3.568420e-10	1.000000e+06	4.515061e+00	6.032115e-01	4.515061e+00	3.488200e-01	3.303737e-08	3.488200e-01	8.071201e+01	1.562900e+04	6.452249e-02	7.725698e-02
3.710709e-10	1.000000e+06	4.488070e+00	5.980209e-01	4.488070e+00	3.503046e-01	3.309587e-08	3.503046e-01	7.755432e+01	1.470200e+04	6.388503e-02	7.805240e-02
3.858671e-10	1.000000e+06	4.461690e+00	5.918462e-01	4.461690e+00	3.516804e-01	3.315124e-08	3.516804e-01	7.455567e+01	1.385924e+04	6.325208e-02	7.882225e-02
4.012533e-10	1.000000e+06	4.434496e+00	5.869708e-01	4.434496e+00	3.531740e-01	3.320632e-08	3.531739e-01	7.158493e+01	1.302802e+04	6.261686e-02	7.964240e-02
4.172530e-10	1.000000e+06	4.408159e+00	5.811632e-01	4.408159e+00	3.545282e-01	3.326082e-08	3.545282e-01	6.878215e+01	1.228067e+04	6.198417e-02	8.042545e-02
4.338907e-10	1.000000e+06	4.381938e+00	5.755384e-01	4.381938e+00	3.558929e-01	3.331502e-08	3.558929e-01	6.608591e+01	1.157476e+04	6.135766e-02	8.121815e-02
4.511918e-10	1.000000e+06	4.355272e+00	5.698803e-01	4.355272e+00	3.572374e-01	3.336745e-08	3.572374e-01	6.343541e+01	1.090303e+04	6.072210e-02	8.202414e-02
4.691828e-10	1.000000e+06	4.328764e+00	5.649488e-01	4.328764e+00	3.585724e-01	3.342720e-08	3.585724e-01	6.088490e+01	1.027129e+04	6.008710e-02	8.283482e-02
4.878912e-10	1.000000e+06	4.302702e+00	5.591799e-01	4.302702e+00	3.598418e-01	3.347072e-08	3.598418e-01	5.845995e+01	9.689478e+03	5.946253e-02	8.363159e-02
5.073456e-10	1.000000e+06	4.276318e+00	5.541577e-01	4.276318e+00	3.611326e-01	3.352322e-08	3.611326e-01	5.609229e+01	9.132075e+03	5.883618e-02	8.444944e-02
5.275757e-10	1.000000e+06	4.249726e+00	5.497152e-01	4.249726e+00	3.624504e-01	3.357388e-08	3.624504e-01	5.378740e+01	8.598792e+03	5.820592e-02	8.528795e-02
5.486124e-10	1.000000e+06	4.224333e+00	5.434988e-01	4.224333e+00	3.635918e-01	3.361691e-08	3.635917e-01	5.164438e+01	8.127423e+03	5.758690e-02	8.607082e-02
5.704880e-10	1.000000e+06	4.198446e+00	5.381689e-01	4.198446e+00	3.647346e-01	3.366329e-08	3.647346e-01	4.953475e+01	7.674060e+03	5.695847e-02	8.687371e-02
5.932358e-10	1.000000e+06	4.172115e+00	5.336671e-01	4.172115e+00	3.659624e-01	3.370712e-08	3.659623e-01	4.747694e+01	7.232702e+03	5.633688e-02	8.771628e-02
6.168908e-10	1.000000e+06	4.146375e+00	5.285677e-01	4.146375e+00	3.670782e-01	3.374928e-08	3.670782e-01	4.552273e+01	6.830231e+03	5.571560e-02	8.852991e-02
6.414889e-10	1.000000e+06	4.120612e+00	5.236156e-01	4.120612e+00	3.681858e-01	3.379396e-08	3.681858e-01	4.363560e+01	6.449199e+03	5.509644e-02	8.935221e-02
6.670679e-10	1.000000e+06	4.094620e+00	5.191657e-01	4.094620e+00	3.693299e-01	3.383129e-08	3.693299e-01	4.180302e+01	6.083245e+03	5.447919e-02	9.019881e-02
6.936668e-10	1.000000e+06	4.069336e+00	5.137568e-01	4.069336e+00	3.703303e-01	3.386727e-08	3.703303e-01	4.007228e+01	5.753046e+03	5.386635e-02	9.100509e-02
7.213263e-10	1.000000e+06	4.043361e+00	5.092985e-01	4.043361e+00	3.713850e-01	3.390302e-08	3.713850e-01	3.836746e+01	5.430517e+03	5.325268e-02	9.185056e-02
7.500887e-10	1.000000e+06	4.017902e+00	5.046129e-01	4.017902e+00	3.724185e-01	3.393024e-08	3.724185e-01	3.675168e+01	5.130041e+03	5.264681e-02	9.268981e-02
7.799981e-10	1.000000e+06	3.993175e+00	4.989245e-01	3.993175e+00	3.732807e-01	3.395824e-08	3.732807e-01	3.522501e+01	4.860415e+03	5.204162e-02	9.347969e-02
8.111000e-10	1.000000e+06	3.968093e+00	4.942538e-01	3.968093e+00	3.741952e-01	3.398679e-08	3.741952e-01	3.373811e+01	4.598641e+03	5.144024e-02	9.430103e-02
8.434421e-10	1.000000e+06	3.942562e+00	4.896071e-01	3.942562e+00	3.751140e-01	3.395826e-08	3.751140e-01	3.228256e+01	4.346619e+03	5.083546e-02	9.514474e-02
8.770738e-10	1.000000e+06	3.917766e+00	4.844765e-01	3.917766e+00	3.759291e-01	3.394736e-08	3.759291e-01	3.091127e+01	4.117057e+03	5.023607e-02	9.595497e-02
9.120466e-10	1.000000e+06	3.892881e+00	4.794261e-01	3.892881e+00	3.767289e-01	3.392219e-08	3.767288e-01	2.958727e+01	3.899064e+03	4.964098e-02	9.677379e-02
9.484139e-10	1.000000e+06	3.868125e+00	4.742454e-01	3.868125e+00	3.775034e-01	3.386805e-08	3.775033e-01	2.831740e+01	3.693595e+03	4.905034e-02	9.759337e-02
9.862313e-10	1.000000e+06	3.843221e+00	4.698244e-01	3.843221e+00	3.782803e-01	3.382803e-08	3.782802e-01	2.708618e+01	3.496869e+03	4.845765e-02	9.842793e-02
1.025557e-09	1.000000e+06	3.818480e+00	4.651083e-01	3.818480e+00	3.790216e-01	3.377825e-08	3.790216e-01	2.590881e+01	3.312285e+03	4.787247e-02	9.925980e-02
1.066450e-09	1.000000e+06	3.794207e+00	4.602476e-01	3.794207e+00	3.796833e-01	3.373980e-08	3.796832e-01	2.478991e+01	3.141721e+03	4.728907e-02	1.000692e-01
1.108974e-09	1.000000e+06	3.769566e+00	4.553793e-01	3.769566e+00	3.803576e-01	3.369646e-08	3.803575e-01	2.369966e+01	2.977021e+03	4.670642e-02	1.009022e-01
1.153194e-09	1.000000e+06	3.745199e+00	4.508041e-01	3.745199e+00	3.809509e-01	3.365946e-08	3.809509e-01	2.266083e+01	2.824430e+03	4.613099e-02	1.017171e-01
1.199177e-09	1.000000e+06	3.721078e+00	4.461613e-01	3.721078e+00	3.815293e-01	3.362048e-08	3.815292e-01	2.166780e+01	2.680251e+03	4.555776e-02	1.025319e-01
1.246993e-09	1.000000e+06	3.696395e+00	4.423239e-01	3.696395e+00	3.821558e-01	3.358546e-08	3.821557e-01	2.069360e+01	2.538832e+03	4.498169e-02	1.033861e-01
1.296716e-09	1.000000e+06	3.672989e+00	4.369333e-01	3.672989e+00	3.825958e-01	3.355218e-08	3.825958e-01	1.979898e+01	2.415137e+03	4.442587e-02	1.041647e-01
1.348422e-09	1.000000e+06	3.648233e+00	4.332908e-01	3.648233e+00	3.831481e-01	3.350743e-08	3.831481e-01	1.889228e+01	2.287974e+03	4.384931e-02	1.050229e-01
1.402189e-09	1.000000e+06	3.625098e+00	4.277169e-01	3.625098e+00	3.835091e-01	3.347095e-08	3.835090e-01	1.807325e+01	2.178503e+03	4.330406e-02	1.057927e-01
1.458101e-09	1.000000e+06	3.600633e+00	4.243185e-01	3.600633e+00	3.839596e-01	3.342240e-08	3.839595e-01	1.724200e+01	2.066143e+03	4.273509e-02	1.066367e-01
1.516242e-09	1.000000e+06	3.577066e+00	4.197284e-01	3.577066e+00	3.843344e-01	3.334067e-08	3.843344e-01	1.647108e+01	1.964155e+03	4.218699e-02	1.074440e-01
1.576701e-09	1.000000e+06	3.553847e+00	4.148585e-01	3.553847e+00	3.846342e-01	3.326922e-08	3.846341e-01	1.573789e+01	1.869421e+03	4.164317e-02	1.082303e-01
1.639571e-09	1.000000e+06	3.530766e+00	4.099248e-01	3.530766e+00	3.849092e-01	3.319536e-08	3.849091e-01	1.503823e+01	1.779940e+03	4.110959e-02	1.090158e-01
1.704948e-09	1.000000e+06	3.506917e+00	4.064736e-01	3.506917e+00	3.852275e-01	3.313473e-08	3.852275e-01	1.434323e+01	1.690676e+03	4.056120e-02	1.098479e-01
1.772931e-09	1.000000e+06	3.484018e+00	4.017311e-01	3.484018e+00	3.854116e-01	3.306415e-08	3.854116e-01	1.369975e+01	1.610975e+03	4.003150e-02	1.106227e-01
1.843626e-09	1.000000e+06	3.460464e+00	3.978720e-01	3.460464e+00	3.856247e-01	3.299425e-08	3.856247e-01	1.306474e+01	1.532063e+03	3.949305e-02	1.114373e-01
1.917139e-09	1.000000e+06	3.437511e+00	3.933973e-01	3.437511e+00	3.857845e-01	3.292533e-08	3.857845e-01	1.246968e+01	1.459256e+03	3.896962e-02	1.122279e-01
1.993584e-09	1.000000e+06	3.414379e+00	3.898436e-01	3.414379e+00	3.859404e-01	3.287082e-08	3.859404e-01	1.189311e+01	1.388974e+03	3.844394e-02	1.130338e-01
2.073077e-09	1.000000e+06	3.391578e+00	3.858156e-01	3.391578e+00	3.859908e-01	3.280747e-08	3.859908e-01	1.134594e+01	1.324206e+03	3.792478e-02	1.138086e-01
2.155740e-09	1.000000e+06	3.368830e+00	3.813112e-01	3.368830e+00	3.860330e-01	3.272408e-08	3.860329e-01	1.082172e+01	1.262334e+03	3.741041e-02	1.145896e-01
2.241698e-09	1.000000e+06	3.346531e+00	3.770151e-01	3.346531e+00	3.860221e-01	3.263336e-08	3.860220e-01	1.032719e+01	1.204818e+03	3.690616e-02	1.153499e-01
2.331085e-09	1.000000e+06	3.324436e+00	3.724224e-01	3.324436e+00	3.859445e-01	3.252586e-08	3.859444e-01	9.856158e+00	1.151022e+03	3.640905e-02	1.160932e-01
2.424035e-09	1.000000e+06	3.301719e+00	3.689382e-01	3.301719e+00	3.859248e-01	3.241961e-08	3.859247e-01	9.391817e+00	1.097075e+03	3.590381e-02	1.168860e-01
2.520692e-09	1.000000e+06	3.279603e+00	3.646600e-01	3.279603e+00	3.858128e-01	3.231525e-08	3.858127e-01	8.956244e+00	1.047714e+03	3.540877e-02	1.176401e-01
2.621203e-09	1.000000e+06	3.257483e+00	3.608924e-01	3.257483e+00	3.856755e-01	3.222959e-08	3.856755e-01	8.538632e+00	1.000640e+03	3.491957e-02	1.183968e-01
2.725722e-09	1.000000e+06	3.235307e+00	3.572226e-01	3.235307e+00	3.855182e-01	3.213376e-08	3.855181e-01	8.136211e+00	9.554281e+02	3.442991e-02	1.191597e-01
2.834409e-09	1.000000e+06	3.213752e+00	3.526907e-01	3.213752e+00	3.852657e-01	3.201697e-08	3.852657e-01	7.760150e+00	9.142574e+02	3.395466e-02	1.198803e-01
2.947429e-09	1.000000e+06	3.192576e+00	3.482310e-01	3.192576e+00	3.849633e-01	3.191885e-08	3.849632e-01	7.404363e+00	8.757724e+02	3.348673e-02	1.205808e-01
3.064956e-09	1.000000e+06	3.170545e+00	3.449247e-01	3.170545e+00	3.847105e-01	3.183202e-08	3.847105e-01	7.050765e+00	8.366930e+02	3.301093e-02	1.213389e-01
3.187169e-09	1.000000e+06	3.148783e+00	3.414625e-01	3.148783e+00	3.844129e-01	3.173268e-08	3.844129e-01	6.715069e+00	7.999460e+02	3.254080e-02	1.220830e-01
3.314255e-09	1.000000e+06	3.127371e+00	3.375514e-01	3.127371e+00	3.840559e-01	3.162009e-08	3.840559e-01	6.397561e+00	7.656707e+02	3.207811e-02	1.228047e-01
3.446409e-09	1.000000e+06	3.106126e+00	3.339231e-01	3.106126e+00	3.836433e-01	3.149477e-08	3.836433e-01	6.095234e+00	7.334189e+02	3.162177e-02	1.235118e-01
3.583833e-09	1.000000e+06	3.085496e+00	3.295631e-01	3.085496e+00	3.831883e-01	3.135849e-08	3.831883e-01	5.812742e+00	7.035902e+02	3.117792e-02	1.241902e-01
3.726736e-09	1.000000e+06	3.064250e+00	3.260128e-01	3.064250e+00	3.827413e-01	3.122494e-08	3.827412e-01	5.534588e+00	6.738431e+02	3.072951e-02	1.249054e-01
3.875337e-09	1.000000e+06	3.043308e+00	3.222702e-01	3.043308e+00	3.822534e-01	3.087303e-08	3.822533e-01	5.270835e+00	6.458369e+02	3.028593e-02	1.256045e-01
4.029863e-09	1.000000e+06	3.022453e+00	3.186029e-01	3.022453e+00	3.817395e-01	3.044383e-08	3.817395e-01	5.019091e+00	6.191409e+02	2.984822e-02	1.263012e-01
4.190552e-09	1.000000e+06	3.001825e+00	3.146206e-01	3.001825e+00	3.811485e-01	3.004116e-08	3.811485e-01	4.779807e+00	5.942088e+02	2.941540e-02	1.269723e-01
4.357647e-09	1.000000e+06	2.981712e+00	3.098645e-01	2.981712e+00	3.805157e-01	2.964776e-08	3.805157e-01	4.555829e+00	5.710898e+02	2.899546e-02	1.276165e-01
4.531406e-09	1.000000e+06	2.961454e+00	3.059834e-01	2.961454e+00	3.798724e-01	2.927739e-08	3.798724e-01	4.339436e+00	5.485856e+02	2.857586e-02	1.282723e-01
4.712093e-09	1.000000e+06	2.941180e+00	3.023319e-01	2.941180e+00	3.792124e-01	2.892236e-08	3.792124e-01	4.131713e+00	5.268870e+02	2.815876e-02	1.289321e-01
4.899985e-09	1.000000e+06	2.921044e+00	2.987898e-01	2.921044e+00	3.785140e-01	2.856925e-08	3.785139e-01	3.933609e+00	5.062694e+02	2.774548e-02	1.295818e-01
5.095368e-09	1.000000e+06	2.901452e+00	2.942915e-01	2.901452e+00	3.777575e-01	2.822577e-08	3.777575e-01	3.748742e+00	4.873263e+02	2.734636e-02	1.301960e-01
5.298543e-09	1.000000e+06	2.881734e+00	2.905269e-01	2.881734e+00	3.769891e-01	2.788291e-08	3.769891e-01	3.570087e+00	4.688508e+02	2.694638e-02	1.308202e-01
5.509819e-09	1.000000e+06	2.861998e+00	2.868819e-01	2.861998e+00	3.761792e-01	2.755072e-08	3.761792e-01	3.398658e+00	4.511630e+02	2.654926e-02	1.314394e-01
5.729520e-09	1.000000e+06	2.842392e+00	2.832382e-01	2.842392e+00	3.753465e-01	2.721902e-08	3.753465e-01	3.235244e+00	4.342554e+02	2.615641e-02	1.320530e-01
5.957981e-09	1.000000e+06	2.822891e+00	2.796752e-01	2.822891e+00	3.744870e-01	2.689203e-08	3.744870e-01	3.079614e+00	4.181313e+02	2.577015e-02	1.326608e-01
6.195552e-09	1.000000e+06	2.804112e+00	2.757560e-01	2.804112e+00	3.735657e-01	2.658007e-08	3.735656e-01	2.935335e+00	4.034807e+02	2.539639e-02	1.332207e-01
6.442595e-09	1.000000e+06	2.784474e+00	2.726445e-01	2.784474e+00	3.726427e-01	2.624614e-08	3.726427e-01	2.791143e+00	3.884354e+02	2.501251e-02	1.338288e-01
6.699490e-09	1.000000e+06	2.765646e+00	2.692106e-01	2.765646e+00	3.716848e-01	2.592035e-08	3.716847e-01	2.658194e+00	3.747253e+02	2.464308e-02	1.343935e-01
6.966628e-09	1.000000e+06	2.747509e+00	2.647588e-01	2.747509e+00	3.706704e-01	2.558960e-08	3.706704e-01	2.535037e+00	3.622801e+02	2.428733e-02	1.349114e-01
7.244418e-09	1.000000e+06	2.728558e+00	2.615702e-01	2.728558e+00	3.696623e-01	2.526868e-08	3.696623e-01	2.412241e+00	3.494577e+02	2.392465e-02	1.354790e-01
7.533284e-09	1.000000e+06	2.710197e+00	2.579056e-01	2.710197e+00	3.686141e-01	2.493768e-08	3.686140e-01	2.297649e+00	3.376169e+02	2.357059e-02	1.360101e-01
7.833669e-09	1.000000e+06	2.691770e+00	2.545833e-01	2.691770e+00	3.675329e-01	2.461023e-08	3.675329e-01	2.187617e+00	3.262047e+02	2.322055e-02	1.365395e-01
8.146032e-09	1.000000e+06	2.673852e+00	2.509437e-01	2.673852e+00	3.664246e-01	2.428271e-08	3.664245e-01	2.084661e+00	3.155821e+02	2.287915e-02	1.370400e-01
8.470850e-09	1.000000e+06	2.655992e+00	2.473181e-01	2.655992e+00	3.652922e-01	2.395229e-08	3.652922e-01	1.986239e+00	3.053720e+02	2.254181e-02	1.375351e-01
8.808620e-09	1.000000e+06	2.637602e+00	2.444303e-01	2.637602e+00	3.641235e-01	2.362624e-08	3.641235e-01	1.889414e+00	2.951777e+02	2.220097e-02	1.380510e-01
9.159858e-09	1.000000e+06	2.620154e+00	2.407921e-01	2.620154e+00	3.629314e-01	2.329648e-08	3.629314e-01	1.800894e+00	2.859995e+02	2.187486e-02	1.385153e-01
9.525102e-09	1.000000e+06	2.602432e+00	2.378353e-01	2.602432e+00	3.617123e-01	2.297094e-08	3.617122e-01	1.714786e+00	2.769452e+02	2.154785e-02	1.389901e-01
9.904909e-09	1.000000e+06	2.585070e+00	2.345227e-01	2.585070e+00	3.604636e-01	2.265119e-08	3.604636e-01	1.633663e+00	2.684450e+02	2.122719e-02	1.394406e-01
1.029986e-08	1.000000e+06	2.568313e+00	2.306242e-01	2.568313e+00	3.592111e-01	2.232739e-08	3.592111e-01	1.558575e+00	2.606029e+02	2.092086e-02	1.398627e-01
1.071056e-08	1.000000e+06	2.550815e+00	2.278329e-01	2.550815e+00	3.579115e-01	2.200349e-08	3.579115e-01	1.483333e+00	2.525575e+02	2.060320e-02	1.403126e-01
1.113764e-08	1.000000e+06	2.533760e+00	2.248319e-01	2.533760e+00	3.566194e-01	2.166344e-08	3.566194e-01	1.413114e+00	2.449922e+02	2.029742e-02	1.407471e-01
1.158175e-08	1.000000e+06	2.517405e+00	2.210630e-01	2.517405e+00	3.552795e-01	2.134378e-08	3.552795e-01	1.348299e+00	2.381967e+02	2.000376e-02	1.411292e-01
1.204356e-08	1.000000e+06	2.500599e+00	2.181451e-01	2.500599e+00	3.539118e-01	2.100519e-08	3.539118e-01	1.284519e+00	2.313478e+02	1.970661e-02	1.415308e-01
1.252379e-08	1.000000e+06	2.483993e+00	2.152888e-01	2.483993e+00	3.525286e-01	2.069437e-08	3.525286e-01	1.223906e+00	2.247897e+02	1.941278e-02	1.419201e-01
1.302317e-08	1.000000e+06	2.468543e+00	2.113439e-01	2.468543e+00	3.511256e-01	2.039111e-08	3.511256e-01	1.169637e+00	2.191486e+02	1.913987e-02	1.422400e-01
1.354246e-08	1.000000e+06	2.451747e+00	2.090280e-01	2.451747e+00	3.496960e-01	2.006445e-08	3.496960e-01	1.113159e+00	2.128650e+02	1.884823e-02	1.426314e-01
1.408246e-08	1.000000e+06	2.436192e+00	2.055587e-01	2.436192e+00	3.482496e-01	1.974583e-08	3.482496e-01	1.062821e+00	2.074945e+02	1.857776e-02	1.429483e-01
1.464398e-08	1.000000e+06	2.420443e+00	2.025992e-01	2.420443e+00	3.467980e-01	1.945695e-08	3.467980e-01	1.013939e+00	2.021291e+02	1.830747e-02	1.432787e-01
1.522790e-08	1.000000e+06	2.404940e+00	1.996056e-01	2.404940e+00	3.453105e-01	1.917670e-08	3.453105e-01	9.676400e-01	1.970901e+02	1.804195e-02	1.435838e-01
1.583511e-08	1.000000e+06	2.389024e+00	1.970596e-01	2.389024e+00	3.438072e-01	1.885781e-08	3.438072e-01	9.220790e-01	1.919524e+02	1.777285e-02	1.439112e-01
1.646652e-08	1.000000e+06	2.374255e+00	1.939226e-01	2.374255e+00	3.422939e-01	1.858695e-08	3.422939e-01	8.813214e-01	1.875592e+02	1.752220e-02	1.441690e-01
1.712311e-08	1.000000e+06	2.359325e+00	1.906813e-01	2.359325e+00	3.407667e-01	1.829452e-08	3.407666e-01	8.417610e-01	1.831907e+02	1.727195e-02	1.444340e-01
1.780589e-08	1.000000e+06	2.343701e+00	1.887130e-01	2.343701e+00	3.391947e-01	1.803415e-08	3.391947e-01	8.020040e-01	1.786205e+02	1.701205e-02	1.447261e-01
1.851589e-08	1.000000e+06	2.329401e+00	1.855035e-01	2.329401e+00	3.376285e-01	1.774682e-08	3.376285e-01	7.669880e-01	1.748207e+02	1.677485e-02	1.449422e-01
1.925420e-08	1.000000e+06	2.314944e+00	1.824041e-01	2.314944e+00	3.360548e-01	1.748763e-08	3.360548e-01	7.329657e-01	1.710146e+02	1.653761e-02	1.451676e-01
2.002195e-08	1.000000e+06	2.300647e+00	1.797343e-01	2.300647e+00	3.344450e-01	1.723593e-08	3.344450e-01	7.004977e-01	1.674107e+02	1.630226e-02	1.453700e-01
2.082031e-08	1.000000e+06	2.286268e+00	1.772391e-01	2.286268e+00	3.328302e-01	1.698071e-08	3.328302e-01	6.691955e-01	1.638474e+02	1.606974e-02	1.455779e-01
2.165050e-08	1.000000e+06	2.272280e+00	1.746463e-01	2.272280e+00	3.311967e-01	1.673962e-08	3.311967e-01	6.398014e-01	1.605517e+02	1.584263e-02	1.457553e-01
2.251381e-08	1.000000e+06	2.258191e+00	1.721371e-01	2.258191e+00	3.295609e-01	1.650533e-08	3.295609e-01	6.114335e-01	1.572790e+02	1.561841e-02	1.459402e-01
2.341153e-08	1.000000e+06	2.244715e+00	1.694061e-01	2.244715e+00	3.279123e-01	1.625485e-08	3.279123e-01	5.852195e-01	1.543584e+02	1.540294e-02	1.460819e-01
2.434505e-08	1.000000e+06	2.231509e+00	1.665333e-01	2.231509e+00	3.262551e-01	1.604433e-08	3.262551e-01	5.604869e-01	1.516277e+02	1.519369e-02	1.462038e-01
2.531579e-08	1.000000e+06	2.218200e+00	1.640688e-01	2.218200e+00	3.245765e-01	1.581203e-08	3.245765e-01	5.364411e-01	1.489144e+02	1.498339e-02	1.463243e-01
2.632524e-08	1.000000e+06	2.205152e+00	1.614222e-01	2.205152e+00	3.229170e-01	1.559028e-08	3.229170e-01	5.137714e-01	1.463239e+02	1.477978e-02	1.464375e-01
2.737495e-08	1.000000e+06	2.192122e+00	1.592203e-01	2.192122e+00	3.211948e-01	1.540074e-08	3.211948e-01	4.919188e-01	1.438967e+02	1.457677e-02	1.465224e-01
2.846651e-08	1.000000e+06	2.179212e+00	1.569165e-01	2.179212e+00	3.194819e-01	1.517724e-08	3.194818e-01	4.710563e-01	1.415278e+02	1.437695e-02	1.466043e-01
2.960159e-08	1.000000e+06	2.167015e+00	1.542175e-01	2.167015e+00	3.177867e-01	1.498964e-08	3.177867e-01	4.520083e-01	1.394659e+02	1.418824e-02	1.466472e-01
3.078193e-08	1.000000e+06	2.154265e+00	1.521796e-01	2.154265e+00	3.160555e-01	1.479690e-08	3.160554e-01	4.328495e-01	1.372526e+02	1.399369e-02	1.467115e-01
3.200935e-08	1.000000e+06	2.142161e+00	1.497869e-01	2.142161e+00	3.143303e-01	1.459946e-08	3.143302e-01	4.153050e-01	1.353431e+02	1.381013e-02	1.467351e-01
3.328570e-08	1.000000e+06	2.130144e+00	1.474773e-01	2.130144e+00	3.126082e-01	1.440847e-08	3.126082e-01	3.984655e-01	1.334715e+02	1.362815e-02	1.467545e-01
3.461294e-08	1.000000e+06	2.118313e+00	1.451898e-01	2.118313e+00	3.108697e-01	1.423427e-08	3.108697e-01	3.824965e-01	1.317454e+02	1.345141e-02	1.467534e-01
3.599311e-08	1.000000e+06	2.106229e+00	1.434825e-01	2.106229e+00	3.090929e-01	1.405463e-08	3.090929e-01	3.667471e-01	1.299935e+02	1.327182e-02	1.467518e-01
3.742832e-08	1.000000e+06	2.094945e+00	1.410753e-01	2.094945e+00	3.073579e-01	1.388300e-08	3.073579e-01	3.524898e-01	1.285064e+02	1.310311e-02	1.467140e-01
3.892075e-08	1.000000e+06	2.084034e+00	1.386142e-01	2.084034e+00	3.056085e-01	1.370796e-08	3.056084e-01	3.391600e-01	1.272266e+02	1.294113e-02	1.466428e-01
4.047269e-08	1.000000e+06	2.072824e+00	1.367027e-01	2.072824e+00	3.038465e-01	1.354481e-08	3.038465e-01	3.259218e-01	1.258468e+02	1.277593e-02	1.465858e-01
4.208651e-08	1.000000e+06	2.062065e+00	1.346203e-01	2.062065e+00	3.020831e-01	1.339303e-08	3.020831e-01	3.136195e-01	1.246726e+02	1.261776e-02	1.464954e-01
4.376468e-08	1.000000e+06	2.051329e+00	1.325804e-01	2.051329e+00	3.003258e-01	1.323996e-08	3.003258e-01	3.017608e-01	1.235093e+02	1.246169e-02	1.464054e-01
4.550977e-08	1.000000e+06	2.040919e+00	1.305449e-01	2.040919e+00	2.985617e-01	1.307917e-08	2.985617e-01	2.906022e-01	1.224978e+02	1.231009e-02	1.462879e-01
4.732445e-08	1.000000e+06	2.030640e+00	1.286071e-01	2.030640e+00	2.967892e-01	1.293817e-08	2.967892e-01	2.799222e-01	1.215617e+02	1.216085e-02	1.461555e-01
4.921148e-08	1.000000e+06	2.020181e+00	1.269672e-01	2.020181e+00	2.950050e-01	1.279199e-08	2.950050e-01	2.694467e-01	1.205941e+02	1.201194e-02	1.460290e-01
5.117376e-08	1.000000e+06	2.010856e+00	1.245449e-01	2.010856e+00	2.932614e-01	1.264633e-08	2.932614e-01	2.603180e-01	1.200134e+02	1.187655e-02	1.458391e-01
5.321428e-08	1.000000e+06	2.001208e+00	1.226883e-01	2.001208e+00	2.915069e-01	1.250551e-08	2.915069e-01	2.511793e-01	1.193273e+02	1.173852e-02	1.456654e-01
5.533617e-08	1.000000e+06	1.991742e+00	1.208049e-01	1.991742e+00	2.897478e-01	1.237184e-08	2.897477e-01	2.425027e-01	1.187452e+02	1.160494e-02	1.454746e-01
5.754266e-08	1.000000e+06	1.982400e+00	1.189563e-01	1.982400e+00	2.879722e-01	1.223414e-08	2.879722e-01	2.341524e-01	1.182350e+02	1.147186e-02	1.452644e-01
5.983714e-08	1.000000e+06	1.973424e+00	1.170906e-01	1.973424e+00	2.862190e-01	1.210421e-08	2.862190e-01	2.263644e-01	1.178462e+02	1.134480e-02	1.450367e-01
6.222311e-08	1.000000e+06	1.964814e+00	1.152013e-01	1.964814e+00	2.844670e-01	1.197360e-08	2.844670e-01	2.190838e-01	1.176117e+02	1.122261e-02	1.447806e-01
6.470421e-08	1.000000e+06	1.956168e+00	1.135583e-01	1.956168e+00	2.827153e-01	1.184664e-08	2.827152e-01	2.119864e-01	1.173713e+02	1.110117e-02	1.445251e-01
6.728425e-08	1.000000e+06	1.947580e+00	1.119097e-01	1.947580e+00	2.809573e-01	1.172213e-08	2.809573e-01	2.051346e-01	1.171755e+02	1.098129e-02	1.442597e-01
6.996717e-08	1.000000e+06	1.939251e+00	1.102438e-01	1.939251e+00	2.792083e-01	1.160501e-08	2.792083e-01	1.986630e-01	1.170780e+02	1.086520e-02	1.439774e-01
7.275707e-08	1.000000e+06	1.931507e+00	1.084952e-01	1.931507e+00	2.774870e-01	1.148385e-08	2.774870e-01	1.927798e-01	1.171786e+02	1.075652e-02	1.436635e-01
7.565821e-08	1.000000e+06	1.923982e+00	1.065870e-01	1.923982e+00	2.757604e-01	1.136360e-08	2.757603e-01	1.871927e-01	1.173896e+02	1.065062e-02	1.433279e-01
7.867504e-08	1.000000e+06	1.916646e+00	1.047971e-01	1.916646e+00	2.740654e-01	1.125127e-08	2.740654e-01	1.818818e-01	1.176301e+02	1.054803e-02	1.429922e-01
8.181215e-08	1.000000e+06	1.908979e+00	1.035731e-01	1.908979e+00	2.722969e-01	1.113470e-08	2.722969e-01	1.764597e-01	1.178779e+02	1.044075e-02	1.426401e-01
8.507436e-08	1.000000e+06	1.902127e+00	1.016756e-01	1.902127e+00	2.706258e-01	1.102415e-08	2.706258e-01	1.717220e-01	1.182986e+02	1.034475e-02	1.422754e-01
8.846665e-08	1.000000e+06	1.895334e+00	1.001078e-01	1.895334e+00	2.689235e-01	1.091462e-08	2.689235e-01	1.671307e-01	1.188262e+02	1.024988e-02	1.418871e-01
9.199420e-08	1.000000e+06	1.888551e+00	9.866087e-02	1.888551e+00	2.672147e-01	1.080867e-08	2.672146e-01	1.626547e-01	1.193893e+02	1.015580e-02	1.414919e-01
9.566241e-08	1.000000e+06	1.882114e+00	9.720708e-02	1.882114e+00	2.655256e-01	1.069976e-08	2.655256e-01	1.584770e-01	1.200699e+02	1.006534e-02	1.410784e-01
9.947689e-08	1.000000e+06	1.876066e+00	9.566529e-02	1.876066e+00	2.638648e-01	1.059566e-08	2.638648e-01	1.546171e-01	1.208788e+02	9.979489e-03	1.406479e-01
1.034435e-07	1.000000e+06	1.870000e+00	9.439649e-02	1.870000e+00	2.621686e-01	1.049240e-08	2.621686e-01	1.508393e-01	1.217899e+02	9.894581e-03	1.401971e-01
1.075682e-07	1.000000e+06	1.864404e+00	9.270722e-02	1.864404e+00	2.605566e-01	1.039132e-08	2.605566e-01	1.474115e-01	1.227498e+02	9.815735e-03	1.397533e-01
1.118574e-07	1.000000e+06	1.858812e+00	9.145503e-02	1.858812e+00	2.588870e-01	1.029013e-08	2.588870e-01	1.440402e-01	1.238603e+02	9.736386e-03	1.392756e-01
1.163177e-07	1.000000e+06	1.853834e+00	8.982233e-02	1.853834e+00	2.572981e-01	1.018956e-08	2.572981e-01	1.410726e-01	1.251007e+02	9.664510e-03	1.387924e-01
1.209558e-07	1.000000e+06	1.848696e+00	8.856334e-02	1.848696e+00	2.556548e-01	1.009145e-08	2.556548e-01	1.380628e-01	1.264173e+02	9.590474e-03	1.382893e-01
1.257788e-07	1.000000e+06	1.844193e+00	8.701294e-02	1.844193e+00	2.540764e-01	9.989549e-09	2.540764e-01	1.354446e-01	1.279204e+02	9.524028e-03	1.377710e-01
1.307942e-07	1.000000e+06	1.839373e+00	8.592933e-02	1.839373e+00	2.524539e-01	9.898529e-09	2.524539e-01	1.327162e-01	1.294235e+02	9.455107e-03	1.372500e-01
1.360095e-07	1.000000e+06	1.835376e+00	8.435862e-02	1.835376e+00	2.508925e-01	9.799799e-09	2.508925e-01	1.304274e-01	1.311990e+02	9.393648e-03	1.366981e-01
1.414328e-07	1.000000e+06	1.831348e+00	8.315928e-02	1.831348e+00	2.493229e-01	9.708718e-09	2.493229e-01	1.281738e-01	1.330418e+02	9.333313e-03	1.361417e-01
1.470723e-07	1.000000e+06	1.827693e+00	8.183470e-02	1.827693e+00	2.477821e-01	9.612349e-09	2.477821e-01	1.261316e-01	1.350436e+02	9.276812e-03	1.355710e-01
1.529367e-07	1.000000e+06	1.824170e+00	8.048092e-02	1.824170e+00	2.462672e-01	9.522328e-09	2.462672e-01	1.241831e-01	1.370974e+02	9.222057e-03	1.350024e-01
1.590350e-07	1.000000e+06	1.820869e+00	7.946179e-02	1.820869e+00	2.447199e-01	9.431859e-09	2.447199e-01	1.223564e-01	1.394056e+02	9.169043e-03	1.343973e-01
1.653764e-07	1.000000e+06	1.817982e+00	7.816000e-02	1.817982e+00	2.432331e-01	9.340785e-09	2.432331e-01	1.207584e-01	1.418417e+02	9.121383e-03	1.337929e-01
1.719707e-07	1.000000e+06	1.815282e+00	7.687818e-02	1.815282e+00	2.417522e-01	9.252331e-09	2.417522e-01	1.192545e-01	1.444185e+02	9.074978e-03	1.331761e-01
1.788279e-07	1.000000e+06	1.813090e+00	7.558887e-02	1.813090e+00	2.403175e-01	9.165926e-09	2.403175e-01	1.180071e-01	1.472247e+02	9.034465e-03	1.325458e-01
1.859586e-07	1.000000e+06	1.810716e+00	7.450226e-02	1.810716e+00	2.388532e-01	9.075141e-09	2.388532e-01	1.166933e-01	1.501035e+02	8.992592e-03	1.319109e-01
1.933736e-07	1.000000e+06	1.808888e+00	7.323691e-02	1.808888e+00	2.374414e-01	8.989323e-09	2.374414e-01	1.156289e-01	1.532090e+02	8.955699e-03	1.312637e-01
2.010842e-07	1.000000e+06	1.807463e+00	7.217443e-02	1.807463e+00	2.360270e-01	8.905104e-09	2.360270e-01	1.147342e-01	1.566334e+02	8.921477e-03	1.305847e-01
2.091023e-07	1.000000e+06	1.806010e+00	7.097031e-02	1.806010e+00	2.346325e-01	8.818213e-09	2.346325e-01	1.138569e-01	1.601101e+02	8.888943e-03	1.299176e-01
2.174402e-07	1.000000e+06	1.804617e+00	7.019190e-02	1.804617e+00	2.332242e-01	8.734068e-09	2.332241e-01	1.130169e-01	1.637856e+02	8.857456e-03	1.292375e-01
2.261104e-07	1.000000e+06	1.803940e+00	6.895251e-02	1.803940e+00	2.319003e-01	8.651020e-09	2.319003e-01	1.124828e-01	1.677180e+02	8.832159e-03	1.285521e-01
2.351265e-07	1.000000e+06	1.803398e+00	6.802374e-02	1.803398e+00	2.305541e-01	8.567635e-09	2.305541e-01	1.120185e-01	1.719593e+02	8.808941e-03	1.278443e-01
2.445020e-07	1.000000e+06	1.803378e+00	6.673904e-02	1.803378e+00	2.292935e-01	8.485630e-09	2.292935e-01	1.117651e-01	1.763385e+02	8.789492e-03	1.271467e-01
2.542513e-07	1.000000e+06	1.803321e+00	6.580356e-02	1.803321e+00	2.279919e-01	8.403597e-09	2.279919e-01	1.115173e-01	1.810277e+02	8.771395e-03	1.264289e-01
2.643895e-07	1.000000e+06	1.803588e+00	6.489478e-02	1.803588e+00	2.267050e-01	8.322676e-09	2.267050e-01	1.113952e-01	1.860207e+02	8.755289e-03	1.256966e-01
2.749318e-07	1.000000e+06	1.804298e+00	6.390584e-02	1.804298e+00	2.254686e-01	8.242260e-09	2.254686e-01	1.114716e-01	1.913085e+02	8.744068e-03	1.249619e-01
2.858946e-07	1.000000e+06	1.805137e+00	6.284730e-02	1.805137e+00	2.242539e-01	8.161802e-09	2.242539e-01	1.116012e-01	1.967743e+02	8.733915e-03	1.242310e-01
2.972944e-07	1.000000e+06	1.806456e+00	6.180668e-02	1.806456e+00	2.230804e-01	8.082097e-09	2.230804e-01	1.119471e-01	2.026308e+02	8.729049e-03	1.234906e-01
3.091488e-07	1.000000e+06	1.808081e+00	6.068962e-02	1.808081e+00	2.219357e-01	8.003209e-09	2.219357e-01	1.124135e-01	2.087769e+02	8.726101e-03	1.227466e-01
3.214760e-07	1.000000e+06	1.809740e+00	5.996603e-02	1.809740e+00	2.207682e-01	7.925212e-09	2.207682e-01	1.129076e-01	2.152980e+02	8.724353e-03	1.219889e-01
3.342946e-07	1.000000e+06	1.811778e+00	5.905145e-02	1.811778e+00	2.196391e-01	7.848102e-09	2.196391e-01	1.135787e-01	2.222023e+02	8.726974e-03	1.212285e-01
3.476244e-07	1.000000e+06	1.814237e+00	5.824659e-02	1.814237e+00	2.185237e-01	7.770705e-09	2.185237e-01	1.144012e-01	2.295819e+02	8.730759e-03	1.204494e-01
3.614857e-07	1.000000e+06	1.816936e+00	5.731312e-02	1.816936e+00	2.174695e-01	7.693782e-09	2.174695e-01	1.153710e-01	2.371944e+02	8.739567e-03	1.196903e-01
3.758997e-07	1.000000e+06	1.820077e+00	5.631139e-02	1.820077e+00	2.164472e-01	7.618306e-09	2.164472e-01	1.165345e-01	2.452986e+02	8.751796e-03	1.189220e-01
3.908885e-07	1.000000e+06	1.823399e+00	5.541672e-02	1.823399e+00	2.154519e-01	7.542920e-09	2.154519e-01	1.177944e-01	2.537306e+02	8.766110e-03	1.181595e-01
4.064749e-07	1.000000e+06	1.827188e+00	5.449560e-02	1.827188e+00	2.144865e-01	7.467933e-09	2.144865e-01	1.192659e-01	2.627343e+02	8.783971e-03	1.173861e-01
4.226829e-07	1.000000e+06	1.830942e+00	5.405175e-02	1.830942e+00	2.134467e-01	7.394119e-09	2.134467e-01	1.207340e-01	2.725101e+02	8.801329e-03	1.165775e-01
4.395371e-07	1.000000e+06	1.835141e+00	5.307807e-02	1.835141e+00	2.125494e-01	7.320538e-09	2.125494e-01	1.224454e-01	2.822559e+02	8.824439e-03	1.158219e-01
4.570634e-07	1.000000e+06	1.839775e+00	5.211624e-02	1.839775e+00	2.116854e-01	7.247503e-09	2.116854e-01	1.243847e-01	2.926254e+02	8.851852e-03	1.150605e-01
4.752885e-07	1.000000e+06	1.844486e+00	5.129324e-02	1.844486e+00	2.108172e-01	7.174196e-09	2.108172e-01	1.263855e-01	3.035056e+02	8.879967e-03	1.142959e-01
4.942403e-07	1.000000e+06	1.849815e+00	5.064104e-02	1.849815e+00	2.099529e-01	7.102092e-09	2.099529e-01	1.286809e-01	3.154314e+02	8.911756e-03	1.134994e-01
5.139478e-07	1.000000e+06	1.855220e+00	4.975138e-02	1.855220e+00	2.091707e-01	7.031056e-09	2.091707e-01	1.310905e-01	3.273909e+02	8.947170e-03	1.127471e-01
5.344412e-07	1.000000e+06	1.860873e+00	4.903537e-02	1.860873e+00	2.083692e-01	6.959600e-09	2.083692e-01	1.336396e-01	3.402257e+02	8.983447e-03	1.119739e-01
5.557517e-07	1.000000e+06	1.867018e+00	4.836074e-02	1.867018e+00	2.076147e-01	6.888895e-09	2.076147e-01	1.364960e-01	3.538582e+02	9.025438e-03	1.112012e-01
5.779119e-07	1.000000e+06	1.873412e+00	4.752322e-02	1.873412e+00	2.069313e-01	6.819036e-09	2.069313e-01	1.395400e-01	3.677629e+02	9.070326e-03	1.104569e-01
6.009558e-07	1.000000e+06	1.879985e+00	4.686062e-02	1.879985e+00	2.062363e-01	6.749495e-09	2.062363e-01	1.427262e-01	3.825407e+02	9.116385e-03	1.097010e-01
6.249185e-07	1.000000e+06	1.886868e+00	4.608760e-02	1.886868e+00	2.055906e-01	6.680640e-09	2.055906e-01	1.461539e-01	3.979185e+02	9.166299e-03	1.089587e-01
6.498368e-07	1.000000e+06	1.894148e+00	4.547045e-02	1.894148e+00	2.049585e-01	6.612109e-09	2.049585e-01	1.498629e-01	4.143475e+02	9.219669e-03	1.082061e-01
6.757486e-07	1.000000e+06	1.901617e+00	4.473302e-02	1.901617e+00	2.043854e-01	6.544046e-09	2.043854e-01	1.537743e-01	4.311555e+02	9.275987e-03	1.074798e-01
7.026937e-07	1.000000e+06	1.909531e+00	4.404515e-02	1.909531e+00	2.038480e-01	6.477005e-09	2.038480e-01	1.580188e-01	4.489274e+02	9.336116e-03	1.067529e-01
7.307131e-07	1.000000e+06	1.917454e+00	4.333056e-02	1.917454e+00	2.033482e-01	6.409909e-09	2.033482e-01	1.623774e-01	4.670075e+02	9.397071e-03	1.060512e-01
7.598499e-07	1.000000e+06	1.925581e+00	4.258635e-02	1.925581e+00	2.028675e-01	6.343327e-09	2.028675e-01	1.669677e-01	4.859265e+02	9.460505e-03	1.053539e-01
7.901484e-07	1.000000e+06	1.934362e+00	4.209421e-02	1.934362e+00	2.023980e-01	6.277764e-09	2.023980e-01	1.720730e-01	5.066190e+02	9.530498e-03	1.046330e-01
8.216551e-07	1.000000e+06	1.943092e+00	4.133401e-02	1.943092e+00	2.020215e-01	6.212733e-09	2.020215e-01	1.772918e-01	5.268667e+02	9.600936e-03	1.039691e-01
8.544181e-07	1.000000e+06	1.952311e+00	4.086929e-02	1.952311e+00	2.016138e-01	6.148059e-09	2.016138e-01	1.829459e-01	5.491878e+02	9.675404e-03	1.032693e-01
8.884875e-07	1.000000e+06	1.961273e+00	4.010081e-02	1.961273e+00	2.013057e-01	6.083638e-09	2.013057e-01	1.886149e-01	5.705526e+02	9.749392e-03	1.026403e-01
9.239153e-07	1.000000e+06	1.970949e+00	3.951377e-02	1.970949e+00	2.009897e-01	6.020515e-09	2.009897e-01	1.949089e-01	5.942416e+02	9.829826e-03	1.019761e-01
9.607559e-07	1.000000e+06	1.980822e+00	3.893442e-02	1.980822e+00	2.007293e-01	5.957358e-09	2.007292e-01	2.015351e-01	6.184397e+02	9.913207e-03	1.013363e-01
9.990654e-07	1.000000e+06	1.990530e+00	3.832452e-02	1.990530e+00	2.005032e-01	5.894908e-09	2.005032e-01	2.082477e-01	6.426483e+02	9.996027e-03	1.007285e-01
1.038903e-06	1.000000e+06	2.000524e+00	3.771444e-02	2.000524e+00	2.003008e-01	5.832838e-09	2.003008e-01	2.153727e-01	6.680015e+02	1.008238e-02	1.001242e-01
1.080328e-06	1.000000e+06	2.010964e+00	3.720808e-02	2.010964e+00	2.001453e-01	5.771759e-09	2.001453e-01	2.230724e-01	6.945751e+02	1.017457e-02	9.952704e-02
1.123406e-06	1.000000e+06	2.021174e+00	3.652924e-02	2.021174e+00	2.000497e-01	5.710796e-09	2.000497e-01	2.308305e-01	7.204503e+02	1.026515e-02	9.897694e-02
1.168201e-06	1.000000e+06	2.032171e+00	3.618837e-02	2.032171e+00	1.999241e-01	5.650920e-09	1.999241e-01	2.394506e-01	7.497049e+02	1.036350e-02	9.837958e-02
1.214782e-06	1.000000e+06	2.042530e+00	3.549830e-02	2.042530e+00	1.998986e-01	5.591056e-09	1.998986e-01	2.478430e-01	7.764751e+02	1.045745e-02	9.786816e-02
1.263221e-06	1.000000e+06	2.053413e+00	3.496698e-02	2.053413e+00	1.998985e-01	5.531872e-09	1.998985e-01	2.569530e-01	8.050197e+02	1.055755e-02	9.734935e-02
1.313591e-06	1.000000e+06	2.064367e+00	3.447370e-02	2.064367e+00	1.999177e-01	5.473669e-09	1.999177e-01	2.664368e-01	8.343298e+02	1.065984e-02	9.684212e-02
1.365969e-06	1.000000e+06	2.075348e+00	3.397753e-02	2.075348e+00	1.999537e-01	5.415733e-09	1.999537e-01	2.762076e-01	8.641479e+02	1.076150e-02	9.634710e-02
1.420436e-06	1.000000e+06	2.086487e+00	3.347586e-02	2.086487e+00	2.000688e-01	5.358609e-09	2.000688e-01	2.865182e-01	8.938310e+02	1.086838e-02	9.588786e-02
1.477076e-06	1.000000e+06	2.097437e+00	3.296446e-02	2.097437e+00	2.002003e-01	5.301955e-09	2.002003e-01	2.969541e-01	9.233482e+02	1.097326e-02	9.544996e-02
1.535973e-06	1.000000e+06	2.108226e+00	3.239163e-02	2.108226e+00	2.003539e-01	5.245718e-09	2.003538e-01	3.075827e-01	9.527379e+02	1.107815e-02	9.503433e-02
1.597219e-06	1.000000e+06	2.119637e+00	3.193796e-02	2.119637e+00	2.005428e-01	5.190020e-09	2.005428e-01	3.191523e-01	9.839272e+02	1.118874e-02	9.461183e-02
1.660907e-06	1.000000e+06	2.130800e+00	3.147780e-02	2.130800e+00	2.007889e-01	5.135204e-09	2.007889e-01	3.309558e-01	1.014077e+03	1.130179e-02	9.423169e-02
1.727135e-06	1.000000e+06	2.141742e+00	3.094040e-02	2.141742e+00	2.010446e-01	5.080856e-09	2.010446e-01	3.428041e-01	1.043719e+03	1.141041e-02	9.386968e-02
1.796003e-06	1.000000e+06	2.153066e+00	3.059644e-02	2.153066e+00	2.013334e-01	5.027215e-09	2.013334e-01	3.555431e-01	1.074764e+03	1.152647e-02	9.351008e-02
1.867618e-06	1.000000e+06	2.164285e+00	3.015963e-02	2.164285e+00	2.016627e-01	4.973912e-09	2.016627e-01	3.685619e-01	1.105053e+03	1.164205e-02	9.317751e-02
1.942088e-06	1.000000e+06	2.174850e+00	2.961184e-02	2.174850e+00	2.020396e-01	4.921480e-09	2.020396e-01	3.812211e-01	1.132387e+03	1.175225e-02	9.289814e-02
2.019527e-06	1.000000e+06	2.185788e+00	2.921534e-02	2.185788e+00	2.024264e-01	4.869484e-09	2.024264e-01	3.947160e-01	1.161311e+03	1.186687e-02	9.261029e-02
2.100055e-06	1.000000e+06	2.196276e+00	2.872692e-02	2.196276e+00	2.028306e-01	4.818099e-09	2.028306e-01	4.081082e-01	1.188799e+03	1.197932e-02	9.235205e-02
2.183793e-06	1.000000e+06	2.207192e+00	2.839601e-02	2.207192e+00	2.032771e-01	4.767406e-09	2.032771e-01	4.224693e-01	1.217175e+03	1.209722e-02	9.209758e-02
2.270870e-06	1.000000e+06	2.217639e+00	2.794778e-02	2.217639e+00	2.037657e-01	4.717440e-09	2.037657e-01	4.366684e-01	1.243072e+03	1.221206e-02	9.188407e-02
2.361420e-06	1.000000e+06	2.227509e+00	2.746844e-02	2.227509e+00	2.042480e-01	4.667418e-09	2.042480e-01	4.504437e-01	1.267218e+03	1.232066e-02	9.169345e-02
2.455580e-06	1.000000e+06	2.237393e+00	2.705542e-02	2.237393e+00	2.047676e-01	4.618641e-09	2.047676e-01	4.646739e-01	1.290751e+03	1.243163e-02	9.152060e-02
2.553495e-06	1.000000e+06	2.247879e+00	2.673938e-02	2.247879e+00	2.053230e-01	4.570341e-09	2.053230e-01	4.802179e-01	1.315983e+03	1.255061e-02	9.134077e-02
2.655314e-06	1.000000e+06	2.257107e+00	2.630217e-02	2.257107e+00	2.058880e-01	4.522647e-09	2.058880e-01	4.943567e-01	1.336243e+03	1.265818e-02	9.121766e-02
2.761193e-06	1.000000e+06	2.266656e+00	2.594927e-02	2.266656e+00	2.064833e-01	4.475315e-09	2.064833e-01	5.093270e-01	1.356977e+03	1.276908e-02	9.109598e-02
2.871294e-06	1.000000e+06	2.275895e+00	2.557709e-02	2.275895e+00	2.070823e-01	4.428910e-09	2.070823e-01	5.242402e-01	1.376626e+03	1.287837e-02	9.098939e-02
2.985785e-06	1.000000e+06	2.284887e+00	2.519596e-02	2.284887e+00	2.077157e-01	4.382820e-09	2.077157e-01	5.391775e-01	1.394393e+03	1.298673e-02	9.090854e-02
3.104841e-06	1.000000e+06	2.293520e+00	2.483441e-02	2.293520e+00	2.083683e-01	4.337496e-09	2.083683e-01	5.538935e-01	1.410158e+03	1.309196e-02	9.085089e-02
3.228644e-06	1.000000e+06	2.301888e+00	2.444424e-02	2.301888e+00	2.090273e-01	4.292658e-09	2.090273e-01	5.685105e-01	1.424701e+03	1.319499e-02	9.080689e-02
3.357385e-06	1.000000e+06	2.309988e+00	2.409653e-02	2.309988e+00	2.096982e-01	4.248398e-09	2.096982e-01	5.830126e-01	1.437820e+03	1.329599e-02	9.077891e-02
3.491258e-06	1.000000e+06	2.317955e+00	2.376462e-02	2.317955e+00	2.103945e-01	4.204779e-09	2.103945e-01	5.976638e-01	1.449725e+03	1.339747e-02	9.076726e-02
3.630470e-06	1.000000e+06	2.325445e+00	2.338022e-02	2.325445e+00	2.111043e-01	4.161636e-09	2.111043e-01	6.117538e-01	1.459122e+03	1.349391e-02	9.078018e-02
3.775233e-06	1.000000e+06	2.332476e+00	2.304664e-02	2.332476e+00	2.118013e-01	4.119243e-09	2.118013e-01	6.252961e-01	1.467042e+03	1.358597e-02	9.080534e-02
3.925768e-06	1.000000e+06	2.339382e+00	2.271967e-02	2.339382e+00	2.125123e-01	4.077494e-09	2.125123e-01	6.389112e-01	1.474077e+03	1.367811e-02	9.084121e-02
4.082305e-06	1.000000e+06	2.345852e+00	2.237505e-02	2.345852e+00	2.132351e-01	4.036138e-09	2.132351e-01	6.519883e-01	1.478927e+03	1.376664e-02	9.089876e-02
4.245085e-06	1.000000e+06	2.352693e+00	2.212228e-02	2.352693e+00	2.139929e-01	3.995056e-09	2.139929e-01	6.659877e-01	1.484122e+03	1.385898e-02	9.095657e-02
4.414355e-06	1.000000e+06	2.358627e+00	2.182199e-02	2.358627e+00	2.147354e-01	3.955197e-09	2.147353e-01	6.784790e-01	1.486000e+03	1.394221e-02	9.104254e-02
4.590374e-06	1.000000e+06	2.364371e+00	2.153786e-02	2.364371e+00	2.154872e-01	3.915325e-09	2.154872e-01	6.908354e-01	1.486851e+03	1.402451e-02	9.113932e-02
4.773413e-06	1.000000e+06	2.369540e+00	2.117838e-02	2.369540e+00	2.162251e-01	3.876339e-09	2.162251e-01	7.022098e-01	1.485717e+03	1.410062e-02	9.125196e-02
4.963750e-06	1.000000e+06	2.374451e+00	2.084447e-02	2.374451e+00	2.169573e-01	3.837829e-09	2.169573e-01	7.131052e-01	1.483483e+03	1.417192e-02	9.137155e-02
5.161676e-06	1.000000e+06	2.379220e+00	2.056371e-02	2.379220e+00	2.177204e-01	3.799705e-09	2.177204e-01	7.240315e-01	1.480001e+03	1.424543e-02	9.150914e-02
5.367495e-06	1.000000e+06	2.383431e+00	2.026882e-02	2.383431e+00	2.184692e-01	3.762255e-09	2.184692e-01	7.339008e-01	1.474640e+03	1.431249e-02	9.166164e-02
5.581520e-06	1.000000e+06	2.387601e+00	1.997655e-02	2.387601e+00	2.192196e-01	3.725584e-09	2.192196e-01	7.437257e-01	1.468979e+03	1.437789e-02	9.181584e-02
5.804080e-06	1.000000e+06	2.391224e+00	1.969040e-02	2.391224e+00	2.199398e-01	3.689014e-09	2.199398e-01	7.525098e-01	1.462152e+03	1.443783e-02	9.197793e-02
6.035514e-06	1.000000e+06	2.394742e+00	1.944772e-02	2.394742e+00	2.206940e-01	3.653208e-09	2.206940e-01	7.611857e-01	1.453910e+03	1.449733e-02	9.215774e-02
6.276176e-06	1.000000e+06	2.397838e+00	1.914410e-02	2.397838e+00	2.214252e-01	3.617845e-09	2.214252e-01	7.689840e-01	1.444714e+03	1.455155e-02	9.234370e-02
6.526435e-06	1.000000e+06	2.400797e+00	1.886909e-02	2.400797e+00	2.221674e-01	3.583078e-09	2.221674e-01	7.765624e-01	1.434745e+03	1.460462e-02	9.253902e-02
6.786672e-06	1.000000e+06	2.403485e+00	1.865596e-02	2.403485e+00	2.228906e-01	3.548664e-09	2.228906e-01	7.835877e-01	1.424391e+03	1.465453e-02	9.273640e-02
7.057287e-06	1.000000e+06	2.405559e+00	1.837428e-02	2.405559e+00	2.235835e-01	3.514716e-09	2.235835e-01	7.892751e-01	1.412634e+03	1.469737e-02	9.294451e-02
7.338692e-06	1.000000e+06	2.407482e+00	1.812640e-02	2.407482e+00	2.242645e-01	3.481437e-09	2.242645e-01	7.946358e-01	1.400767e+03	1.473819e-02	9.315312e-02
7.631317e-06	1.000000e+06	2.409429e+00	1.788644e-02	2.409429e+00	2.249902e-01	3.448636e-09	2.249902e-01	8.000684e-01	1.387744e+03	1.477908e-02	9.337904e-02
7.935611e-06	1.000000e+06	2.410789e+00	1.763903e-02	2.410789e+00	2.256595e-01	3.416290e-09	2.256595e-01	8.041688e-01	1.374292e+03	1.481298e-02	9.360401e-02
8.252039e-06	1.000000e+06	2.411647e+00	1.738065e-02	2.411647e+00	2.263020e-01	3.384223e-09	2.263020e-01	8.070833e-01	1.359805e+03	1.484024e-02	9.383711e-02
8.581084e-06	1.000000e+06	2.412573e+00	1.714517e-02	2.412573e+00	2.269789e-01	3.352885e-09	2.269789e-01	8.102886e-01	1.344969e+03	1.487062e-02	9.408169e-02
8.923249e-06	1.000000e+06	2.413300e+00	1.691580e-02	2.413300e+00	2.276118e-01	3.321970e-09	2.276118e-01	8.129573e-01	1.330741e+03	1.489711e-02	9.431558e-02
9.279058e-06	1.000000e+06	2.413729e+00	1.666770e-02	2.413729e+00	2.282402e-01	3.291422e-09	2.282402e-01	8.148318e-01	1.315549e+03	1.491822e-02	9.455919e-02
9.649055e-06	1.000000e+06	2.414120e+00	1.645873e-02	2.414120e+00	2.288641e-01	3.261533e-09	2.288641e-01	8.166876e-01	1.300673e+03	1.494009e-02	9.480228e-02
1.003380e-05	1.000000e+06	2.413867e+00	1.621915e-02	2.413867e+00	2.294411e-01	3.231747e-09	2.294411e-01	8.169748e-01	1.284851e+03	1.495316e-02	9.505124e-02
1.043390e-05	1.000000e+06	2.413818e+00	1.598578e-02	2.413818e+00	2.300388e-01	3.202521e-09	2.300388e-01	8.177593e-01	1.269464e+03	1.496904e-02	9.530077e-02
1.084994e-05	1.000000e+06	2.413441e+00	1.581302e-02	2.413441e+00	2.306248e-01	3.173855e-09	2.306248e-01	8.177580e-01	1.253414e+03	1.498072e-02	9.555851e-02
1.128258e-05	1.000000e+06	2.412759e+00	1.560729e-02	2.412759e+00	2.311839e-01	3.145647e-09	2.311839e-01	8.170306e-01	1.237230e+03	1.498856e-02	9.581724e-02
1.173246e-05	1.000000e+06	2.411899e+00	1.540698e-02	2.411899e+00	2.317217e-01	3.117770e-09	2.317217e-01	8.158790e-01	1.221215e+03	1.499414e-02	9.607440e-02
1.220029e-05	1.000000e+06	2.410842e+00	1.522405e-02	2.410842e+00	2.322550e-01	3.090259e-09	2.322550e-01	8.142058e-01	1.204782e+03	1.499620e-02	9.633770e-02
1.268677e-05	1.000000e+06	2.409681e+00	1.499462e-02	2.409681e+00	2.327494e-01	3.063222e-09	2.327494e-01	8.122767e-01	1.189217e+03	1.499675e-02	9.658929e-02
1.319264e-05	1.000000e+06	2.408400e+00	1.476878e-02	2.408400e+00	2.332292e-01	3.036533e-09	2.332292e-01	8.100757e-01	1.173846e+03	1.499595e-02	9.683989e-02
1.371869e-05	1.000000e+06	2.406676e+00	1.455013e-02	2.406676e+00	2.336582e-01	3.010222e-09	2.336582e-01	8.067683e-01	1.158361e+03	1.498827e-02	9.708750e-02
1.426571e-05	1.000000e+06	2.405171e+00	1.437964e-02	2.405171e+00	2.341426e-01	2.984299e-09	2.341426e-01	8.040419e-01	1.142552e+03	1.498442e-02	9.734968e-02
1.483455e-05	1.000000e+06	2.403315e+00	1.416684e-02	2.403315e+00	2.345534e-01	2.959124e-09	2.345534e-01	8.003878e-01	1.127436e+03	1.497400e-02	9.759576e-02
1.542607e-05	1.000000e+06	2.401442e+00	1.400702e-02	2.401442e+00	2.349912e-01	2.935954e-09	2.349912e-01	7.967607e-01	1.111912e+03	1.496437e-02	9.785418e-02
1.604117e-05	1.000000e+06	2.399592e+00	1.385305e-02	2.399592e+00	2.354016e-01	2.915102e-09	2.354016e-01	7.932270e-01	1.097364e+03	1.495553e-02	9.810068e-02
1.668081e-05	1.000000e+06	2.397306e+00	1.365395e-02	2.397306e+00	2.357920e-01	2.896238e-09	2.357920e-01	7.886431e-01	1.082020e+03	1.494014e-02	9.835708e-02
1.734594e-05	1.000000e+06	2.395100e+00	1.351525e-02	2.395100e+00	2.361714e-01	2.877959e-09	2.361714e-01	7.842031e-01	1.067314e+03	1.492456e-02	9.860605e-02
1.803760e-05	1.000000e+06	2.392539e+00	1.333534e-02	2.392539e+00	2.365131e-01	2.860294e-09	2.365131e-01	7.789647e-01	1.052547e+03	1.490438e-02	9.885445e-02
1.875684e-05	1.000000e+06	2.390285e+00	1.316802e-02	2.390285e+00	2.368444e-01	2.842928e-09	2.368444e-01	7.744376e-01	1.039132e+03	1.488776e-02	9.908626e-02
1.950476e-05	1.000000e+06	2.387856e+00	1.300231e-02	2.387856e+00	2.371603e-01	2.825886e-09	2.371603e-01	7.694607e-01	1.025597e+03	1.486746e-02	9.931932e-02
2.028250e-05	1.000000e+06	2.385150e+00	1.286149e-02	2.385150e+00	2.374810e-01	2.809012e-09	2.374810e-01	7.639591e-01	1.011407e+03	1.484508e-02	9.956647e-02
2.109125e-05	1.000000e+06	2.382581e+00	1.272432e-02	2.382581e+00	2.377718e-01	2.792278e-09	2.377718e-01	7.587987e-01	9.984460e+02	1.482447e-02	9.979589e-02
2.193225e-05	1.000000e+06	2.379539e+00	1.255225e-02	2.379539e+00	2.380013e-01	2.775955e-09	2.380013e-01	7.525161e-01	9.854139e+02	1.479595e-02	1.000199e-01
2.280678e-05	1.000000e+06	2.376563e+00	1.240650e-02	2.376563e+00	2.382594e-01	2.759772e-09	2.382594e-01	7.464964e-01	9.722488e+02	1.476972e-02	1.002538e-01
2.371619e-05	1.000000e+06	2.373877e+00	1.228498e-02	2.373877e+00	2.385125e-01	2.743611e-09	2.385125e-01	7.410403e-01	9.600326e+02	1.474492e-02	1.004739e-01
2.466186e-05	1.000000e+06	2.370753e+00	1.213527e-02	2.370753e+00	2.387158e-01	2.727938e-09	2.387158e-01	7.347067e-01	9.477815e+02	1.471545e-02	1.006920e-01
2.564524e-05	1.000000e+06	2.367802e+00	1.198790e-02	2.367802e+00	2.389204e-01	2.712191e-09	2.389203e-01	7.287202e-01	9.360414e+02	1.468674e-02	1.009039e-01
2.666782e-05	1.000000e+06	2.364864e+00	1.185366e-02	2.364864e+00	2.391135e-01	2.696618e-09	2.391135e-01	7.227647e-01	9.246484e+02	1.465742e-02	1.011109e-01
2.773119e-05	1.000000e+06	2.361741e+00	1.170541e-02	2.361741e+00	2.392588e-01	2.681274e-09	2.392588e-01	7.164939e-01	9.138453e+02	1.462657e-02	1.013061e-01
2.883695e-05	1.000000e+06	2.358496e+00	1.159540e-02	2.358496e+00	2.394254e-01	2.666155e-09	2.394254e-01	7.099855e-01	9.023993e+02	1.459369e-02	1.015161e-01
2.998680e-05	1.000000e+06	2.355428e+00	1.145615e-02	2.355428e+00	2.395794e-01	2.651220e-09	2.395794e-01	7.039268e-01	8.918267e+02	1.456362e-02	1.017137e-01
3.118251e-05	1.000000e+06	2.352229e+00	1.134277e-02	2.352229e+00	2.397143e-01	2.636428e-09	2.397143e-01	6.975908e-01	8.813142e+02	1.453096e-02	1.019094e-01
3.242589e-05	1.000000e+06	2.349242e+00	1.120313e-02	2.349242e+00	2.398018e-01	2.621658e-09	2.398018e-01	6.916251e-01	8.721854e+02	1.449850e-02	1.020762e-01
3.371886e-05	1.000000e+06	2.345845e+00	1.108401e-02	2.345845e+00	2.399085e-01	2.607274e-09	2.399085e-01	6.849818e-01	8.618881e+02	1.446352e-02	1.022696e-01
3.506337e-05	1.000000e+06	2.342681e+00	1.097682e-02	2.342681e+00	2.400091e-01	2.592989e-09	2.400091e-01	6.788228e-01	8.523490e+02	1.443052e-02	1.024506e-01
3.646150e-05	1.000000e+06	2.339630e+00	1.085274e-02	2.339630e+00	2.400772e-01	2.578856e-09	2.400771e-01	6.728873e-01	8.437003e+02	1.439786e-02	1.026133e-01
3.791538e-05	1.000000e+06	2.336393e+00	1.073408e-02	2.336393e+00	2.401238e-01	2.564915e-09	2.401238e-01	6.665862e-01	8.349887e+02	1.436211e-02	1.027754e-01
3.942724e-05	1.000000e+06	2.333183e+00	1.061845e-02	2.333183e+00	2.401869e-01	2.551160e-09	2.401869e-01	6.604290e-01	8.261897e+02	1.432759e-02	1.029439e-01
4.099937e-05	1.000000e+06	2.330166e+00	1.049098e-02	2.330166e+00	2.402002e-01	2.537570e-09	2.402002e-01	6.546379e-01	8.187184e+02	1.429414e-02	1.030828e-01
4.263420e-05	1.000000e+06	2.326778e+00	1.040153e-02	2.326778e+00	2.402319e-01	2.523960e-09	2.402319e-01	6.481799e-01	8.101065e+02	1.425648e-02	1.032466e-01
4.433421e-05	1.000000e+06	2.323661e+00	1.029636e-02	2.323661e+00	2.402382e-01	2.510573e-09	2.402382e-01	6.422376e-01	8.025748e+02	1.422077e-02	1.033878e-01
4.610201e-05	1.000000e+06	2.320613e+00	1.020095e-02	2.320613e+00	2.402568e-01	2.497342e-09	2.402568e-01	6.365677e-01	7.951805e+02	1.418805e-02	1.035316e-01
4.794030e-05	1.000000e+06	2.317492e+00	1.008057e-02	2.317492e+00	2.402247e-01	2.484259e-09	2.402247e-01	6.307372e-01	7.884248e+02	1.415300e-02	1.036572e-01
4.985189e-05	1.000000e+06	2.314401e+00	9.990541e-03	2.314401e+00	2.402143e-01	2.471212e-09	2.402142e-01	6.249412e-01	7.813494e+02	1.411684e-02	1.037911e-01
5.183970e-05	1.000000e+06	2.310985e+00	9.874185e-03	2.310985e+00	2.401541e-01	2.458359e-09	2.401541e-01	6.186366e-01	7.744358e+02	1.407802e-02	1.039185e-01
5.390677e-05	1.000000e+06	2.308013e+00	9.784434e-03	2.308013e+00	2.401387e-01	2.445682e-09	2.401387e-01	6.132135e-01	7.678935e+02	1.404468e-02	1.040456e-01
5.605627e-05	1.000000e+06	2.305206e+00	9.686381e-03	2.305206e+00	2.400946e-01	2.432945e-09	2.400946e-01	6.080603e-01	7.621406e+02	1.401164e-02	1.041532e-01
5.829148e-05	1.000000e+06	2.302085e+00	9.592861e-03	2.302085e+00	2.400192e-01	2.420328e-09	2.400192e-01	6.024052e-01	7.562380e+02	1.397570e-02	1.042617e-01
6.061582e-05	1.000000e+06	2.299198e+00	9.502325e-03	2.299198e+00	2.399572e-01	2.407950e-09	2.399572e-01	5.971385e-01	7.505951e+02	1.394071e-02	1.043656e-01
6.303284e-05	1.000000e+06	2.296311e+00	9.402008e-03	2.296311e+00	2.398570e-01	2.395602e-09	2.398570e-01	5.919457e-01	7.456243e+02	1.390654e-02	1.044532e-01
6.554623e-05	1.000000e+06	2.293407e+00	9.319354e-03	2.293407e+00	2.397871e-01	2.383244e-09	2.397871e-01	5.868158e-01	7.402398e+02	1.387355e-02	1.045550e-01
6.815985e-05	1.000000e+06	2.290464e+00	9.235397e-03	2.290464e+00	2.396890e-01	2.371105e-09	2.396890e-01	5.815794e-01	7.351375e+02	1.383832e-02	1.046465e-01
7.087768e-05	1.000000e+06	2.287864e+00	9.140683e-03	2.287864e+00	2.395921e-01	2.359034e-09	2.395921e-01	5.769665e-01	7.307820e+02	1.380674e-02	1.047231e-01
7.370388e-05	1.000000e+06	2.285029e+00	9.061121e-03	2.285029e+00	2.394809e-01	2.347177e-09	2.394809e-01	5.719804e-01	7.261514e+02	1.377254e-02	1.048043e-01
7.664278e-05	1.000000e+06	2.282235e+00	8.969791e-03	2.282235e+00	2.393454e-01	2.335186e-09	2.393454e-01	5.670836e-01	7.219739e+02	1.373840e-02	1.048732e-01
7.969886e-05	1.000000e+06	2.279619e+00	8.891185e-03	2.279619e+00	2.392455e-01	2.323486e-09	2.392455e-01	5.626238e-01	7.177932e+02	1.370876e-02	1.049498e-01
8.287680e-05	1.000000e+06	2.277114e+00	8.816593e-03	2.277114e+00	2.391328e-01	2.311896e-09	2.391328e-01	5.582350e-01	7.138737e+02	1.367680e-02	1.050157e-01
8.618146e-05	1.000000e+06	2.274433e+00	8.729871e-03	2.274433e+00	2.389837e-01	2.300339e-09	2.389837e-01	5.536829e-01	7.102640e+02	1.364540e-02	1.050739e-01
8.961789e-05	1.000000e+06	2.271880e+00	8.660973e-03	2.271880e+00	2.388689e-01	2.288706e-09	2.388689e-01	5.493143e-01	7.063542e+02	1.361399e-02	1.051415e-01
9.319135e-05	1.000000e+06	2.269611e+00	8.578240e-03	2.269611e+00	2.387205e-01	2.277347e-09	2.387205e-01	5.454016e-01	7.035061e+02	1.358472e-02	1.051812e-01
9.690730e-05	1.000000e+06	2.267224e+00	8.495918e-03	2.267224e+00	2.385652e-01	2.266136e-09	2.385652e-01	5.413725e-01	7.005845e+02	1.355550e-02	1.052235e-01
1.007714e-04	1.000000e+06	2.264911e+00	8.423070e-03	2.264911e+00	2.384016e-01	2.254853e-09	2.384016e-01	5.374812e-01	6.979386e+02	1.352693e-02	1.052587e-01
1.047896e-04	1.000000e+06	2.262718e+00	8.348558e-03	2.262718e+00	2.382674e-01	2.243662e-09	2.382674e-01	5.338086e-01	6.951242e+02	1.349970e-02	1.053014e-01
1.089680e-04	1.000000e+06	2.260491e+00	8.276461e-03	2.260491e+00	2.381029e-01	2.232544e-09	2.381029e-01	5.300568e-01	6.926268e+02	1.347101e-02	1.053324e-01
1.133131e-04	1.000000e+06	2.258184e+00	8.214996e-03	2.258184e+00	2.379482e-01	2.221637e-09	2.379482e-01	5.262646e-01	6.899091e+02	1.344308e-02	1.053715e-01
1.178314e-04	1.000000e+06	2.256237e+00	8.141391e-03	2.256237e+00	2.377587e-01	2.210792e-09	2.377587e-01	5.229798e-01	6.883402e+02	1.341693e-02	1.053784e-01
1.225298e-04	1.000000e+06	2.254135e+00	8.072673e-03	2.254135e+00	2.376066e-01	2.199928e-09	2.376066e-01	5.194997e-01	6.859507e+02	1.338990e-02	1.054092e-01
1.274156e-04	1.000000e+06	2.252108e+00	8.000271e-03	2.252108e+00	2.374129e-01	2.189304e-09	2.374129e-01	5.161714e-01	6.843404e+02	1.336409e-02	1.054181e-01
1.324962e-04	1.000000e+06	2.250135e+00	7.937829e-03	2.250135e+00	2.372514e-01	2.178621e-09	2.372514e-01	5.129605e-01	6.824017e+02	1.333926e-02	1.054387e-01
1.377794e-04	1.000000e+06	2.248394e+00	7.867791e-03	2.248394e+00	2.370729e-01	2.167900e-09	2.370729e-01	5.100516e-01	6.810907e+02	1.331506e-02	1.054410e-01
1.432733e-04	1.000000e+06	2.246487e+00	7.806211e-03	2.246487e+00	2.368668e-01	2.157443e-09	2.368668e-01	5.069626e-01	6.799155e+02	1.329069e-02	1.054388e-01
1.489862e-04	1.000000e+06	2.244756e+00	7.742769e-03	2.244756e+00	2.366979e-01	2.147093e-09	2.366979e-01	5.041437e-01	6.785503e+02	1.326784e-02	1.054449e-01
1.549270e-04	1.000000e+06	2.243003e+00	7.682446e-03	2.243003e+00	2.365029e-01	2.136763e-09	2.365029e-01	5.012649e-01	6.774625e+02	1.324371e-02	1.054403e-01
1.611046e-04	1.000000e+06	2.241584e+00	7.619645e-03	2.241584e+00	2.363154e-01	2.126462e-09	2.363154e-01	4.989464e-01	6.770083e+02	1.322423e-02	1.054234e-01
1.675285e-04	1.000000e+06	2.239977e+00	7.563131e-03	2.239977e+00	2.361521e-01	2.116394e-09	2.361521e-01	4.962951e-01	6.757424e+02	1.320121e-02	1.054261e-01
1.742086e-04	1.000000e+06	2.238335e+00	7.499868e-03	2.238335e+00	2.359550e-01	2.106195e-09	2.359550e-01	4.937344e-01	6.750679e+02	1.318134e-02	1.054154e-01
1.811551e-04	1.000000e+06	2.236875e+00	7.443738e-03	2.236875e+00	2.357597e-01	2.096114e-09	2.357596e-01	4.913598e-01	6.746092e+02	1.316081e-02	1.053969e-01
1.883785e-04	1.000000e+06	2.235486e+00	7.383149e-03	2.235486e+00	2.355887e-01	2.086209e-09	2.355887e-01	4.891390e-01	6.740000e+02	1.314206e-02	1.053859e-01
1.958900e-04	1.000000e+06	2.234084e+00	7.327501e-03	2.234084e+00	2.353934e-01	2.076100e-09	2.353934e-01	4.868889e-01	6.736881e+02	1.312271e-02	1.053646e-01
2.037010e-04	1.000000e+06	2.232954e+00	7.267696e-03	2.232954e+00	2.351989e-01	2.066375e-09	2.351989e-01	4.850399e-01	6.739088e+02	1.310600e-02	1.053308e-01
2.118234e-04	1.000000e+06	2.231635e+00	7.217747e-03	2.231635e+00	2.350191e-01	2.056651e-09	2.350191e-01	4.829532e-01	6.735801e+02	1.308821e-02	1.053125e-01
2.202698e-04	1.000000e+06	2.230488e+00	7.160990e-03	2.230488e+00	2.348185e-01	2.046933e-09	2.348185e-01	4.810607e-01	6.738108e+02	1.307049e-02	1.052768e-01
2.290529e-04	1.000000e+06	2.229467e+00	7.111592e-03	2.229467e+00	2.346370e-01	2.037249e-09	2.346370e-01	4.794062e-01	6.740950e+02	1.305537e-02	1.052435e-01
2.381862e-04	1.000000e+06	2.228581e+00	7.058064e-03	2.228581e+00	2.344546e-01	2.027671e-09	2.344546e-01	4.779650e-01	6.746877e+02	1.304202e-02	1.052035e-01
2.476838e-04	1.000000e+06	2.227516e+00	7.003139e-03	2.227516e+00	2.342772e-01	2.018320e-09	2.342772e-01	4.762753e-01	6.748517e+02	1.302703e-02	1.051742e-01
2.575600e-04	1.000000e+06	2.226590e+00	6.953786e-03	2.226590e+00	2.340812e-01	2.008756e-09	2.340812e-01	4.747577e-01	6.755221e+02	1.301254e-02	1.051299e-01
2.678300e-04	1.000000e+06	2.225742e+00	6.900690e-03	2.225742e+00	2.339106e-01	1.999603e-09	2.339106e-01	4.733916e-01	6.760379e+02	1.299984e-02	1.050933e-01
2.785096e-04	1.000000e+06	2.224983e+00	6.853521e-03	2.224983e+00	2.337138e-01	1.990140e-09	2.337138e-01	4.720956e-01	6.770302e+02	1.298636e-02	1.050407e-01
2.896150e-04	1.000000e+06	2.224152e+00	6.805152e-03	2.224152e+00	2.335277e-01	1.981019e-09	2.335277e-01	4.707924e-01	6.778563e+02	1.297473e-02	1.049963e-01
3.011632e-04	1.000000e+06	2.223546e+00	6.753879e-03	2.223546e+00	2.333615e-01	1.971812e-09	2.333615e-01	4.697391e-01	6.787515e+02	1.296337e-02	1.049502e-01
3.131719e-04	1.000000e+06	2.222749e+00	6.703241e-03	2.222749e+00	2.331847e-01	1.962778e-09	2.331847e-01	4.684476e-01	6.794548e+02	1.295092e-02	1.049083e-01
3.256594e-04	1.000000e+06	2.222388e+00	6.659559e-03	2.222388e+00	2.330116e-01	1.953773e-09	2.330116e-01	4.677991e-01	6.810386e+02	1.294348e-02	1.048474e-01
3.386449e-04	1.000000e+06	2.221772e+00	6.610509e-03	2.221772e+00	2.328326e-01	1.944732e-09	2.328326e-01	4.667861e-01	6.821805e+02	1.293336e-02	1.047959e-01
3.521482e-04	1.000000e+06	2.221337e+00	6.565485e-03	2.221337e+00	2.326799e-01	1.935861e-09	2.326799e-01	4.660304e-01	6.833128e+02	1.292508e-02	1.047477e-01
3.661898e-04	1.000000e+06	2.220927e+00	6.522490e-03	2.220927e+00	2.324965e-01	1.927057e-09	2.324965e-01	4.652577e-01	6.848755e+02	1.291556e-02	1.046844e-01
3.807914e-04	1.000000e+06	2.220548e+00	6.474078e-03	2.220548e+00	2.323401e-01	1.918350e-09	2.323401e-01	4.646326e-01	6.862608e+02	1.290923e-02	1.046319e-01
3.959753e-04	1.000000e+06	2.220241e+00	6.431426e-03	2.220241e+00	2.321814e-01	1.909613e-09	2.321814e-01	4.640511e-01	6.877466e+02	1.290199e-02	1.045749e-01
4.117645e-04	1.000000e+06	2.220215e+00	6.384391e-03	2.220215e+00	2.320190e-01	1.901070e-09	2.320190e-01	4.638335e-01	6.898334e+02	1.289667e-02	1.045029e-01
4.281834e-04	1.000000e+06	2.219770e+00	6.342003e-03	2.219770e+00	2.318643e-01	1.892445e-09	2.318643e-01	4.631197e-01	6.910732e+02	1.288975e-02	1.044542e-01
4.452569e-04	1.000000e+06	2.219770e+00	6.300755e-03	2.219770e+00	2.317168e-01	1.884014e-09	2.317168e-01	4.629991e-01	6.930953e+02	1.288640e-02	1.043877e-01
4.630113e-04	1.000000e+06	2.219597e+00	6.257801e-03	2.219597e+00	2.315657e-01	1.875652e-09	2.315657e-01	4.626090e-01	6.947735e+02	1.288056e-02	1.043278e-01
4.814735e-04	1.000000e+06	2.219390e+00	6.216776e-03	2.219390e+00	2.314095e-01	1.867198e-09	2.314095e-01	4.621902e-01	6.964906e+02	1.287489e-02	1.042671e-01
5.006720e-04	1.000000e+06	2.219557e+00	6.175085e-03	2.219557e+00	2.312711e-01	1.858983e-09	2.312711e-01	4.623475e-01	6.988146e+02	1.287443e-02	1.041969e-01
5.206360e-04	1.000000e+06	2.219465e+00	6.136109e-03	2.219465e+00	2.311327e-01	1.850868e-09	2.311327e-01	4.620651e-01	7.004800e+02	1.286923e-02	1.041389e-01
5.413960e-04	1.000000e+06	2.219697e+00	6.091555e-03	2.219697e+00	2.309900e-01	1.842615e-09	2.309900e-01	4.622841e-01	7.029805e+02	1.286861e-02	1.040637e-01
5.629838e-04	1.000000e+06	2.219722e+00	6.055133e-03	2.219722e+00	2.308616e-01	1.834647e-09	2.308616e-01	4.622172e-01	7.048357e+02	1.286603e-02	1.040047e-01
5.854325e-04	1.000000e+06	2.219760e+00	6.018452e-03	2.219760e+00	2.307382e-01	1.826501e-09	2.307382e-01	4.621817e-01	7.066674e+02	1.286394e-02	1.039474e-01
6.087762e-04	1.000000e+06	2.219879e+00	5.979020e-03	2.219879e+00	2.306039e-01	1.818583e-09	2.306039e-01	4.622335e-01	7.088070e+02	1.286193e-02	1.038813e-01
6.330508e-04	1.000000e+06	2.220378e+00	5.937219e-03	2.220378e+00	2.304804e-01	1.810666e-09	2.304804e-01	4.628456e-01	7.116501e+02	1.286450e-02	1.038023e-01
6.582933e-04	1.000000e+06	2.220426e+00	5.905015e-03	2.220426e+00	2.303650e-01	1.802898e-09	2.303650e-01	4.628150e-01	7.133871e+02	1.286226e-02	1.037481e-01
6.845423e-04	1.000000e+06	2.220664e+00	5.869304e-03	2.220664e+00	2.302349e-01	1.795148e-09	2.302349e-01	4.630603e-01	7.157844e+02	1.286218e-02	1.036784e-01
7.118380e-04	1.000000e+06	2.221263e+00	5.830504e-03	2.221263e+00	2.301439e-01	1.787528e-09	2.301439e-01	4.638485e-01	7.184209e+02	1.286672e-02	1.036095e-01
7.402221e-04	1.000000e+06	2.221435e+00	5.793735e-03	2.221435e+00	2.300238e-01	1.779929e-09	2.300238e-01	4.639913e-01	7.205198e+02	1.286567e-02	1.035474e-01
7.697380e-04	1.000000e+06	2.221850e+00	5.758228e-03	2.221850e+00	2.299157e-01	1.772317e-09	2.299157e-01	4.644713e-01	7.229619e+02	1.286698e-02	1.034794e-01
8.004309e-04	1.000000e+06	2.222270e+00	5.722424e-03	2.222270e+00	2.298172e-01	1.764938e-09	2.298172e-01	4.649923e-01	7.253261e+02	1.286924e-02	1.034155e-01
8.323475e-04	1.000000e+06	2.222782e+00	5.686279e-03	2.222782e+00	2.297356e-01	1.757468e-09	2.297356e-01	4.656636e-01	7.276639e+02	1.287297e-02	1.033550e-01
8.655369e-04	1.000000e+06	2.223012e+00	5.654352e-03	2.223012e+00	2.296319e-01	1.750184e-09	2.296319e-01	4.659412e-01	7.297426e+02	1.287400e-02	1.032977e-01
9.000496e-04	1.000000e+06	2.223692e+00	5.619618e-03	2.223692e+00	2.295499e-01	1.742959e-09	2.295499e-01	4.668059e-01	7.324041e+02	1.287816e-02	1.032292e-01
9.359385e-04	1.000000e+06	2.224166e+00	5.587051e-03	2.224166e+00	2.294486e-01	1.735788e-09	2.294485e-01	4.674347e-01	7.350118e+02	1.288180e-02	1.031616e-01
9.732585e-04	1.000000e+06	2.224867e+00	5.552678e-03	2.224867e+00	2.293706e-01	1.728741e-09	2.293706e-01	4.683283e-01	7.376690e+02	1.288609e-02	1.030941e-01
1.012067e-03	1.000000e+06	2.225428e+00	5.520679e-03	2.225428e+00	2.292807e-01	1.721609e-09	2.292807e-01	4.690759e-01	7.402959e+02	1.289041e-02	1.030277e-01
1.052422e-03	1.000000e+06	2.225961e+00	5.487077e-03	2.225961e+00	2.292088e-01	1.714627e-09	2.292088e-01	4.698059e-01	7.426115e+02	1.289501e-02	1.029707e-01
1.094387e-03	1.000000e+06	2.226538e+00	5.457638e-03	2.226538e+00	2.291266e-01	1.707913e-09	2.291266e-01	4.705297e-01	7.450916e+02	1.289817e-02	1.029071e-01
1.138025e-03	1.000000e+06	2.227197e+00	5.425524e-03	2.227197e+00	2.290797e-01	1.701030e-09	2.290797e-01	4.714623e-01	7.473334e+02	1.290462e-02	1.028556e-01
1.183403e-03	1.000000e+06	2.227801e+00	5.395756e-03	2.227801e+00	2.290038e-01	1.694260e-09	2.290038e-01	4.722709e-01	7.498563e+02	1.290923e-02	1.027936e-01
1.230590e-03	1.000000e+06	2.228691e+00	5.363144e-03	2.228691e+00	2.289548e-01	1.687605e-09	2.289548e-01	4.735257e-01	7.526532e+02	1.291771e-02	1.027306e-01
1.279659e-03	1.000000e+06	2.229250e+00	5.333520e-03	2.229250e+00	2.289026e-01	1.681095e-09	2.289026e-01	4.742622e-01	7.546842e+02	1.292159e-02	1.026814e-01
1.330685e-03	1.000000e+06	2.230139e+00	5.304366e-03	2.230139e+00	2.288535e-01	1.674650e-09	2.288535e-01	4.755346e-01	7.575211e+02	1.293047e-02	1.026185e-01
1.383745e-03	1.000000e+06	2.230793e+00	5.274346e-03	2.230793e+00	2.288115e-01	1.668129e-09	2.288115e-01	4.764629e-01	7.596960e+02	1.293673e-02	1.025696e-01
1.438921e-03	1.000000e+06	2.231533e+00	5.245239e-03	2.231533e+00	2.287320e-01	1.661993e-09	2.287320e-01	4.774655e-01	7.626184e+02	1.294246e-02	1.025000e-01
1.496297e-03	1.000000e+06	2.232270e+00	5.217649e-03	2.232270e+00	2.287082e-01	1.655739e-09	2.287082e-01	4.785238e-01	7.647063e+02	1.294974e-02	1.024554e-01
1.555961e-03	1.000000e+06	2.233092e+00	5.188552e-03	2.233092e+00	2.286858e-01	1.649636e-09	2.286858e-01	4.797212e-01	7.669953e+02	1.295826e-02	1.024077e-01
1.618004e-03	1.000000e+06	2.233754e+00	5.162154e-03	2.233754e+00	2.286445e-01	1.643612e-09	2.286445e-01	4.806445e-01	7.691655e+02	1.296397e-02	1.023589e-01
1.682521e-03	1.000000e+06	2.234622e+00	5.134319e-03	2.234622e+00	2.286215e-01	1.637549e-09	2.286215e-01	4.818954e-01	7.715560e+02	1.297251e-02	1.023088e-01
1.749610e-03	1.000000e+06	2.235621e+00	5.106898e-03	2.235621e+00	2.285848e-01	1.631898e-09	2.285848e-01	4.832872e-01	7.744061e+02	1.298091e-02	1.022466e-01
1.819375e-03	1.000000e+06	2.236366e+00	5.080592e-03	2.236366e+00	2.285567e-01	1.626197e-09	2.285567e-01	4.843938e-01	7.766564e+02	1.298898e-02	1.022000e-01
1.891921e-03	1.000000e+06	2.237010e+00	5.054983e-03	2.237010e+00	2.285554e-01	1.620472e-09	2.285554e-01	4.853753e-01	7.782528e+02	1.299660e-02	1.021700e-01
1.967361e-03	1.000000e+06	2.237926e+00	5.027807e-03	2.237926e+00	2.285114e-01	1.614934e-09	2.285114e-01	4.866383e-01	7.810293e+02	1.300376e-02	1.021085e-01
2.045808e-03	1.000000e+06	2.238804e+00	5.002256e-03	2.238804e+00	2.285007e-01	1.609563e-09	2.285007e-01	4.879891e-01	7.833801e+02	1.301430e-02	1.020637e-01
2.127383e-03	1.000000e+06	2.239497e+00	4.976967e-03	2.239497e+00	2.284879e-01	1.604286e-09	2.284879e-01	4.890080e-01	7.852348e+02	1.302132e-02	1.020265e-01
2.212211e-03	1.000000e+06	2.240463e+00	4.953473e-03	2.240463e+00	2.284817e-01	1.599139e-09	2.284817e-01	4.903846e-01	7.875523e+02	1.302985e-02	1.019797e-01
2.300422e-03	1.000000e+06	2.241143e+00	4.929612e-03	2.241143e+00	2.284689e-01	1.594097e-09	2.284689e-01	4.914354e-01	7.894613e+02	1.303796e-02	1.019430e-01
2.392150e-03	1.000000e+06	2.242006e+00	4.905321e-03	2.242006e+00	2.284853e-01	1.589113e-09	2.284853e-01	4.927467e-01	7.912845e+02	1.304761e-02	1.019111e-01
2.487535e-03	1.000000e+06	2.242784e+00	4.882247e-03	2.242784e+00	2.284686e-01	1.584271e-09	2.284686e-01	4.939151e-01	7.934499e+02	1.305590e-02	1.018683e-01
2.586724e-03	1.000000e+06	2.243463e+00	4.858870e-03	2.243463e+00	2.284623e-01	1.579644e-09	2.284623e-01	4.949229e-01	7.951790e+02	1.306275e-02	1.018347e-01
2.689868e-03	1.000000e+06	2.244488e+00	4.836825e-03	2.244488e+00	2.284725e-01	1.575032e-09	2.284725e-01	4.964562e-01	7.974645e+02	1.307332e-02	1.017927e-01
2.797125e-03	1.000000e+06	2.245243e+00	4.815371e-03	2.245243e+00	2.284759e-01	1.570700e-09	2.284759e-01	4.976074e-01	7.992537e+02	1.308161e-02	1.017600e-01
2.908659e-03	1.000000e+06	2.246009e+00	4.792790e-03	2.246009e+00	2.284804e-01	1.566460e-09	2.284804e-01	4.987893e-01	8.010732e+02	1.309032e-02	1.017273e-01
3.024640e-03	1.000000e+06	2.246937e+00	4.771192e-03	2.246937e+00	2.285010e-01	1.562321e-09	2.285010e-01	5.001873e-01	8.029571e+02	1.309995e-02	1.016944e-01
3.145245e-03	1.000000e+06	2.247651e+00	4.750658e-03	2.247651e+00	2.285236e-01	1.558372e-09	2.285236e-01	5.012932e-01	8.043335e+02	1.310806e-02	1.016722e-01
3.270660e-03	1.000000e+06	2.248467e+00	4.730722e-03	2.248467e+00	2.285376e-01	1.554540e-09	2.285376e-01	5.025531e-01	8.061087e+02	1.311719e-02	1.016415e-01
3.401075e-03	1.000000e+06	2.249305e+00	4.710558e-03	2.249305e+00	2.285552e-01	1.550811e-09	2.285552e-01	5.038472e-01	8.078729e+02	1.312649e-02	1.016115e-01
3.536691e-03	1.000000e+06	2.250043e+00	4.690768e-03	2.250043e+00	2.285845e-01	1.546976e-09	2.285845e-01	5.050056e-01	8.092118e+02	1.313511e-02	1.015912e-01
3.677714e-03	1.000000e+06	2.250824e+00	4.670383e-03	2.250824e+00	2.285804e-01	1.541852e-09	2.285804e-01	5.061946e-01	8.111897e+02	1.314319e-02	1.015541e-01
3.824361e-03	1.000000e+06	2.251662e+00	4.647939e-03	2.251662e+00	2.286318e-01	1.535143e-09	2.286318e-01	5.075106e-01	8.123859e+02	1.315287e-02	1.015391e-01
3.976855e-03	1.000000e+06	2.252297e+00	4.624532e-03	2.252297e+00	2.286566e-01	1.527113e-09	2.286566e-01	5.085044e-01	8.135340e+02	1.316005e-02	1.015215e-01
4.135430e-03	1.000000e+06	2.253074e+00	4.600578e-03	2.253074e+00	2.286789e-01	1.517796e-09	2.286789e-01	5.097285e-01	8.150952e+02	1.316901e-02	1.014964e-01
4.300327e-03	1.000000e+06	2.253830e+00	4.574627e-03	2.253830e+00	2.287188e-01	1.507410e-09	2.287188e-01	5.109708e-01	8.163689e+02	1.317898e-02	1.014801e-01
4.471800e-03	1.000000e+06	2.254501e+00	4.549012e-03	2.254501e+00	2.287356e-01	1.496052e-09	2.287356e-01	5.119623e-01	8.176529e+02	1.318492e-02	1.014573e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_03_1.0e_pos_03_1.0e_neg_06.csv <==
4.673108e-20	1.000000e-06	8.974112e+03	8.974112e+03	7.437813e+01	1.569138e-02	1.569138e-02	1.194437e-10	1.505632e+07	1.582752e+16	3.880186e-13	1.748516e-06
4.859445e-20	1.000000e-06	8.941795e+03	8.941795e+03	7.426084e+01	1.588151e-02	1.588151e-02	1.213630e-10	1.756453e+07	1.738513e+16	4.608974e-13	1.776098e-06
5.053213e-20	1.000000e-06	8.887312e+03	8.887312e+03	7.414162e+01	1.603958e-02	1.603958e-02	1.233192e-10	-8.288756e+07	-7.807721e+16	-2.242479e-12	1.804773e-06
5.254706e-20	1.000000e-06	8.853540e+03	8.853540e+03	7.401607e+01	1.629840e-02	1.629840e-02	1.252789e-10	-1.555562e+07	-1.352579e+16	-4.289373e-13	1.840891e-06
5.464235e-20	1.000000e-06	8.798059e+03	8.798059e+03	7.390016e+01	1.644040e-02	1.644040e-02	1.273010e-10	-1.187290e+07	-9.885397e+15	-3.378420e-13	1.868640e-06
5.682117e-20	1.000000e-06	8.753583e+03	8.753583e+03	7.377717e+01	1.673510e-02	1.673510e-02	1.293276e-10	2.827611e+07	2.154160e+16	8.252426e-13	1.911800e-06
5.908688e-20	1.000000e-06	8.711220e+03	8.711220e+03	7.365451e+01	1.691008e-02	1.691008e-02	1.313854e-10	-2.737824e+07	-1.980055e+16	-8.186568e-13	1.941184e-06
6.144294e-20	1.000000e-06	8.678268e+03	8.678268e+03	7.353326e+01	1.716175e-02	1.716175e-02	1.334892e-10	1.993231e+07	1.338903e+16	6.074123e-13	1.977555e-06
6.389293e-20	1.000000e-06	8.616233e+03	8.616233e+03	7.340954e+01	1.733135e-02	1.733135e-02	1.356070e-10	6.768906e+07	4.328687e+16	2.138073e-12	2.011477e-06
6.644063e-20	1.000000e-06	8.557099e+03	8.557099e+03	7.328797e+01	1.744367e-02	1.744367e-02	1.377533e-10	1.322255e+07	8.187030e+15	4.322887e-13	2.038502e-06
6.908990e-20	1.000000e-06	8.512475e+03	8.512475e+03	7.316815e+01	1.770382e-02	1.770382e-02	1.399548e-10	5.699133e+07	3.276977e+16	1.912585e-12	2.079750e-06
7.184482e-20	1.000000e-06	8.476219e+03	8.476219e+03	7.304388e+01	1.795903e-02	1.795903e-02	1.421521e-10	3.820537e+09	2.045081e+18	1.309800e-10	2.118754e-06
7.470959e-20	1.000000e-06	8.428650e+03	8.428650e+03	7.292006e+01	1.813039e-02	1.813039e-02	1.444012e-10	1.575179e+07	8.040705e+15	5.554321e-13	2.151043e-06
7.768859e-20	1.000000e-06	8.377162e+03	8.377162e+03	7.279853e+01	1.834132e-02	1.834132e-02	1.466883e-10	-2.791351e+07	-1.344810e+16	-1.014895e-12	2.189444e-06
8.078637e-20	1.000000e-06	8.358704e+03	8.358704e+03	7.267455e+01	1.871816e-02	1.871816e-02	1.489888e-10	4.352388e+07	1.894141e+16	1.600016e-12	2.239361e-06
8.400768e-20	1.000000e-06	8.291552e+03	8.291552e+03	7.255108e+01	1.879788e-02	1.879788e-02	1.513342e-10	-3.296383e+09	-1.404408e+18	-1.261682e-10	2.267112e-06
8.735743e-20	1.000000e-06	8.284626e+03	8.284626e+03	7.242900e+01	1.918992e-02	1.918992e-02	1.537186e-10	1.190113e+08	4.573226e+16	4.574198e-12	2.316329e-06
9.084075e-20	1.000000e-06	8.212186e+03	8.212186e+03	7.230219e+01	1.927080e-02	1.927080e-02	1.561146e-10	2.059033e+07	7.747562e+15	8.269146e-13	2.346610e-06
9.446297e-20	1.000000e-06	8.180933e+03	8.180933e+03	7.217731e+01	1.956898e-02	1.956898e-02	1.585631e-10	2.863766e+07	9.979225e+15	1.172235e-12	2.392023e-06
9.822962e-20	1.000000e-06	8.133599e+03	8.133599e+03	7.205406e+01	1.980203e-02	1.980203e-02	1.610390e-10	-3.452132e+07	-1.133805e+16	-1.454672e-12	2.434597e-06
1.021465e-19	1.000000e-06	8.096643e+03	8.096643e+03	7.192823e+01	2.007025e-02	2.007025e-02	1.635381e-10	7.305656e+07	2.243340e+16	3.149384e-12	2.478836e-06
1.062195e-19	1.000000e-06	8.063084e+03	8.063084e+03	7.180335e+01	2.033166e-02	2.033166e-02	1.661007e-10	-4.457977e+07	-1.283137e+16	-1.962109e-12	2.521574e-06
1.104549e-19	1.000000e-06	8.008307e+03	8.008307e+03	7.168079e+01	2.054680e-02	2.054680e-02	1.686941e-10	4.227439e+07	1.154399e+16	1.925152e-12	2.565686e-06
1.148593e-19	1.000000e-06	7.954447e+03	7.954447e+03	7.154739e+01	2.074170e-02	2.074170e-02	1.712864e-10	-3.703191e+07	-9.646167e+15	-1.744285e-12	2.607560e-06
1.194392e-19	1.000000e-06	7.924377e+03	7.924377e+03	7.142854e+01	2.104908e-02	2.104908e-02	1.739804e-10	-1.585512e+08	-3.837104e+16	-7.610881e-12	2.656244e-06
1.242018e-19	1.000000e-06	7.866893e+03	7.866893e+03	7.130527e+01	2.123005e-02	2.123005e-02	1.766696e-10	9.447882e+07	2.190681e+16	4.703372e-12	2.698658e-06
1.291542e-19	1.000000e-06	7.848619e+03	7.848619e+03	7.117346e+01	2.155954e-02	2.155954e-02	1.793909e-10	-6.079807e+08	-1.305245e+17	-3.062069e-11	2.746922e-06
1.343042e-19	1.000000e-06	7.799674e+03	7.799674e+03	7.104987e+01	2.184063e-02	2.184063e-02	1.821704e-10	-6.558202e+07	-1.319650e+16	-3.407955e-12	2.800198e-06
1.396595e-19	1.000000e-06	7.766157e+03	7.766157e+03	7.092167e+01	2.209255e-02	2.209255e-02	1.849802e-10	-3.795176e+07	-7.211123e+15	-2.015080e-12	2.844721e-06
1.452283e-19	1.000000e-06	7.724371e+03	7.724371e+03	7.079514e+01	2.236601e-02	2.236601e-02	1.878195e-10	-3.652770e+07	-6.526490e+15	-1.992499e-12	2.895512e-06
1.510192e-19	1.000000e-06	7.694678e+03	7.694678e+03	7.067023e+01	2.269919e-02	2.269919e-02	1.907191e-10	-9.349653e+07	-1.551471e+16	-5.199174e-12	2.949986e-06
1.570410e-19	1.000000e-06	7.652082e+03	7.652082e+03	7.054296e+01	2.296808e-02	2.296808e-02	1.936604e-10	5.981518e+08	9.358108e+16	3.419830e-11	3.001546e-06
1.633029e-19	1.000000e-06	7.620505e+03	7.620505e+03	7.041388e+01	2.328564e-02	2.328564e-02	1.966041e-10	-6.765404e+07	-9.882184e+15	-3.948809e-12	3.055656e-06
1.698145e-19	1.000000e-06	7.579349e+03	7.579349e+03	7.029104e+01	2.357399e-02	2.357399e-02	1.996401e-10	5.164744e+07	7.093872e+15	3.097281e-12	3.110292e-06
1.765857e-19	1.000000e-06	7.546264e+03	7.546264e+03	7.016172e+01	2.386398e-02	2.386398e-02	2.026736e-10	-1.388905e+08	-1.794561e+16	-8.513414e-12	3.162357e-06
1.836270e-19	1.000000e-06	7.492562e+03	7.492562e+03	7.003570e+01	2.413014e-02	2.413014e-02	2.057723e-10	1.484340e+08	1.814405e+16	9.429161e-12	3.220546e-06
1.909490e-19	1.000000e-06	7.448468e+03	7.448468e+03	6.990913e+01	2.440329e-02	2.440329e-02	2.089334e-10	-1.511385e+08	-1.746358e+16	-9.888528e-12	3.276283e-06
1.985630e-19	1.000000e-06	7.401354e+03	7.401354e+03	6.978008e+01	2.468438e-02	2.468438e-02	2.120901e-10	-3.728295e+08	-4.068171e+16	-2.517942e-11	3.335117e-06
2.064805e-19	1.000000e-06	7.398227e+03	7.398227e+03	6.965194e+01	2.510583e-02	2.510583e-02	2.153250e-10	1.125767e+08	1.128693e+16	7.619064e-12	3.393493e-06
2.147138e-19	1.000000e-06	7.349020e+03	7.349020e+03	6.952600e+01	2.540869e-02	2.540869e-02	2.186205e-10	-7.460114e+08	-7.044233e+16	-5.220230e-11	3.457426e-06
2.232754e-19	1.000000e-06	7.291893e+03	7.291893e+03	6.939760e+01	2.563901e-02	2.563901e-02	2.219084e-10	-7.807302e+07	-7.046840e+15	-5.680555e-12	3.516098e-06
2.321784e-19	1.000000e-06	7.273640e+03	7.273640e+03	6.926852e+01	2.604468e-02	2.604468e-02	2.252849e-10	7.376548e+09	6.155421e+17	5.434823e-10	3.580695e-06
2.414363e-19	1.000000e-06	7.219359e+03	7.219359e+03	6.914242e+01	2.631606e-02	2.631606e-02	2.287071e-10	-3.443695e+08	-2.728478e+16	-2.634043e-11	3.645207e-06
2.510635e-19	1.000000e-06	7.206479e+03	7.206479e+03	6.900982e+01	2.673052e-02	2.673052e-02	2.321209e-10	1.185216e+08	8.684812e+15	9.146885e-12	3.709235e-06
2.610745e-19	1.000000e-06	7.165557e+03	7.165557e+03	6.888456e+01	2.708479e-02	2.708479e-02	2.356643e-10	-1.145853e+08	-7.861433e+15	-9.098511e-12	3.779858e-06
2.714846e-19	1.000000e-06	7.130971e+03	7.130971e+03	6.875586e+01	2.741088e-02	2.741088e-02	2.392272e-10	-1.441496e+08	-9.315338e+15	-1.172631e-11	3.843920e-06
2.823099e-19	1.000000e-06	7.093961e+03	7.093961e+03	6.862254e+01	2.777949e-02	2.777949e-02	2.427990e-10	-3.105881e+08	-1.877430e+16	-2.593176e-11	3.915934e-06
2.935669e-19	1.000000e-06	7.067103e+03	7.067103e+03	6.849778e+01	2.815838e-02	2.815838e-02	2.464717e-10	4.917571e+08	2.777875e+16	4.184416e-11	3.984430e-06
3.052727e-19	1.000000e-06	7.044246e+03	7.044246e+03	6.837270e+01	2.855579e-02	2.855579e-02	2.501675e-10	-2.666238e+08	-1.404198e+16	-2.305779e-11	4.053775e-06
3.174452e-19	1.000000e-06	7.005586e+03	7.005586e+03	6.824119e+01	2.891952e-02	2.891952e-02	2.538811e-10	-4.629723e+08	-2.288755e+16	-4.115512e-11	4.128066e-06
3.301031e-19	1.000000e-06	6.973448e+03	6.973448e+03	6.811319e+01	2.930792e-02	2.930792e-02	2.577454e-10	-2.511150e+08	-1.161308e+16	-2.284158e-11	4.202788e-06
3.432658e-19	1.000000e-06	6.932364e+03	6.932364e+03	6.798429e+01	2.967707e-02	2.967707e-02	2.615803e-10	6.886655e+08	2.991600e+16	6.451977e-11	4.280945e-06
3.569533e-19	1.000000e-06	6.913970e+03	6.913970e+03	6.785328e+01	3.010810e-02	3.010810e-02	2.654539e-10	5.983194e+08	2.418335e+16	5.680505e-11	4.354676e-06
3.711866e-19	1.000000e-06	6.863373e+03	6.863373e+03	6.772919e+01	3.046433e-02	3.046433e-02	2.694637e-10	-1.730218e+08	-6.593905e+15	-1.704135e-11	4.438682e-06
3.859874e-19	1.000000e-06	6.853178e+03	6.853178e+03	6.759542e+01	3.090712e-02	3.090712e-02	2.734723e-10	1.872508e+08	6.639436e+15	1.858039e-11	4.509896e-06
4.013784e-19	1.000000e-06	6.810142e+03	6.810142e+03	6.746648e+01	3.129592e-02	3.129592e-02	2.775220e-10	2.337520e+08	7.786040e+15	2.393677e-11	4.595487e-06
4.173831e-19	1.000000e-06	6.776231e+03	6.776231e+03	6.734093e+01	3.170624e-02	3.170624e-02	2.816912e-10	8.435820e+08	2.632713e+16	8.856814e-11	4.679038e-06
4.340260e-19	1.000000e-06	6.741785e+03	6.741785e+03	6.720850e+01	3.211234e-02	3.211234e-02	2.858625e-10	2.814685e+08	8.242707e+15	3.031424e-11	4.763181e-06
4.513326e-19	1.000000e-06	6.710657e+03	6.710657e+03	6.707966e+01	3.252735e-02	3.252735e-02	2.900857e-10	7.972499e+08	2.189529e+16	8.787403e-11	4.847119e-06
4.693292e-19	1.000000e-06	6.685744e+03	6.685744e+03	6.695220e+01	3.299142e-02	3.299142e-02	2.944030e-10	-4.144246e+08	-1.060329e+16	-4.653588e-11	4.934591e-06
4.880434e-19	1.000000e-06	6.655986e+03	6.655986e+03	6.682346e+01	3.343301e-02	3.343301e-02	2.987488e-10	-2.772184e+08	-6.636589e+15	-3.183108e-11	5.022998e-06
5.075038e-19	1.000000e-06	6.635144e+03	6.635144e+03	6.669236e+01	3.390853e-02	3.390853e-02	3.031724e-10	-3.001876e+08	-6.696498e+15	-3.501323e-11	5.110444e-06
5.277402e-19	1.000000e-06	6.589707e+03	6.589707e+03	6.656283e+01	3.431356e-02	3.431356e-02	3.076602e-10	-4.615214e+08	-9.702042e+15	-5.571247e-11	5.207144e-06
5.487835e-19	1.000000e-06	6.574691e+03	6.574691e+03	6.643217e+01	3.480751e-02	3.480751e-02	3.121674e-10	-6.676267e+08	-1.306679e+16	-8.151698e-11	5.294166e-06
5.706659e-19	1.000000e-06	6.541868e+03	6.541868e+03	6.630452e+01	3.527370e-02	3.527370e-02	3.167783e-10	1.619993e+09	2.966593e+16	2.028128e-10	5.391992e-06
5.934208e-19	1.000000e-06	6.522067e+03	6.522067e+03	6.617666e+01	3.575338e-02	3.575338e-02	3.214504e-10	1.670411e+09	2.859156e+16	2.123188e-10	5.481909e-06
6.170831e-19	1.000000e-06	6.478758e+03	6.478758e+03	6.604286e+01	3.621081e-02	3.621081e-02	3.261537e-10	5.353336e+08	8.598708e+15	7.034886e-11	5.589160e-06
6.416889e-19	1.000000e-06	6.463182e+03	6.463182e+03	6.591583e+01	3.672649e-02	3.672649e-02	3.309393e-10	1.173804e+09	1.756704e+16	1.561188e-10	5.682416e-06
6.672759e-19	1.000000e-06	6.427344e+03	6.427344e+03	6.578601e+01	3.717825e-02	3.717825e-02	3.358247e-10	-5.884960e+08	-8.285118e+15	-8.047799e-11	5.784388e-06
6.938831e-19	1.000000e-06	6.410770e+03	6.410770e+03	6.565392e+01	3.771792e-02	3.771792e-02	3.406802e-10	-7.533127e+08	-9.868175e+15	-1.043556e-10	5.883524e-06
7.215513e-19	1.000000e-06	6.384658e+03	6.384658e+03	6.552828e+01	3.821886e-02	3.821886e-02	3.457012e-10	-5.258206e+09	-6.448354e+16	-7.434309e-10	5.986047e-06
7.503227e-19	1.000000e-06	6.349853e+03	6.349853e+03	6.539703e+01	3.873131e-02	3.873131e-02	3.507534e-10	1.506295e+09	1.728221e+16	2.188684e-10	6.099560e-06
7.802413e-19	1.000000e-06	6.328331e+03	6.328331e+03	6.526643e+01	3.923761e-02	3.923761e-02	3.558157e-10	9.724102e+08	1.045531e+16	1.437126e-10	6.200309e-06
8.113529e-19	1.000000e-06	6.298473e+03	6.298473e+03	6.513915e+01	3.976132e-02	3.976132e-02	3.610651e-10	-6.840611e+08	-6.883208e+15	-1.035166e-10	6.312851e-06
8.437051e-19	1.000000e-06	6.278573e+03	6.278573e+03	6.501016e+01	4.031394e-02	4.031394e-02	3.662848e-10	8.800289e+08	8.264580e+15	1.352955e-10	6.420876e-06
8.773473e-19	1.000000e-06	6.245972e+03	6.245972e+03	6.487903e+01	4.083830e-02	4.083830e-02	3.715678e-10	-8.892788e+08	-7.828884e+15	-1.403230e-10	6.538341e-06
9.123310e-19	1.000000e-06	6.209771e+03	6.209771e+03	6.474969e+01	4.135405e-02	4.135405e-02	3.770402e-10	-1.391816e+09	-1.150778e+16	-2.260972e-10	6.659513e-06
9.487097e-19	1.000000e-06	6.190851e+03	6.190851e+03	6.462005e+01	4.192541e-02	4.192541e-02	3.824734e-10	-1.471121e+09	-1.135695e+16	-2.426543e-10	6.772157e-06
9.865389e-19	1.000000e-06	6.169390e+03	6.169390e+03	6.448837e+01	4.250070e-02	4.250070e-02	3.879796e-10	1.466154e+09	1.057303e+16	2.460707e-10	6.888963e-06
1.025876e-18	1.000000e-06	6.140342e+03	6.140342e+03	6.436082e+01	4.306180e-02	4.306180e-02	3.936496e-10	1.189449e+11	8.033133e+17	2.043969e-08	7.012932e-06
1.066783e-18	1.000000e-06	6.131027e+03	6.131027e+03	6.423076e+01	4.366228e-02	4.366228e-02	3.992972e-10	-8.650235e+09	-5.451248e+16	-1.497797e-09	7.121527e-06
1.109320e-18	1.000000e-06	6.096420e+03	6.096420e+03	6.409909e+01	4.423348e-02	4.423348e-02	4.050363e-10	2.224782e+09	1.313808e+16	3.962821e-10	7.255649e-06
1.153553e-18	1.000000e-06	6.075551e+03	6.075551e+03	6.397073e+01	4.483151e-02	4.483151e-02	4.109594e-10	-1.991542e+09	-1.099696e+16	-3.608714e-10	7.379003e-06
1.199551e-18	1.000000e-06	6.047039e+03	6.047039e+03	6.383836e+01	4.541701e-02	4.541701e-02	4.168391e-10	-2.928968e+09	-1.515730e+16	-5.433653e-10	7.510620e-06
1.247382e-18	1.000000e-06	6.026901e+03	6.026901e+03	6.371021e+01	4.603728e-02	4.603728e-02	4.228246e-10	-2.816796e+09	-1.362095e+16	-5.313446e-10	7.638631e-06
1.297121e-18	1.000000e-06	6.001095e+03	6.001095e+03	6.358414e+01	4.665051e-02	4.665051e-02	4.289308e-10	-2.588705e+09	-1.171657e+16	-4.989091e-10	7.773666e-06
1.348842e-18	1.000000e-06	5.981740e+03	5.981740e+03	6.344936e+01	4.726252e-02	4.726252e-02	4.350228e-10	-7.413684e+09	-3.143762e+16	-1.452071e-09	7.901133e-06
1.402627e-18	1.000000e-06	5.959778e+03	5.959778e+03	6.332141e+01	4.790293e-02	4.790293e-02	4.412543e-10	-1.713105e+09	-6.791627e+15	-3.417628e-10	8.037703e-06
1.458556e-18	1.000000e-06	5.930887e+03	5.930887e+03	6.319399e+01	4.852404e-02	4.852404e-02	4.476126e-10	-2.303945e+09	-8.564206e+15	-4.709396e-10	8.181584e-06
1.516714e-18	1.000000e-06	5.909293e+03	5.909293e+03	6.305896e+01	4.917323e-02	4.917323e-02	4.539568e-10	-3.450668e+09	-1.200217e+16	-7.183179e-10	8.321338e-06
1.577193e-18	1.000000e-06	5.891670e+03	5.891670e+03	6.293346e+01	4.983357e-02	4.983357e-02	4.604585e-10	-1.628285e+10	-5.298104e+16	-3.440564e-09	8.458310e-06
1.640082e-18	1.000000e-06	5.874590e+03	5.874590e+03	6.280320e+01	5.049543e-02	5.049543e-02	4.670505e-10	2.629098e+09	8.008411e+15	5.636509e-10	8.595567e-06
1.705479e-18	1.000000e-06	5.842117e+03	5.842117e+03	6.267010e+01	5.114684e-02	5.114683e-02	4.736530e-10	4.322243e+09	1.234853e+16	9.526850e-10	8.754847e-06
1.773484e-18	1.000000e-06	5.828239e+03	5.828239e+03	6.254396e+01	5.184238e-02	5.184238e-02	4.804651e-10	-4.812058e+09	-1.285009e+16	-1.073336e-09	8.895035e-06
1.844201e-18	1.000000e-06	5.806884e+03	5.806884e+03	6.241373e+01	5.254204e-02	5.254204e-02	4.872588e-10	-1.087565e+10	-2.715942e+16	-2.470760e-09	9.048233e-06
1.917737e-18	1.000000e-06	5.768777e+03	5.768777e+03	6.227972e+01	5.319598e-02	5.319598e-02	4.940852e-10	-9.910554e+09	-2.326504e+16	-2.326860e-09	9.221361e-06
1.994206e-18	1.000000e-06	5.752166e+03	5.752166e+03	6.215345e+01	5.391418e-02	5.391418e-02	5.012133e-10	-3.085273e+09	-6.772964e+15	-7.348991e-10	9.372847e-06
2.073724e-18	1.000000e-06	5.733741e+03	5.733741e+03	6.202283e+01	5.461212e-02	5.461212e-02	5.082477e-10	3.285814e+09	6.763910e+15	7.953233e-10	9.524692e-06
2.156412e-18	1.000000e-06	5.717361e+03	5.717361e+03	6.189209e+01	5.535139e-02	5.535139e-02	5.154184e-10	1.334480e+10	2.568439e+16	3.276614e-09	9.681284e-06
2.242398e-18	1.000000e-06	5.692127e+03	5.692127e+03	6.176564e+01	5.606672e-02	5.606672e-02	5.227240e-10	8.387387e+09	1.513914e+16	2.105451e-09	9.849872e-06
2.331812e-18	1.000000e-06	5.675045e+03	5.675045e+03	6.163474e+01	5.680032e-02	5.680032e-02	5.300854e-10	-3.144911e+10	-5.319299e+16	-8.014068e-09	1.000879e-05
2.424791e-18	1.000000e-06	5.658369e+03	5.658369e+03	6.150403e+01	5.754462e-02	5.754462e-02	5.375301e-10	-8.027136e+09	-1.272146e+16	-2.075848e-09	1.016982e-05
2.521478e-18	1.000000e-06	5.627371e+03	5.627371e+03	6.137694e+01	5.828194e-02	5.828194e-02	5.451825e-10	1.672181e+10	2.486643e+16	4.444745e-09	1.035687e-05
2.622021e-18	1.000000e-06	5.602078e+03	5.602078e+03	6.124361e+01	5.903665e-02	5.903665e-02	5.527782e-10	9.178412e+09	1.279850e+16	2.495244e-09	1.053835e-05
2.726572e-18	1.000000e-06	5.584883e+03	5.584883e+03	6.111503e+01	5.981129e-02	5.981129e-02	5.604925e-10	-6.544266e+09	-8.549585e+15	-1.806683e-09	1.070950e-05
2.835292e-18	1.000000e-06	5.566618e+03	5.566618e+03	6.098537e+01	6.060090e-02	6.060089e-02	5.684293e-10	-9.928038e+09	-1.214698e+16	-2.786105e-09	1.088648e-05
2.948348e-18	1.000000e-06	5.547313e+03	5.547313e+03	6.085285e+01	6.137407e-02	6.137407e-02	5.763504e-10	6.915932e+09	7.941934e+15	1.974826e-09	1.106375e-05
3.065912e-18	1.000000e-06	5.526336e+03	5.526336e+03	6.072318e+01	6.217965e-02	6.217965e-02	5.843743e-10	-1.393728e+10	-1.499466e+16	-4.055858e-09	1.125151e-05
3.188163e-18	1.000000e-06	5.497932e+03	5.497932e+03	6.059643e+01	6.295755e-02	6.295755e-02	5.926031e-10	6.465446e+09	6.536714e+15	1.930602e-09	1.145113e-05
3.315289e-18	1.000000e-06	5.485831e+03	5.485831e+03	6.046603e+01	6.379098e-02	6.379098e-02	6.007666e-10	-9.997740e+09	-9.464673e+15	-3.018429e-09	1.162832e-05
3.447484e-18	1.000000e-06	5.461867e+03	5.461867e+03	6.033536e+01	6.460705e-02	6.460705e-02	6.091672e-10	4.175285e+10	3.709254e+16	1.288463e-08	1.182875e-05
3.584950e-18	1.000000e-06	5.446764e+03	5.446764e+03	6.020744e+01	6.544766e-02	6.544766e-02	6.176819e-10	1.014388e+10	8.447608e+15	3.173970e-09	1.201588e-05
3.727898e-18	1.000000e-06	5.423052e+03	5.423052e+03	6.007703e+01	6.628615e-02	6.628615e-02	6.261754e-10	-1.924402e+10	-1.503772e+16	-6.154153e-09	1.222303e-05
3.876545e-18	1.000000e-06	5.407797e+03	5.407797e+03	5.994765e+01	6.714970e-02	6.714970e-02	6.349157e-10	-9.108041e+09	-6.671210e+15	-2.954026e-09	1.241720e-05
4.031120e-18	1.000000e-06	5.386878e+03	5.386878e+03	5.981912e+01	6.798545e-02	6.798545e-02	6.437529e-10	8.938658e+10	6.154497e+16	2.955821e-08	1.262057e-05
4.191859e-18	1.000000e-06	5.362019e+03	5.362019e+03	5.968596e+01	6.886194e-02	6.886193e-02	6.525752e-10	-3.754310e+10	-2.424566e+16	-1.270514e-08	1.284254e-05
4.359006e-18	1.000000e-06	5.344918e+03	5.344918e+03	5.955801e+01	6.973351e-02	6.973351e-02	6.616527e-10	-1.595288e+10	-9.674568e+15	-5.485612e-09	1.304669e-05
4.532819e-18	1.000000e-06	5.326493e+03	5.326493e+03	5.942936e+01	7.063642e-02	7.063642e-02	6.707567e-10	2.859670e+10	1.626195e+16	1.000462e-08	1.326134e-05
4.713562e-18	1.000000e-06	5.313063e+03	5.313063e+03	5.929591e+01	7.154659e-02	7.154659e-02	6.799630e-10	1.497437e+10	7.987371e+15	5.305360e-09	1.346617e-05
4.901513e-18	1.000000e-06	5.284952e+03	5.284952e+03	5.917070e+01	7.244676e-02	7.244676e-02	6.893559e-10	1.537413e+11	7.703632e+16	5.593405e-08	1.370812e-05
5.096957e-18	1.000000e-06	5.268264e+03	5.268264e+03	5.903877e+01	7.334633e-02	7.334633e-02	6.988622e-10	3.898630e+10	1.836623e+16	1.441006e-08	1.392230e-05
5.300195e-18	1.000000e-06	5.251693e+03	5.251693e+03	5.890773e+01	7.428239e-02	7.428239e-02	7.083667e-10	1.857258e+10	8.211885e+15	6.973761e-09	1.414447e-05
5.511537e-18	1.000000e-06	5.225430e+03	5.225430e+03	5.877873e+01	7.521742e-02	7.521742e-02	7.181853e-10	-1.906961e+10	-7.920446e+15	-7.342144e-09	1.439449e-05
5.731307e-18	1.000000e-06	5.210980e+03	5.210980e+03	5.864975e+01	7.617222e-02	7.617222e-02	7.279763e-10	2.833513e+10	1.104949e+16	1.106164e-08	1.461764e-05
5.959839e-18	1.000000e-06	5.192071e+03	5.192071e+03	5.851813e+01	7.712679e-02	7.712679e-02	7.378678e-10	2.606017e+10	9.548849e+15	1.036014e-08	1.485473e-05
6.197484e-18	1.000000e-06	5.173770e+03	5.173770e+03	5.839090e+01	7.809691e-02	7.809691e-02	7.480190e-10	-2.883450e+10	-9.925293e+15	-1.166724e-08	1.509478e-05
6.444605e-18	1.000000e-06	5.148586e+03	5.148586e+03	5.826019e+01	7.906877e-02	7.906877e-02	7.581411e-10	2.993869e+10	9.687416e+15	1.241321e-08	1.535738e-05
6.701579e-18	1.000000e-06	5.130803e+03	5.130803e+03	5.813014e+01	8.006726e-02	8.006726e-02	7.684519e-10	-2.288147e+10	-6.953590e+15	-9.652694e-09	1.560521e-05
6.968800e-18	1.000000e-06	5.115117e+03	5.115117e+03	5.800172e+01	8.105561e-02	8.105561e-02	7.789999e-10	2.861301e+10	8.178021e+15	1.225680e-08	1.584629e-05
7.246677e-18	1.000000e-06	5.099485e+03	5.099485e+03	5.786997e+01	8.206240e-02	8.206240e-02	7.895309e-10	-5.752795e+10	-1.545816e+16	-2.502295e-08	1.609229e-05
7.535634e-18	1.000000e-06	5.080308e+03	5.080308e+03	5.773878e+01	8.308713e-02	8.308713e-02	8.001885e-10	-4.369961e+10	-1.103592e+16	-1.936951e-08	1.635474e-05
7.836112e-18	1.000000e-06	5.061940e+03	5.061940e+03	5.761056e+01	8.414032e-02	8.414032e-02	8.110733e-10	3.192251e+11	7.569656e+16	1.440798e-07	1.662215e-05
8.148572e-18	1.000000e-06	5.041805e+03	5.041805e+03	5.748279e+01	8.516592e-02	8.516592e-02	8.219898e-10	3.190062e+10	7.119835e+15	1.468791e-08	1.689195e-05
8.473492e-18	1.000000e-06	5.024454e+03	5.024454e+03	5.735088e+01	8.622295e-02	8.622295e-02	8.331165e-10	4.758817e+10	9.985842e+15	2.229184e-08	1.716066e-05
8.811367e-18	1.000000e-06	5.007926e+03	5.007926e+03	5.722124e+01	8.727234e-02	8.727234e-02	8.443404e-10	5.774330e+10	1.140561e+16	2.749813e-08	1.742684e-05
9.162715e-18	1.000000e-06	4.988077e+03	4.988077e+03	5.709120e+01	8.836329e-02	8.836329e-02	8.556212e-10	-9.477874e+10	-1.759347e+16	-4.604013e-08	1.771490e-05
9.528072e-18	1.000000e-06	4.966490e+03	4.966490e+03	5.696176e+01	8.943642e-02	8.943642e-02	8.671725e-10	-3.994050e+10	-6.979776e+15	-1.982700e-08	1.800797e-05
9.907998e-18	1.000000e-06	4.951070e+03	4.951070e+03	5.683195e+01	9.053712e-02	9.053711e-02	8.788574e-10	5.037786e+10	8.281451e+15	2.540012e-08	1.828637e-05
1.030307e-17	1.000000e-06	4.932134e+03	4.932134e+03	5.669943e+01	9.164593e-02	9.164593e-02	8.905412e-10	1.242222e+11	1.921469e+16	6.384340e-08	1.858139e-05
1.071390e-17	1.000000e-06	4.912183e+03	4.912183e+03	5.657386e+01	9.277431e-02	9.277431e-02	9.025256e-10	1.344481e+11	1.956213e+16	7.051369e-08	1.888658e-05
1.114111e-17	1.000000e-06	4.893891e+03	4.893891e+03	5.644346e+01	9.387694e-02	9.387694e-02	9.145481e-10	3.344930e+11	4.587672e+16	1.787338e-07	1.918247e-05
1.158536e-17	1.000000e-06	4.878459e+03	4.878459e+03	5.630988e+01	9.502876e-02	9.502876e-02	9.266867e-10	-3.599319e+11	-4.644563e+16	-1.953883e-07	1.947926e-05
1.204732e-17	1.000000e-06	4.858134e+03	4.858134e+03	5.618186e+01	9.616848e-02	9.616848e-02	9.390519e-10	3.060282e+11	3.720468e+16	1.696309e-07	1.979535e-05
1.252770e-17	1.000000e-06	4.842067e+03	4.842067e+03	5.605402e+01	9.735558e-02	9.735558e-02	9.515918e-10	8.929870e+10	1.021036e+16	5.032485e-08	2.010620e-05
1.302723e-17	1.000000e-06	4.823280e+03	4.823280e+03	5.592016e+01	9.852841e-02	9.852841e-02	9.641374e-10	1.264267e+11	1.361543e+16	7.264697e-08	2.042768e-05
1.354668e-17	1.000000e-06	4.805347e+03	4.805347e+03	5.579252e+01	9.973356e-02	9.973356e-02	9.769909e-10	8.953119e+10	9.073352e+15	5.241334e-08	2.075470e-05
1.408685e-17	1.000000e-06	4.790251e+03	4.790251e+03	5.566320e+01	1.009144e-01	1.009144e-01	9.898922e-10	5.466015e+11	5.222820e+16	3.250653e-07	2.106662e-05
1.464855e-17	1.000000e-06	4.770028e+03	4.770028e+03	5.553010e+01	1.021322e-01	1.021322e-01	1.002896e-09	8.313842e+10	7.481510e+15	5.049963e-08	2.141123e-05
1.523265e-17	1.000000e-06	4.756875e+03	4.756875e+03	5.540459e+01	1.033655e-01	1.033655e-01	1.016222e-09	2.032791e+11	1.722723e+16	1.251916e-07	2.172970e-05
1.584005e-17	1.000000e-06	4.737324e+03	4.737324e+03	5.527368e+01	1.045855e-01	1.045855e-01	1.029624e-09	-1.185758e+11	-9.476296e+15	-7.454564e-08	2.207692e-05
1.647166e-17	1.000000e-06	4.718995e+03	4.718995e+03	5.514138e+01	1.058342e-01	1.058342e-01	1.043044e-09	-1.710300e+11	-1.288079e+16	-1.096266e-07	2.242727e-05
1.712845e-17	1.000000e-06	4.700688e+03	4.700688e+03	5.501270e+01	1.070870e-01	1.070870e-01	1.056880e-09	-1.142090e+11	-8.109942e+15	-7.464226e-08	2.278112e-05
1.781144e-17	1.000000e-06	4.683596e+03	4.683596e+03	5.488015e+01	1.083621e-01	1.083621e-01	1.070668e-09	3.535776e+11	2.366453e+16	2.353308e-07	2.313651e-05
1.852166e-17	1.000000e-06	4.664724e+03	4.664724e+03	5.474897e+01	1.096352e-01	1.096352e-01	1.084606e-09	2.267084e+11	1.431255e+16	1.539676e-07	2.350305e-05
1.926020e-17	1.000000e-06	4.646970e+03	4.646970e+03	5.462268e+01	1.109361e-01	1.109361e-01	1.098864e-09	-1.459421e+11	-8.685914e+15	-1.010235e-07	2.387279e-05
2.002819e-17	1.000000e-06	4.630327e+03	4.630327e+03	5.449062e+01	1.122731e-01	1.122731e-01	1.113109e-09	-1.851964e+11	-1.038137e+16	-1.305165e-07	2.424733e-05
2.082680e-17	1.000000e-06	4.615393e+03	4.615393e+03	5.436001e+01	1.135740e-01	1.135740e-01	1.127640e-09	-1.496781e+11	-7.920690e+15	-1.072028e-07	2.460766e-05
2.165726e-17	1.000000e-06	4.600997e+03	4.600997e+03	5.423165e+01	1.149189e-01	1.149189e-01	1.142319e-09	1.528139e+11	7.624410e+15	1.111717e-07	2.497694e-05
2.252083e-17	1.000000e-06	4.579539e+03	4.579539e+03	5.409838e+01	1.162486e-01	1.162486e-01	1.156980e-09	-3.128785e+11	-1.473794e+16	-2.330012e-07	2.538435e-05
2.341883e-17	1.000000e-06	4.560895e+03	4.560895e+03	5.396882e+01	1.176111e-01	1.176111e-01	1.172019e-09	-3.380334e+11	-1.502166e+16	-2.569216e-07	2.578685e-05
2.435264e-17	1.000000e-06	4.545744e+03	4.545744e+03	5.383837e+01	1.189845e-01	1.189845e-01	1.187201e-09	3.012480e+11	1.263201e+16	2.328041e-07	2.617492e-05
2.532369e-17	1.000000e-06	4.529292e+03	4.529292e+03	5.370680e+01	1.203570e-01	1.203569e-01	1.202418e-09	-1.623578e+11	-6.428611e+15	-1.277653e-07	2.657302e-05
2.633345e-17	1.000000e-06	4.512305e+03	4.512305e+03	5.357744e+01	1.217736e-01	1.217736e-01	1.217970e-09	-1.225963e+12	-4.578384e+16	-9.830515e-07	2.698700e-05
2.738348e-17	1.000000e-06	4.495508e+03	4.495508e+03	5.344649e+01	1.231710e-01	1.231710e-01	1.233721e-09	-3.673285e+11	-1.295725e+16	-3.000903e-07	2.739868e-05
2.847538e-17	1.000000e-06	4.480159e+03	4.480159e+03	5.331456e+01	1.245962e-01	1.245962e-01	1.249287e-09	1.149432e+12	3.827890e+16	9.552282e-07	2.781066e-05
2.961082e-17	1.000000e-06	4.462651e+03	4.462651e+03	5.318448e+01	1.260476e-01	1.260476e-01	1.265371e-09	2.247980e+11	7.065110e+15	1.905106e-07	2.824501e-05
3.079153e-17	1.000000e-06	4.447112e+03	4.447112e+03	5.305433e+01	1.274991e-01	1.274991e-01	1.281646e-09	-1.287859e+12	-3.822378e+16	-1.110630e-06	2.867008e-05
3.201933e-17	1.000000e-06	4.428805e+03	4.428805e+03	5.292185e+01	1.289421e-01	1.289421e-01	1.297764e-09	6.274204e+11	1.760295e+16	5.523533e-07	2.911441e-05
3.329608e-17	1.000000e-06	4.412611e+03	4.412611e+03	5.279283e+01	1.304596e-01	1.304596e-01	1.314412e-09	-2.847390e+11	-7.534701e+15	-2.553055e-07	2.956518e-05
3.462374e-17	1.000000e-06	4.395983e+03	4.395983e+03	5.266087e+01	1.319064e-01	1.319064e-01	1.331106e-09	-3.235944e+11	-8.103481e+15	-2.956732e-07	3.000612e-05
3.600434e-17	1.000000e-06	4.379523e+03	4.379523e+03	5.252991e+01	1.333939e-01	1.333939e-01	1.347863e-09	3.904364e+12	9.244236e+16	3.635024e-06	3.045853e-05
3.743999e-17	1.000000e-06	4.362233e+03	4.362233e+03	5.240028e+01	1.349327e-01	1.349327e-01	1.365135e-09	7.198505e+11	1.609369e+16	6.835797e-07	3.093203e-05
3.893289e-17	1.000000e-06	4.346061e+03	4.346061e+03	5.226772e+01	1.364632e-01	1.364632e-01	1.382246e-09	-3.748000e+11	-7.919930e+15	-3.625867e-07	3.139929e-05
4.048531e-17	1.000000e-06	4.329677e+03	4.329677e+03	5.213612e+01	1.379767e-01	1.379767e-01	1.399667e-09	-3.981425e+11	-7.961778e+15	-3.925112e-07	3.186766e-05
4.209964e-17	1.000000e-06	4.313199e+03	4.313199e+03	5.200623e+01	1.395445e-01	1.395445e-01	1.417448e-09	1.959595e+12	3.703417e+16	1.969064e-06	3.235290e-05
4.377833e-17	1.000000e-06	4.296995e+03	4.296995e+03	5.187407e+01	1.411317e-01	1.411317e-01	1.435048e-09	7.151221e+11	1.277194e+16	7.322298e-07	3.284429e-05
4.552397e-17	1.000000e-06	4.279414e+03	4.279414e+03	5.174352e+01	1.426836e-01	1.426836e-01	1.452984e-09	7.731899e+11	1.307423e+16	8.080831e-07	3.334185e-05
4.733921e-17	1.000000e-06	4.265046e+03	4.265046e+03	5.161260e+01	1.442694e-01	1.442694e-01	1.471289e-09	-1.402214e+12	-2.243591e+16	-1.490345e-06	3.382598e-05
4.922683e-17	1.000000e-06	4.246791e+03	4.246791e+03	5.148031e+01	1.458873e-01	1.458873e-01	1.489548e-09	4.970767e+11	7.522040e+15	5.397719e-07	3.435237e-05
5.118972e-17	1.000000e-06	4.229410e+03	4.229410e+03	5.134897e+01	1.475145e-01	1.475145e-01	1.508031e-09	1.230062e+12	1.760973e+16	1.363388e-06	3.487828e-05
5.323088e-17	1.000000e-06	4.216950e+03	4.216950e+03	5.121908e+01	1.491238e-01	1.491238e-01	1.526880e-09	1.188871e+12	1.612132e+16	1.337316e-06	3.536295e-05
5.535342e-17	1.000000e-06	4.198679e+03	4.198679e+03	5.108462e+01	1.507941e-01	1.507941e-01	1.545662e-09	3.272771e+12	4.197534e+16	3.762215e-06	3.591465e-05
5.756061e-17	1.000000e-06	4.182584e+03	4.182584e+03	5.095424e+01	1.524531e-01	1.524531e-01	1.564922e-09	1.134172e+12	1.377204e+16	1.329067e-06	3.644949e-05
5.985580e-17	1.000000e-06	4.166889e+03	4.166889e+03	5.082285e+01	1.541231e-01	1.541231e-01	1.584185e-09	7.977809e+11	9.173705e+15	9.526098e-07	3.698757e-05
6.224251e-17	1.000000e-06	4.150504e+03	4.150504e+03	5.068983e+01	1.557933e-01	1.557933e-01	1.603579e-09	-1.017195e+12	-1.108309e+16	-1.238772e-06	3.753599e-05
6.472439e-17	1.000000e-06	4.133699e+03	4.133699e+03	5.055731e+01	1.575276e-01	1.575276e-01	1.623251e-09	8.933933e+11	9.210001e+15	1.110299e-06	3.810814e-05
6.730524e-17	1.000000e-06	4.118159e+03	4.118159e+03	5.042865e+01	1.592156e-01	1.592156e-01	1.643340e-09	-1.141228e+12	-1.115434e+16	-1.445267e-06	3.866185e-05
6.998899e-17	1.000000e-06	4.104254e+03	4.104254e+03	5.029443e+01	1.609680e-01	1.609680e-01	1.663212e-09	1.506910e+12	1.394409e+16	1.940919e-06	3.921979e-05
7.277976e-17	1.000000e-06	4.086838e+03	4.086838e+03	5.016149e+01	1.627155e-01	1.627155e-01	1.683575e-09	-2.537261e+12	-2.224437e+16	-3.338252e-06	3.981452e-05
7.568181e-17	1.000000e-06	4.069625e+03	4.069625e+03	5.003052e+01	1.644394e-01	1.644394e-01	1.704141e-09	1.011016e+12	8.408703e+15	1.358554e-06	4.040651e-05
7.869957e-17	1.000000e-06	4.052762e+03	4.052762e+03	4.989438e+01	1.662012e-01	1.662012e-01	1.724576e-09	-2.529047e+12	-1.994279e+16	-3.469705e-06	4.100937e-05
8.183767e-17	1.000000e-06	4.036836e+03	4.036836e+03	4.976627e+01	1.679582e-01	1.679582e-01	1.745703e-09	9.210942e+11	6.891258e+15	1.288812e-06	4.160639e-05
8.510089e-17	1.000000e-06	4.022689e+03	4.022689e+03	4.963274e+01	1.697587e-01	1.697587e-01	1.766742e-09	-2.636393e+12	-1.870037e+16	-3.754216e-06	4.220030e-05
8.849424e-17	1.000000e-06	4.006477e+03	4.006477e+03	4.949873e+01	1.716019e-01	1.716019e-01	1.787975e-09	2.231760e+12	1.499813e+16	3.242840e-06	4.283112e-05
9.202289e-17	1.000000e-06	3.990635e+03	3.990635e+03	4.936713e+01	1.734109e-01	1.734109e-01	1.809543e-09	-1.325369e+12	-8.451914e+15	-1.964347e-06	4.345446e-05
9.569225e-17	1.000000e-06	3.976207e+03	3.976207e+03	4.923391e+01	1.752653e-01	1.752653e-01	1.831257e-09	-1.012183e+13	-6.120398e+16	-1.527586e-05	4.407852e-05
9.950792e-17	1.000000e-06	3.960427e+03	3.960427e+03	4.910158e+01	1.771135e-01	1.771135e-01	1.853066e-09	1.189967e+12	6.827734e+15	1.831960e-06	4.472080e-05
1.034757e-16	1.000000e-06	3.943662e+03	3.943662e+03	4.896942e+01	1.789888e-01	1.789888e-01	1.875398e-09	-4.508005e+12	-2.453888e+16	-7.088870e-06	4.538645e-05
1.076018e-16	1.000000e-06	3.928426e+03	3.928426e+03	4.883616e+01	1.808484e-01	1.808484e-01	1.897574e-09	5.264380e+12	2.721282e+16	8.440064e-06	4.603585e-05
1.118923e-16	1.000000e-06	3.910156e+03	3.910156e+03	4.870180e+01	1.827103e-01	1.827103e-01	1.920053e-09	-3.848106e+12	-1.889871e+16	-6.314918e-06	4.672711e-05
1.163540e-16	1.000000e-06	3.894135e+03	3.894135e+03	4.857114e+01	1.846429e-01	1.846429e-01	1.942966e-09	1.515636e+12	7.062073e+15	2.538817e-06	4.741563e-05
1.209935e-16	1.000000e-06	3.877918e+03	3.877918e+03	4.843553e+01	1.865534e-01	1.865534e-01	1.965770e-09	-2.438463e+12	-1.079197e+16	-4.170753e-06	4.810658e-05
1.258180e-16	1.000000e-06	3.861983e+03	3.861983e+03	4.830381e+01	1.884786e-01	1.884786e-01	1.988974e-09	-3.483006e+12	-1.464346e+16	-6.081258e-06	4.880358e-05
1.308349e-16	1.000000e-06	3.848862e+03	3.848862e+03	4.817082e+01	1.904164e-01	1.904164e-01	2.012455e-09	-2.438868e+13	-9.742411e+16	-4.331294e-05	4.947343e-05
1.360519e-16	1.000000e-06	3.832735e+03	3.832735e+03	4.803606e+01	1.923947e-01	1.923947e-01	2.035808e-09	2.153302e+12	8.168446e+15	3.905283e-06	5.019776e-05
1.414769e-16	1.000000e-06	3.817979e+03	3.817979e+03	4.790196e+01	1.943803e-01	1.943803e-01	2.059562e-09	2.976236e+12	1.072521e+16	5.502887e-06	5.091183e-05
1.471182e-16	1.000000e-06	3.799626e+03	3.799626e+03	4.777021e+01	1.963292e-01	1.963292e-01	2.083720e-09	2.015064e+12	6.908186e+15	3.816595e-06	5.167068e-05
1.529844e-16	1.000000e-06	3.786175e+03	3.786175e+03	4.763422e+01	1.983221e-01	1.983221e-01	2.107718e-09	-3.112295e+13	-1.014438e+17	-6.000236e-05	5.238059e-05
1.590846e-16	1.000000e-06	3.770145e+03	3.770145e+03	4.750250e+01	2.003664e-01	2.003664e-01	2.132403e-09	-5.849011e+12	-1.811162e+16	-1.151817e-05	5.314556e-05
1.654280e-16	1.000000e-06	3.755062e+03	3.755062e+03	4.736823e+01	2.023352e-01	2.023352e-01	2.157120e-09	5.989769e+12	1.766252e+16	1.203415e-05	5.388332e-05
1.720243e-16	1.000000e-06	3.738419e+03	3.738419e+03	4.723333e+01	2.043751e-01	2.043751e-01	2.181625e-09	-7.206361e+12	-2.021043e+16	-1.480359e-05	5.466886e-05
1.788837e-16	1.000000e-06	3.723820e+03	3.723820e+03	4.710038e+01	2.064282e-01	2.064282e-01	2.206803e-09	8.411786e+12	2.244105e+16	1.762122e-05	5.543452e-05
1.860166e-16	1.000000e-06	3.707916e+03	3.707916e+03	4.696524e+01	2.084716e-01	2.084716e-01	2.232227e-09	-3.265305e+12	-8.292580e+15	-6.988202e-06	5.622337e-05
1.934339e-16	1.000000e-06	3.692943e+03	3.692943e+03	4.682961e+01	2.105320e-01	2.105320e-01	2.257369e-09	-3.247314e+12	-7.851155e+15	-7.091739e-06	5.700928e-05
2.011469e-16	1.000000e-06	3.677810e+03	3.677810e+03	4.669756e+01	2.126253e-01	2.126253e-01	2.283488e-09	8.177196e+12	1.881612e+16	1.822844e-05	5.781302e-05
2.091675e-16	1.000000e-06	3.661581e+03	3.661581e+03	4.656316e+01	2.147600e-01	2.147600e-01	2.309348e-09	-3.897366e+12	-8.531076e+15	-8.882170e-06	5.865227e-05
2.175080e-16	1.000000e-06	3.647064e+03	3.647064e+03	4.642565e+01	2.168340e-01	2.168340e-01	2.335410e-09	4.384340e+12	9.146751e+15	1.019246e-05	5.945442e-05
2.261810e-16	1.000000e-06	3.631942e+03	3.631942e+03	4.629223e+01	2.190228e-01	2.190228e-01	2.362030e-09	4.029117e+12	7.993974e+15	9.563279e-06	6.030462e-05
2.351998e-16	1.000000e-06	3.615121e+03	3.615121e+03	4.615885e+01	2.210989e-01	2.210989e-01	2.388651e-09	5.916713e+12	1.119818e+16	1.437334e-05	6.115949e-05
2.445782e-16	1.000000e-06	3.601570e+03	3.601570e+03	4.602239e+01	2.232601e-01	2.232601e-01	2.415249e-09	-1.161237e+13	-2.093462e+16	-2.874437e-05	6.198966e-05
2.543306e-16	1.000000e-06	3.585898e+03	3.585898e+03	4.588837e+01	2.254534e-01	2.254534e-01	2.442521e-09	1.199764e+13	2.059738e+16	3.035269e-05	6.287222e-05
2.644719e-16	1.000000e-06	3.570919e+03	3.570919e+03	4.575387e+01	2.276330e-01	2.276330e-01	2.469654e-09	7.567879e+12	1.238220e+16	1.955084e-05	6.374634e-05
2.750176e-16	1.000000e-06	3.555874e+03	3.555874e+03	4.561705e+01	2.297922e-01	2.297922e-01	2.496845e-09	3.097802e+13	4.834790e+16	8.173596e-05	6.462326e-05
2.859837e-16	1.000000e-06	3.540844e+03	3.540844e+03	4.548393e+01	2.319850e-01	2.319850e-01	2.524878e-09	-1.573108e+13	-2.341309e+16	-4.239510e-05	6.551687e-05
2.973871e-16	1.000000e-06	3.524850e+03	3.524850e+03	4.534845e+01	2.341703e-01	2.341703e-01	2.552605e-09	1.405088e+14	1.995464e+17	3.873391e-04	6.643413e-05
3.092453e-16	1.000000e-06	3.510634e+03	3.510634e+03	4.521143e+01	2.363922e-01	2.363922e-01	2.580731e-09	-7.871377e+13	-1.066315e+17	-2.214185e-04	6.733602e-05
3.215762e-16	1.000000e-06	3.494220e+03	3.494220e+03	4.507746e+01	2.386316e-01	2.386316e-01	2.609344e-09	1.347930e+14	1.741917e+17	3.881569e-04	6.829324e-05
3.343989e-16	1.000000e-06	3.479882e+03	3.479882e+03	4.494092e+01	2.408924e-01	2.408924e-01	2.637699e-09	-1.122683e+13	-1.384018e+16	-3.300089e-05	6.922429e-05
3.477328e-16	1.000000e-06	3.464811e+03	3.464811e+03	4.480476e+01	2.431014e-01	2.431014e-01	2.666434e-09	1.131541e+13	1.332702e+16	3.399098e-05	7.016296e-05
3.615984e-16	1.000000e-06	3.449871e+03	3.449871e+03	4.467082e+01	2.453925e-01	2.453925e-01	2.695642e-09	-1.748852e+13	-1.965380e+16	-5.368216e-05	7.113092e-05
3.760170e-16	1.000000e-06	3.435004e+03	3.435004e+03	4.453348e+01	2.476629e-01	2.476629e-01	2.724682e-09	1.948287e+13	2.090972e+16	6.110937e-05	7.209974e-05
3.910104e-16	1.000000e-06	3.420629e+03	3.420629e+03	4.439957e+01	2.499137e-01	2.499137e-01	2.754300e-09	-6.926200e+13	-7.104679e+16	-2.218485e-04	7.306075e-05
4.066017e-16	1.000000e-06	3.406139e+03	3.406139e+03	4.426415e+01	2.522335e-01	2.522335e-01	2.784030e-09	-1.251397e+13	-1.225692e+16	-4.094250e-05	7.405260e-05
4.228147e-16	1.000000e-06	3.389572e+03	3.389572e+03	4.412621e+01	2.545888e-01	2.545888e-01	2.813446e-09	-1.379945e+13	-1.290224e+16	-4.626243e-05	7.510942e-05
4.396742e-16	1.000000e-06	3.374305e+03	3.374305e+03	4.399112e+01	2.569075e-01	2.569075e-01	2.843987e-09	1.457901e+13	1.302698e+16	4.999168e-05	7.613644e-05
4.572059e-16	1.000000e-06	3.360454e+03	3.360454e+03	4.385511e+01	2.591905e-01	2.591905e-01	2.874153e-09	-1.676810e+13	-1.433468e+16	-5.869284e-05	7.712961e-05
4.754367e-16	1.000000e-06	3.345178e+03	3.345178e+03	4.371799e+01	2.615608e-01	2.615608e-01	2.904623e-09	-2.412530e+13	-1.970650e+16	-8.639081e-05	7.819039e-05
4.943944e-16	1.000000e-06	3.330954e+03	3.330954e+03	4.358215e+01	2.639142e-01	2.639142e-01	2.935582e-09	1.043283e+13	8.148692e+15	3.816366e-05	7.923083e-05
5.141081e-16	1.000000e-06	3.316480e+03	3.316480e+03	4.344600e+01	2.663036e-01	2.663036e-01	2.966516e-09	3.254956e+13	2.430301e+16	1.216885e-04	8.029706e-05
5.346078e-16	1.000000e-06	3.301413e+03	3.301413e+03	4.330753e+01	2.686339e-01	2.686339e-01	2.997390e-09	1.031596e+13	7.374042e+15	3.945495e-05	8.136936e-05
5.559250e-16	1.000000e-06	3.287337e+03	3.287337e+03	4.317419e+01	2.710570e-01	2.710570e-01	3.028959e-09	-1.466220e+13	-1.002065e+16	-5.728872e-05	8.245488e-05
5.780922e-16	1.000000e-06	3.270759e+03	3.270759e+03	4.303632e+01	2.733968e-01	2.733968e-01	3.060630e-09	1.218171e+13	7.975191e+15	4.881540e-05	8.358819e-05
6.011432e-16	1.000000e-06	3.257305e+03	3.257305e+03	4.289940e+01	2.758509e-01	2.758509e-01	3.092332e-09	-9.226651e+13	-5.776599e+16	-3.774360e-04	8.468685e-05
6.251134e-16	1.000000e-06	3.242293e+03	3.242293e+03	4.276273e+01	2.782460e-01	2.782460e-01	3.124667e-09	1.820828e+13	1.091752e+16	7.622526e-05	8.581768e-05
6.500394e-16	1.000000e-06	3.227322e+03	3.227322e+03	4.262681e+01	2.806778e-01	2.806778e-01	3.156860e-09	1.164509e+13	6.685017e+15	4.989102e-05	8.696925e-05
6.759594e-16	1.000000e-06	3.212844e+03	3.212844e+03	4.248916e+01	2.831199e-01	2.831199e-01	3.189185e-09	1.112878e+14	6.117806e+16	4.876303e-04	8.812127e-05
7.029128e-16	1.000000e-06	3.198440e+03	3.198440e+03	4.235380e+01	2.854540e-01	2.854540e-01	3.222318e-09	2.671299e+13	1.409425e+16	1.197080e-04	8.924789e-05
7.309410e-16	1.000000e-06	3.182837e+03	3.182837e+03	4.221561e+01	2.878958e-01	2.878958e-01	3.254894e-09	-4.063517e+13	-2.054592e+16	-1.866041e-04	9.045256e-05
7.600868e-16	1.000000e-06	3.169676e+03	3.169676e+03	4.207762e+01	2.904354e-01	2.904354e-01	3.287792e-09	-3.994677e+13	-1.933007e+16	-1.872831e-04	9.162938e-05
7.903948e-16	1.000000e-06	3.155326e+03	3.155326e+03	4.194224e+01	2.928529e-01	2.928529e-01	3.321413e-09	-1.618336e+14	-7.513128e+16	-7.761378e-04	9.281226e-05
8.219113e-16	1.000000e-06	3.139659e+03	3.139659e+03	4.180292e+01	2.952937e-01	2.952937e-01	3.354712e-09	2.009739e+13	8.950944e+15	9.881407e-05	9.405280e-05
8.546845e-16	1.000000e-06	3.125110e+03	3.125110e+03	4.166640e+01	2.977432e-01	2.977432e-01	3.388363e-09	-3.954262e+13	-1.689881e+16	-1.989896e-04	9.527449e-05
8.887645e-16	1.000000e-06	3.110866e+03	3.110866e+03	4.153139e+01	3.002828e-01	3.002828e-01	3.422573e-09	-4.581589e+13	-1.876568e+16	-2.358853e-04	9.652706e-05
9.242035e-16	1.000000e-06	3.096940e+03	3.096940e+03	4.139170e+01	3.027825e-01	3.027825e-01	3.456625e-09	5.930000e+13	2.330241e+16	3.122354e-04	9.776829e-05
9.610555e-16	1.000000e-06	3.081928e+03	3.081928e+03	4.125554e+01	3.052750e-01	3.052750e-01	3.491296e-09	-2.397932e+14	-9.044415e+16	-1.293648e-03	9.905328e-05
9.993770e-16	1.000000e-06	3.067883e+03	3.067883e+03	4.111875e+01	3.077548e-01	3.077548e-01	3.525815e-09	4.031340e+14	1.460243e+17	2.225085e-03	1.003150e-04
1.039227e-15	1.000000e-06	3.053541e+03	3.053541e+03	4.097979e+01	3.102686e-01	3.102685e-01	3.560064e-09	-3.317554e+13	-1.153796e+16	-1.874520e-04	1.016094e-04
1.080665e-15	1.000000e-06	3.039778e+03	3.039778e+03	4.084251e+01	3.127730e-01	3.127730e-01	3.595525e-09	-3.179689e+13	-1.062278e+16	-1.837664e-04	1.028934e-04
1.123756e-15	1.000000e-06	3.025361e+03	3.025361e+03	4.070621e+01	3.153349e-01	3.153349e-01	3.631024e-09	-2.092732e+13	-6.712026e+15	-1.238566e-04	1.042305e-04
1.168565e-15	1.000000e-06	3.011612e+03	3.011612e+03	4.056756e+01	3.178553e-01	3.178553e-01	3.665742e-09	-3.403267e+13	-1.048935e+16	-2.060593e-04	1.055433e-04
1.215161e-15	1.000000e-06	2.996181e+03	2.996181e+03	4.043111e+01	3.203682e-01	3.203682e-01	3.701673e-09	-3.113201e+13	-9.224874e+15	-1.934008e-04	1.069255e-04
1.263615e-15	1.000000e-06	2.982826e+03	2.982826e+03	4.029459e+01	3.228816e-01	3.228816e-01	3.737609e-09	-1.159643e+14	-3.304516e+16	-7.366749e-04	1.082469e-04
1.314000e-15	1.000000e-06	2.968474e+03	2.968474e+03	4.015393e+01	3.254900e-01	3.254900e-01	3.773120e-09	-5.950797e+13	-1.628871e+16	-3.872577e-04	1.096489e-04
1.366395e-15	1.000000e-06	2.954253e+03	2.954253e+03	4.001932e+01	3.279480e-01	3.279480e-01	3.810113e-09	2.170830e+14	5.722702e+16	1.447033e-03	1.110088e-04
1.420879e-15	1.000000e-06	2.940033e+03	2.940033e+03	3.988013e+01	3.305451e-01	3.305451e-01	3.846134e-09	-2.393342e+14	-6.065286e+16	-1.634312e-03	1.124290e-04
1.477536e-15	1.000000e-06	2.925765e+03	2.925765e+03	3.974150e+01	3.331299e-01	3.331299e-01	3.882520e-09	-2.731639e+13	-6.658172e+15	-1.911250e-04	1.138608e-04
1.536452e-15	1.000000e-06	2.911506e+03	2.911506e+03	3.960567e+01	3.357128e-01	3.357128e-01	3.919849e-09	-1.092133e+14	-2.561156e+16	-7.830306e-04	1.153056e-04
1.597717e-15	1.000000e-06	2.897430e+03	2.897430e+03	3.946809e+01	3.382746e-01	3.382746e-01	3.956611e-09	4.030798e+13	9.100057e+15	2.960859e-04	1.167499e-04
1.661425e-15	1.000000e-06	2.884434e+03	2.884434e+03	3.932731e+01	3.408437e-01	3.408437e-01	3.993500e-09	9.930762e+13	2.158768e+16	7.460546e-04	1.181666e-04
1.727673e-15	1.000000e-06	2.869088e+03	2.869088e+03	3.919334e+01	3.434279e-01	3.434279e-01	4.031226e-09	4.996196e+13	1.045831e+16	3.854885e-04	1.196993e-04
1.796563e-15	1.000000e-06	2.855189e+03	2.855189e+03	3.905513e+01	3.459622e-01	3.459621e-01	4.068681e-09	4.343846e+14	8.764588e+16	3.433928e-03	1.211696e-04
1.868200e-15	1.000000e-06	2.841952e+03	2.841952e+03	3.891626e+01	3.485790e-01	3.485790e-01	4.106664e-09	-5.092112e+13	-9.894449e+15	-4.120076e-04	1.226548e-04
1.942693e-15	1.000000e-06	2.828265e+03	2.828265e+03	3.877957e+01	3.511615e-01	3.511615e-01	4.144830e-09	1.201388e+14	2.249826e+16	9.958043e-04	1.241614e-04
2.020157e-15	1.000000e-06	2.813911e+03	2.813911e+03	3.864229e+01	3.537451e-01	3.537451e-01	4.182577e-09	1.708750e+14	3.084795e+16	1.452839e-03	1.257129e-04
2.100710e-15	1.000000e-06	2.799824e+03	2.799824e+03	3.850356e+01	3.563737e-01	3.563737e-01	4.221054e-09	2.919592e+14	5.079187e+16	2.545419e-03	1.272843e-04
2.184474e-15	1.000000e-06	2.786305e+03	2.786305e+03	3.836695e+01	3.589456e-01	3.589456e-01	4.259666e-09	5.167533e+13	8.672412e+15	4.615629e-04	1.288249e-04
2.271579e-15	1.000000e-06	2.772609e+03	2.772609e+03	3.822927e+01	3.614657e-01	3.614657e-01	4.298159e-09	4.698579e+13	7.614315e+15	4.301448e-04	1.303703e-04
2.362156e-15	1.000000e-06	2.759563e+03	2.759563e+03	3.809182e+01	3.641426e-01	3.641426e-01	4.337433e-09	-4.923604e+13	-7.689987e+15	-4.615012e-04	1.319566e-04
2.456346e-15	1.000000e-06	2.745550e+03	2.745550e+03	3.795401e+01	3.667291e-01	3.667291e-01	4.376129e-09	-2.063820e+14	-3.111320e+16	-1.984340e-03	1.335722e-04
2.554291e-15	1.000000e-06	2.731721e+03	2.731721e+03	3.726049e+01	3.693042e-01	3.693042e-01	4.223693e-09	-5.043210e+13	-7.341518e+15	-4.972975e-04	1.351910e-04
2.656142e-15	1.000000e-06	2.720042e+03	2.720042e+03	3.712658e+01	3.714757e-01	3.714757e-01	4.261432e-09	-5.240748e+13	-7.408688e+15	-5.279670e-04	1.365699e-04
2.762054e-15	1.000000e-06	2.706687e+03	2.706687e+03	3.699120e+01	3.736993e-01	3.736993e-01	4.299719e-09	1.253291e+14	1.719651e+16	1.294057e-03	1.380652e-04
2.872189e-15	1.000000e-06	2.693625e+03	2.693625e+03	3.685445e+01	3.757650e-01	3.757650e-01	4.337533e-09	5.042601e+13	6.730898e+15	5.334088e-04	1.395016e-04
2.986716e-15	1.000000e-06	2.680353e+03	2.680353e+03	3.672050e+01	3.778595e-01	3.778595e-01	4.376124e-09	5.123863e+13	6.651902e+15	5.555577e-04	1.409738e-04
3.105809e-15	1.000000e-06	2.667510e+03	2.667510e+03	3.658596e+01	3.800016e-01	3.800016e-01	4.414557e-09	-2.190991e+14	-2.765117e+16	-2.433333e-03	1.424556e-04
3.229651e-15	1.000000e-06	2.655653e+03	2.655653e+03	3.644933e+01	3.820899e-01	3.820899e-01	4.453012e-09	1.176756e+14	1.444968e+16	1.336353e-03	1.438780e-04
3.358432e-15	1.000000e-06	2.641935e+03	2.641935e+03	3.631553e+01	3.842268e-01	3.842268e-01	4.491765e-09	-1.117005e+14	-1.333881e+16	-1.301774e-03	1.454338e-04
3.492347e-15	1.000000e-06	2.628519e+03	2.628519e+03	3.617999e+01	3.862642e-01	3.862642e-01	4.531001e-09	1.141969e+14	1.328105e+16	1.365181e-03	1.469513e-04
3.631602e-15	1.000000e-06	2.616039e+03	2.616039e+03	3.604526e+01	3.883579e-01	3.883579e-01	4.569472e-09	-5.685271e+14	-6.435618e+16	-6.960195e-03	1.484527e-04
3.776410e-15	1.000000e-06	2.602127e+03	2.602127e+03	3.591015e+01	3.903761e-01	3.903761e-01	4.609535e-09	7.616423e+13	8.401080e+15	9.576353e-04	1.500219e-04
3.926992e-15	1.000000e-06	2.588798e+03	2.588798e+03	3.577629e+01	3.924625e-01	3.924625e-01	4.649042e-09	-1.844427e+14	-1.980936e+16	-2.379369e-03	1.516003e-04
4.083578e-15	1.000000e-06	2.575105e+03	2.575105e+03	3.564025e+01	3.945363e-01	3.945363e-01	4.688160e-09	-3.321453e+14	-3.474509e+16	-4.399920e-03	1.532117e-04
4.246409e-15	1.000000e-06	2.562646e+03	2.562646e+03	3.550679e+01	3.966656e-01	3.966656e-01	4.728469e-09	-7.016517e+13	-7.144943e+15	-9.522919e-04	1.547875e-04
4.415732e-15	1.000000e-06	2.548716e+03	2.548716e+03	3.537415e+01	3.987646e-01	3.987646e-01	4.768187e-09	1.538103e+14	1.525467e+16	2.145211e-03	1.564571e-04
4.591806e-15	1.000000e-06	2.535639e+03	2.535639e+03	3.523740e+01	4.008512e-01	4.008512e-01	4.808098e-09	9.467019e+14	9.147394e+16	1.354775e-02	1.580868e-04
4.774901e-15	1.000000e-06	2.522526e+03	2.522526e+03	3.510332e+01	4.042912e-01	4.042911e-01	4.848797e-09	9.144548e+13	8.466249e+15	1.342998e-03	1.602724e-04
4.965298e-15	1.000000e-06	2.508222e+03	2.508222e+03	3.497040e+01	4.050076e-01	4.050076e-01	4.889286e-09	1.068331e+14	9.803699e+15	1.614238e-03	1.614720e-04
5.163286e-15	1.000000e-06	2.495067e+03	2.495067e+03	3.483514e+01	4.070068e-01	4.070068e-01	4.929068e-09	-1.626826e+14	-1.456574e+16	-2.523604e-03	1.631246e-04
5.369169e-15	1.000000e-06	2.481807e+03	2.481807e+03	3.470214e+01	4.091789e-01	4.091789e-01	4.970944e-09	-2.512011e+14	-2.190055e+16	-4.001956e-03	1.648713e-04
5.583261e-15	1.000000e-06	2.468342e+03	2.468342e+03	3.456741e+01	4.112337e-01	4.112337e-01	5.011642e-09	-2.722274e+14	-2.314667e+16	-4.456524e-03	1.666032e-04
5.805890e-15	1.000000e-06	2.455098e+03	2.455098e+03	3.443356e+01	4.132317e-01	4.132317e-01	5.052325e-09	1.598948e+14	1.326985e+16	2.688941e-03	1.683158e-04
6.037396e-15	1.000000e-06	2.442212e+03	2.442212e+03	3.429975e+01	4.158030e-01	4.158030e-01	5.093901e-09	2.620231e+14	2.108151e+16	4.523913e-03	1.702567e-04
6.278134e-15	1.000000e-06	2.427917e+03	2.427917e+03	3.416710e+01	4.174633e-01	4.174633e-01	5.134797e-09	1.610268e+14	1.270008e+16	2.862992e-03	1.719430e-04
6.528470e-15	1.000000e-06	2.415347e+03	2.415347e+03	3.403289e+01	4.196701e-01	4.196701e-01	5.176635e-09	-1.191138e+14	-9.150019e+15	-2.173480e-03	1.737515e-04
6.788789e-15	1.000000e-06	2.402086e+03	2.402086e+03	3.390048e+01	4.217375e-01	4.217375e-01	5.218589e-09	-1.699337e+14	-1.273703e+16	-3.187340e-03	1.755714e-04
7.059488e-15	1.000000e-06	2.388405e+03	2.388405e+03	3.376722e+01	4.237281e-01	4.237280e-01	5.260142e-09	-4.423582e+14	-3.238456e+16	-8.537401e-03	1.774105e-04
7.340980e-15	1.000000e-06	2.375776e+03	2.375776e+03	3.363349e+01	4.263117e-01	4.263117e-01	5.301611e-09	3.194875e+14	2.268911e+16	6.331657e-03	1.794410e-04
7.633697e-15	1.000000e-06	2.361924e+03	2.361924e+03	3.350178e+01	4.279660e-01	4.279660e-01	5.344350e-09	1.031215e+14	7.182949e+15	2.104314e-03	1.811938e-04
7.938086e-15	1.000000e-06	2.348810e+03	2.348810e+03	3.336832e+01	4.300456e-01	4.300456e-01	5.386166e-09	2.339991e+14	1.590895e+16	4.909826e-03	1.830909e-04
8.254612e-15	1.000000e-06	2.339126e+03	2.339126e+03	3.323701e+01	4.343690e-01	4.343690e-01	5.428729e-09	-1.229444e+14	-7.950872e+15	-2.633493e-03	1.856971e-04
8.583760e-15	1.000000e-06	2.325862e+03	2.325862e+03	3.310497e+01	4.363462e-01	4.363462e-01	5.471578e-09	-1.148385e+14	-7.259912e+15	-2.530808e-03	1.876063e-04
8.926032e-15	1.000000e-06	2.310562e+03	2.310562e+03	3.297237e+01	4.367862e-01	4.367862e-01	5.513818e-09	2.994890e+14	1.883807e+16	6.821572e-03	1.890390e-04
9.281952e-15	1.000000e-06	2.296646e+03	2.296646e+03	3.284020e+01	4.383412e-01	4.383412e-01	5.557252e-09	-1.072887e+14	-6.629680e+15	-2.518691e-03	1.908614e-04
9.652064e-15	1.000000e-06	2.283315e+03	2.283315e+03	3.270948e+01	4.404794e-01	4.404794e-01	5.600084e-09	1.742126e+14	1.050634e+16	4.210576e-03	1.929122e-04
1.003693e-14	1.000000e-06	2.272242e+03	2.272242e+03	3.257633e+01	4.434380e-01	4.434380e-01	5.642976e-09	-1.326525e+14	-7.736615e+15	-3.284985e-03	1.951543e-04
1.043715e-14	1.000000e-06	2.257184e+03	2.257184e+03	3.244499e+01	4.446023e-01	4.446023e-01	5.686502e-09	-1.293038e+14	-7.443082e+15	-3.310306e-03	1.969721e-04
1.085333e-14	1.000000e-06	2.244136e+03	2.244136e+03	3.231521e+01	4.467645e-01	4.467645e-01	5.730157e-09	-2.500530e+14	-1.404878e+16	-6.589874e-03	1.990808e-04
1.128609e-14	1.000000e-06	2.231803e+03	2.231803e+03	3.218208e+01	4.493291e-01	4.493291e-01	5.772940e-09	-1.284036e+14	-7.010584e+15	-3.478477e-03	2.013301e-04
1.173612e-14	1.000000e-06	2.217896e+03	2.217896e+03	3.205330e+01	4.508221e-01	4.508221e-01	5.817501e-09	1.197946e+14	6.432964e+15	3.348286e-03	2.032657e-04
1.220409e-14	1.000000e-06	2.204997e+03	2.204997e+03	3.192181e+01	4.529684e-01	4.529684e-01	5.860936e-09	9.690822e+14	5.081839e+16	2.788766e-02	2.054282e-04
1.269072e-14	1.000000e-06	2.192538e+03	2.192538e+03	3.179075e+01	4.550455e-01	4.550455e-01	5.904702e-09	2.281750e+14	1.169483e+16	6.754977e-03	2.075428e-04
1.319676e-14	1.000000e-06	2.180523e+03	2.180523e+03	3.166238e+01	4.575792e-01	4.575792e-01	5.949329e-09	6.952379e+14	3.465790e+16	2.115542e-02	2.098484e-04
1.372297e-14	1.000000e-06	2.168337e+03	2.168337e+03	3.153149e+01	4.595180e-01	4.595180e-01	5.993381e-09	1.393640e+14	6.802020e+15	4.361217e-03	2.119218e-04
1.427016e-14	1.000000e-06	2.153795e+03	2.153795e+03	3.140056e+01	4.611121e-01	4.611121e-01	6.037312e-09	-2.597605e+14	-1.246065e+16	-8.407037e-03	2.140929e-04
1.483918e-14	1.000000e-06	2.144750e+03	2.144750e+03	3.127157e+01	4.643174e-01	4.643174e-01	6.082615e-09	2.548176e+14	1.180741e+16	8.422424e-03	2.164902e-04
1.543088e-14	1.000000e-06	2.130089e+03	2.130089e+03	3.114318e+01	4.656163e-01	4.656163e-01	6.126984e-09	1.721786e+14	7.867529e+15	5.889542e-03	2.185900e-04
1.604618e-14	1.000000e-06	2.117753e+03	2.117753e+03	3.101344e+01	4.681032e-01	4.681032e-01	6.171616e-09	-2.584348e+15	-1.149854e+17	-9.100508e-02	2.210377e-04
1.668601e-14	1.000000e-06	2.103947e+03	2.103947e+03	3.088484e+01	4.692936e-01	4.692936e-01	6.216937e-09	3.141735e+14	1.380214e+16	1.143107e-02	2.230539e-04
1.735135e-14	1.000000e-06	2.092374e+03	2.092374e+03	3.075607e+01	4.716946e-01	4.716946e-01	6.261483e-09	-2.276537e+14	-9.749230e+15	-8.514702e-03	2.254351e-04
1.804323e-14	1.000000e-06	2.081975e+03	2.081975e+03	3.062840e+01	4.744877e-01	4.744877e-01	6.306960e-09	-4.418364e+14	-1.837116e+16	-1.694239e-02	2.279026e-04
1.876269e-14	1.000000e-06	2.067041e+03	2.067041e+03	3.049985e+01	4.757420e-01	4.757419e-01	6.352507e-09	-2.265100e+16	-9.294587e+17	-9.003952e-01	2.301560e-04
1.951084e-14	1.000000e-06	2.054863e+03	2.054863e+03	3.037058e+01	4.774350e-01	4.774350e-01	6.397901e-09	-4.854012e+14	-1.956724e+16	-1.987364e-02	2.323439e-04
2.028882e-14	1.000000e-06	2.042495e+03	2.042495e+03	3.024363e+01	4.794620e-01	4.794620e-01	6.443364e-09	-3.671450e+14	-1.448994e+16	-1.549257e-02	2.347433e-04
2.109783e-14	1.000000e-06	2.031615e+03	2.031615e+03	3.011699e+01	4.818251e-01	4.818251e-01	6.489293e-09	1.035434e+15	3.987267e+16	4.487517e-02	2.371635e-04
2.193909e-14	1.000000e-06	2.018312e+03	2.018312e+03	2.998880e+01	4.834136e-01	4.834136e-01	6.534682e-09	-5.035385e+14	-1.907384e+16	-2.255184e-02	2.395138e-04
2.281390e-14	1.000000e-06	2.006021e+03	2.006021e+03	2.986266e+01	4.854008e-01	4.854008e-01	6.581671e-09	1.676558e+14	6.221805e+15	7.741633e-03	2.419719e-04
2.372359e-14	1.000000e-06	1.994476e+03	1.994476e+03	2.973607e+01	4.877305e-01	4.877305e-01	6.627228e-09	3.438681e+14	1.245926e+16	1.634325e-02	2.445406e-04
2.466955e-14	1.000000e-06	1.984281e+03	1.984281e+03	2.960885e+01	4.902027e-01	4.902027e-01	6.672935e-09	5.230687e+14	1.847908e+16	2.550553e-02	2.470430e-04
2.565323e-14	1.000000e-06	1.970332e+03	1.970332e+03	2.948323e+01	4.916646e-01	4.916646e-01	6.720299e-09	2.684657e+14	9.344244e+15	1.356073e-02	2.495339e-04
2.667614e-14	1.000000e-06	1.957485e+03	1.957485e+03	2.935759e+01	4.932510e-01	4.932510e-01	6.766867e-09	-2.392945e+14	-8.195825e+15	-1.248911e-02	2.519820e-04
2.773983e-14	1.000000e-06	1.945427e+03	1.945427e+03	2.923130e+01	4.952163e-01	4.952163e-01	6.812406e-09	2.215209e+14	7.437726e+15	1.192424e-02	2.545540e-04
2.884594e-14	1.000000e-06	1.933507e+03	1.933507e+03	2.910624e+01	4.971063e-01	4.971063e-01	6.860198e-09	2.072318e+14	6.826685e+15	1.150319e-02	2.571008e-04
2.999616e-14	1.000000e-06	1.921299e+03	1.921299e+03	2.898068e+01	4.991726e-01	4.991725e-01	6.907244e-09	-3.053518e+14	-9.852512e+15	-1.749511e-02	2.598099e-04
3.119223e-14	1.000000e-06	1.910934e+03	1.910934e+03	2.885555e+01	5.014675e-01	5.014675e-01	6.953569e-09	3.061727e+14	9.655008e+15	1.802310e-02	2.624201e-04
3.243601e-14	1.000000e-06	1.898263e+03	1.898263e+03	2.873236e+01	5.029022e-01	5.029022e-01	7.001424e-09	-2.449698e+14	-7.615438e+15	-1.490810e-02	2.649276e-04
3.372937e-14	1.000000e-06	1.886444e+03	1.886444e+03	2.860856e+01	5.048886e-01	5.048886e-01	7.048738e-09	-6.299427e+15	-1.920097e+17	-3.955240e-01	2.676404e-04
3.507431e-14	1.000000e-06	1.875841e+03	1.875841e+03	2.848371e+01	5.070573e-01	5.070573e-01	7.095670e-09	2.685290e+15	8.011353e+16	1.734214e-01	2.703094e-04
3.647287e-14	1.000000e-06	1.864139e+03	1.864139e+03	2.836039e+01	5.089055e-01	5.089055e-01	7.143777e-09	3.588711e+14	1.051363e+16	2.391322e-02	2.729976e-04
3.792721e-14	1.000000e-06	1.851654e+03	1.851654e+03	2.823712e+01	5.106164e-01	5.106164e-01	7.191685e-09	8.157351e+14	2.350041e+16	5.621353e-02	2.757623e-04
3.943953e-14	1.000000e-06	1.840346e+03	1.840346e+03	2.811381e+01	5.122673e-01	5.122673e-01	7.239199e-09	6.532960e+14	1.851939e+16	4.641991e-02	2.783539e-04
4.101216e-14	1.000000e-06	1.828760e+03	1.828760e+03	2.799198e+01	5.142722e-01	5.142722e-01	7.287339e-09	-2.206794e+15	-6.134747e+16	-1.618339e-01	2.812136e-04
4.264749e-14	1.000000e-06	1.818020e+03	1.818020e+03	2.786921e+01	5.161936e-01	5.161936e-01	7.335429e-09	5.752481e+14	1.569611e+16	4.344634e-02	2.839318e-04
4.434803e-14	1.000000e-06	1.805392e+03	1.805392e+03	2.774820e+01	5.179946e-01	5.179946e-01	7.383843e-09	1.415742e+15	3.796279e+16	1.107178e-01	2.869152e-04
4.611638e-14	1.000000e-06	1.794437e+03	1.794437e+03	2.762628e+01	5.197846e-01	5.197846e-01	7.432626e-09	3.408960e+14	8.984727e+15	2.748353e-02	2.896645e-04
4.795525e-14	1.000000e-06	1.783976e+03	1.783976e+03	2.750484e+01	5.218226e-01	5.218226e-01	7.481036e-09	2.390361e+14	6.178015e+15	1.984314e-02	2.925055e-04
4.986743e-14	1.000000e-06	1.773318e+03	1.773318e+03	2.738372e+01	5.237369e-01	5.237369e-01	7.529175e-09	7.062012e+14	1.792101e+16	6.040698e-02	2.953430e-04
5.185586e-14	1.000000e-06	1.760846e+03	1.760846e+03	2.726335e+01	5.251809e-01	5.251809e-01	7.578727e-09	3.232149e+14	8.089971e+15	2.864020e-02	2.982549e-04
5.392359e-14	1.000000e-06	1.749613e+03	1.749613e+03	2.714213e+01	5.270352e-01	5.270352e-01	7.626225e-09	2.242747e+14	5.515467e+15	2.051924e-02	3.012295e-04
5.607375e-14	1.000000e-06	1.738462e+03	1.738462e+03	2.702286e+01	5.286893e-01	5.286893e-01	7.676581e-09	4.035555e+14	9.770133e+15	3.812142e-02	3.041133e-04
5.830966e-14	1.000000e-06	1.727328e+03	1.727328e+03	2.690296e+01	5.304733e-01	5.304733e-01	7.725968e-09	3.259529e+14	7.759563e+15	3.179593e-02	3.071062e-04
6.063472e-14	1.000000e-06	1.716385e+03	1.716385e+03	2.678333e+01	5.321920e-01	5.321920e-01	7.774383e-09	-1.015528e+15	-2.378757e+16	-1.022609e-01	3.100657e-04
6.305249e-14	1.000000e-06	1.705503e+03	1.705503e+03	2.666460e+01	5.339949e-01	5.339949e-01	7.824843e-09	4.688604e+14	1.079836e+16	4.873853e-02	3.131012e-04
6.556667e-14	1.000000e-06	1.694555e+03	1.694555e+03	2.654532e+01	5.356571e-01	5.356571e-01	7.874343e-09	-6.288091e+14	-1.425885e+16	-6.750443e-02	3.161050e-04
6.818110e-14	1.000000e-06	1.684816e+03	1.684816e+03	2.642729e+01	5.377538e-01	5.377538e-01	7.923496e-09	6.223743e+14	1.383994e+16	6.876700e-02	3.191765e-04
7.089978e-14	1.000000e-06	1.673669e+03	1.673669e+03	2.631011e+01	5.393916e-01	5.393916e-01	7.973704e-09	-7.380217e+14	-1.616398e+16	-8.429719e-02	3.222810e-04
7.372687e-14	1.000000e-06	1.662738e+03	1.662738e+03	2.619243e+01	5.411604e-01	5.411604e-01	8.024235e-09	2.959419e+14	6.376413e+15	3.492840e-02	3.254634e-04
7.666668e-14	1.000000e-06	1.651846e+03	1.651846e+03	2.607379e+01	5.425244e-01	5.425244e-01	8.073828e-09	3.626735e+14	7.716484e+15	4.423436e-02	3.284353e-04
7.972371e-14	1.000000e-06	1.641763e+03	1.641763e+03	2.595772e+01	5.444038e-01	5.444038e-01	8.124983e-09	2.155395e+14	4.507347e+15	2.710604e-02	3.315971e-04
8.290265e-14	1.000000e-06	1.631145e+03	1.631145e+03	2.584135e+01	5.460206e-01	5.460206e-01	8.174939e-09	2.012607e+14	4.146808e+15	2.614494e-02	3.347468e-04
8.620834e-14	1.000000e-06	1.620508e+03	1.620508e+03	2.572401e+01	5.477323e-01	5.477323e-01	8.225768e-09	1.273754e+15	2.583710e+16	1.709703e-01	3.380003e-04
8.964584e-14	1.000000e-06	1.610227e+03	1.610227e+03	2.561019e+01	5.493303e-01	5.493303e-01	8.277129e-09	2.529124e+14	5.055944e+15	3.504499e-02	3.411509e-04
9.322041e-14	1.000000e-06	1.599574e+03	1.599574e+03	2.549331e+01	5.508797e-01	5.508797e-01	8.327618e-09	2.123519e+14	4.185740e+15	3.041762e-02	3.443914e-04
9.693752e-14	1.000000e-06	1.589307e+03	1.589307e+03	2.537813e+01	5.526110e-01	5.526110e-01	8.378701e-09	8.622683e+14	1.673188e+16	1.275540e-01	3.477056e-04
1.008028e-13	1.000000e-06	1.579535e+03	1.579535e+03	2.526394e+01	5.542685e-01	5.542685e-01	8.430486e-09	3.846197e+14	7.352421e+15	5.867810e-02	3.509061e-04
1.048223e-13	1.000000e-06	1.568337e+03	1.568337e+03	2.514892e+01	5.557355e-01	5.557355e-01	8.481032e-09	3.953248e+14	7.457842e+15	6.249552e-02	3.543471e-04
1.090020e-13	1.000000e-06	1.558245e+03	1.558245e+03	2.503563e+01	5.571178e-01	5.571178e-01	8.532691e-09	8.247365e+14	1.536668e+16	1.346565e-01	3.575289e-04
1.133484e-13	1.000000e-06	1.547801e+03	1.547801e+03	2.492119e+01	5.587940e-01	5.587940e-01	8.585355e-09	-7.696750e+15	-1.412696e+17	-1.299639e+00	3.610244e-04
1.178681e-13	1.000000e-06	1.538257e+03	1.538257e+03	2.480762e+01	5.604344e-01	5.604344e-01	8.636288e-09	3.541380e+14	6.405433e+15	6.167638e-02	3.643307e-04
1.225680e-13	1.000000e-06	1.527930e+03	1.527930e+03	2.469478e+01	5.617633e-01	5.617633e-01	8.688994e-09	1.368988e+15	2.446994e+16	2.465887e-01	3.676629e-04
1.274553e-13	1.000000e-06	1.517618e+03	1.517618e+03	2.458309e+01	5.633642e-01	5.633642e-01	8.740700e-09	3.768543e+15	6.640904e+16	7.021863e-01	3.712161e-04
1.325375e-13	1.000000e-06	1.507185e+03	1.507185e+03	2.447042e+01	5.648948e-01	5.648948e-01	8.792911e-09	7.566958e+14	1.315478e+16	1.459419e-01	3.748013e-04
1.378224e-13	1.000000e-06	1.497496e+03	1.497496e+03	2.435885e+01	5.663154e-01	5.663154e-01	8.845800e-09	7.727393e+14	1.326604e+16	1.539205e-01	3.781750e-04
1.433180e-13	1.000000e-06	1.487637e+03	1.487637e+03	2.424703e+01	5.679138e-01	5.679138e-01	8.898320e-09	1.988059e+14	3.365248e+15	4.092941e-02	3.817556e-04
1.490327e-13	1.000000e-06	1.476919e+03	1.476919e+03	2.413626e+01	5.692215e-01	5.692215e-01	8.950618e-09	2.428115e+14	4.063151e+15	5.182949e-02	3.854114e-04
1.549753e-13	1.000000e-06	1.468410e+03	1.468410e+03	2.402551e+01	5.708233e-01	5.708233e-01	9.004375e-09	3.392067e+14	5.597007e+15	7.452802e-02	3.887358e-04
1.611548e-13	1.000000e-06	1.457584e+03	1.457584e+03	2.391548e+01	5.721504e-01	5.721504e-01	9.057850e-09	2.303577e+14	3.757091e+15	5.252025e-02	3.925335e-04
1.675808e-13	1.000000e-06	1.448437e+03	1.448437e+03	2.380456e+01	5.736994e-01	5.736994e-01	9.109576e-09	2.258456e+14	3.634041e+15	5.313789e-02	3.960816e-04
1.742629e-13	1.000000e-06	1.438019e+03	1.438019e+03	2.369670e+01	5.749990e-01	5.749990e-01	9.164272e-09	2.637600e+14	4.196368e+15	6.433940e-02	3.998549e-04
1.812116e-13	1.000000e-06	1.428207e+03	1.428207e+03	2.358658e+01	5.763691e-01	5.763691e-01	9.217592e-09	2.291606e+14	3.602769e+15	5.784631e-02	4.035614e-04
1.884373e-13	1.000000e-06	1.418630e+03	1.418630e+03	2.347738e+01	5.777085e-01	5.777085e-01	9.270679e-09	2.380216e+14	3.698900e+15	6.213866e-02	4.072298e-04
1.959511e-13	1.000000e-06	1.408976e+03	1.408976e+03	2.336885e+01	5.791221e-01	5.791221e-01	9.325670e-09	2.389668e+14	3.668487e+15	6.455213e-02	4.110233e-04
2.037645e-13	1.000000e-06	1.400278e+03	1.400278e+03	2.326112e+01	5.806221e-01	5.806221e-01	9.379599e-09	2.152794e+14	3.262380e+15	5.998216e-02	4.146477e-04
2.118895e-13	1.000000e-06	1.390242e+03	1.390242e+03	2.315299e+01	5.818412e-01	5.818412e-01	9.433233e-09	2.069288e+14	3.103121e+15	5.976683e-02	4.185179e-04
2.203385e-13	1.000000e-06	1.380948e+03	1.380948e+03	2.304710e+01	5.830967e-01	5.830967e-01	9.488508e-09	1.689161e+14	2.505926e+15	5.045177e-02	4.222439e-04
2.291243e-13	1.000000e-06	1.371429e+03	1.371429e+03	2.293976e+01	5.844721e-01	5.844721e-01	9.542823e-09	3.156872e+14	4.628478e+15	9.760719e-02	4.261775e-04
2.382605e-13	1.000000e-06	1.363245e+03	1.363245e+03	2.283388e+01	5.859288e-01	5.859288e-01	9.597520e-09	1.498459e+14	2.169804e+15	4.773830e-02	4.298046e-04
2.477610e-13	1.000000e-06	1.353451e+03	1.353451e+03	2.272721e+01	5.871808e-01	5.871808e-01	9.652756e-09	2.524118e+14	3.616183e+15	8.336588e-02	4.338398e-04
2.576403e-13	1.000000e-06	1.343626e+03	1.343626e+03	2.262208e+01	5.883891e-01	5.883891e-01	9.708154e-09	1.479596e+14	2.098071e+15	5.068075e-02	4.379115e-04
2.679136e-13	1.000000e-06	1.334284e+03	1.334284e+03	2.251660e+01	5.896802e-01	5.896802e-01	9.762889e-09	1.374588e+14	1.927924e+15	4.875537e-02	4.419450e-04
2.785964e-13	1.000000e-06	1.325760e+03	1.325760e+03	2.241251e+01	5.910668e-01	5.910668e-01	9.818929e-09	2.281674e+14	3.162791e+15	8.356424e-02	4.458325e-04
2.897053e-13	1.000000e-06	1.316125e+03	1.316125e+03	2.230727e+01	5.921181e-01	5.921181e-01	9.873625e-09	1.813386e+14	2.491429e+15	6.888035e-02	4.498949e-04
3.012571e-13	1.000000e-06	1.307047e+03	1.307047e+03	2.220332e+01	5.934710e-01	5.934710e-01	9.929928e-09	1.700657e+14	2.310039e+15	6.687311e-02	4.540547e-04
3.132696e-13	1.000000e-06	1.298534e+03	1.298534e+03	2.209945e+01	5.946232e-01	5.946232e-01	9.986636e-09	1.683141e+14	2.264183e+15	6.838259e-02	4.579189e-04
3.257610e-13	1.000000e-06	1.288886e+03	1.288886e+03	2.199594e+01	5.958922e-01	5.958922e-01	1.004181e-08	1.228277e+14	1.634775e+15	5.179833e-02	4.623313e-04
3.387505e-13	1.000000e-06	1.280775e+03	1.280775e+03	2.154900e+01	5.971283e-01	5.971283e-01	9.629683e-09	1.153295e+14	1.519155e+15	5.019572e-02	4.662240e-04
3.522580e-13	1.000000e-06	1.273503e+03	1.273503e+03	2.144785e+01	5.978560e-01	5.978560e-01	9.683428e-09	1.134332e+14	1.485105e+15	5.079618e-02	4.694578e-04
3.663040e-13	1.000000e-06	1.264747e+03	1.264747e+03	2.134810e+01	5.985368e-01	5.985368e-01	9.738542e-09	1.441196e+14	1.876156e+15	6.680292e-02	4.732461e-04
3.809102e-13	1.000000e-06	1.256777e+03	1.256777e+03	2.124706e+01	5.992764e-01	5.992764e-01	9.792331e-09	1.133320e+14	1.466280e+15	5.421922e-02	4.768360e-04
3.960987e-13	1.000000e-06	1.248449e+03	1.248449e+03	2.114738e+01	5.998790e-01	5.998790e-01	9.846332e-09	1.440829e+14	1.854788e+15	7.126053e-02	4.804992e-04
4.118929e-13	1.000000e-06	1.240705e+03	1.240705e+03	2.104859e+01	6.004783e-01	6.004783e-01	9.902621e-09	1.028737e+14	1.317704e+15	5.248718e-02	4.839816e-04
4.283169e-13	1.000000e-06	1.233266e+03	1.233266e+03	2.094936e+01	6.011108e-01	6.011108e-01	9.956266e-09	1.144952e+14	1.458863e+15	6.019965e-02	4.874136e-04
4.453958e-13	1.000000e-06	1.225307e+03	1.225307e+03	2.085053e+01	6.017402e-01	6.017402e-01	1.001204e-08	8.842783e+13	1.120841e+15	4.802371e-02	4.910934e-04
4.631557e-13	1.000000e-06	1.216755e+03	1.216755e+03	2.075264e+01	6.019547e-01	6.019547e-01	1.006732e-08	1.072332e+14	1.356783e+15	6.031208e-02	4.947212e-04
4.816237e-13	1.000000e-06	1.208981e+03	1.208981e+03	2.065429e+01	6.025034e-01	6.025034e-01	1.012191e-08	8.030932e+13	1.011506e+15	4.664015e-02	4.983564e-04
5.008281e-13	1.000000e-06	1.200850e+03	1.200850e+03	2.055678e+01	6.031400e-01	6.031400e-01	1.017779e-08	8.265287e+13	1.035541e+15	4.964851e-02	5.022611e-04
5.207984e-13	1.000000e-06	1.192856e+03	1.192856e+03	2.046103e+01	6.035886e-01	6.035886e-01	1.023414e-08	7.704356e+13	9.616815e+14	4.785064e-02	5.060030e-04
5.415649e-13	1.000000e-06	1.184764e+03	1.184764e+03	2.036407e+01	6.038861e-01	6.038861e-01	1.028987e-08	7.457353e+13	9.285588e+14	4.792002e-02	5.097101e-04
5.631594e-13	1.000000e-06	1.176816e+03	1.176816e+03	2.026812e+01	6.042999e-01	6.042999e-01	1.034651e-08	6.989162e+13	8.672860e+14	4.644867e-02	5.135041e-04
5.856151e-13	1.000000e-06	1.168870e+03	1.168870e+03	2.017189e+01	6.047036e-01	6.047036e-01	1.040326e-08	7.268969e+13	8.990006e+14	4.997268e-02	5.173403e-04
6.089661e-13	1.000000e-06	1.160853e+03	1.160853e+03	2.007610e+01	6.050811e-01	6.050810e-01	1.045845e-08	8.163992e+13	1.006549e+15	5.809095e-02	5.212385e-04
6.332482e-13	1.000000e-06	1.152979e+03	1.152979e+03	1.998177e+01	6.054433e-01	6.054433e-01	1.051675e-08	6.270390e+13	7.707744e+14	4.616147e-02	5.251123e-04
6.584986e-13	1.000000e-06	1.144805e+03	1.144805e+03	1.988734e+01	6.062115e-01	6.062115e-01	1.057328e-08	7.031134e+13	8.588249e+14	5.363634e-02	5.295325e-04
6.847558e-13	1.000000e-06	1.136846e+03	1.136846e+03	1.979232e+01	6.063078e-01	6.063078e-01	1.062952e-08	5.864180e+13	7.157170e+14	4.632242e-02	5.333247e-04
7.120600e-13	1.000000e-06	1.129768e+03	1.129768e+03	1.969864e+01	6.066295e-01	6.066295e-01	1.068863e-08	6.612697e+13	8.049350e+14	5.389187e-02	5.369505e-04
7.404530e-13	1.000000e-06	1.121316e+03	1.121316e+03	1.960509e+01	6.069042e-01	6.069042e-01	1.074572e-08	6.346158e+13	7.707443e+14	5.369840e-02	5.412426e-04
7.699781e-13	1.000000e-06	1.113474e+03	1.113474e+03	1.951226e+01	6.071145e-01	6.071145e-01	1.080276e-08	6.355532e+13	7.705464e+14	5.569841e-02	5.452436e-04
8.006805e-13	1.000000e-06	1.105407e+03	1.105407e+03	1.941977e+01	6.074571e-01	6.074571e-01	1.086302e-08	5.752241e+13	6.954389e+14	5.227774e-02	5.495324e-04
8.326071e-13	1.000000e-06	1.097843e+03	1.097843e+03	1.932684e+01	6.078072e-01	6.078072e-01	1.091997e-08	5.710650e+13	6.884245e+14	5.371246e-02	5.536375e-04
8.658068e-13	1.000000e-06	1.089875e+03	1.089875e+03	1.923486e+01	6.082259e-01	6.082259e-01	1.097866e-08	5.327576e+13	6.400368e+14	5.196811e-02	5.580693e-04
9.003303e-13	1.000000e-06	1.082175e+03	1.082175e+03	1.914348e+01	6.091491e-01	6.091491e-01	1.103777e-08	4.743225e+13	5.655301e+14	4.793768e-02	5.628932e-04
9.362304e-13	1.000000e-06	1.074349e+03	1.074349e+03	1.905229e+01	6.094978e-01	6.094978e-01	1.109557e-08	4.720791e+13	5.612470e+14	4.947421e-02	5.673182e-04
9.735620e-13	1.000000e-06	1.066683e+03	1.066683e+03	1.896169e+01	6.097937e-01	6.097937e-01	1.115526e-08	4.312116e+13	5.114177e+14	4.683878e-02	5.716730e-04
1.012382e-12	1.000000e-06	1.058841e+03	1.058841e+03	1.887163e+01	6.095377e-01	6.095376e-01	1.121550e-08	4.509756e+13	5.359822e+14	5.082646e-02	5.756648e-04
1.052750e-12	1.000000e-06	1.051356e+03	1.051356e+03	1.878108e+01	6.105006e-01	6.105005e-01	1.127416e-08	4.220761e+13	4.976917e+14	4.928711e-02	5.806793e-04
1.094728e-12	1.000000e-06	1.043830e+03	1.043830e+03	1.869182e+01	6.107953e-01	6.107953e-01	1.133483e-08	4.129931e+13	4.858077e+14	4.999014e-02	5.851480e-04
1.138380e-12	1.000000e-06	1.035927e+03	1.035927e+03	1.860264e+01	6.102664e-01	6.102664e-01	1.139508e-08	3.895173e+13	4.601819e+14	4.897483e-02	5.891019e-04
1.183772e-12	1.000000e-06	1.028406e+03	1.028406e+03	1.851271e+01	6.104589e-01	6.104589e-01	1.145461e-08	3.727470e+13	4.396752e+14	4.860524e-02	5.935974e-04
1.230974e-12	1.000000e-06	1.020921e+03	1.020921e+03	1.842439e+01	6.114965e-01	6.114965e-01	1.151552e-08	3.484397e+13	4.075283e+14	4.712584e-02	5.989658e-04
1.280058e-12	1.000000e-06	1.013630e+03	1.013630e+03	1.833712e+01	6.119292e-01	6.119291e-01	1.157642e-08	3.429850e+13	3.997324e+14	4.808060e-02	6.037009e-04
1.331100e-12	1.000000e-06	1.006032e+03	1.006032e+03	1.824852e+01	6.119292e-01	6.119292e-01	1.163646e-08	3.033221e+13	3.535071e+14	4.415067e-02	6.082604e-04
1.384177e-12	1.000000e-06	9.985802e+02	9.985802e+02	1.816175e+01	6.126391e-01	6.126391e-01	1.169913e-08	3.133547e+13	3.630887e+14	4.733830e-02	6.135101e-04
1.439370e-12	1.000000e-06	9.910951e+02	9.910951e+02	1.807538e+01	6.120223e-01	6.120223e-01	1.176009e-08	2.961387e+13	3.448727e+14	4.645256e-02	6.175213e-04
1.496764e-12	1.000000e-06	9.849149e+02	9.849149e+02	1.798774e+01	6.157293e-01	6.157293e-01	1.182100e-08	2.787481e+13	3.149653e+14	4.511382e-02	6.251599e-04
1.556446e-12	1.000000e-06	9.763917e+02	9.763917e+02	1.790183e+01	6.132051e-01	6.132051e-01	1.188392e-08	2.682142e+13	3.093520e+14	4.533698e-02	6.280319e-04
1.618509e-12	1.000000e-06	9.689707e+02	9.689707e+02	1.781626e+01	6.129028e-01	6.129028e-01	1.194502e-08	2.564064e+13	2.964632e+14	4.502638e-02	6.325298e-04
1.683046e-12	1.000000e-06	9.616484e+02	9.616484e+02	1.772994e+01	6.131353e-01	6.131353e-01	1.200723e-08	2.365960e+13	2.730396e+14	4.315360e-02	6.375878e-04
1.750156e-12	1.000000e-06	9.546026e+02	9.546026e+02	1.764587e+01	6.141490e-01	6.141490e-01	1.207105e-08	2.307883e+13	2.641466e+14	4.367087e-02	6.433556e-04
1.819942e-12	1.000000e-06	9.470943e+02	9.470943e+02	1.756085e+01	6.138063e-01	6.138062e-01	1.213355e-08	2.137539e+13	2.453339e+14	4.207647e-02	6.480942e-04
1.892511e-12	1.000000e-06	9.399553e+02	9.399553e+02	1.747634e+01	6.139613e-01	6.139613e-01	1.219605e-08	2.128289e+13	2.439638e+14	4.350967e-02	6.531814e-04
1.967974e-12	1.000000e-06	9.332665e+02	9.332665e+02	1.739281e+01	6.149346e-01	6.149346e-01	1.226035e-08	1.994144e+13	2.267837e+14	4.224929e-02	6.589057e-04
2.046446e-12	1.000000e-06	9.256712e+02	9.256712e+02	1.730886e+01	6.143829e-01	6.143829e-01	1.232373e-08	1.957461e+13	2.236132e+14	4.320169e-02	6.637162e-04
2.128047e-12	1.000000e-06	9.190677e+02	9.190677e+02	1.722549e+01	6.153380e-01	6.153380e-01	1.238754e-08	1.892284e+13	2.144951e+14	4.328524e-02	6.695241e-04
2.212901e-12	1.000000e-06	9.126624e+02	9.126624e+02	1.714299e+01	6.166394e-01	6.166394e-01	1.245274e-08	1.816934e+13	2.037900e+14	4.304074e-02	6.756490e-04
2.301139e-12	1.000000e-06	9.060845e+02	9.060845e+02	1.705984e+01	6.175855e-01	6.175855e-01	1.251564e-08	1.649541e+13	1.836021e+14	4.051454e-02	6.815982e-04
2.392896e-12	1.000000e-06	8.979982e+02	8.979982e+02	1.697777e+01	6.160486e-01	6.160486e-01	1.258090e-08	1.565102e+13	1.763874e+14	4.020281e-02	6.860243e-04
2.488311e-12	1.000000e-06	8.914762e+02	8.914762e+02	1.689641e+01	6.167767e-01	6.167767e-01	1.264663e-08	1.561787e+13	1.749774e+14	4.160678e-02	6.918599e-04
2.587531e-12	1.000000e-06	8.842328e+02	8.842328e+02	1.681431e+01	6.165525e-01	6.165525e-01	1.271058e-08	1.472299e+13	1.652516e+14	4.085584e-02	6.972740e-04
2.690707e-12	1.000000e-06	8.774943e+02	8.774943e+02	1.673391e+01	6.167351e-01	6.167351e-01	1.277665e-08	1.368867e+13	1.534150e+14	3.946671e-02	7.028366e-04
2.797997e-12	1.000000e-06	8.715264e+02	8.715264e+02	1.639979e+01	6.176771e-01	6.176771e-01	1.226483e-08	1.336481e+13	1.486467e+14	3.987046e-02	7.087302e-04
2.909566e-12	1.000000e-06	8.651156e+02	8.651156e+02	1.615892e+01	6.169550e-01	6.169550e-01	1.196588e-08	1.301494e+13	1.456045e+14	4.028678e-02	7.131474e-04
3.025583e-12	1.000000e-06	8.599923e+02	8.599923e+02	1.608089e+01	6.170906e-01	6.170906e-01	1.202621e-08	1.213486e+13	1.356094e+14	3.869485e-02	7.175537e-04
3.146226e-12	1.000000e-06	8.552323e+02	8.552323e+02	1.600409e+01	6.176853e-01	6.176853e-01	1.208893e-08	1.180531e+13	1.312929e+14	3.870333e-02	7.222428e-04
3.271680e-12	1.000000e-06	8.484808e+02	8.484808e+02	1.592629e+01	6.160197e-01	6.160197e-01	1.215078e-08	1.143022e+13	1.288491e+14	3.898842e-02	7.260267e-04
3.402136e-12	1.000000e-06	8.435474e+02	8.435474e+02	1.584926e+01	6.163994e-01	6.163994e-01	1.221247e-08	1.085620e+13	1.220020e+14	3.812605e-02	7.307230e-04
3.537794e-12	1.000000e-06	8.376553e+02	8.376553e+02	1.577305e+01	6.154986e-01	6.154986e-01	1.227572e-08	1.046222e+13	1.184373e+14	3.805296e-02	7.347874e-04
3.678861e-12	1.000000e-06	8.315301e+02	8.315301e+02	1.569638e+01	6.145991e-01	6.145991e-01	1.233725e-08	1.020444e+13	1.163669e+14	3.850264e-02	7.391183e-04
3.825554e-12	1.000000e-06	8.257998e+02	8.257998e+02	1.562071e+01	6.138968e-01	6.138968e-01	1.240033e-08	9.681408e+12	1.110355e+14	3.781429e-02	7.433967e-04
3.978095e-12	1.000000e-06	8.208907e+02	8.208907e+02	1.554533e+01	6.140385e-01	6.140385e-01	1.246490e-08	9.176932e+12	1.051283e+14	3.692854e-02	7.480149e-04
4.136719e-12	1.000000e-06	8.150370e+02	8.150370e+02	1.546994e+01	6.128839e-01	6.128839e-01	1.252706e-08	8.981334e+12	1.038604e+14	3.745807e-02	7.519706e-04
4.301668e-12	1.000000e-06	8.088257e+02	8.088257e+02	1.539576e+01	6.121121e-01	6.121121e-01	1.259168e-08	8.414480e+12	9.792026e+13	3.646229e-02	7.567911e-04
4.473195e-12	1.000000e-06	8.031360e+02	8.031360e+02	1.532094e+01	6.113541e-01	6.113541e-01	1.265579e-08	8.059824e+12	9.437597e+13	3.618022e-02	7.612086e-04
4.651561e-12	1.000000e-06	7.971237e+02	7.971237e+02	1.524626e+01	6.105495e-01	6.105494e-01	1.271913e-08	7.770911e+12	9.159414e+13	3.621884e-02	7.659406e-04
4.837039e-12	1.000000e-06	7.918892e+02	7.918892e+02	1.517364e+01	6.102970e-01	6.102970e-01	1.278490e-08	7.452090e+12	8.801808e+13	3.589611e-02	7.706849e-04
5.029913e-12	1.000000e-06	7.860171e+02	7.860171e+02	1.509947e+01	6.094407e-01	6.094406e-01	1.285015e-08	7.059989e+12	8.397440e+13	3.529679e-02	7.753529e-04
5.230477e-12	1.000000e-06	7.802805e+02	7.802805e+02	1.502607e+01	6.109252e-01	6.109252e-01	1.291436e-08	6.848603e+12	8.047513e+13	3.551725e-02	7.829559e-04
5.439039e-12	1.000000e-06	7.746831e+02	7.746831e+02	1.495368e+01	6.083230e-01	6.083230e-01	1.298057e-08	6.513373e+12	7.818703e+13	3.501683e-02	7.852540e-04
5.655918e-12	1.000000e-06	7.683380e+02	7.683380e+02	1.488117e+01	6.076139e-01	6.076138e-01	1.304646e-08	6.274801e+12	7.576378e+13	3.515035e-02	7.908158e-04
5.881444e-12	1.000000e-06	7.629158e+02	7.629158e+02	1.480884e+01	6.064430e-01	6.064430e-01	1.311163e-08	5.915397e+12	7.211636e+13	3.433145e-02	7.949017e-04
6.115963e-12	1.000000e-06	7.575255e+02	7.575255e+02	1.473808e+01	6.061689e-01	6.061689e-01	1.317849e-08	5.680568e+12	6.941023e+13	3.415835e-02	8.001961e-04
6.359833e-12	1.000000e-06	7.525669e+02	7.525669e+02	1.466578e+01	6.060849e-01	6.060849e-01	1.324438e-08	5.421387e+12	6.628924e+13	3.368808e-02	8.053569e-04
6.613427e-12	1.000000e-06	7.462562e+02	7.462562e+02	1.459476e+01	6.049033e-01	6.049033e-01	1.331134e-08	5.227539e+12	6.454574e+13	3.388042e-02	8.105839e-04
6.877133e-12	1.000000e-06	7.398184e+02	7.398184e+02	1.452427e+01	6.046573e-01	6.046573e-01	1.337938e-08	4.946494e+12	6.119995e+13	3.347828e-02	8.173050e-04
7.151355e-12	1.000000e-06	7.347883e+02	7.347883e+02	1.445347e+01	6.035115e-01	6.035115e-01	1.344657e-08	4.739787e+12	5.920128e+13	3.319242e-02	8.213407e-04
7.436511e-12	1.000000e-06	7.298306e+02	7.298306e+02	1.438336e+01	6.033388e-01	6.033388e-01	1.351411e-08	4.574500e+12	5.721860e+13	3.313787e-02	8.266834e-04
7.733037e-12	1.000000e-06	7.237863e+02	7.237863e+02	1.431394e+01	6.023773e-01	6.023773e-01	1.358279e-08	4.313226e+12	5.438249e+13	3.257179e-02	8.322585e-04
8.041387e-12	1.000000e-06	7.176994e+02	7.176994e+02	1.423891e+01	6.011647e-01	6.011646e-01	1.362240e-08	4.087551e+12	5.205902e+13	3.219894e-02	8.376274e-04
8.362032e-12	1.000000e-06	7.124011e+02	7.124011e+02	1.395062e+01	6.003789e-01	6.003789e-01	1.307764e-08	3.918699e+12	5.023598e+13	3.203393e-02	8.427540e-04
8.695463e-12	1.000000e-06	7.074540e+02	7.074540e+02	1.388295e+01	5.996412e-01	5.996412e-01	1.314295e-08	3.758474e+12	4.847908e+13	3.181353e-02	8.476045e-04
9.042189e-12	1.000000e-06	7.025215e+02	7.025215e+02	1.381544e+01	5.992816e-01	5.992816e-01	1.320826e-08	3.573813e+12	4.623567e+13	3.132745e-02	8.530438e-04
9.402741e-12	1.000000e-06	6.976925e+02	6.976925e+02	1.374874e+01	5.978274e-01	5.978274e-01	1.327543e-08	3.442071e+12	4.507551e+13	3.123135e-02	8.568637e-04
9.777669e-12	1.000000e-06	6.929753e+02	6.929753e+02	1.368123e+01	5.971763e-01	5.971763e-01	1.334098e-08	3.289248e+12	4.330955e+13	3.087445e-02	8.617571e-04
1.016755e-11	1.000000e-06	6.892060e+02	6.892060e+02	1.361479e+01	5.972723e-01	5.972723e-01	1.340805e-08	3.190691e+12	4.197812e+13	3.077733e-02	8.666093e-04
1.057297e-11	1.000000e-06	6.827010e+02	6.827010e+02	1.354924e+01	5.948942e-01	5.948942e-01	1.347573e-08	3.019675e+12	4.052859e+13	3.054208e-02	8.713832e-04
1.099456e-11	1.000000e-06	6.772504e+02	6.772504e+02	1.348276e+01	5.954919e-01	5.954919e-01	1.354275e-08	2.869849e+12	3.832478e+13	3.021371e-02	8.792788e-04
1.143296e-11	1.000000e-06	6.730327e+02	6.730327e+02	1.341726e+01	5.934026e-01	5.934026e-01	1.361002e-08	2.759397e+12	3.750307e+13	2.997261e-02	8.816847e-04
1.188885e-11	1.000000e-06	6.681275e+02	6.681275e+02	1.335243e+01	5.928656e-01	5.928656e-01	1.367967e-08	2.639201e+12	3.603223e+13	2.973494e-02	8.873540e-04
1.236291e-11	1.000000e-06	6.627455e+02	6.627455e+02	1.328745e+01	5.916297e-01	5.916296e-01	1.374716e-08	2.503246e+12	3.453455e+13	2.936708e-02	8.926951e-04
1.285587e-11	1.000000e-06	6.580782e+02	6.580782e+02	1.322248e+01	5.901447e-01	5.901447e-01	1.381551e-08	2.403214e+12	3.357374e+13	2.920762e-02	8.967699e-04
1.336849e-11	1.000000e-06	6.527133e+02	6.527133e+02	1.315862e+01	5.889821e-01	5.889821e-01	1.388497e-08	2.288877e+12	3.229326e+13	2.898019e-02	9.023595e-04
1.390155e-11	1.000000e-06	6.476810e+02	6.476810e+02	1.309382e+01	5.896427e-01	5.896427e-01	1.395325e-08	2.189849e+12	3.072341e+13	2.882037e-02	9.103906e-04
1.445587e-11	1.000000e-06	6.429279e+02	6.429279e+02	1.303052e+01	5.873427e-01	5.873427e-01	1.402327e-08	2.073021e+12	2.965827e+13	2.830634e-02	9.135437e-04
1.503228e-11	1.000000e-06	6.387584e+02	6.387584e+02	1.296770e+01	5.862177e-01	5.862176e-01	1.409409e-08	1.993820e+12	2.879993e+13	2.812510e-02	9.177455e-04
1.563169e-11	1.000000e-06	6.335648e+02	6.335648e+02	1.290385e+01	5.862489e-01	5.862488e-01	1.416327e-08	1.906253e+12	2.752773e+13	2.801022e-02	9.253179e-04
1.625499e-11	1.000000e-06	6.285437e+02	6.285437e+02	1.284172e+01	5.845503e-01	5.845503e-01	1.423432e-08	1.808394e+12	2.649621e+13	2.765075e-02	9.300073e-04
1.690315e-11	1.000000e-06	6.232944e+02	6.232944e+02	1.277877e+01	5.844771e-01	5.844771e-01	1.430531e-08	1.730769e+12	2.537473e+13	2.759716e-02	9.377225e-04
1.757715e-11	1.000000e-06	6.179046e+02	6.179046e+02	1.271604e+01	5.819346e-01	5.819346e-01	1.437504e-08	1.631757e+12	2.445033e+13	2.717313e-02	9.417871e-04
1.827803e-11	1.000000e-06	6.130267e+02	6.130267e+02	1.265494e+01	5.810752e-01	5.810752e-01	1.444759e-08	1.560101e+12	2.355000e+13	2.703005e-02	9.478791e-04
1.900685e-11	1.000000e-06	6.080954e+02	6.080954e+02	1.259341e+01	5.810270e-01	5.810270e-01	1.451976e-08	1.484657e+12	2.242046e+13	2.678298e-02	9.554866e-04
1.976474e-11	1.000000e-06	6.033636e+02	6.033636e+02	1.253099e+01	5.794986e-01	5.794986e-01	1.458997e-08	1.412218e+12	2.160925e+13	2.649095e-02	9.604468e-04
2.055285e-11	1.000000e-06	5.984813e+02	5.984813e+02	1.247054e+01	5.806282e-01	5.806282e-01	1.466452e-08	1.353759e+12	2.051402e+13	2.644720e-02	9.701693e-04
2.137238e-11	1.000000e-06	5.937072e+02	5.937072e+02	1.240969e+01	5.782120e-01	5.782120e-01	1.473640e-08	1.285806e+12	1.989482e+13	2.614598e-02	9.739008e-04
2.222459e-11	1.000000e-06	5.880975e+02	5.880975e+02	1.234882e+01	5.760762e-01	5.760762e-01	1.480770e-08	1.205607e+12	1.900229e+13	2.570693e-02	9.795590e-04
2.311078e-11	1.000000e-06	5.835083e+02	5.835083e+02	1.228917e+01	5.757076e-01	5.757076e-01	1.488349e-08	1.157173e+12	1.829736e+13	2.565987e-02	9.866314e-04
2.403231e-11	1.000000e-06	5.784812e+02	5.784812e+02	1.222907e+01	5.752039e-01	5.752038e-01	1.495737e-08	1.100476e+12	1.747719e+13	2.548154e-02	9.943346e-04
2.499058e-11	1.000000e-06	5.746077e+02	5.746077e+02	1.216915e+01	5.763323e-01	5.763323e-01	1.502947e-08	1.060186e+12	1.667313e+13	2.538728e-02	1.003001e-03
2.598707e-11	1.000000e-06	5.684650e+02	5.684650e+02	1.211043e+01	5.730959e-01	5.730959e-01	1.510586e-08	9.851783e+11	1.593596e+13	2.489359e-02	1.008146e-03
2.702328e-11	1.000000e-06	5.634805e+02	5.634805e+02	1.205083e+01	5.727129e-01	5.727129e-01	1.517889e-08	9.392866e+11	1.524451e+13	2.480248e-02	1.016385e-03
2.810082e-11	1.000000e-06	5.587727e+02	5.587727e+02	1.199207e+01	5.707567e-01	5.707566e-01	1.525387e-08	8.881853e+11	1.466387e+13	2.445789e-02	1.021447e-03
2.922132e-11	1.000000e-06	5.543317e+02	5.543317e+02	1.193420e+01	5.702583e-01	5.702583e-01	1.532984e-08	8.502602e+11	1.409918e+13	2.436658e-02	1.028731e-03
3.038651e-11	1.000000e-06	5.495138e+02	5.495138e+02	1.187558e+01	5.701750e-01	5.701750e-01	1.540516e-08	8.060562e+11	1.337594e+13	2.413034e-02	1.037599e-03
3.159815e-11	1.000000e-06	5.449697e+02	5.449697e+02	1.181749e+01	5.691003e-01	5.691003e-01	1.548162e-08	7.668875e+11	1.284658e+13	2.393102e-02	1.044279e-03
3.285811e-11	1.000000e-06	5.396842e+02	5.396842e+02	1.176059e+01	5.674748e-01	5.674748e-01	1.555859e-08	7.246145e+11	1.231329e+13	2.374103e-02	1.051494e-03
3.416830e-11	1.000000e-06	5.350669e+02	5.350669e+02	1.170241e+01	5.677409e-01	5.677409e-01	1.563449e-08	6.899222e+11	1.169632e+13	2.359668e-02	1.061065e-03
3.553074e-11	1.000000e-06	5.306000e+02	5.306000e+02	1.164549e+01	5.677987e-01	5.677987e-01	1.571220e-08	6.570247e+11	1.113294e+13	2.343348e-02	1.070107e-03
3.694751e-11	1.000000e-06	5.258478e+02	5.258478e+02	1.158918e+01	5.674764e-01	5.674764e-01	1.578939e-08	6.238625e+11	1.060108e+13	2.327446e-02	1.079165e-03
3.842077e-11	1.000000e-06	5.216159e+02	5.216159e+02	1.153223e+01	5.648757e-01	5.648757e-01	1.586664e-08	5.926627e+11	1.030489e+13	2.302209e-02	1.082934e-03
3.995277e-11	1.000000e-06	5.176186e+02	5.176186e+02	1.143510e+01	5.648846e-01	5.648846e-01	1.563171e-08	5.674514e+11	9.865748e+12	2.290712e-02	1.091314e-03
4.154586e-11	1.000000e-06	5.135159e+02	5.135159e+02	1.122323e+01	5.641626e-01	5.641625e-01	1.521003e-08	5.405749e+11	9.458768e+12	2.270794e-02	1.098627e-03
4.320248e-11	1.000000e-06	5.085852e+02	5.085852e+02	1.116865e+01	5.620973e-01	5.620973e-01	1.528432e-08	5.088497e+11	9.068425e+12	2.243169e-02	1.105218e-03
4.492515e-11	1.000000e-06	5.048987e+02	5.048987e+02	1.111371e+01	5.621797e-01	5.621797e-01	1.535934e-08	4.884205e+11	8.697973e+12	2.232873e-02	1.113451e-03
4.671651e-11	1.000000e-06	5.011396e+02	5.011396e+02	1.106034e+01	5.608137e-01	5.608137e-01	1.543641e-08	4.670611e+11	8.419392e+12	2.216519e-02	1.119077e-03
4.857930e-11	1.000000e-06	4.968919e+02	4.968919e+02	1.100571e+01	5.600010e-01	5.600010e-01	1.551233e-08	4.444156e+11	8.069473e+12	2.200752e-02	1.127008e-03
5.051637e-11	1.000000e-06	4.929536e+02	4.929536e+02	1.095186e+01	5.589728e-01	5.589728e-01	1.558629e-08	4.232843e+11	7.756730e+12	2.181189e-02	1.133926e-03
5.253068e-11	1.000000e-06	4.891868e+02	4.891868e+02	1.089875e+01	5.578787e-01	5.578787e-01	1.566496e-08	4.040773e+11	7.477658e+12	2.163626e-02	1.140421e-03
5.462531e-11	1.000000e-06	4.855294e+02	4.855294e+02	1.084527e+01	5.579483e-01	5.579483e-01	1.574090e-08	3.880693e+11	7.176943e+12	2.157362e-02	1.149155e-03
5.680346e-11	1.000000e-06	4.814923e+02	4.814923e+02	1.079203e+01	5.562051e-01	5.562050e-01	1.581841e-08	3.681185e+11	6.915332e+12	2.133695e-02	1.155169e-03
5.906846e-11	1.000000e-06	4.776307e+02	4.776307e+02	1.073964e+01	5.548159e-01	5.548159e-01	1.589750e-08	3.501966e+11	6.661428e+12	2.113206e-02	1.161600e-03
6.142378e-11	1.000000e-06	4.727653e+02	4.727653e+02	1.068693e+01	5.543335e-01	5.543335e-01	1.597461e-08	3.304704e+11	6.313596e+12	2.098919e-02	1.172534e-03
6.387302e-11	1.000000e-06	4.695931e+02	4.695931e+02	1.063484e+01	5.530478e-01	5.530478e-01	1.605295e-08	3.164083e+11	6.115535e+12	2.078408e-02	1.177717e-03
6.641991e-11	1.000000e-06	4.647605e+02	4.647605e+02	1.058316e+01	5.527190e-01	5.527190e-01	1.613191e-08	2.985781e+11	5.788099e+12	2.065394e-02	1.189255e-03
6.906836e-11	1.000000e-06	4.622155e+02	4.622155e+02	1.053108e+01	5.516745e-01	5.516745e-01	1.621139e-08	2.888686e+11	5.653090e+12	2.053853e-02	1.193544e-03
7.182242e-11	1.000000e-06	4.580227e+02	4.580227e+02	1.047970e+01	5.501717e-01	5.501717e-01	1.629107e-08	2.730779e+11	5.417453e+12	2.032090e-02	1.201189e-03
7.468630e-11	1.000000e-06	4.539410e+02	4.539410e+02	1.042898e+01	5.485050e-01	5.485050e-01	1.637005e-08	2.584243e+11	5.205118e+12	2.011071e-02	1.208318e-03
7.766437e-11	1.000000e-06	4.497539e+02	4.497539e+02	1.037739e+01	5.479741e-01	5.479741e-01	1.644958e-08	2.451748e+11	4.962217e+12	1.998445e-02	1.218386e-03
8.076118e-11	1.000000e-06	4.463511e+02	4.463511e+02	1.032675e+01	5.466809e-01	5.466809e-01	1.653008e-08	2.340127e+11	4.792587e+12	1.981289e-02	1.224778e-03
8.398149e-11	1.000000e-06	4.423403e+02	4.423403e+02	1.027670e+01	5.453529e-01	5.453529e-01	1.661260e-08	2.215334e+11	4.592520e+12	1.962220e-02	1.232881e-03
8.733020e-11	1.000000e-06	4.385902e+02	4.385902e+02	1.022574e+01	5.440612e-01	5.440612e-01	1.669218e-08	2.105035e+11	4.415914e+12	1.945611e-02	1.240477e-03
9.081243e-11	1.000000e-06	4.344292e+02	4.344292e+02	1.017661e+01	5.460342e-01	5.460342e-01	1.677512e-08	2.010643e+11	4.142243e+12	1.949087e-02	1.256900e-03
9.443352e-11	1.000000e-06	4.309318e+02	4.309318e+02	1.012663e+01	5.422397e-01	5.422397e-01	1.685717e-08	1.897033e+11	4.046861e+12	1.914800e-02	1.258296e-03
9.819900e-11	1.000000e-06	4.276430e+02	4.276430e+02	1.007691e+01	5.423026e-01	5.423026e-01	1.693930e-08	1.817038e+11	3.873961e+12	1.905672e-02	1.268120e-03
1.021146e-10	1.000000e-06	4.237048e+02	4.237048e+02	1.002785e+01	5.404168e-01	5.404168e-01	1.702295e-08	1.715816e+11	3.722428e+12	1.884713e-02	1.275456e-03
1.061864e-10	1.000000e-06	4.195454e+02	4.195454e+02	9.978870e+00	5.408197e-01	5.408197e-01	1.710636e-08	1.628777e+11	3.520455e+12	1.879568e-02	1.289061e-03
1.104205e-10	1.000000e-06	4.159512e+02	4.159512e+02	9.929865e+00	5.391841e-01	5.391841e-01	1.718884e-08	1.545367e+11	3.391144e+12	1.861705e-02	1.296268e-03
1.148234e-10	1.000000e-06	4.131011e+02	4.131011e+02	9.881384e+00	5.394755e-01	5.394754e-01	1.727327e-08	1.489235e+11	3.259154e+12	1.856832e-02	1.305916e-03
1.194020e-10	1.000000e-06	4.085515e+02	4.085515e+02	9.833256e+00	5.372019e-01	5.372019e-01	1.735769e-08	1.390534e+11	3.108091e+12	1.832478e-02	1.314894e-03
1.241630e-10	1.000000e-06	4.051586e+02	4.051586e+02	9.784914e+00	5.358856e-01	5.358856e-01	1.744053e-08	1.321345e+11	2.989893e+12	1.815441e-02	1.322656e-03
1.291140e-10	1.000000e-06	4.005703e+02	4.005703e+02	9.737531e+00	5.352894e-01	5.352894e-01	1.752939e-08	1.239867e+11	2.821186e+12	1.803318e-02	1.336318e-03
1.342623e-10	1.000000e-06	3.974374e+02	3.974374e+02	9.689643e+00	5.347235e-01	5.347235e-01	1.761221e-08	1.185377e+11	2.711503e+12	1.793097e-02	1.345428e-03
1.396159e-10	1.000000e-06	3.935650e+02	3.935650e+02	9.558509e+00	5.342376e-01	5.342376e-01	1.694952e-08	1.121002e+11	2.575931e+12	1.780801e-02	1.357432e-03
1.451830e-10	1.000000e-06	3.906089e+02	3.906089e+02	9.414626e+00	5.327197e-01	5.327196e-01	1.680040e-08	1.070398e+11	2.494892e+12	1.765737e-02	1.363819e-03
1.509721e-10	1.000000e-06	3.875261e+02	3.875261e+02	9.368769e+00	5.326457e-01	5.326457e-01	1.688302e-08	1.025240e+11	2.391298e+12	1.759593e-02	1.374477e-03
1.569920e-10	1.000000e-06	3.842379e+02	3.842379e+02	9.322894e+00	5.311231e-01	5.311231e-01	1.696282e-08	9.731555e+10	2.302535e+12	1.742900e-02	1.382277e-03
1.632520e-10	1.000000e-06	3.814052e+02	3.814052e+02	9.277179e+00	5.289108e-01	5.289108e-01	1.704787e-08	9.272978e+10	2.240305e+12	1.723366e-02	1.386742e-03
1.697615e-10	1.000000e-06	3.784797e+02	3.784797e+02	9.231903e+00	5.287811e-01	5.287811e-01	1.713166e-08	8.888791e+10	2.150121e+12	1.716804e-02	1.397119e-03
1.765307e-10	1.000000e-06	3.756723e+02	3.756723e+02	9.186576e+00	5.280085e-01	5.280085e-01	1.721290e-08	8.509887e+10	2.073572e+12	1.705960e-02	1.405503e-03
1.835697e-10	1.000000e-06	3.720797e+02	3.720797e+02	9.141787e+00	5.272109e-01	5.272109e-01	1.729801e-08	8.053034e+10	1.977140e+12	1.693834e-02	1.416930e-03
1.908895e-10	1.000000e-06	3.692023e+02	3.692023e+02	9.096993e+00	5.252095e-01	5.252094e-01	1.738331e-08	7.665535e+10	1.918138e+12	1.676145e-02	1.422552e-03
1.985011e-10	1.000000e-06	3.654762e+02	3.654762e+02	9.052477e+00	5.247767e-01	5.247767e-01	1.746651e-08	7.241191e+10	1.819438e+12	1.665734e-02	1.435871e-03
2.064162e-10	1.000000e-06	3.638521e+02	3.638521e+02	9.008339e+00	5.238595e-01	5.238595e-01	1.755337e-08	7.043922e+10	1.785421e+12	1.656843e-02	1.439759e-03
2.146469e-10	1.000000e-06	3.601037e+02	3.601037e+02	8.964249e+00	5.237352e-01	5.237352e-01	1.763852e-08	6.657145e+10	1.689388e+12	1.649079e-02	1.454401e-03
2.232058e-10	1.000000e-06	3.568939e+02	3.568939e+02	8.920524e+00	5.198904e-01	5.198903e-01	1.772294e-08	6.252654e+10	1.646287e+12	1.619794e-02	1.456708e-03
2.321060e-10	1.000000e-06	3.543298e+02	3.543298e+02	8.876831e+00	5.202284e-01	5.202284e-01	1.781105e-08	6.019388e+10	1.579727e+12	1.616610e-02	1.468204e-03
2.413611e-10	1.000000e-06	3.504959e+02	3.504959e+02	8.747134e+00	5.198453e-01	5.198452e-01	1.706437e-08	5.668221e+10	1.493057e+12	1.607398e-02	1.483171e-03
2.509852e-10	1.000000e-06	3.489987e+02	3.489987e+02	8.608784e+00	5.183443e-01	5.183443e-01	1.689308e-08	5.507606e+10	1.471876e+12	1.595641e-02	1.485233e-03
2.609931e-10	1.000000e-06	3.464246e+02	3.464246e+02	8.566926e+00	5.163671e-01	5.163671e-01	1.697591e-08	5.252683e+10	1.430832e+12	1.579170e-02	1.490561e-03
2.714000e-10	1.000000e-06	3.431802e+02	3.431802e+02	8.524836e+00	5.155394e-01	5.155394e-01	1.705855e-08	4.976743e+10	1.366583e+12	1.568287e-02	1.502241e-03
2.822219e-10	1.000000e-06	3.409744e+02	3.409744e+02	8.483157e+00	5.138459e-01	5.138459e-01	1.714047e-08	4.777392e+10	1.333602e+12	1.554797e-02	1.506993e-03
2.934753e-10	1.000000e-06	3.385865e+02	3.385865e+02	8.441966e+00	5.129008e-01	5.129008e-01	1.722469e-08	4.581911e+10	1.290862e+12	1.544506e-02	1.514829e-03
3.051775e-10	1.000000e-06	3.362498e+02	3.362498e+02	8.400405e+00	5.106446e-01	5.106446e-01	1.730726e-08	4.375195e+10	1.260096e+12	1.526787e-02	1.518647e-03
3.173462e-10	1.000000e-06	3.332254e+02	3.332254e+02	8.359733e+00	5.094325e-01	5.094324e-01	1.739399e-08	4.149672e+10	1.209430e+12	1.515006e-02	1.528792e-03
3.300002e-10	1.000000e-06	3.316286e+02	3.316286e+02	8.318818e+00	5.078846e-01	5.078845e-01	1.747853e-08	4.018691e+10	1.189213e+12	1.502852e-02	1.531486e-03
3.431588e-10	1.000000e-06	3.285943e+02	3.285943e+02	8.277912e+00	5.064428e-01	5.064428e-01	1.756131e-08	3.804925e+10	1.142074e+12	1.489832e-02	1.541240e-03
3.568420e-10	1.000000e-06	3.257785e+02	3.257785e+02	8.237535e+00	5.046485e-01	5.046484e-01	1.764887e-08	3.608653e+10	1.102555e+12	1.475110e-02	1.549054e-03
3.710709e-10	1.000000e-06	3.233504e+02	3.233504e+02	8.197207e+00	5.030125e-01	5.030125e-01	1.773496e-08	3.444460e+10	1.069615e+12	1.461656e-02	1.555626e-03
3.858671e-10	1.000000e-06	3.205392e+02	3.205392e+02	8.156856e+00	5.014087e-01	5.014087e-01	1.781904e-08	3.265548e+10	1.030378e+12	1.447577e-02	1.564266e-03
4.012533e-10	1.000000e-06	3.184800e+02	3.184800e+02	8.117260e+00	5.007483e-01	5.007482e-01	1.790733e-08	3.145826e+10	9.991653e+11	1.440174e-02	1.572307e-03
4.172530e-10	1.000000e-06	3.158996e+02	3.158996e+02	8.077432e+00	4.993985e-01	4.993985e-01	1.799390e-08	2.995228e+10	9.642588e+11	1.428156e-02	1.580877e-03
4.338907e-10	1.000000e-06	3.132491e+02	3.132491e+02	8.037795e+00	4.973817e-01	4.973817e-01	1.808174e-08	2.840406e+10	9.331069e+11	1.412611e-02	1.587815e-03
4.511918e-10	1.000000e-06	3.108867e+02	3.108867e+02	7.998806e+00	4.980049e-01	4.980048e-01	1.817149e-08	2.734726e+10	8.927832e+11	1.412518e-02	1.601885e-03
4.691828e-10	1.000000e-06	3.079061e+02	3.079061e+02	7.959415e+00	4.954351e-01	4.954351e-01	1.825736e-08	2.570461e+10	8.611463e+11	1.393191e-02	1.609046e-03
4.878912e-10	1.000000e-06	3.042255e+02	3.042255e+02	7.920426e+00	4.944470e-01	4.944470e-01	1.834763e-08	2.402447e+10	8.129334e+11	1.382824e-02	1.625265e-03
5.073456e-10	1.000000e-06	3.026211e+02	3.026211e+02	7.881847e+00	4.929252e-01	4.929251e-01	1.843612e-08	2.320096e+10	7.972620e+11	1.371200e-02	1.628852e-03
5.275757e-10	1.000000e-06	3.000626e+02	3.000626e+02	7.843415e+00	4.901793e-01	4.901793e-01	1.852550e-08	2.193710e+10	7.751833e+11	1.352730e-02	1.633590e-03
5.486124e-10	1.000000e-06	2.971290e+02	2.971290e+02	7.804803e+00	4.894157e-01	4.894157e-01	1.861458e-08	2.074625e+10	7.388391e+11	1.343710e-02	1.647149e-03
5.704880e-10	1.000000e-06	2.945757e+02	2.945757e+02	7.766690e+00	4.872314e-01	4.872313e-01	1.870594e-08	1.965019e+10	7.156333e+11	1.328843e-02	1.654011e-03
5.932358e-10	1.000000e-06	2.919704e+02	2.919704e+02	7.728750e+00	4.862777e-01	4.862777e-01	1.879633e-08	1.866009e+10	6.862653e+11	1.319201e-02	1.665503e-03
6.168908e-10	1.000000e-06	2.898036e+02	2.898036e+02	7.690830e+00	4.862740e-01	4.862739e-01	1.888807e-08	1.793978e+10	6.597998e+11	1.316404e-02	1.677943e-03
6.414889e-10	1.000000e-06	2.868856e+02	2.868856e+02	7.653656e+00	4.843248e-01	4.843248e-01	1.897971e-08	1.686296e+10	6.327764e+11	1.301611e-02	1.688216e-03
6.670679e-10	1.000000e-06	2.841826e+02	2.841826e+02	7.615833e+00	4.839856e-01	4.839856e-01	1.907040e-08	1.601286e+10	6.029852e+11	1.295905e-02	1.703080e-03
6.936668e-10	1.000000e-06	2.812779e+02	2.812779e+02	7.578503e+00	4.812444e-01	4.812444e-01	1.916497e-08	1.499508e+10	5.809255e+11	1.277504e-02	1.710922e-03
7.213263e-10	1.000000e-06	2.785983e+02	2.785983e+02	7.541474e+00	4.803296e-01	4.803296e-01	1.925705e-08	1.420003e+10	5.553828e+11	1.269077e-02	1.724094e-03
7.500887e-10	1.000000e-06	2.760800e+02	2.760800e+02	7.504717e+00	4.790725e-01	4.790725e-01	1.935042e-08	1.346215e+10	5.334678e+11	1.259015e-02	1.735267e-03
7.799981e-10	1.000000e-06	2.735052e+02	2.735052e+02	7.468001e+00	4.776747e-01	4.776747e-01	1.944441e-08	1.273455e+10	5.120619e+11	1.248092e-02	1.746492e-03
8.111000e-10	1.000000e-06	2.710640e+02	2.710640e+02	7.413339e+00	4.767765e-01	4.767765e-01	1.929173e-08	1.209965e+10	4.911323e+11	1.240238e-02	1.758908e-03
8.434421e-10	1.000000e-06	2.687732e+02	2.687732e+02	7.249283e+00	4.753021e-01	4.753021e-01	1.849235e-08	1.149441e+10	4.738470e+11	1.229272e-02	1.768413e-03
8.770738e-10	1.000000e-06	2.668584e+02	2.668584e+02	7.213895e+00	4.741524e-01	4.741524e-01	1.858300e-08	1.101633e+10	4.596709e+11	1.221022e-02	1.776794e-03
9.120466e-10	1.000000e-06	2.648712e+02	2.648712e+02	7.175493e+00	4.730319e-01	4.730318e-01	1.862752e-08	1.053951e+10	4.450088e+11	1.212658e-02	1.785894e-03
9.484139e-10	1.000000e-06	2.627694e+02	2.627694e+02	7.041767e+00	4.711933e-01	4.711933e-01	1.797124e-08	1.002809e+10	4.317404e+11	1.200702e-02	1.793182e-03
9.862313e-10	1.000000e-06	2.612293e+02	2.612293e+02	7.007102e+00	4.693026e-01	4.693026e-01	1.805747e-08	9.640130e+09	4.234655e+11	1.188680e-02	1.796516e-03
1.025557e-09	1.000000e-06	2.590246e+02	2.590246e+02	6.972921e+00	4.689452e-01	4.689452e-01	1.814437e-08	9.208050e+09	4.060291e+11	1.184552e-02	1.810428e-03
1.066450e-09	1.000000e-06	2.572955e+02	2.572955e+02	6.939196e+00	4.657104e-01	4.657104e-01	1.823334e-08	8.766991e+09	4.001943e+11	1.166222e-02	1.810022e-03
1.108974e-09	1.000000e-06	2.549351e+02	2.549351e+02	6.905009e+00	4.644246e-01	4.644246e-01	1.832144e-08	8.301838e+09	3.842360e+11	1.156425e-02	1.821737e-03
1.153194e-09	1.000000e-06	2.547401e+02	2.547401e+02	6.871215e+00	4.649077e-01	4.649077e-01	1.841166e-08	8.280918e+09	3.812806e+11	1.157933e-02	1.825028e-03
1.199177e-09	1.000000e-06	2.518070e+02	2.518070e+02	6.837664e+00	4.629323e-01	4.629322e-01	1.850153e-08	7.729060e+09	3.635293e+11	1.145194e-02	1.838441e-03
1.246993e-09	1.000000e-06	2.497617e+02	2.497617e+02	6.804030e+00	4.592840e-01	4.592839e-01	1.858971e-08	7.288097e+09	3.566217e+11	1.124802e-02	1.838889e-03
1.296716e-09	1.000000e-06	2.479645e+02	2.479645e+02	6.770953e+00	4.590416e-01	4.590416e-01	1.868127e-08	7.009643e+09	3.439027e+11	1.121605e-02	1.851239e-03
1.348422e-09	1.000000e-06	2.460250e+02	2.460250e+02	6.737808e+00	4.567142e-01	4.567142e-01	1.877144e-08	6.658161e+09	3.350671e+11	1.108025e-02	1.856373e-03
1.402189e-09	1.000000e-06	2.442869e+02	2.442869e+02	6.704822e+00	4.545947e-01	4.545946e-01	1.886076e-08	6.351155e+09	3.271381e+11	1.095073e-02	1.860905e-03
1.458101e-09	1.000000e-06	2.427887e+02	2.427887e+02	6.643535e+00	4.553092e-01	4.553092e-01	1.848221e-08	6.167224e+09	3.151793e+11	1.096576e-02	1.875331e-03
1.516242e-09	1.000000e-06	2.404847e+02	2.404847e+02	6.538763e+00	4.528870e-01	4.528870e-01	1.819010e-08	5.807375e+09	3.048111e+11	1.083013e-02	1.883225e-03
1.576701e-09	1.000000e-06	2.392291e+02	2.392291e+02	6.507010e+00	4.509112e-01	4.509112e-01	1.827886e-08	5.598385e+09	3.003361e+11	1.071727e-02	1.884851e-03
1.639571e-09	1.000000e-06	2.377944e+02	2.377944e+02	6.474965e+00	4.491193e-01	4.491193e-01	1.836711e-08	5.383115e+09	2.945948e+11	1.061982e-02	1.888688e-03
1.704948e-09	1.000000e-06	2.358314e+02	2.358314e+02	6.443532e+00	4.472342e-01	4.472341e-01	1.845692e-08	5.109553e+09	2.855670e+11	1.050670e-02	1.896415e-03
1.772931e-09	1.000000e-06	2.336751e+02	2.336751e+02	6.411894e+00	4.458566e-01	4.458566e-01	1.854575e-08	4.841243e+09	2.747773e+11	1.042283e-02	1.908019e-03
1.843626e-09	1.000000e-06	2.324888e+02	2.324888e+02	6.380540e+00	4.437888e-01	4.437888e-01	1.863532e-08	4.667909e+09	2.711694e+11	1.030869e-02	1.908861e-03
1.917139e-09	1.000000e-06	2.304109e+02	2.304109e+02	6.349549e+00	4.420515e-01	4.420515e-01	1.872567e-08	4.419772e+09	2.618398e+11	1.020882e-02	1.918535e-03
1.993584e-09	1.000000e-06	2.287688e+02	2.287688e+02	6.318399e+00	4.399135e-01	4.399135e-01	1.881718e-08	4.215915e+09	2.558912e+11	1.009251e-02	1.922961e-03
2.073077e-09	1.000000e-06	2.269856e+02	2.269856e+02	6.287719e+00	4.383412e-01	4.383412e-01	1.890894e-08	4.017612e+09	2.482598e+11	1.000156e-02	1.931141e-03
2.155740e-09	1.000000e-06	2.255025e+02	2.255025e+02	6.257017e+00	4.386098e-01	4.386098e-01	1.900180e-08	3.885357e+09	2.393532e+11	9.994600e-03	1.945033e-03
2.241698e-09	1.000000e-06	2.231971e+02	2.231971e+02	6.146594e+00	4.362697e-01	4.362697e-01	1.825845e-08	3.643971e+09	2.305683e+11	9.867861e-03	1.954638e-03
2.331085e-09	1.000000e-06	2.219745e+02	2.219745e+02	6.095265e+00	4.331632e-01	4.331632e-01	1.826328e-08	3.490682e+09	2.289035e+11	9.715958e-03	1.951409e-03
2.424035e-09	1.000000e-06	2.204517e+02	2.204517e+02	6.065686e+00	4.318977e-01	4.318977e-01	1.835353e-08	3.347351e+09	2.227392e+11	9.643282e-03	1.959149e-03
2.520692e-09	1.000000e-06	2.192056e+02	2.192056e+02	6.035943e+00	4.306907e-01	4.306907e-01	1.844132e-08	3.230416e+09	2.179872e+11	9.573953e-03	1.964779e-03
2.621203e-09	1.000000e-06	2.173874e+02	2.173874e+02	6.006678e+00	4.284876e-01	4.284876e-01	1.853078e-08	3.061874e+09	2.119806e+11	9.460330e-03	1.971078e-03
2.725722e-09	1.000000e-06	2.161534e+02	2.161534e+02	5.977253e+00	4.257540e-01	4.257540e-01	1.862339e-08	2.934665e+09	2.097803e+11	9.329103e-03	1.969685e-03
2.834409e-09	1.000000e-06	2.144383e+02	2.144383e+02	5.948272e+00	4.250807e-01	4.250807e-01	1.871243e-08	2.805288e+09	2.021252e+11	9.280191e-03	1.982298e-03
2.947429e-09	1.000000e-06	2.128558e+02	2.128558e+02	5.919029e+00	4.239261e-01	4.239261e-01	1.880153e-08	2.684502e+09	1.960708e+11	9.215674e-03	1.991611e-03
3.064956e-09	1.000000e-06	2.112033e+02	2.112033e+02	5.890310e+00	4.234707e-01	4.234706e-01	1.889396e-08	2.572878e+09	1.889307e+11	9.183466e-03	2.005038e-03
3.187169e-09	1.000000e-06	2.096273e+02	2.096273e+02	5.861590e+00	4.197514e-01	4.197514e-01	1.898614e-08	2.430497e+09	1.865238e+11	9.006315e-03	2.002370e-03
3.314255e-09	1.000000e-06	2.082268e+02	2.082268e+02	5.832791e+00	4.176316e-01	4.176316e-01	1.907898e-08	2.322773e+09	1.828269e+11	8.900506e-03	2.005657e-03
3.446409e-09	1.000000e-06	2.069426e+02	2.069426e+02	5.727652e+00	4.157640e-01	4.157640e-01	1.829412e-08	2.229111e+09	1.794309e+11	8.809946e-03	2.009079e-03
3.583833e-09	1.000000e-06	2.060965e+02	2.060965e+02	5.675559e+00	4.133267e-01	4.133267e-01	1.827242e-08	2.155365e+09	1.786708e+11	8.694788e-03	2.005501e-03
3.726736e-09	1.000000e-06	2.042689e+02	2.042689e+02	5.648098e+00	4.127442e-01	4.127442e-01	1.836226e-08	2.053197e+09	1.714058e+11	8.659865e-03	2.020593e-03
3.875337e-09	1.000000e-06	2.036826e+02	2.036826e+02	5.162035e+00	4.105293e-01	4.105293e-01	1.312632e-08	2.000775e+09	1.715843e+11	8.560917e-03	2.015535e-03
4.029863e-09	1.000000e-06	2.036233e+02	2.036233e+02	4.798496e+00	4.106571e-01	4.106571e-01	1.127635e-08	1.998995e+09	1.711650e+11	8.565758e-03	2.016749e-03
4.190552e-09	1.000000e-06	2.030664e+02	2.030664e+02	4.691126e+00	4.128198e-01	4.128198e-01	1.109568e-08	1.991749e+09	1.661239e+11	8.652370e-03	2.032930e-03
4.357647e-09	1.000000e-06	2.041366e+02	2.041366e+02	4.646099e+00	4.081290e-01	4.081290e-01	1.098807e-08	2.000141e+09	1.766337e+11	8.463454e-03	1.999294e-03
4.531406e-09	1.000000e-06	2.046509e+02	2.046509e+02	4.600064e+00	4.080499e-01	4.080499e-01	1.086965e-08	2.026110e+09	1.791004e+11	8.466139e-03	1.993882e-03
4.712093e-09	1.000000e-06	2.047907e+02	2.047907e+02	4.552805e+00	4.059597e-01	4.059597e-01	1.074138e-08	2.011788e+09	1.824601e+11	8.377663e-03	1.982315e-03
4.899985e-09	1.000000e-06	2.050108e+02	2.050108e+02	4.504381e+00	4.048337e-01	4.048337e-01	1.060215e-08	2.012792e+09	1.851039e+11	8.336931e-03	1.974694e-03
5.095368e-09	1.000000e-06	2.058919e+02	2.058919e+02	4.454759e+00	4.047538e-01	4.047538e-01	1.045287e-08	2.057445e+09	1.893971e+11	8.341097e-03	1.965856e-03
5.298543e-09	1.000000e-06	2.058142e+02	2.058142e+02	4.403963e+00	4.016683e-01	4.016683e-01	1.029244e-08	2.022342e+09	1.934268e+11	8.214269e-03	1.951606e-03
5.509819e-09	1.000000e-06	2.067156e+02	2.067156e+02	4.352098e+00	4.015209e-01	4.015209e-01	1.012298e-08	2.065817e+09	1.979480e+11	8.209506e-03	1.942383e-03
5.729520e-09	1.000000e-06	2.071271e+02	2.071271e+02	4.299140e+00	3.993569e-01	3.993569e-01	9.943356e-09	2.067843e+09	2.035689e+11	8.136252e-03	1.928077e-03
5.957981e-09	1.000000e-06	2.073570e+02	2.073570e+02	4.245112e+00	3.983848e-01	3.983848e-01	9.755753e-09	2.069921e+09	2.062718e+11	8.099378e-03	1.921251e-03
6.195552e-09	1.000000e-06	2.082242e+02	2.082242e+02	4.190159e+00	3.960689e-01	3.960689e-01	9.559595e-09	2.091325e+09	2.145695e+11	8.014134e-03	1.902127e-03
6.442595e-09	1.000000e-06	2.087913e+02	2.087913e+02	4.134241e+00	3.958526e-01	3.958526e-01	9.356561e-09	2.118688e+09	2.179715e+11	8.009336e-03	1.895925e-03
6.699490e-09	1.000000e-06	2.094122e+02	2.094122e+02	4.077626e+00	3.942560e-01	3.942560e-01	9.146465e-09	2.136121e+09	2.242510e+11	7.956234e-03	1.882679e-03
6.966628e-09	1.000000e-06	2.102193e+02	2.102193e+02	4.020190e+00	3.925396e-01	3.925396e-01	8.930628e-09	2.160526e+09	2.318153e+11	7.893829e-03	1.867286e-03
7.244418e-09	1.000000e-06	2.096003e+02	2.096003e+02	3.962188e+00	3.923621e-01	3.923621e-01	8.709842e-09	2.126517e+09	2.286830e+11	7.884986e-03	1.871954e-03
7.533284e-09	1.000000e-06	2.115556e+02	2.115556e+02	3.903910e+00	3.897420e-01	3.897420e-01	8.486526e-09	2.204384e+09	2.451326e+11	7.802890e-03	1.842267e-03
7.833669e-09	1.000000e-06	2.126724e+02	2.126724e+02	3.845241e+00	3.898878e-01	3.898878e-01	8.262059e-09	2.267568e+09	2.516877e+11	7.818001e-03	1.833279e-03
8.146032e-09	1.000000e-06	2.128886e+02	2.128886e+02	3.786312e+00	3.883708e-01	3.883708e-01	8.035832e-09	2.263545e+09	2.561865e+11	7.764589e-03	1.824291e-03
8.470850e-09	1.000000e-06	2.132030e+02	2.132030e+02	3.727858e+00	3.875478e-01	3.875478e-01	7.811892e-09	2.272239e+09	2.599129e+11	7.737108e-03	1.817741e-03
8.808620e-09	1.000000e-06	2.144479e+02	2.144479e+02	3.669349e+00	3.861276e-01	3.861276e-01	7.589695e-09	2.326063e+09	2.709986e+11	7.693144e-03	1.800566e-03
9.159858e-09	1.000000e-06	2.157587e+02	2.157587e+02	3.611653e+00	3.849292e-01	3.849292e-01	7.372210e-09	2.388682e+09	2.826532e+11	7.663169e-03	1.784073e-03
9.525102e-09	1.000000e-06	2.160588e+02	2.160588e+02	3.554493e+00	3.847851e-01	3.847851e-01	7.160408e-09	2.405132e+09	2.851329e+11	7.662491e-03	1.780928e-03
9.904909e-09	1.000000e-06	2.169533e+02	2.169533e+02	3.498527e+00	3.834952e-01	3.834952e-01	6.954754e-09	2.443344e+09	2.945676e+11	7.625090e-03	1.767640e-03
1.029986e-08	1.000000e-06	2.168053e+02	2.168053e+02	3.443577e+00	3.834741e-01	3.834741e-01	6.757179e-09	2.433828e+09	2.935009e+11	7.621351e-03	1.768749e-03
1.071056e-08	1.000000e-06	2.184403e+02	2.184403e+02	3.390028e+00	3.842670e-01	3.842670e-01	6.569210e-09	2.542279e+09	3.034293e+11	7.667451e-03	1.759140e-03
1.113764e-08	1.000000e-06	2.194571e+02	2.194571e+02	3.338190e+00	3.820169e-01	3.820169e-01	6.390340e-09	2.577596e+09	3.168122e+11	7.595535e-03	1.740736e-03
1.158175e-08	1.000000e-06	2.199275e+02	2.199275e+02	3.287762e+00	3.810447e-01	3.810447e-01	6.222124e-09	2.594852e+09	3.230226e+11	7.564953e-03	1.732592e-03
1.204356e-08	1.000000e-06	2.211117e+02	2.211117e+02	3.239282e+00	3.800079e-01	3.800079e-01	6.063484e-09	2.656508e+09	3.352340e+11	7.539520e-03	1.718624e-03
1.252379e-08	1.000000e-06	2.215757e+02	2.215757e+02	3.192633e+00	3.795340e-01	3.795340e-01	5.917000e-09	2.680442e+09	3.403713e+11	7.528130e-03	1.712886e-03
1.302317e-08	1.000000e-06	2.215961e+02	2.215961e+02	3.147794e+00	3.808112e-01	3.808112e-01	5.780790e-09	2.697936e+09	3.368861e+11	7.573778e-03	1.718493e-03
1.354246e-08	1.000000e-06	2.233664e+02	2.233664e+02	3.105003e+00	3.800046e-01	3.800046e-01	5.655139e-09	2.803986e+09	3.538603e+11	7.564463e-03	1.701261e-03
1.408246e-08	1.000000e-06	2.233647e+02	2.233647e+02	3.064128e+00	3.809957e-01	3.809957e-01	5.540373e-09	2.817644e+09	3.509828e+11	7.601595e-03	1.705711e-03
1.464398e-08	1.000000e-06	2.247719e+02	2.247719e+02	3.025198e+00	3.781971e-01	3.781971e-01	5.435003e-09	2.874975e+09	3.715720e+11	7.516492e-03	1.682582e-03
1.522790e-08	1.000000e-06	2.253233e+02	2.253233e+02	2.987835e+00	3.787385e-01	3.787385e-01	5.339646e-09	2.920068e+09	3.747104e+11	7.541434e-03	1.680867e-03
1.583511e-08	1.000000e-06	2.261322e+02	2.261322e+02	2.952673e+00	3.785496e-01	3.785496e-01	5.253517e-09	2.973212e+09	3.824828e+11	7.542322e-03	1.674019e-03
1.646652e-08	1.000000e-06	2.274694e+02	2.274694e+02	2.919045e+00	3.773320e-01	3.773320e-01	5.175830e-09	3.050001e+09	3.987324e+11	7.512363e-03	1.658826e-03
1.712311e-08	1.000000e-06	2.282438e+02	2.282438e+02	2.887003e+00	3.771708e-01	3.771708e-01	5.106741e-09	3.103400e+09	4.065811e+11	7.515091e-03	1.652491e-03
1.780589e-08	1.000000e-06	2.284819e+02	2.284819e+02	2.856739e+00	3.788814e-01	3.788814e-01	5.044839e-09	3.146860e+09	4.030519e+11	7.580707e-03	1.658256e-03
1.851589e-08	1.000000e-06	2.297111e+02	2.297111e+02	2.827975e+00	3.767815e-01	3.767815e-01	4.990522e-09	3.205791e+09	4.221699e+11	7.518246e-03	1.640241e-03
1.925420e-08	1.000000e-06	2.299166e+02	2.299166e+02	2.800521e+00	3.768497e-01	3.768497e-01	4.942818e-09	3.223172e+09	4.240747e+11	7.525289e-03	1.639072e-03
2.002195e-08	1.000000e-06	2.316890e+02	2.316890e+02	2.774594e+00	3.776874e-01	3.776874e-01	4.901321e-09	3.371735e+09	4.387236e+11	7.575614e-03	1.630148e-03
2.082031e-08	1.000000e-06	2.321448e+02	2.321448e+02	2.749870e+00	3.764560e-01	3.764560e-01	4.865643e-09	3.388057e+09	4.481050e+11	7.537849e-03	1.621643e-03
2.165050e-08	1.000000e-06	2.328446e+02	2.328446e+02	2.726323e+00	3.755579e-01	3.755579e-01	4.835938e-09	3.427708e+09	4.587958e+11	7.512154e-03	1.612912e-03
2.251381e-08	1.000000e-06	2.337855e+02	2.337855e+02	2.703817e+00	3.754282e-01	3.754282e-01	4.811108e-09	3.500817e+09	4.693914e+11	7.519215e-03	1.605866e-03
2.341153e-08	1.000000e-06	2.346859e+02	2.346859e+02	2.682490e+00	3.762604e-01	3.762604e-01	4.791074e-09	3.589202e+09	4.759436e+11	7.562310e-03	1.603251e-03
2.434505e-08	1.000000e-06	2.353260e+02	2.353260e+02	2.662101e+00	3.764877e-01	3.764877e-01	4.775510e-09	3.645252e+09	4.819187e+11	7.576513e-03	1.599856e-03
2.531579e-08	1.000000e-06	2.357854e+02	2.357854e+02	2.642698e+00	3.766493e-01	3.766493e-01	4.764071e-09	3.685377e+09	4.861792e+11	7.585571e-03	1.597424e-03
2.632524e-08	1.000000e-06	2.371130e+02	2.371130e+02	2.624085e+00	3.766989e-01	3.766989e-01	4.756737e-09	3.798398e+09	5.007592e+11	7.601766e-03	1.588689e-03
2.737495e-08	1.000000e-06	2.381256e+02	2.381256e+02	2.606295e+00	3.764928e-01	3.764928e-01	4.753240e-09	3.884136e+09	5.134653e+11	7.609488e-03	1.581068e-03
2.846651e-08	1.000000e-06	2.383033e+02	2.383033e+02	2.589458e+00	3.773483e-01	3.773483e-01	4.753125e-09	3.915749e+09	5.118029e+11	7.642859e-03	1.583479e-03
2.960159e-08	1.000000e-06	2.401267e+02	2.401267e+02	2.573095e+00	3.760692e-01	3.760692e-01	4.756559e-09	4.053872e+09	5.389287e+11	7.616563e-03	1.566128e-03
3.078193e-08	1.000000e-06	2.407200e+02	2.407200e+02	2.557508e+00	3.749795e-01	3.749795e-01	4.762662e-09	4.088337e+09	5.514538e+11	7.587126e-03	1.557741e-03
3.200935e-08	1.000000e-06	2.418571e+02	2.418571e+02	2.542450e+00	3.761109e-01	3.761109e-01	4.772321e-09	4.216556e+09	5.602451e+11	7.642848e-03	1.555096e-03
3.328570e-08	1.000000e-06	2.430087e+02	2.430087e+02	2.528003e+00	3.751991e-01	3.751991e-01	4.784252e-09	4.306167e+09	5.791379e+11	7.622070e-03	1.543974e-03
3.461294e-08	1.000000e-06	2.440721e+02	2.440721e+02	2.514185e+00	3.757282e-01	3.757282e-01	4.799258e-09	4.421487e+09	5.904721e+11	7.657186e-03	1.539415e-03
3.599311e-08	1.000000e-06	2.437395e+02	2.437395e+02	2.500807e+00	3.766496e-01	3.766496e-01	4.816380e-09	4.406581e+09	5.813187e+11	7.683578e-03	1.545296e-03
3.742832e-08	1.000000e-06	2.458586e+02	2.458586e+02	2.488008e+00	3.751037e-01	3.751037e-01	4.836218e-09	4.583248e+09	6.171869e+11	7.653097e-03	1.525688e-03
3.892075e-08	1.000000e-06	2.475052e+02	2.475052e+02	2.475484e+00	3.768854e-01	3.768853e-01	4.858223e-09	4.792201e+09	6.302150e+11	7.739353e-03	1.522737e-03
4.047269e-08	1.000000e-06	2.481471e+02	2.481471e+02	2.463571e+00	3.747444e-01	3.747444e-01	4.882522e-09	4.811355e+09	6.510159e+11	7.670305e-03	1.510170e-03
4.208651e-08	1.000000e-06	2.483908e+02	2.483908e+02	2.451942e+00	3.761919e-01	3.761919e-01	4.908683e-09	4.869064e+09	6.462470e+11	7.724301e-03	1.514516e-03
4.376468e-08	1.000000e-06	2.502698e+02	2.502698e+02	2.440752e+00	3.764601e-01	3.764601e-01	4.937420e-09	5.080264e+09	6.718800e+11	7.761322e-03	1.504217e-03
4.550977e-08	1.000000e-06	2.513902e+02	2.513902e+02	2.429884e+00	3.753418e-01	3.753418e-01	4.967630e-09	5.177019e+09	6.949364e+11	7.734452e-03	1.493065e-03
4.732445e-08	1.000000e-06	2.527292e+02	2.527292e+02	2.419384e+00	3.755129e-01	3.755129e-01	5.000149e-09	5.332331e+09	7.141553e+11	7.757663e-03	1.485831e-03
4.921148e-08	1.000000e-06	2.540101e+02	2.540101e+02	2.409102e+00	3.765370e-01	3.765370e-01	5.034091e-09	5.507472e+09	7.276360e+11	7.812476e-03	1.482370e-03
5.117376e-08	1.000000e-06	2.546802e+02	2.546802e+02	2.399098e+00	3.762428e-01	3.762428e-01	5.069819e-09	5.577935e+09	7.398305e+11	7.808884e-03	1.477315e-03
5.321428e-08	1.000000e-06	2.564896e+02	2.564896e+02	2.389467e+00	3.753420e-01	3.753420e-01	5.107515e-09	5.772480e+09	7.748664e+11	7.800187e-03	1.463381e-03
5.533617e-08	1.000000e-06	2.574716e+02	2.574716e+02	2.380043e+00	3.746429e-01	3.746429e-01	5.146627e-09	5.875652e+09	7.961016e+11	7.789346e-03	1.455085e-03
5.754266e-08	1.000000e-06	2.587228e+02	2.587228e+02	2.370775e+00	3.754394e-01	3.754394e-01	5.187544e-09	6.054459e+09	8.116635e+11	7.834173e-03	1.451126e-03
5.983714e-08	1.000000e-06	2.603099e+02	2.603099e+02	2.361900e+00	3.751808e-01	3.751808e-01	5.229741e-09	6.250861e+09	8.408858e+11	7.844724e-03	1.441285e-03
6.222311e-08	1.000000e-06	2.622818e+02	2.622818e+02	2.353104e+00	3.749605e-01	3.749605e-01	5.273374e-09	6.503041e+09	8.773822e+11	7.858994e-03	1.429609e-03
6.470421e-08	1.000000e-06	2.629428e+02	2.629428e+02	2.344622e+00	3.744789e-01	3.744789e-01	5.318701e-09	6.583411e+09	8.939516e+11	7.856623e-03	1.424184e-03
6.728425e-08	1.000000e-06	2.646599e+02	2.646599e+02	2.336298e+00	3.749733e-01	3.749733e-01	5.365612e-09	6.836166e+09	9.221697e+11	7.897017e-03	1.416812e-03
6.996717e-08	1.000000e-06	2.662930e+02	2.662930e+02	2.328023e+00	3.769668e-01	3.769667e-01	5.413582e-09	7.131501e+09	9.368406e+11	7.988655e-03	1.415609e-03
7.275707e-08	1.000000e-06	2.685024e+02	2.685024e+02	2.320009e+00	3.752138e-01	3.752138e-01	5.463027e-09	7.399698e+09	9.949932e+11	7.953610e-03	1.397432e-03
7.565821e-08	1.000000e-06	2.684703e+02	2.684703e+02	2.312090e+00	3.753725e-01	3.753725e-01	5.513622e-09	7.403657e+09	9.934227e+11	7.962623e-03	1.398190e-03
7.867504e-08	1.000000e-06	2.706791e+02	2.706791e+02	2.304480e+00	3.753297e-01	3.753297e-01	5.565815e-09	7.740116e+09	1.039161e+12	7.990336e-03	1.386622e-03
8.181215e-08	1.000000e-06	2.719165e+02	2.719165e+02	2.296760e+00	3.754046e-01	3.754046e-01	5.619117e-09	7.940473e+09	1.064996e+12	8.012353e-03	1.380588e-03
8.507436e-08	1.000000e-06	2.736267e+02	2.736267e+02	2.289308e+00	3.762000e-01	3.762000e-01	5.673598e-09	8.244375e+09	1.094117e+12	8.062262e-03	1.374866e-03
8.846665e-08	1.000000e-06	2.756443e+02	2.756443e+02	2.282004e+00	3.754712e-01	3.754712e-01	5.729467e-09	8.551587e+09	1.145944e+12	8.061076e-03	1.362159e-03
9.199420e-08	1.000000e-06	2.772582e+02	2.772582e+02	2.274777e+00	3.750540e-01	3.750540e-01	5.786410e-09	8.817053e+09	1.188103e+12	8.072217e-03	1.352725e-03
9.566241e-08	1.000000e-06	2.792217e+02	2.792217e+02	2.267692e+00	3.763667e-01	3.763667e-01	5.844875e-09	9.218152e+09	1.220641e+12	8.146839e-03	1.347913e-03
9.947689e-08	1.000000e-06	2.810024e+02	2.810024e+02	2.260617e+00	3.754125e-01	3.754125e-01	5.904197e-09	9.499784e+09	1.274001e+12	8.133082e-03	1.335976e-03
1.034435e-07	1.000000e-06	2.832325e+02	2.832325e+02	2.253651e+00	3.757456e-01	3.757456e-01	5.964720e-09	9.938124e+09	1.326890e+12	8.178617e-03	1.326633e-03
1.075682e-07	1.000000e-06	2.847555e+02	2.847555e+02	2.246789e+00	3.750679e-01	3.750678e-01	6.026364e-09	1.020998e+10	1.375548e+12	8.180041e-03	1.317157e-03
1.118574e-07	1.000000e-06	2.866299e+02	2.866299e+02	2.240057e+00	3.751279e-01	3.751279e-01	6.088750e-09	1.058521e+10	1.424960e+12	8.206975e-03	1.308753e-03
1.163177e-07	1.000000e-06	2.884656e+02	2.884656e+02	2.233473e+00	3.754060e-01	3.754060e-01	6.153048e-09	1.097781e+10	1.472345e+12	8.243974e-03	1.301389e-03
1.209558e-07	1.000000e-06	2.908117e+02	2.908117e+02	2.226804e+00	3.760252e-01	3.760252e-01	6.218113e-09	1.151503e+10	1.531723e+12	8.304180e-03	1.293019e-03
1.257788e-07	1.000000e-06	2.930329e+02	2.930329e+02	2.220294e+00	3.753425e-01	3.753425e-01	6.283786e-09	1.197014e+10	1.606795e+12	8.310144e-03	1.280889e-03
1.307942e-07	1.000000e-06	2.954597e+02	2.954597e+02	2.213844e+00	3.761555e-01	3.761555e-01	6.350849e-09	1.256255e+10	1.668171e+12	8.369083e-03	1.273120e-03
1.360095e-07	1.000000e-06	2.973209e+02	2.973209e+02	2.207454e+00	3.755606e-01	3.755606e-01	6.418796e-09	1.297891e+10	1.737153e+12	8.379190e-03	1.263149e-03
1.414328e-07	1.000000e-06	2.995044e+02	2.995044e+02	2.200980e+00	3.760793e-01	3.760793e-01	6.487842e-09	1.354967e+10	1.801075e+12	8.433427e-03	1.255672e-03
1.470723e-07	1.000000e-06	3.017959e+02	3.017959e+02	2.194720e+00	3.766221e-01	3.766221e-01	6.557844e-09	1.416570e+10	1.869429e+12	8.487164e-03	1.247936e-03
1.529367e-07	1.000000e-06	3.045578e+02	3.045578e+02	2.188388e+00	3.762589e-01	3.762589e-01	6.628844e-09	1.486986e+10	1.971846e+12	8.512348e-03	1.235427e-03
1.590350e-07	1.000000e-06	3.069856e+02	3.069856e+02	2.182294e+00	3.782504e-01	3.782504e-01	6.700779e-09	1.566644e+10	2.023360e+12	8.619291e-03	1.232144e-03
1.653764e-07	1.000000e-06	3.099189e+02	3.099189e+02	2.176086e+00	3.762513e-01	3.762513e-01	6.773755e-09	1.638203e+10	2.172589e+12	8.594462e-03	1.214032e-03
1.719707e-07	1.000000e-06	3.122970e+02	3.122970e+02	2.170025e+00	3.766227e-01	3.766227e-01	6.848489e-09	1.712291e+10	2.259670e+12	8.646296e-03	1.205976e-03
1.788279e-07	1.000000e-06	3.149117e+02	3.149117e+02	2.163859e+00	3.767144e-01	3.767144e-01	6.923043e-09	1.793794e+10	2.364348e+12	8.687996e-03	1.196254e-03
1.859586e-07	1.000000e-06	3.169789e+02	3.169789e+02	2.157867e+00	3.780249e-01	3.780249e-01	6.999469e-09	1.870915e+10	2.423551e+12	8.769878e-03	1.192587e-03
1.933736e-07	1.000000e-06	3.202175e+02	3.202175e+02	2.151847e+00	3.773110e-01	3.773110e-01	7.076577e-09	1.973537e+10	2.580761e+12	8.792478e-03	1.178296e-03
2.010842e-07	1.000000e-06	3.236168e+02	3.236168e+02	2.145803e+00	3.767058e-01	3.767058e-01	7.154279e-09	2.087434e+10	2.751700e+12	8.821622e-03	1.164049e-03
2.091023e-07	1.000000e-06	3.263220e+02	3.263220e+02	2.139851e+00	3.773432e-01	3.773432e-01	7.233209e-09	2.193298e+10	2.866914e+12	8.891129e-03	1.156352e-03
2.174402e-07	1.000000e-06	3.294629e+02	3.294629e+02	2.133924e+00	3.778421e-01	3.778421e-01	7.313253e-09	2.318886e+10	3.011119e+12	8.960622e-03	1.146843e-03
2.261104e-07	1.000000e-06	3.330288e+02	3.330288e+02	2.127991e+00	3.782493e-01	3.782493e-01	7.393804e-09	2.465489e+10	3.184287e+12	9.027865e-03	1.135785e-03
2.351265e-07	1.000000e-06	3.364017e+02	3.364017e+02	2.122081e+00	3.778390e-01	3.778390e-01	7.475622e-09	2.606423e+10	3.384628e+12	9.074974e-03	1.123178e-03
2.445020e-07	1.000000e-06	3.385787e+02	3.385787e+02	2.116280e+00	3.775123e-01	3.775123e-01	7.558130e-09	2.697248e+10	3.517753e+12	9.093138e-03	1.114991e-03
2.542513e-07	1.000000e-06	3.429843e+02	3.429843e+02	2.110475e+00	3.791278e-01	3.791278e-01	7.641836e-09	2.920351e+10	3.728268e+12	9.229006e-03	1.105379e-03
2.643895e-07	1.000000e-06	3.473667e+02	3.473667e+02	2.104632e+00	3.780172e-01	3.780172e-01	7.727205e-09	3.120063e+10	4.042084e+12	9.253669e-03	1.088237e-03
2.749318e-07	1.000000e-06	3.507684e+02	3.507684e+02	2.098844e+00	3.782510e-01	3.782510e-01	7.812031e-09	3.298592e+10	4.260183e+12	9.317886e-03	1.078350e-03
2.858946e-07	1.000000e-06	3.544705e+02	3.544705e+02	2.093002e+00	3.784791e-01	3.784791e-01	7.898747e-09	3.506163e+10	4.514632e+12	9.397731e-03	1.067731e-03
2.972944e-07	1.000000e-06	3.588525e+02	3.588525e+02	2.087330e+00	3.787472e-01	3.787472e-01	7.986503e-09	3.755904e+10	4.819113e+12	9.467296e-03	1.055440e-03
3.091488e-07	1.000000e-06	3.653643e+02	3.653643e+02	2.081518e+00	3.806931e-01	3.806931e-01	8.074293e-09	4.192686e+10	5.243454e+12	9.659471e-03	1.041955e-03
3.214760e-07	1.000000e-06	3.680382e+02	3.680382e+02	2.075819e+00	3.797981e-01	3.797981e-01	8.164290e-09	4.353000e+10	5.508390e+12	9.669753e-03	1.031953e-03
3.342946e-07	1.000000e-06	3.709839e+02	3.709839e+02	2.070098e+00	3.797583e-01	3.797583e-01	8.254626e-09	4.553943e+10	5.765692e+12	9.720835e-03	1.023652e-03
3.476244e-07	1.000000e-06	3.758708e+02	3.758708e+02	2.064460e+00	3.799449e-01	3.799449e-01	8.346198e-09	4.907166e+10	6.197659e+12	9.811362e-03	1.010839e-03
3.614857e-07	1.000000e-06	3.802123e+02	3.802123e+02	2.058754e+00	3.804233e-01	3.804233e-01	8.438204e-09	5.240940e+10	6.577693e+12	9.893942e-03	1.000555e-03
3.758997e-07	1.000000e-06	3.847497e+02	3.847497e+02	2.053122e+00	3.807773e-01	3.807773e-01	8.531884e-09	5.619673e+10	7.020302e+12	9.997949e-03	9.896754e-04
3.908885e-07	1.000000e-06	3.897819e+02	3.897819e+02	2.047436e+00	3.811826e-01	3.811826e-01	8.626438e-09	6.059870e+10	7.530048e+12	1.010290e-02	9.779383e-04
4.064749e-07	1.000000e-06	3.973128e+02	3.973128e+02	2.041886e+00	3.815045e-01	3.815045e-01	8.721666e-09	6.757782e+10	8.361921e+12	1.023841e-02	9.602118e-04
4.226829e-07	1.000000e-06	4.004674e+02	4.004674e+02	2.036289e+00	3.815981e-01	3.815980e-01	8.818740e-09	7.080754e+10	8.750820e+12	1.031181e-02	9.528817e-04
4.395371e-07	1.000000e-06	4.060328e+02	4.060328e+02	2.030649e+00	3.821632e-01	3.821632e-01	8.916518e-09	7.674872e+10	9.415141e+12	1.043174e-02	9.412126e-04
4.570634e-07	1.000000e-06	4.111640e+02	4.111640e+02	2.025111e+00	3.822640e-01	3.822640e-01	9.015056e-09	8.256893e+10	1.011579e+13	1.053981e-02	9.297117e-04
4.752885e-07	1.000000e-06	4.168475e+02	4.168475e+02	2.019574e+00	3.826925e-01	3.826925e-01	9.115152e-09	8.931740e+10	1.088143e+13	1.064490e-02	9.180637e-04
4.942403e-07	1.000000e-06	4.234491e+02	4.234491e+02	2.014012e+00	3.828544e-01	3.828544e-01	9.216527e-09	9.786476e+10	1.189757e+13	1.078230e-02	9.041331e-04
5.139478e-07	1.000000e-06	4.291550e+02	4.291550e+02	2.008495e+00	3.835687e-01	3.835687e-01	9.318875e-09	1.058471e+11	1.274861e+13	1.090685e-02	8.937767e-04
5.344412e-07	1.000000e-06	4.354085e+02	4.354085e+02	2.003070e+00	3.835006e-01	3.835006e-01	9.421899e-09	1.148622e+11	1.384673e+13	1.100992e-02	8.807834e-04
5.557517e-07	1.000000e-06	4.434848e+02	4.434848e+02	1.997560e+00	3.861130e-01	3.861130e-01	9.527012e-09	1.291808e+11	1.505310e+13	1.129524e-02	8.706341e-04
5.779119e-07	1.000000e-06	4.489767e+02	4.489767e+02	1.992107e+00	3.843395e-01	3.843395e-01	9.632605e-09	1.378138e+11	1.643303e+13	1.133091e-02	8.560343e-04
6.009558e-07	1.000000e-06	4.563848e+02	4.563848e+02	1.986666e+00	3.847110e-01	3.847110e-01	9.739568e-09	1.511943e+11	1.794165e+13	1.145436e-02	8.429531e-04
6.249185e-07	1.000000e-06	4.638366e+02	4.638366e+02	1.981299e+00	3.856917e-01	3.856917e-01	9.848563e-09	1.665588e+11	1.951490e+13	1.163681e-02	8.315249e-04
6.498368e-07	1.000000e-06	4.729629e+02	4.729629e+02	1.975949e+00	3.861480e-01	3.861480e-01	9.958966e-09	1.872984e+11	2.181549e+13	1.187108e-02	8.164447e-04
6.757486e-07	1.000000e-06	4.797992e+02	4.797992e+02	1.970667e+00	3.866037e-01	3.866037e-01	1.006953e-08	2.034908e+11	2.356215e+13	1.200435e-02	8.057614e-04
7.026937e-07	1.000000e-06	4.901392e+02	4.901392e+02	1.965269e+00	3.875857e-01	3.875857e-01	1.018265e-08	2.323760e+11	2.656762e+13	1.232211e-02	7.907665e-04
7.307131e-07	1.000000e-06	4.964767e+02	4.964767e+02	1.959958e+00	3.873150e-01	3.873150e-01	1.029707e-08	2.490936e+11	2.857860e+13	1.238681e-02	7.801273e-04
7.598499e-07	1.000000e-06	5.039604e+02	5.039604e+02	1.954764e+00	3.882847e-01	3.882847e-01	1.041241e-08	2.732491e+11	3.096047e+13	1.260864e-02	7.704667e-04
7.901484e-07	1.000000e-06	5.156665e+02	5.156665e+02	1.949509e+00	3.887993e-01	3.887992e-01	1.053112e-08	3.122977e+11	3.515133e+13	1.284741e-02	7.539743e-04
8.216551e-07	1.000000e-06	5.246714e+02	5.246714e+02	1.944255e+00	3.888127e-01	3.888127e-01	1.065021e-08	3.446597e+11	3.878717e+13	1.300304e-02	7.410596e-04
8.544181e-07	1.000000e-06	5.332338e+02	5.332338e+02	1.939094e+00	3.894579e-01	3.894579e-01	1.077051e-08	3.816624e+11	4.259678e+13	1.327952e-02	7.303699e-04
8.884875e-07	1.000000e-06	5.463374e+02	5.463374e+02	1.934016e+00	3.901166e-01	3.901166e-01	1.089332e-08	4.385671e+11	4.853597e+13	1.351520e-02	7.140580e-04
9.239153e-07	1.000000e-06	5.576369e+02	5.576369e+02	1.928879e+00	3.910249e-01	3.910249e-01	1.101782e-08	4.996702e+11	5.465898e+13	1.390007e-02	7.012177e-04
9.607559e-07	1.000000e-06	5.700737e+02	5.700737e+02	1.923870e+00	3.913967e-01	3.913967e-01	1.114433e-08	5.621373e+11	6.120069e+13	1.400486e-02	6.865722e-04
9.990654e-07	1.000000e-06	5.815234e+02	5.815234e+02	1.918803e+00	3.922234e-01	3.922234e-01	1.127241e-08	6.354552e+11	6.845696e+13	1.433310e-02	6.744756e-04
1.038903e-06	1.000000e-06	5.953622e+02	5.953622e+02	1.913873e+00	3.929016e-01	3.929016e-01	1.140359e-08	7.359197e+11	7.859798e+13	1.475759e-02	6.599371e-04
1.080328e-06	1.000000e-06	6.075075e+02	6.075075e+02	1.908938e+00	3.933594e-01	3.933594e-01	1.153597e-08	8.344814e+11	8.860721e+13	1.512689e-02	6.474972e-04
1.123406e-06	1.000000e-06	6.225708e+02	6.225708e+02	1.904026e+00	3.938161e-01	3.938161e-01	1.167124e-08	9.616674e+11	1.015214e+14	1.542312e-02	6.325644e-04
1.168201e-06	1.000000e-06	6.388819e+02	6.388819e+02	1.899201e+00	3.946363e-01	3.946363e-01	1.180752e-08	1.119484e+12	1.169588e+14	1.577635e-02	6.176983e-04
1.214782e-06	1.000000e-06	6.539690e+02	6.539690e+02	1.894358e+00	3.971080e-01	3.971080e-01	1.194765e-08	1.280330e+12	1.296518e+14	1.605563e-02	6.072276e-04
1.263221e-06	1.000000e-06	6.716132e+02	6.716132e+02	1.889641e+00	3.959088e-01	3.959088e-01	1.208826e-08	1.521919e+12	1.564646e+14	1.670654e-02	5.894892e-04
1.313591e-06	1.000000e-06	6.897909e+02	6.897909e+02	1.884926e+00	3.965978e-01	3.965977e-01	1.223384e-08	1.761188e+12	1.794959e+14	1.691647e-02	5.749536e-04
1.365969e-06	1.000000e-06	7.076110e+02	7.076110e+02	1.880311e+00	3.970503e-01	3.970503e-01	1.238086e-08	2.086326e+12	2.114242e+14	1.764008e-02	5.611137e-04
1.420436e-06	1.000000e-06	7.294551e+02	7.294551e+02	1.875743e+00	3.978061e-01	3.978061e-01	1.253053e-08	2.514984e+12	2.524514e+14	1.826559e-02	5.453470e-04
1.477076e-06	1.000000e-06	7.547383e+02	7.547383e+02	1.871217e+00	3.990506e-01	3.990505e-01	1.268388e-08	3.108969e+12	3.072393e+14	1.904258e-02	5.287271e-04
1.535973e-06	1.000000e-06	7.744033e+02	7.744033e+02	1.866716e+00	3.990533e-01	3.990533e-01	1.283897e-08	3.436208e+12	3.395664e+14	1.850695e-02	5.153043e-04
1.597219e-06	1.000000e-06	8.011777e+02	8.011777e+02	1.862310e+00	4.023122e-01	4.023122e-01	1.299805e-08	4.389085e+12	4.164453e+14	1.994440e-02	5.021510e-04
1.660907e-06	1.000000e-06	8.194987e+02	8.194987e+02	1.857944e+00	3.986162e-01	3.986162e-01	1.315945e-08	4.943950e+12	4.912465e+14	2.006430e-02	4.864146e-04
1.727135e-06	1.000000e-06	8.564394e+02	8.564394e+02	1.853626e+00	3.990240e-01	3.990240e-01	1.332492e-08	7.162828e+12	7.080913e+14	2.331807e-02	4.659104e-04
1.796003e-06	1.000000e-06	8.884646e+02	8.884646e+02	1.849458e+00	3.988506e-01	3.988506e-01	1.349266e-08	8.877483e+12	8.795055e+14	2.405362e-02	4.489212e-04
1.867618e-06	1.000000e-06	9.130874e+02	9.130874e+02	1.845248e+00	3.982055e-01	3.982055e-01	1.366511e-08	1.106972e+13	1.105606e+15	2.616172e-02	4.361089e-04
1.942088e-06	1.000000e-06	9.524691e+02	9.524691e+02	1.841245e+00	3.957428e-01	3.957428e-01	1.384067e-08	1.205924e+13	1.242381e+15	2.307580e-02	4.154915e-04
2.019527e-06	1.000000e-06	9.908746e+02	9.908746e+02	1.837151e+00	3.934920e-01	3.934920e-01	1.402032e-08	1.536791e+13	1.629053e+15	2.413307e-02	3.971159e-04
2.100055e-06	1.000000e-06	1.040145e+03	1.040145e+03	1.833255e+00	3.903242e-01	3.903242e-01	1.420343e-08	2.333093e+13	2.575162e+15	2.874442e-02	3.752594e-04
2.183793e-06	1.000000e-06	1.083160e+03	1.083160e+03	1.829336e+00	3.862222e-01	3.862222e-01	1.439174e-08	4.761508e+13	5.540620e+15	4.790400e-02	3.565697e-04
2.270870e-06	1.000000e-06	1.138905e+03	1.138905e+03	1.825571e+00	3.807266e-01	3.807266e-01	1.458240e-08	2.451757e+13	3.064865e+15	1.919249e-02	3.342918e-04
2.361420e-06	1.000000e-06	1.212584e+03	1.212584e+03	1.821796e+00	3.719735e-01	3.719735e-01	1.477898e-08	5.498910e+13	7.721768e+15	3.146362e-02	3.067610e-04
2.455580e-06	1.000000e-06	1.270111e+03	1.270111e+03	1.818151e+00	3.632149e-01	3.632149e-01	1.497942e-08	1.257207e+14	1.988789e+16	5.705448e-02	2.859710e-04
2.553495e-06	1.000000e-06	1.365762e+03	1.365762e+03	1.814553e+00	3.480215e-01	3.480215e-01	1.518419e-08	1.050022e+14	2.056686e+16	3.314476e-02	2.548186e-04
2.655314e-06	1.000000e-06	1.440052e+03	1.440052e+03	1.810972e+00	3.335510e-01	3.335510e-01	1.539486e-08	2.966271e+13	7.184551e+15	7.184754e-03	2.316243e-04
2.761193e-06	1.000000e-06	1.549527e+03	1.549527e+03	1.807610e+00	3.104528e-01	3.104528e-01	1.561018e-08	-2.342920e+13	-8.124175e+15	-3.934166e-03	2.003533e-04
2.871294e-06	1.000000e-06	1.695460e+03	1.695460e+03	1.804197e+00	2.750866e-01	2.750866e-01	1.582861e-08	2.669301e+13	1.694533e+16	2.857923e-03	1.622489e-04
2.985785e-06	1.000000e-06	1.813871e+03	1.813871e+03	1.800999e+00	2.374701e-01	2.374700e-01	1.605541e-08	-3.126138e+13	-4.139652e+16	-2.388179e-03	1.309189e-04
3.104841e-06	1.000000e-06	1.908756e+03	1.908756e+03	1.797745e+00	1.780888e-01	1.780888e-01	1.628448e-08	1.485461e+12	8.292364e+15	8.794279e-05	9.330096e-05
3.228644e-06	1.000000e-06	1.612418e+03	1.612418e+03	1.794695e+00	1.034969e-01	1.034969e-01	1.652224e-08	7.514133e+11	6.327651e+16	1.034146e-04	6.418738e-05
3.357385e-06	1.000000e-06	7.255922e+02	7.255922e+02	1.791607e+00	6.605464e-02	6.605462e-02	1.676421e-08	-1.410450e+10	-1.121608e+16	-1.051928e-04	9.103548e-05
3.491258e-06	1.000000e-06	3.344644e+02	3.344644e+02	1.788704e+00	5.908417e-02	5.908415e-02	1.701239e-08	9.954774e+09	1.382534e+16	3.567576e-03	1.766531e-04
3.630470e-06	1.000000e-06	1.996521e+02	1.996521e+02	1.785900e+00	5.727456e-02	5.727454e-02	1.726809e-08	1.402337e+08	2.275327e+14	6.630932e-04	2.868718e-04
3.775233e-06	1.000000e-06	1.326289e+02	1.326289e+02	1.783041e+00	5.650924e-02	5.650922e-02	1.752778e-08	1.163457e+07	2.019077e+13	4.252562e-04	4.260703e-04
3.925768e-06	1.000000e-06	1.060350e+02	1.060350e+02	1.780377e+00	5.648132e-02	5.648131e-02	1.779545e-08	3.028704e+06	5.269053e+12	3.389233e-04	5.326667e-04
4.082305e-06	1.000000e-06	8.228944e+01	8.228944e+01	1.777807e+00	5.643832e-02	5.643831e-02	1.806970e-08	6.763296e+05	1.181103e+12	2.688618e-04	6.858514e-04
4.245085e-06	1.000000e-06	6.976847e+01	6.976847e+01	1.775256e+00	5.664714e-02	5.664712e-02	1.834916e-08	2.605586e+05	4.466994e+11	2.364290e-04	8.119304e-04
4.414355e-06	1.000000e-06	5.859919e+01	5.859919e+01	1.772846e+00	5.687825e-02	5.687823e-02	1.863890e-08	9.665771e+04	1.623699e+11	2.098311e-04	9.706320e-04
4.590374e-06	1.000000e-06	4.958409e+01	4.958409e+01	1.770432e+00	5.714507e-02	5.714505e-02	1.893363e-08	3.809613e+04	6.251540e+10	1.906604e-04	1.152488e-03
4.773413e-06	1.000000e-06	4.423595e+01	4.423595e+01	1.768147e+00	5.754363e-02	5.754361e-02	1.923701e-08	2.055109e+04	3.257231e+10	1.819909e-04	1.300834e-03
4.963750e-06	1.000000e-06	3.898121e+01	3.898121e+01	1.765989e+00	5.794272e-02	5.794270e-02	1.954779e-08	1.049191e+04	1.606423e+10	1.748514e-04	1.486427e-03
5.161676e-06	1.000000e-06	3.513032e+01	3.513032e+01	1.763918e+00	5.839329e-02	5.839327e-02	1.986736e-08	6.131615e+03	9.031504e+09	1.718919e-04	1.662191e-03
5.367495e-06	1.000000e-06	3.238460e+01	3.238460e+01	1.761910e+00	5.891135e-02	5.891133e-02	2.019452e-08	4.107259e+03	5.788382e+09	1.729621e-04	1.819116e-03
5.581520e-06	1.000000e-06	2.938818e+01	2.938818e+01	1.759971e+00	5.942022e-02	5.942020e-02	2.053130e-08	2.567943e+03	3.466684e+09	1.757168e-04	2.021909e-03
5.804080e-06	1.000000e-06	2.723635e+01	2.723635e+01	1.758143e+00	5.998390e-02	5.998388e-02	2.087513e-08	1.814862e+03	2.337061e+09	1.816310e-04	2.202347e-03
6.035514e-06	1.000000e-06	2.501653e+01	2.501653e+01	1.756379e+00	6.054721e-02	6.054719e-02	2.122925e-08	1.244536e+03	1.529456e+09	1.905298e-04	2.420288e-03
6.276176e-06	1.000000e-06	2.349346e+01	2.349346e+01	1.754687e+00	6.117088e-02	6.117086e-02	2.159345e-08	9.718665e+02	1.134705e+09	2.036868e-04	2.603741e-03
6.526435e-06	1.000000e-06	2.194980e+01	2.194980e+01	1.753063e+00	6.180269e-02	6.180267e-02	2.196610e-08	7.483841e+02	8.300182e+08	2.203248e-04	2.815639e-03
6.786672e-06	1.000000e-06	2.077896e+01	2.077896e+01	1.751598e+00	6.248077e-02	6.248075e-02	2.234813e-08	6.179743e+02	6.489907e+08	2.392999e-04	3.006925e-03
7.057287e-06	1.000000e-06	1.938622e+01	1.938622e+01	1.750219e+00	6.315777e-02	6.315775e-02	2.273978e-08	4.893462e+02	4.869477e+08	2.680661e-04	3.257869e-03
7.338692e-06	1.000000e-06	1.831666e+01	1.831666e+01	1.748831e+00	6.387266e-02	6.387264e-02	2.314296e-08	4.132718e+02	3.887414e+08	3.006740e-04	3.487135e-03
7.631317e-06	1.000000e-06	1.732175e+01	1.732175e+01	1.747540e+00	6.461289e-02	6.461287e-02	2.355607e-08	3.538173e+02	3.141834e+08	3.403384e-04	3.730158e-03
7.935611e-06	1.000000e-06	1.648940e+01	1.648940e+01	1.746370e+00	6.538405e-02	6.538402e-02	2.397997e-08	3.137062e+02	2.625211e+08	3.860027e-04	3.965217e-03
8.252039e-06	1.000000e-06	1.573054e+01	1.573054e+01	1.745294e+00	6.618493e-02	6.618490e-02	2.441683e-08	2.824974e+02	2.224431e+08	4.399335e-04	4.207415e-03
8.581084e-06	1.000000e-06	1.493124e+01	1.493124e+01	1.744322e+00	6.700991e-02	6.700989e-02	2.486274e-08	2.496781e+02	1.847928e+08	5.046520e-04	4.487900e-03
8.923249e-06	1.000000e-06	1.417151e+01	1.417151e+01	1.743410e+00	6.785643e-02	6.785641e-02	2.532228e-08	2.229111e+02	1.549446e+08	5.849816e-04	4.788229e-03
9.279058e-06	1.000000e-06	1.370466e+01	1.370466e+01	1.742513e+00	6.874678e-02	6.874675e-02	2.579227e-08	2.159815e+02	1.406549e+08	6.701407e-04	5.016306e-03
9.649055e-06	1.000000e-06	1.307443e+01	1.307443e+01	1.741834e+00	6.966285e-02	6.966282e-02	2.627742e-08	1.957601e+02	1.193213e+08	7.686026e-04	5.328175e-03
1.003380e-05	1.000000e-06	1.262077e+01	1.262077e+01	1.741044e+00	7.059908e-02	7.059905e-02	2.677296e-08	1.896865e+02	1.081537e+08	8.885834e-04	5.593880e-03
1.043390e-05	1.000000e-06	1.209029e+01	1.209029e+01	1.740421e+00	7.157245e-02	7.157242e-02	2.728206e-08	1.744913e+02	9.290610e+07	1.013167e-03	5.919828e-03
1.084994e-05	1.000000e-06	1.165788e+01	1.165788e+01	1.739906e+00	7.257963e-02	7.257960e-02	2.780629e-08	1.674642e+02	8.314735e+07	1.166584e-03	6.225801e-03
1.128258e-05	1.000000e-06	1.123574e+01	1.123574e+01	1.739435e+00	7.361335e-02	7.361332e-02	2.834250e-08	1.585642e+02	7.335376e+07	1.328278e-03	6.551716e-03
1.173246e-05	1.000000e-06	1.083366e+01	1.083366e+01	1.739029e+00	7.468382e-02	7.468379e-02	2.889292e-08	1.512242e+02	6.508616e+07	1.519978e-03	6.893686e-03
1.220029e-05	1.000000e-06	1.055810e+01	1.055810e+01	1.738720e+00	7.578826e-02	7.578823e-02	2.945835e-08	1.489143e+02	5.955616e+07	1.702544e-03	7.178209e-03
1.268677e-05	1.000000e-06	1.016344e+01	1.016344e+01	1.738434e+00	7.692365e-02	7.692362e-02	3.003967e-08	1.411072e+02	5.239017e+07	1.951807e-03	7.568663e-03
1.319264e-05	1.000000e-06	9.871474e+00	9.871474e+00	1.738270e+00	7.809429e-02	7.809426e-02	3.063559e-08	1.376039e+02	4.737338e+07	2.201973e-03	7.911107e-03
1.371869e-05	1.000000e-06	9.601009e+00	9.601009e+00	1.738154e+00	7.930725e-02	7.930722e-02	3.124697e-08	1.343124e+02	4.281063e+07	2.469579e-03	8.260304e-03
1.426571e-05	1.000000e-06	9.346630e+00	9.346630e+00	1.738199e+00	8.055372e-02	8.055369e-02	3.187578e-08	1.318019e+02	3.885917e+07	2.771645e-03	8.618478e-03
1.483455e-05	1.000000e-06	9.028656e+00	9.028656e+00	1.738268e+00	8.184286e-02	8.184283e-02	3.253702e-08	1.254245e+02	3.415690e+07	3.135871e-03	9.064789e-03
1.542607e-05	1.000000e-06	8.820434e+00	8.820434e+00	1.739863e+00	8.326754e-02	8.326751e-02	3.334718e-08	1.247456e+02	3.116353e+07	3.504829e-03	9.440300e-03
1.604117e-05	1.000000e-06	8.545165e+00	8.545165e+00	1.743300e+00	8.484667e-02	8.484664e-02	3.433420e-08	1.205245e+02	2.740950e+07	3.967932e-03	9.929203e-03
1.668081e-05	1.000000e-06	8.317240e+00	8.317240e+00	1.747573e+00	8.656523e-02	8.656520e-02	3.542167e-08	1.192601e+02	2.453452e+07	4.494590e-03	1.040793e-02
1.734594e-05	1.000000e-06	8.086569e+00	8.086569e+00	1.754067e+00	8.849165e-02	8.849161e-02	3.665902e-08	1.176651e+02	2.168384e+07	5.104079e-03	1.094304e-02
1.803760e-05	1.000000e-06	7.835852e+00	7.835852e+00	1.759853e+00	9.046477e-02	9.046473e-02	3.785648e-08	1.140435e+02	1.882232e+07	5.790691e-03	1.154498e-02
1.875684e-05	1.000000e-06	7.630218e+00	7.630218e+00	1.765007e+00	9.249167e-02	9.249163e-02	3.904252e-08	1.148857e+02	1.697278e+07	6.663043e-03	1.212176e-02
1.950476e-05	1.000000e-06	7.432588e+00	7.432588e+00	1.773147e+00	9.479382e-02	9.479378e-02	4.034833e-08	1.115962e+02	1.457972e+07	7.379725e-03	1.275381e-02
2.028250e-05	1.000000e-06	7.253434e+00	7.253434e+00	1.777010e+00	9.692700e-02	9.692696e-02	4.152132e-08	1.108197e+02	1.295368e+07	8.279230e-03	1.336291e-02
2.109125e-05	1.000000e-06	7.098855e+00	7.098855e+00	1.783641e+00	9.933031e-02	9.933027e-02	4.279746e-08	1.105455e+02	1.143226e+07	9.197946e-03	1.399244e-02
2.193225e-05	1.000000e-06	6.913178e+00	6.913178e+00	1.789796e+00	1.018031e-01	1.018030e-01	4.408135e-08	1.081592e+02	9.891426e+06	1.027462e-02	1.472594e-02
2.280678e-05	1.000000e-06	6.771716e+00	6.771716e+00	1.796538e+00	1.044096e-01	1.044095e-01	4.540261e-08	1.081873e+02	8.719154e+06	1.139656e-02	1.541848e-02
2.371619e-05	1.000000e-06	6.652305e+00	6.652305e+00	1.801000e+00	1.069702e-01	1.069702e-01	4.667313e-08	1.087793e+02	7.766609e+06	1.252497e-02	1.608018e-02
2.466186e-05	1.000000e-06	6.511249e+00	6.511249e+00	1.806229e+00	1.096681e-01	1.096680e-01	4.801482e-08	1.078559e+02	6.798968e+06	1.382336e-02	1.684286e-02
2.564524e-05	1.000000e-06	6.382890e+00	6.382890e+00	1.812814e+00	1.126064e-01	1.126064e-01	4.937541e-08	1.076911e+02	5.947904e+06	1.524699e-02	1.764192e-02
2.666782e-05	1.000000e-06	6.279236e+00	6.279236e+00	1.815058e+00	1.152799e-01	1.152799e-01	5.070808e-08	1.078244e+02	5.296006e+06	1.656816e-02	1.835891e-02
2.773119e-05	1.000000e-06	6.174419e+00	6.174419e+00	1.821102e+00	1.183888e-01	1.183888e-01	5.212085e-08	1.080638e+02	4.646513e+06	1.806305e-02	1.917408e-02
2.883695e-05	1.000000e-06	6.075810e+00	6.075810e+00	1.825982e+00	1.215117e-01	1.215116e-01	5.355219e-08	1.084392e+02	4.093509e+06	1.964521e-02	1.999926e-02
2.998680e-05	1.000000e-06	5.976822e+00	5.976822e+00	1.828067e+00	1.244653e-01	1.244652e-01	5.500302e-08	1.076407e+02	3.603589e+06	2.116977e-02	2.082466e-02
3.118251e-05	1.000000e-06	5.896490e+00	5.896490e+00	1.832613e+00	1.279887e-01	1.279886e-01	5.650223e-08	1.093018e+02	3.182504e+06	2.300120e-02	2.170591e-02
3.242589e-05	1.000000e-06	5.807873e+00	5.807873e+00	1.837552e+00	1.314246e-01	1.314245e-01	5.803842e-08	1.092984e+02	2.787605e+06	2.480958e-02	2.262869e-02
3.371886e-05	1.000000e-06	5.746630e+00	5.746630e+00	1.841273e+00	1.350817e-01	1.350816e-01	5.961979e-08	1.119637e+02	2.489399e+06	2.679800e-02	2.350625e-02
3.506337e-05	1.000000e-06	5.672379e+00	5.672379e+00	1.845531e+00	1.391756e-01	1.391756e-01	6.123677e-08	1.141695e+02	2.186423e+06	2.916186e-02	2.453567e-02
3.646150e-05	1.000000e-06	5.610294e+00	5.610294e+00	1.849776e+00	1.431063e-01	1.431062e-01	6.290135e-08	1.150041e+02	1.916106e+06	3.103678e-02	2.550781e-02
3.791538e-05	1.000000e-06	5.538965e+00	5.538965e+00	1.854007e+00	1.472503e-01	1.472503e-01	6.460230e-08	1.157928e+02	1.672631e+06	3.331424e-02	2.658445e-02
3.942724e-05	1.000000e-06	5.479522e+00	5.479522e+00	1.858224e+00	1.512309e-01	1.512309e-01	6.635507e-08	1.166601e+02	1.474752e+06	3.542422e-02	2.759929e-02
4.099937e-05	1.000000e-06	5.437018e+00	5.437018e+00	1.862425e+00	1.556730e-01	1.556729e-01	6.815360e-08	1.200111e+02	1.312669e+06	3.788865e-02	2.863206e-02
4.263420e-05	1.000000e-06	5.380238e+00	5.380238e+00	1.866558e+00	1.600531e-01	1.600530e-01	6.999297e-08	1.206401e+02	1.148607e+06	4.013983e-02	2.974833e-02
4.433421e-05	1.000000e-06	5.334913e+00	5.334913e+00	1.870771e+00	1.644709e-01	1.644709e-01	7.188084e-08	1.222851e+02	1.016080e+06	4.244515e-02	3.082917e-02
4.610201e-05	1.000000e-06	5.296591e+00	5.296591e+00	1.874892e+00	1.690274e-01	1.690274e-01	7.380837e-08	1.242895e+02	9.008414e+05	4.472430e-02	3.191250e-02
4.794030e-05	1.000000e-06	5.241312e+00	5.241312e+00	1.878982e+00	1.737248e-01	1.737247e-01	7.578349e-08	1.253268e+02	7.920179e+05	4.752642e-02	3.314529e-02
4.985189e-05	1.000000e-06	5.206384e+00	5.206384e+00	1.883102e+00	1.784863e-01	1.784862e-01	7.780375e-08	1.262443e+02	6.969266e+05	4.950190e-02	3.428220e-02
5.183970e-05	1.000000e-06	5.169347e+00	5.169347e+00	1.887121e+00	1.831347e-01	1.831346e-01	7.987616e-08	1.272128e+02	6.175572e+05	5.169441e-02	3.542705e-02
5.390677e-05	1.000000e-06	5.129497e+00	5.129497e+00	1.891067e+00	1.883736e-01	1.883735e-01	8.199009e-08	1.285127e+02	5.418084e+05	5.428297e-02	3.672361e-02
5.605627e-05	1.000000e-06	5.093496e+00	5.093496e+00	1.895044e+00	1.936231e-01	1.936230e-01	8.415220e-08	1.296955e+02	4.765833e+05	5.674617e-02	3.801380e-02
5.829148e-05	1.000000e-06	5.067825e+00	5.067825e+00	1.898901e+00	1.988767e-01	1.988766e-01	8.636358e-08	1.320057e+02	4.242997e+05	5.923466e-02	3.924302e-02
6.061582e-05	1.000000e-06	5.043016e+00	5.043016e+00	1.902722e+00	2.046190e-01	2.046189e-01	8.862084e-08	1.347354e+02	3.756229e+05	6.196138e-02	4.057472e-02
6.303284e-05	1.000000e-06	5.018021e+00	5.018021e+00	1.906411e+00	2.101490e-01	2.101489e-01	9.092505e-08	1.358731e+02	3.315103e+05	6.405635e-02	4.187885e-02
6.554623e-05	1.000000e-06	4.985095e+00	4.985095e+00	1.910125e+00	2.160366e-01	2.160366e-01	9.329032e-08	1.367409e+02	2.905771e+05	6.662273e-02	4.333651e-02
6.815985e-05	1.000000e-06	4.965237e+00	4.965237e+00	1.913776e+00	2.218576e-01	2.218575e-01	9.569689e-08	1.385999e+02	2.578645e+05	6.888970e-02	4.468217e-02
7.087768e-05	1.000000e-06	4.951357e+00	4.951357e+00	1.917319e+00	2.279497e-01	2.279496e-01	9.815711e-08	1.413381e+02	2.296488e+05	7.124090e-02	4.603782e-02
7.370388e-05	1.000000e-06	4.933920e+00	4.933920e+00	1.920850e+00	2.341627e-01	2.341626e-01	1.006704e-07	1.433623e+02	2.036323e+05	7.354717e-02	4.745977e-02
7.664278e-05	1.000000e-06	4.901890e+00	4.901890e+00	1.924312e+00	2.403810e-01	2.403809e-01	1.032421e-07	1.428546e+02	1.779891e+05	7.571256e-02	4.903844e-02
7.969886e-05	1.000000e-06	4.894914e+00	4.894914e+00	1.927699e+00	2.471353e-01	2.471352e-01	1.058623e-07	1.464319e+02	1.588406e+05	7.816308e-02	5.048819e-02
8.287680e-05	1.000000e-06	4.869185e+00	4.869185e+00	1.931077e+00	2.537126e-01	2.537125e-01	1.085397e-07	1.469072e+02	1.397439e+05	8.051055e-02	5.210576e-02
8.618146e-05	1.000000e-06	4.857791e+00	4.857791e+00	1.934301e+00	2.605762e-01	2.605761e-01	1.112697e-07	1.486484e+02	1.237332e+05	8.242468e-02	5.364088e-02
8.961789e-05	1.000000e-06	4.839898e+00	4.839898e+00	1.937505e+00	2.675909e-01	2.675908e-01	1.140680e-07	1.497875e+02	1.091739e+05	8.460296e-02	5.528854e-02
9.319135e-05	1.000000e-06	4.820964e+00	4.820964e+00	1.940641e+00	2.745900e-01	2.745899e-01	1.169143e-07	1.500868e+02	9.614325e+04	8.644991e-02	5.695750e-02
9.690730e-05	1.000000e-06	4.807381e+00	4.807381e+00	1.943666e+00	2.818889e-01	2.818888e-01	1.198245e-07	1.513144e+02	8.501392e+04	8.839524e-02	5.863670e-02
1.007714e-04	1.000000e-06	4.802113e+00	4.802113e+00	1.946624e+00	2.895286e-01	2.895285e-01	1.227893e-07	1.539751e+02	7.568214e+04	9.044401e-02	6.029191e-02
1.047896e-04	1.000000e-06	4.791473e+00	4.791473e+00	1.949648e+00	2.971449e-01	2.971448e-01	1.257959e-07	1.551685e+02	6.698259e+04	9.216154e-02	6.201537e-02
1.089680e-04	1.000000e-06	4.782434e+00	4.782434e+00	1.952418e+00	3.050124e-01	3.050123e-01	1.288833e-07	1.567706e+02	5.938505e+04	9.399631e-02	6.377765e-02
1.133131e-04	1.000000e-06	4.775783e+00	4.775783e+00	1.955231e+00	3.128945e-01	3.128944e-01	1.320223e-07	1.581653e+02	5.273775e+04	9.549472e-02	6.551689e-02
1.178314e-04	1.000000e-06	4.758886e+00	4.758886e+00	1.957892e+00	3.209925e-01	3.209923e-01	1.352053e-07	1.578138e+02	4.630956e+04	9.698617e-02	6.745118e-02
1.225298e-04	1.000000e-06	4.759892e+00	4.759892e+00	1.960539e+00	3.295256e-01	3.295255e-01	1.384641e-07	1.610170e+02	4.144056e+04	9.885019e-02	6.922965e-02
1.274156e-04	1.000000e-06	4.750936e+00	4.750936e+00	1.962989e+00	3.379337e-01	3.379336e-01	1.417776e-07	1.614388e+02	3.663113e+04	1.000468e-01	7.112991e-02
1.324962e-04	1.000000e-06	4.747445e+00	4.747445e+00	1.965463e+00	3.464186e-01	3.464185e-01	1.451436e-07	1.626107e+02	3.259441e+04	1.011442e-01	7.296949e-02
1.377794e-04	1.000000e-06	4.738266e+00	4.738266e+00	1.967795e+00	3.552609e-01	3.552608e-01	1.485774e-07	1.633127e+02	2.885909e+04	1.025685e-01	7.497699e-02
1.432733e-04	1.000000e-06	4.728277e+00	4.728277e+00	1.970054e+00	3.639882e-01	3.639881e-01	1.520638e-07	1.627926e+02	2.547992e+04	1.033264e-01	7.698115e-02
1.489862e-04	1.000000e-06	4.733368e+00	4.733368e+00	1.972162e+00	3.734765e-01	3.734764e-01	1.555993e-07	1.657096e+02	2.280506e+04	1.046135e-01	7.890292e-02
1.549270e-04	1.000000e-06	4.724182e+00	4.724182e+00	1.974132e+00	3.827250e-01	3.827248e-01	1.592026e-07	1.655436e+02	2.015944e+04	1.055287e-01	8.101402e-02
1.611046e-04	1.000000e-06	4.718433e+00	4.718433e+00	1.976065e+00	3.920408e-01	3.920407e-01	1.628563e-07	1.658501e+02	1.790850e+04	1.063697e-01	8.308708e-02
1.675285e-04	1.000000e-06	4.719935e+00	4.719935e+00	1.977950e+00	4.018758e-01	4.018756e-01	1.665713e-07	1.675286e+02	1.598196e+04	1.072755e-01	8.514435e-02
1.742086e-04	1.000000e-06	4.708887e+00	4.708887e+00	1.979687e+00	4.114260e-01	4.114258e-01	1.703476e-07	1.659261e+02	1.407525e+04	1.075015e-01	8.737224e-02
1.811551e-04	1.000000e-06	4.704738e+00	4.704738e+00	1.981234e+00	4.215107e-01	4.215105e-01	1.741643e-07	1.662810e+02	1.249683e+04	1.082073e-01	8.959280e-02
1.883785e-04	1.000000e-06	4.704854e+00	4.704854e+00	1.982803e+00	4.314210e-01	4.314208e-01	1.780523e-07	1.667612e+02	1.115806e+04	1.085064e-01	9.169699e-02
1.958900e-04	1.000000e-06	4.705965e+00	4.705965e+00	1.984200e+00	4.419400e-01	4.419398e-01	1.820004e-07	1.677169e+02	9.948564e+03	1.089995e-01	9.391060e-02
2.037010e-04	1.000000e-06	4.698454e+00	4.698454e+00	1.985416e+00	4.521854e-01	4.521852e-01	1.859845e-07	1.664779e+02	8.805903e+03	1.090618e-01	9.624131e-02
2.118234e-04	1.000000e-06	4.701048e+00	4.701048e+00	1.986594e+00	4.627477e-01	4.627475e-01	1.900386e-07	1.674052e+02	7.889471e+03	1.093672e-01	9.843500e-02
2.202698e-04	1.000000e-06	4.697402e+00	4.697402e+00	1.987696e+00	4.735978e-01	4.735976e-01	1.941419e-07	1.667383e+02	6.998213e+03	1.093549e-01	1.008212e-01
2.290529e-04	1.000000e-06	4.696730e+00	4.696730e+00	1.988638e+00	4.842996e-01	4.842994e-01	1.983091e-07	1.662648e+02	6.240648e+03	1.091224e-01	1.031142e-01
2.381862e-04	1.000000e-06	4.693982e+00	4.693982e+00	1.989478e+00	4.952451e-01	4.952449e-01	2.025076e-07	1.657147e+02	5.562372e+03	1.090800e-01	1.055064e-01
2.476838e-04	1.000000e-06	4.694467e+00	4.694467e+00	1.990197e+00	5.066803e-01	5.066801e-01	2.067741e-07	1.656261e+02	4.959737e+03	1.089653e-01	1.079314e-01
2.575600e-04	1.000000e-06	4.692715e+00	4.692715e+00	1.990702e+00	5.177421e-01	5.177419e-01	2.110874e-07	1.646470e+02	4.425744e+03	1.085236e-01	1.103289e-01
2.678300e-04	1.000000e-06	4.691982e+00	4.691982e+00	1.991102e+00	5.291082e-01	5.291080e-01	2.154438e-07	1.638540e+02	3.951252e+03	1.080853e-01	1.127686e-01
2.785096e-04	1.000000e-06	4.690984e+00	4.690984e+00	1.991488e+00	5.404689e-01	5.404687e-01	2.198535e-07	1.626718e+02	3.527432e+03	1.074197e-01	1.152144e-01
2.896150e-04	1.000000e-06	4.692097e+00	4.692097e+00	1.991729e+00	5.527696e-01	5.527693e-01	2.243115e-07	1.627065e+02	3.152713e+03	1.073152e-01	1.178086e-01
3.011632e-04	1.000000e-06	4.693880e+00	4.693880e+00	1.991769e+00	5.643405e-01	5.643402e-01	2.287960e-07	1.619272e+02	2.828876e+03	1.065985e-01	1.202290e-01
3.131719e-04	1.000000e-06	4.692360e+00	4.692360e+00	1.991766e+00	5.759122e-01	5.759120e-01	2.333376e-07	1.602660e+02	2.529646e+03	1.056759e-01	1.227340e-01
3.256594e-04	1.000000e-06	4.697067e+00	4.697067e+00	1.991525e+00	5.883311e-01	5.883309e-01	2.379113e-07	1.603283e+02	2.274580e+03	1.051884e-01	1.252550e-01
3.386449e-04	1.000000e-06	4.691695e+00	4.691695e+00	1.991135e+00	6.001770e-01	6.001768e-01	2.425268e-07	1.579343e+02	2.028055e+03	1.042123e-01	1.279233e-01
3.521482e-04	1.000000e-06	4.694743e+00	4.694743e+00	1.990705e+00	6.127037e-01	6.127035e-01	2.471870e-07	1.571141e+02	1.819544e+03	1.033350e-01	1.305085e-01
3.661898e-04	1.000000e-06	4.692043e+00	4.692043e+00	1.990071e+00	6.248958e-01	6.248955e-01	2.518754e-07	1.551528e+02	1.628252e+03	1.023389e-01	1.331820e-01
3.807914e-04	1.000000e-06	4.689740e+00	4.689740e+00	1.989262e+00	6.370063e-01	6.370060e-01	2.565944e-07	1.528809e+02	1.457587e+03	1.010883e-01	1.358298e-01
3.959753e-04	1.000000e-06	4.693520e+00	4.693520e+00	1.988360e+00	6.496586e-01	6.496584e-01	2.613544e-07	1.520892e+02	1.314233e+03	1.001604e-01	1.384161e-01
4.117645e-04	1.000000e-06	4.688145e+00	4.688145e+00	1.987230e+00	6.618204e-01	6.618201e-01	2.661320e-07	1.491081e+02	1.174358e+03	9.876144e-02	1.411689e-01
4.281834e-04	1.000000e-06	4.690119e+00	4.690119e+00	1.986092e+00	6.747017e-01	6.747015e-01	2.709522e-07	1.479663e+02	1.058287e+03	9.779907e-02	1.438560e-01
4.452569e-04	1.000000e-06	4.685510e+00	4.685510e+00	1.984799e+00	6.870296e-01	6.870294e-01	2.757989e-07	1.450408e+02	9.475732e+02	9.633791e-02	1.466286e-01
4.630113e-04	1.000000e-06	4.681686e+00	4.681686e+00	1.983325e+00	6.996958e-01	6.996955e-01	2.806696e-07	1.422980e+02	8.485013e+02	9.490268e-02	1.494538e-01
4.814735e-04	1.000000e-06	4.685089e+00	4.685089e+00	1.981675e+00	7.125431e-01	7.125429e-01	2.855526e-07	1.410482e+02	7.679127e+02	9.372802e-02	1.520874e-01
5.006720e-04	1.000000e-06	4.682222e+00	4.682222e+00	1.979923e+00	7.253305e-01	7.253302e-01	2.904538e-07	1.384059e+02	6.894058e+02	9.225412e-02	1.549116e-01
5.206360e-04	1.000000e-06	4.680034e+00	4.680034e+00	1.978041e+00	7.377879e-01	7.377877e-01	2.953895e-07	1.358618e+02	6.214977e+02	9.077022e-02	1.576458e-01
5.413960e-04	1.000000e-06	4.677137e+00	4.677137e+00	1.975972e+00	7.505957e-01	7.505954e-01	3.003064e-07	1.333437e+02	5.596828e+02	8.936419e-02	1.604819e-01
5.629838e-04	1.000000e-06	4.679722e+00	4.679722e+00	1.973724e+00	7.638711e-01	7.638708e-01	3.052775e-07	1.318980e+02	5.071516e+02	8.815139e-02	1.632300e-01
5.854325e-04	1.000000e-06	4.675740e+00	4.675740e+00	1.971357e+00	7.763058e-01	7.763055e-01	3.102101e-07	1.288361e+02	4.569552e+02	8.647237e-02	1.660284e-01
6.087762e-04	1.000000e-06	4.675116e+00	4.675116e+00	1.968916e+00	7.894508e-01	7.894505e-01	3.151570e-07	1.264552e+02	4.123929e+02	8.493096e-02	1.688623e-01
6.330508e-04	1.000000e-06	4.670243e+00	4.670243e+00	1.966098e+00	8.020759e-01	8.020756e-01	3.200967e-07	1.234521e+02	3.718955e+02	8.334745e-02	1.717418e-01
6.582933e-04	1.000000e-06	4.668276e+00	4.668276e+00	1.963290e+00	8.147364e-01	8.147361e-01	3.250497e-07	1.208026e+02	3.365042e+02	8.173062e-02	1.745262e-01
6.845423e-04	1.000000e-06	4.664661e+00	4.664661e+00	1.960285e+00	8.278229e-01	8.278225e-01	3.299824e-07	1.181883e+02	3.040098e+02	8.027228e-02	1.774669e-01
7.118380e-04	1.000000e-06	4.661854e+00	4.661854e+00	1.957203e+00	8.403473e-01	8.403469e-01	3.348984e-07	1.154625e+02	2.755162e+02	7.865727e-02	1.802603e-01
7.402221e-04	1.000000e-06	4.661183e+00	4.661183e+00	1.953796e+00	8.534224e-01	8.534221e-01	3.397999e-07	1.132397e+02	2.501374e+02	7.719856e-02	1.830914e-01
7.697380e-04	1.000000e-06	4.659531e+00	4.659531e+00	1.950303e+00	8.659804e-01	8.659800e-01	3.446927e-07	1.108096e+02	2.275291e+02	7.567588e-02	1.858514e-01
8.004309e-04	1.000000e-06	4.648714e+00	4.648714e+00	1.946588e+00	8.780045e-01	8.780041e-01	3.495768e-07	1.067297e+02	2.045511e+02	7.374157e-02	1.888704e-01
8.323475e-04	1.000000e-06	4.644711e+00	4.644711e+00	1.942789e+00	8.905310e-01	8.905307e-01	3.544770e-07	1.040233e+02	1.857313e+02	7.218189e-02	1.917301e-01
8.655369e-04	1.000000e-06	4.643939e+00	4.643939e+00	1.938829e+00	9.030815e-01	9.030811e-01	3.593085e-07	1.019073e+02	1.696566e+02	7.077241e-02	1.944645e-01
9.000496e-04	1.000000e-06	4.639128e+00	4.639128e+00	1.934778e+00	9.154362e-01	9.154358e-01	3.641341e-07	9.918530e+01	1.542790e+02	6.923995e-02	1.973294e-01
9.359385e-04	1.000000e-06	4.634910e+00	4.634910e+00	1.930586e+00	9.276896e-01	9.276893e-01	3.689248e-07	9.633802e+01	1.402117e+02	6.755886e-02	2.001527e-01
9.732585e-04	1.000000e-06	4.629754e+00	4.629754e+00	1.926175e+00	9.395985e-01	9.395981e-01	3.736792e-07	9.345811e+01	1.276161e+02	6.590506e-02	2.029478e-01
1.012067e-03	1.000000e-06	4.623958e+00	4.623958e+00	1.921682e+00	9.515787e-01	9.515784e-01	3.783893e-07	9.074264e+01	1.163022e+02	6.439223e-02	2.057931e-01
1.052422e-03	1.000000e-06	4.618524e+00	4.618524e+00	1.916957e+00	9.634139e-01	9.634135e-01	3.830658e-07	8.805504e+01	1.060937e+02	6.285348e-02	2.085978e-01
1.094387e-03	1.000000e-06	4.614061e+00	4.614061e+00	1.912048e+00	9.752417e-01	9.752413e-01	3.876865e-07	8.545631e+01	9.686855e+01	6.129413e-02	2.113630e-01
1.138025e-03	1.000000e-06	4.604692e+00	4.604692e+00	1.907124e+00	9.867317e-01	9.867313e-01	3.922563e-07	8.240972e+01	8.810146e+01	5.971268e-02	2.142883e-01
1.183403e-03	1.000000e-06	4.599541e+00	4.599541e+00	1.902013e+00	9.982635e-01	9.982631e-01	3.967789e-07	7.990829e+01	8.060572e+01	5.822512e-02	2.170354e-01
1.230590e-03	1.000000e-06	4.590532e+00	4.590532e+00	1.896508e+00	1.009235e+00	1.009234e+00	4.012216e-07	7.698758e+01	7.352918e+01	5.664960e-02	2.198514e-01
1.279659e-03	1.000000e-06	4.584652e+00	4.584652e+00	1.891043e+00	1.020454e+00	1.020454e+00	4.056396e-07	7.460470e+01	6.742151e+01	5.524915e-02	2.225805e-01
1.330685e-03	1.000000e-06	4.578766e+00	4.578766e+00	1.885456e+00	1.031395e+00	1.031395e+00	4.099736e-07	7.219102e+01	6.185248e+01	5.380616e-02	2.252562e-01
1.383745e-03	1.000000e-06	4.573014e+00	4.573014e+00	1.879736e+00	1.042242e+00	1.042242e+00	4.142304e-07	6.991090e+01	5.684618e+01	5.243527e-02	2.279115e-01
1.438921e-03	1.000000e-06	4.564055e+00	4.564055e+00	1.873844e+00	1.052683e+00	1.052683e+00	4.184552e-07	6.731735e+01	5.207614e+01	5.098752e-02	2.306464e-01
1.496297e-03	1.000000e-06	4.556623e+00	4.556623e+00	1.867724e+00	1.063196e+00	1.063196e+00	4.226080e-07	6.505160e+01	4.788408e+01	4.967453e-02	2.333298e-01
1.555961e-03	1.000000e-06	4.548859e+00	4.548859e+00	1.861493e+00	1.073351e+00	1.073351e+00	4.267006e-07	6.273163e+01	4.403295e+01	4.831315e-02	2.359605e-01
1.618004e-03	1.000000e-06	4.540652e+00	4.540652e+00	1.855289e+00	1.083331e+00	1.083331e+00	4.306931e-07	6.050013e+01	4.054622e+01	4.701717e-02	2.385849e-01
1.682521e-03	1.000000e-06	4.534475e+00	4.534475e+00	1.848771e+00	1.093192e+00	1.093192e+00	4.346172e-07	5.848365e+01	3.745864e+01	4.576050e-02	2.410846e-01
1.749610e-03	1.000000e-06	4.524100e+00	4.524100e+00	1.842164e+00	1.102682e+00	1.102682e+00	4.384322e-07	5.619495e+01	3.447035e+01	4.447618e-02	2.437351e-01
1.819375e-03	1.000000e-06	4.515847e+00	4.515847e+00	1.835349e+00	1.111941e+00	1.111940e+00	4.421873e-07	5.413571e+01	3.184750e+01	4.323934e-02	2.462309e-01
1.891921e-03	1.000000e-06	4.503533e+00	4.503533e+00	1.828527e+00	1.120964e+00	1.120964e+00	4.458547e-07	5.179107e+01	2.926148e+01	4.193527e-02	2.489077e-01
1.967361e-03	1.000000e-06	4.494767e+00	4.494767e+00	1.821439e+00	1.129811e+00	1.129810e+00	4.494219e-07	4.988646e+01	2.709908e+01	4.078853e-02	2.513613e-01
2.045808e-03	1.000000e-06	4.486409e+00	4.486409e+00	1.814396e+00	1.138570e+00	1.138570e+00	4.529098e-07	4.807576e+01	2.512623e+01	3.967554e-02	2.537820e-01
2.127383e-03	1.000000e-06	4.475453e+00	4.475453e+00	1.807086e+00	1.146851e+00	1.146851e+00	4.562722e-07	4.609694e+01	2.323465e+01	3.851043e-02	2.562537e-01
2.212211e-03	1.000000e-06	4.466011e+00	4.466011e+00	1.799745e+00	1.155123e+00	1.155123e+00	4.595376e-07	4.434689e+01	2.156363e+01	3.744171e-02	2.586476e-01
2.300422e-03	1.000000e-06	4.453782e+00	4.453782e+00	1.792161e+00	1.162869e+00	1.162868e+00	4.627564e-07	4.240278e+01	1.994071e+01	3.629452e-02	2.610970e-01
2.392150e-03	1.000000e-06	4.444409e+00	4.444409e+00	1.784549e+00	1.170601e+00	1.170601e+00	4.658249e-07	4.079234e+01	1.855810e+01	3.528580e-02	2.633874e-01
2.487535e-03	1.000000e-06	4.434955e+00	4.434955e+00	1.776730e+00	1.178001e+00	1.178001e+00	4.688319e-07	3.921598e+01	1.728759e+01	3.428532e-02	2.656174e-01
2.586724e-03	1.000000e-06	4.420923e+00	4.420923e+00	1.768867e+00	1.185062e+00	1.185062e+00	4.717069e-07	3.742479e+01	1.601229e+01	3.324190e-02	2.680577e-01
2.689868e-03	1.000000e-06	4.410246e+00	4.410246e+00	1.760990e+00	1.192084e+00	1.192084e+00	4.745004e-07	3.593135e+01	1.492584e+01	3.230357e-02	2.702988e-01
2.797125e-03	1.000000e-06	4.397963e+00	4.397963e+00	1.752863e+00	1.198667e+00	1.198667e+00	4.771952e-07	3.436794e+01	1.388866e+01	3.133189e-02	2.725505e-01
2.908659e-03	1.000000e-06	4.386545e+00	4.386545e+00	1.744606e+00	1.204993e+00	1.204993e+00	4.797630e-07	3.293171e+01	1.296257e+01	3.041535e-02	2.747022e-01
3.024640e-03	1.000000e-06	4.376308e+00	4.376308e+00	1.736343e+00	1.211177e+00	1.211176e+00	4.822326e-07	3.163591e+01	1.213788e+01	2.956191e-02	2.767577e-01
3.145245e-03	1.000000e-06	4.362808e+00	4.362808e+00	1.728041e+00	1.217131e+00	1.217131e+00	4.846218e-07	3.021836e+01	1.131316e+01	2.867686e-02	2.789789e-01
3.270660e-03	1.000000e-06	4.350395e+00	4.350395e+00	1.719445e+00	1.222858e+00	1.222857e+00	4.867513e-07	2.892813e+01	1.057891e+01	2.784635e-02	2.810912e-01
3.401075e-03	1.000000e-06	4.338906e+00	4.338906e+00	1.710674e+00	1.228062e+00	1.228062e+00	4.886413e-07	2.772869e+01	9.927208e+00	2.704703e-02	2.830351e-01
3.536691e-03	1.000000e-06	4.325323e+00	4.325323e+00	1.701588e+00	1.233085e+00	1.233085e+00	4.900669e-07	2.651107e+01	9.299537e+00	2.626793e-02	2.850852e-01
3.677714e-03	1.000000e-06	4.313226e+00	4.313226e+00	1.690568e+00	1.237291e+00	1.237290e+00	4.888010e-07	2.543089e+01	8.770056e+00	2.555299e-02	2.868598e-01
3.824361e-03	1.000000e-06	4.300484e+00	4.300484e+00	1.677740e+00	1.240723e+00	1.240723e+00	4.850486e-07	2.439640e+01	8.297576e+00	2.487885e-02	2.885078e-01
3.976855e-03	1.000000e-06	4.289697e+00	4.289697e+00	1.663261e+00	1.243335e+00	1.243334e+00	4.796664e-07	2.356606e+01	7.931339e+00	2.433578e-02	2.898421e-01
4.135430e-03	1.000000e-06	4.276475e+00	4.276475e+00	1.648803e+00	1.245256e+00	1.245255e+00	4.738042e-07	2.267092e+01	7.571406e+00	2.377555e-02	2.911874e-01
4.300327e-03	1.000000e-06	4.263609e+00	4.263609e+00	1.632618e+00	1.246262e+00	1.246262e+00	4.666590e-07	2.184872e+01	7.267399e+00	2.326111e-02	2.923022e-01
4.471800e-03	1.000000e-06	4.250606e+00	4.250606e+00	1.616761e+00	1.246701e+00	1.246701e+00	4.594999e-07	2.108608e+01	7.001389e+00	2.279464e-02	2.932996e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_03_1.0e_pos_03_1.0e_pos_00.csv <==
4.673108e-20	1.000000e+00	9.774977e+03	9.774977e+03	1.105274e+03	1.150903e-02	1.112018e-02	3.888499e-04	1.729884e+06	8.566893e+15	2.907565e-14	1.177397e-06
4.859445e-20	1.000000e+00	9.705855e+03	9.705855e+03	1.103971e+03	1.166891e-02	1.127393e-02	3.949726e-04	2.038210e+06	9.421021e+15	3.549532e-14	1.202254e-06
5.053213e-20	1.000000e+00	9.658755e+03	9.658755e+03	1.102614e+03	1.181681e-02	1.141546e-02	4.013513e-04	8.958091e+06	3.887884e+16	1.598457e-13	1.223430e-06
5.254706e-20	1.000000e+00	9.600981e+03	9.600981e+03	1.101297e+03	1.200794e-02	1.159986e-02	4.080779e-04	-1.295199e+08	-5.187923e+17	-2.381495e-12	1.250700e-06
5.464235e-20	1.000000e+00	9.531711e+03	9.531711e+03	1.099979e+03	1.212923e-02	1.171421e-02	4.150286e-04	4.970675e+06	1.893427e+16	9.476595e-14	1.272514e-06
5.682117e-20	1.000000e+00	9.469482e+03	9.469482e+03	1.098779e+03	1.228441e-02	1.186216e-02	4.222580e-04	1.808095e+06	6.463222e+15	3.561898e-14	1.297264e-06
5.908688e-20	1.000000e+00	9.418494e+03	9.418494e+03	1.097984e+03	1.244679e-02	1.201694e-02	4.298574e-04	-2.201264e+06	-7.368596e+15	-4.455086e-14	1.321527e-06
6.144294e-20	1.000000e+00	9.349999e+03	9.349999e+03	1.097087e+03	1.255949e-02	1.212162e-02	4.378708e-04	3.015087e+06	9.648043e+15	6.328973e-14	1.343261e-06
6.389293e-20	1.000000e+00	9.299341e+03	9.299341e+03	1.095633e+03	1.273781e-02	1.229214e-02	4.456628e-04	-3.126424e+06	-9.323406e+15	-6.743389e-14	1.369754e-06
6.644063e-20	1.000000e+00	9.238067e+03	9.238067e+03	1.094882e+03	1.287167e-02	1.241774e-02	4.539270e-04	4.474857e+06	1.266498e+16	9.976194e-14	1.393329e-06
6.908990e-20	1.000000e+00	9.179762e+03	9.179762e+03	1.094244e+03	1.308229e-02	1.261984e-02	4.624497e-04	2.577762e+06	6.727043e+15	5.931668e-14	1.425123e-06
7.184482e-20	1.000000e+00	9.123413e+03	9.123413e+03	1.093753e+03	1.318213e-02	1.271097e-02	4.711617e-04	7.251410e+06	1.821772e+16	1.720787e-13	1.444869e-06
7.470959e-20	1.000000e+00	9.066774e+03	9.066774e+03	1.093325e+03	1.337063e-02	1.289059e-02	4.800433e-04	-6.504040e+06	-1.522032e+16	-1.592248e-13	1.474684e-06
7.768859e-20	1.000000e+00	9.013392e+03	9.013392e+03	1.092905e+03	1.350048e-02	1.301140e-02	4.890772e-04	2.873650e+06	6.407501e+15	7.245761e-14	1.497824e-06
8.078637e-20	1.000000e+00	8.971856e+03	8.971856e+03	1.092501e+03	1.365683e-02	1.315852e-02	4.983133e-04	1.486451e+07	3.128966e+16	3.835575e-13	1.522186e-06
8.400768e-20	1.000000e+00	8.913800e+03	8.913800e+03	1.092074e+03	1.388413e-02	1.337644e-02	5.076930e-04	5.252046e+06	1.017971e+16	1.399927e-13	1.557599e-06
8.735743e-20	1.000000e+00	8.861991e+03	8.861991e+03	1.091608e+03	1.402244e-02	1.350522e-02	5.172148e-04	-5.530916e+06	-1.020186e+16	-1.517861e-13	1.582312e-06
9.084075e-20	1.000000e+00	8.815637e+03	8.815637e+03	1.091223e+03	1.418950e-02	1.366254e-02	5.269625e-04	4.018909e+06	6.986701e+15	1.132220e-13	1.609583e-06
9.446297e-20	1.000000e+00	8.766450e+03	8.766450e+03	1.090813e+03	1.437275e-02	1.383586e-02	5.368915e-04	-2.457297e+07	-4.006440e+16	-7.119181e-13	1.639517e-06
9.822962e-20	1.000000e+00	8.696909e+03	8.696909e+03	1.090397e+03	1.451970e-02	1.397275e-02	5.469478e-04	-9.634068e+06	-1.492870e+16	-2.904532e-13	1.669524e-06
1.021465e-19	1.000000e+00	8.666219e+03	8.666219e+03	1.089974e+03	1.473741e-02	1.418016e-02	5.572512e-04	2.063766e+07	2.968622e+16	6.332910e-13	1.700558e-06
1.062195e-19	1.000000e+00	8.604492e+03	8.604492e+03	1.089556e+03	1.486276e-02	1.429503e-02	5.677255e-04	5.696596e+06	7.854495e+15	1.811676e-13	1.727326e-06
1.104549e-19	1.000000e+00	8.556707e+03	8.556707e+03	1.089132e+03	1.502103e-02	1.444263e-02	5.784044e-04	-5.009699e+06	-6.551077e+15	-1.638210e-13	1.755469e-06
1.148593e-19	1.000000e+00	8.489909e+03	8.489909e+03	1.088687e+03	1.515446e-02	1.456522e-02	5.892441e-04	-6.960029e+06	-8.707795e+15	-2.366940e-13	1.784997e-06
1.194392e-19	1.000000e+00	8.443006e+03	8.443006e+03	1.088219e+03	1.527873e-02	1.467839e-02	6.003313e-04	-1.358856e+08	-1.632065e+17	-4.750935e-12	1.809631e-06
1.242018e-19	1.000000e+00	8.421737e+03	8.421737e+03	1.087805e+03	1.558199e-02	1.497044e-02	6.115531e-04	-1.191345e+07	-1.296949e+16	-4.218134e-13	1.850211e-06
1.291542e-19	1.000000e+00	8.380521e+03	8.380521e+03	1.087415e+03	1.581196e-02	1.518890e-02	6.230660e-04	1.301688e+07	1.316977e+16	4.723274e-13	1.886752e-06
1.343042e-19	1.000000e+00	8.319192e+03	8.319192e+03	1.086965e+03	1.591489e-02	1.528014e-02	6.347481e-04	-1.025386e+07	-1.004313e+16	-3.859871e-13	1.913033e-06
1.396595e-19	1.000000e+00	8.260855e+03	8.260855e+03	1.086512e+03	1.610459e-02	1.545794e-02	6.466588e-04	-7.192317e+06	-6.639263e+15	-2.804369e-13	1.949507e-06
1.452283e-19	1.000000e+00	8.204540e+03	8.204540e+03	1.086052e+03	1.618480e-02	1.552599e-02	6.588146e-04	-7.299044e+07	-6.572476e+16	-2.945004e-12	1.972664e-06
1.510192e-19	1.000000e+00	8.195544e+03	8.195544e+03	1.085646e+03	1.653852e-02	1.586740e-02	6.711254e-04	6.065929e+07	4.902456e+16	2.460933e-12	2.017990e-06
1.570410e-19	1.000000e+00	8.145550e+03	8.145550e+03	1.085183e+03	1.671838e-02	1.603467e-02	6.837094e-04	4.642144e+07	3.554243e+16	1.941815e-12	2.052456e-06
1.633029e-19	1.000000e+00	8.104928e+03	8.104928e+03	1.084704e+03	1.690864e-02	1.621215e-02	6.964899e-04	-1.059973e+07	-7.669232e+15	-4.546114e-13	2.086217e-06
1.698145e-19	1.000000e+00	8.057821e+03	8.057821e+03	1.084311e+03	1.714892e-02	1.643935e-02	7.095730e-04	1.085544e+07	7.319188e+15	4.793475e-13	2.128233e-06
1.765857e-19	1.000000e+00	8.010215e+03	8.010215e+03	1.083870e+03	1.730597e-02	1.658316e-02	7.228167e-04	1.669824e+07	1.075698e+16	7.595230e-13	2.160488e-06
1.836270e-19	1.000000e+00	7.968132e+03	7.968132e+03	1.083391e+03	1.750944e-02	1.677306e-02	7.363841e-04	1.128853e+07	6.859240e+15	5.271645e-13	2.197434e-06
1.909490e-19	1.000000e+00	7.904245e+03	7.904245e+03	1.082972e+03	1.758181e-02	1.683161e-02	7.501967e-04	-1.618991e+08	-9.636673e+16	-7.871074e-12	2.224350e-06
1.985630e-19	1.000000e+00	7.891625e+03	7.891625e+03	1.082524e+03	1.794687e-02	1.718266e-02	7.642143e-04	3.217490e+07	1.728118e+16	1.576799e-12	2.274167e-06
2.064805e-19	1.000000e+00	7.827439e+03	7.827439e+03	1.082101e+03	1.805760e-02	1.727914e-02	7.784597e-04	-3.895592e+07	-2.028961e+16	-1.988686e-12	2.306961e-06
2.147138e-19	1.000000e+00	7.798147e+03	7.798147e+03	1.081608e+03	1.830778e-02	1.751470e-02	7.930779e-04	7.223213e+07	3.511981e+16	3.757203e-12	2.347709e-06
2.232754e-19	1.000000e+00	7.737340e+03	7.737340e+03	1.081180e+03	1.844797e-02	1.764011e-02	8.078522e-04	1.650050e+07	7.722438e+15	8.925447e-13	2.384278e-06
2.321784e-19	1.000000e+00	7.712090e+03	7.712090e+03	1.080761e+03	1.873274e-02	1.790979e-02	8.229554e-04	5.673064e+07	2.459295e+16	3.119238e-12	2.429010e-06
2.414363e-19	1.000000e+00	7.667521e+03	7.667521e+03	1.080233e+03	1.888480e-02	1.804646e-02	8.383326e-04	-1.418002e+08	-5.903580e+16	-8.025893e-12	2.462960e-06
2.510635e-19	1.000000e+00	7.633316e+03	7.633316e+03	1.079797e+03	1.919378e-02	1.833978e-02	8.539965e-04	-5.123283e+07	-1.966735e+16	-2.965331e-12	2.514475e-06
2.610745e-19	1.000000e+00	7.586809e+03	7.586809e+03	1.079334e+03	1.938304e-02	1.851310e-02	8.699385e-04	-3.034699e+07	-1.109190e+16	-1.810970e-12	2.554835e-06
2.714846e-19	1.000000e+00	7.545470e+03	7.545470e+03	1.078875e+03	1.961852e-02	1.873236e-02	8.861565e-04	1.955400e+07	6.728290e+15	1.199211e-12	2.600039e-06
2.823099e-19	1.000000e+00	7.514793e+03	7.514793e+03	1.078424e+03	1.987136e-02	1.896864e-02	9.027276e-04	-2.309959e+07	-7.455315e+15	-1.445808e-12	2.644300e-06
2.935669e-19	1.000000e+00	7.472138e+03	7.472138e+03	1.077969e+03	2.007628e-02	1.915671e-02	9.195676e-04	2.155367e+07	6.608530e+15	1.387996e-12	2.686819e-06
3.052727e-19	1.000000e+00	7.411278e+03	7.411278e+03	1.077450e+03	2.026192e-02	1.932515e-02	9.367654e-04	3.523267e+07	1.031675e+16	2.363586e-12	2.733930e-06
3.174452e-19	1.000000e+00	7.394146e+03	7.394146e+03	1.077006e+03	2.054270e-02	1.958854e-02	9.541612e-04	-6.409254e+07	-1.751944e+16	-4.349693e-12	2.778238e-06
3.301031e-19	1.000000e+00	7.350862e+03	7.350862e+03	1.076560e+03	2.077785e-02	1.980595e-02	9.719011e-04	-6.168198e+07	-1.592777e+16	-4.310803e-12	2.826587e-06
3.432658e-19	1.000000e+00	7.288562e+03	7.288562e+03	1.076072e+03	2.093918e-02	1.994906e-02	9.901184e-04	-4.406723e+07	-1.094755e+16	-3.213643e-12	2.872882e-06
3.569533e-19	1.000000e+00	7.265110e+03	7.265110e+03	1.075647e+03	2.124883e-02	2.024030e-02	1.008537e-03	2.962995e+07	6.839993e+15	2.195894e-12	2.924778e-06
3.711866e-19	1.000000e+00	7.236784e+03	7.236784e+03	1.075133e+03	2.152430e-02	2.049698e-02	1.027327e-03	-6.970095e+07	-1.508666e+16	-5.267468e-12	2.974291e-06
3.859874e-19	1.000000e+00	7.206950e+03	7.206950e+03	1.074678e+03	2.181018e-02	2.076365e-02	1.046534e-03	3.855076e+07	7.811542e+15	2.974176e-12	3.026270e-06
4.013784e-19	1.000000e+00	7.167408e+03	7.167408e+03	1.074228e+03	2.205057e-02	2.098463e-02	1.065941e-03	-6.678505e+07	-1.281091e+16	-5.296144e-12	3.076505e-06
4.173831e-19	1.000000e+00	7.112083e+03	7.112083e+03	1.073776e+03	2.226890e-02	2.118307e-02	1.085829e-03	-4.204261e+07	-7.677082e+15	-3.465747e-12	3.131136e-06
4.340260e-19	1.000000e+00	7.107904e+03	7.107904e+03	1.073264e+03	2.259537e-02	2.148940e-02	1.105971e-03	6.524108e+07	1.107705e+16	5.393920e-12	3.178907e-06
4.513326e-19	1.000000e+00	7.074357e+03	7.074357e+03	1.072800e+03	2.288389e-02	2.175732e-02	1.126577e-03	-8.843970e+07	-1.409282e+16	-7.486928e-12	3.234766e-06
4.693292e-19	1.000000e+00	7.007434e+03	7.007434e+03	1.072278e+03	2.309683e-02	2.194934e-02	1.147487e-03	3.168989e+09	4.821246e+17	2.813307e-10	3.296046e-06
4.880434e-19	1.000000e+00	6.987611e+03	6.987611e+03	1.071822e+03	2.337517e-02	2.220636e-02	1.168814e-03	-5.064836e+07	-7.257574e+15	-4.560505e-12	3.345230e-06
5.075038e-19	1.000000e+00	6.943252e+03	6.943252e+03	1.071333e+03	2.364997e-02	2.245939e-02	1.190574e-03	5.673349e+07	7.668082e+15	5.273710e-12	3.406180e-06
5.277402e-19	1.000000e+00	6.887245e+03	6.887245e+03	1.070845e+03	2.385907e-02	2.264641e-02	1.212667e-03	-7.305155e+07	-9.448474e+15	-7.071198e-12	3.464240e-06
5.487835e-19	1.000000e+00	6.873846e+03	6.873846e+03	1.070394e+03	2.422774e-02	2.299255e-02	1.235191e-03	-3.420952e+09	-4.098101e+17	-3.343792e-10	3.524626e-06
5.706659e-19	1.000000e+00	6.852156e+03	6.852156e+03	1.069873e+03	2.453509e-02	2.327693e-02	1.258163e-03	-3.653115e+08	-4.108892e+16	-3.627590e-11	3.580638e-06
5.934208e-19	1.000000e+00	6.813301e+03	6.813301e+03	1.069422e+03	2.483790e-02	2.355646e-02	1.281442e-03	-5.032655e+08	-5.323810e+16	-5.141627e-11	3.645502e-06
6.170831e-19	1.000000e+00	6.782697e+03	6.782697e+03	1.068928e+03	2.514331e-02	2.383802e-02	1.305288e-03	7.288214e+07	7.252856e+15	7.615535e-12	3.706978e-06
6.416889e-19	1.000000e+00	6.761509e+03	6.761509e+03	1.068423e+03	2.548185e-02	2.415243e-02	1.329427e-03	1.806060e+08	1.681037e+16	1.916926e-11	3.768664e-06
6.672759e-19	1.000000e+00	6.708435e+03	6.708435e+03	1.067904e+03	2.573052e-02	2.437646e-02	1.354059e-03	1.975958e+08	1.752002e+16	2.181539e-11	3.835548e-06
6.938831e-19	1.000000e+00	6.670101e+03	6.670101e+03	1.067460e+03	2.602727e-02	2.464805e-02	1.379217e-03	1.228299e+08	1.028398e+16	1.395511e-11	3.902080e-06
7.215513e-19	1.000000e+00	6.632241e+03	6.632241e+03	1.066935e+03	2.632268e-02	2.491786e-02	1.404820e-03	8.131951e+07	6.434936e+15	9.505712e-12	3.968897e-06
7.503227e-19	1.000000e+00	6.622720e+03	6.622720e+03	1.066472e+03	2.671457e-02	2.528370e-02	1.430864e-03	9.763216e+08	7.175498e+16	1.149482e-10	4.033776e-06
7.802413e-19	1.000000e+00	6.579167e+03	6.579167e+03	1.066019e+03	2.701585e-02	2.555848e-02	1.457374e-03	2.424846e+08	1.684964e+16	2.950671e-11	4.106272e-06
8.113529e-19	1.000000e+00	6.556351e+03	6.556351e+03	1.065463e+03	2.734984e-02	2.586544e-02	1.484398e-03	1.227497e+08	8.021334e+15	1.519850e-11	4.171503e-06
8.437051e-19	1.000000e+00	6.519300e+03	6.519300e+03	1.064978e+03	2.767345e-02	2.616167e-02	1.511780e-03	-2.823939e+08	-1.739957e+16	-3.597010e-11	4.244850e-06
8.773473e-19	1.000000e+00	6.473633e+03	6.473633e+03	1.064474e+03	2.797492e-02	2.643520e-02	1.539720e-03	2.682996e+08	1.565941e+16	3.539736e-11	4.321364e-06
9.123310e-19	1.000000e+00	6.451608e+03	6.451608e+03	1.064003e+03	2.832352e-02	2.675525e-02	1.568268e-03	-1.650615e+08	-9.055439e+15	-2.215120e-11	4.390149e-06
9.487097e-19	1.000000e+00	6.429369e+03	6.429369e+03	1.063480e+03	2.868109e-02	2.708380e-02	1.597300e-03	-1.883126e+08	-9.702881e+15	-2.571158e-11	4.460950e-06
9.865389e-19	1.000000e+00	6.405831e+03	6.405831e+03	1.062957e+03	2.905954e-02	2.743275e-02	1.626786e-03	4.904943e+08	2.366958e+16	6.820996e-11	4.536419e-06
1.025876e-18	1.000000e+00	6.374326e+03	6.374326e+03	1.062460e+03	2.940451e-02	2.774756e-02	1.656958e-03	5.430889e+08	2.470591e+16	7.740887e-11	4.612960e-06
1.066783e-18	1.000000e+00	6.346089e+03	6.346089e+03	1.061992e+03	2.977988e-02	2.809236e-02	1.687522e-03	-3.875151e+08	-1.654527e+16	-5.647407e-11	4.692635e-06
1.109320e-18	1.000000e+00	6.318435e+03	6.318435e+03	1.061441e+03	3.013787e-02	2.841913e-02	1.718732e-03	-3.422971e+08	-1.376704e+16	-5.098552e-11	4.769831e-06
1.153553e-18	1.000000e+00	6.276742e+03	6.276742e+03	1.060919e+03	3.046338e-02	2.871291e-02	1.750476e-03	4.027461e+08	1.535114e+16	6.200852e-11	4.853375e-06
1.199551e-18	1.000000e+00	6.253065e+03	6.253065e+03	1.060419e+03	3.085202e-02	2.906919e-02	1.782827e-03	-2.082247e+08	-7.449285e+15	-3.267075e-11	4.933903e-06
1.247382e-18	1.000000e+00	6.232025e+03	6.232025e+03	1.059921e+03	3.123918e-02	2.942346e-02	1.815717e-03	2.697072e+08	9.065554e+15	4.303661e-11	5.012686e-06
1.297121e-18	1.000000e+00	6.202954e+03	6.202954e+03	1.059381e+03	3.161987e-02	2.977071e-02	1.849164e-03	5.581009e+08	1.765681e+16	9.116145e-11	5.097551e-06
1.348842e-18	1.000000e+00	6.169590e+03	6.169590e+03	1.058906e+03	3.198968e-02	3.010634e-02	1.883341e-03	4.805723e+08	1.434528e+16	8.064335e-11	5.185058e-06
1.402627e-18	1.000000e+00	6.151409e+03	6.151409e+03	1.058366e+03	3.239633e-02	3.047831e-02	1.918017e-03	4.487299e+08	1.257494e+16	7.641936e-11	5.266490e-06
1.458556e-18	1.000000e+00	6.112013e+03	6.112013e+03	1.057851e+03	3.277083e-02	3.081749e-02	1.953343e-03	-6.974837e+08	-1.845426e+16	-1.226603e-10	5.361709e-06
1.516714e-18	1.000000e+00	6.087156e+03	6.087156e+03	1.057334e+03	3.318204e-02	3.119248e-02	1.989558e-03	4.278765e+08	1.063661e+16	7.679585e-11	5.451156e-06
1.577193e-18	1.000000e+00	6.056011e+03	6.056011e+03	1.056817e+03	3.357247e-02	3.154634e-02	2.026132e-03	4.474146e+08	1.049044e+16	8.238877e-11	5.543661e-06
1.640082e-18	1.000000e+00	6.027577e+03	6.027577e+03	1.056245e+03	3.397640e-02	3.191306e-02	2.063343e-03	5.888120e+08	1.300438e+16	1.110079e-10	5.636826e-06
1.705479e-18	1.000000e+00	6.010782e+03	6.010782e+03	1.055798e+03	3.440574e-02	3.230435e-02	2.101393e-03	-5.786733e+08	-1.200269e+16	-1.106292e-10	5.724005e-06
1.773484e-18	1.000000e+00	5.979648e+03	5.979648e+03	1.055278e+03	3.482272e-02	3.268272e-02	2.140000e-03	-2.063148e+09	-4.029180e+16	-4.048028e-10	5.823541e-06
1.844201e-18	1.000000e+00	5.954920e+03	5.954920e+03	1.054754e+03	3.524475e-02	3.306533e-02	2.179422e-03	-1.254541e+09	-2.306814e+16	-2.513022e-10	5.918593e-06
1.917737e-18	1.000000e+00	5.935210e+03	5.935210e+03	1.054203e+03	3.568508e-02	3.346549e-02	2.219593e-03	-7.302528e+08	-1.261943e+16	-1.487250e-10	6.012438e-06
1.994206e-18	1.000000e+00	5.905064e+03	5.905064e+03	1.053678e+03	3.610809e-02	3.384762e-02	2.260464e-03	1.113795e+09	1.814608e+16	2.326877e-10	6.114766e-06
2.073724e-18	1.000000e+00	5.889797e+03	5.889797e+03	1.053188e+03	3.653685e-02	3.423505e-02	2.301792e-03	4.905667e+08	7.534298e+15	1.038216e-10	6.203413e-06
2.156412e-18	1.000000e+00	5.856028e+03	5.856028e+03	1.052604e+03	3.697485e-02	3.463066e-02	2.344181e-03	-3.064160e+09	-4.433836e+16	-6.674015e-10	6.313981e-06
2.242398e-18	1.000000e+00	5.838414e+03	5.838414e+03	1.052078e+03	3.743596e-02	3.504867e-02	2.387294e-03	2.571683e+09	3.497620e+16	5.686362e-10	6.412009e-06
2.331812e-18	1.000000e+00	5.801447e+03	5.801447e+03	1.051540e+03	3.784836e-02	3.541715e-02	2.431211e-03	1.004217e+09	1.292982e+16	2.292120e-10	6.523952e-06
2.424791e-18	1.000000e+00	5.775288e+03	5.775288e+03	1.051033e+03	3.830862e-02	3.583280e-02	2.475821e-03	3.314360e+09	4.017142e+16	7.737896e-10	6.633197e-06
2.521478e-18	1.000000e+00	5.760805e+03	5.760805e+03	1.050521e+03	3.878985e-02	3.626870e-02	2.521156e-03	-1.836800e+09	-2.091564e+16	-4.342476e-10	6.733409e-06
2.622021e-18	1.000000e+00	5.727917e+03	5.727917e+03	1.049957e+03	3.923081e-02	3.666342e-02	2.567384e-03	1.059983e+09	1.140677e+16	2.578734e-10	6.849053e-06
2.726572e-18	1.000000e+00	5.711291e+03	5.711291e+03	1.049458e+03	3.971805e-02	3.710350e-02	2.614553e-03	9.498082e+08	9.609401e+15	2.344529e-10	6.954303e-06
2.835292e-18	1.000000e+00	5.680807e+03	5.680807e+03	1.048847e+03	4.017668e-02	3.751411e-02	2.662562e-03	1.804240e+09	1.723552e+16	4.574415e-10	7.072354e-06
2.948348e-18	1.000000e+00	5.657652e+03	5.657652e+03	1.048306e+03	4.066248e-02	3.795128e-02	2.711200e-03	2.858841e+09	2.571701e+16	7.397755e-10	7.187166e-06
3.065912e-18	1.000000e+00	5.638514e+03	5.638514e+03	1.047796e+03	4.115166e-02	3.839051e-02	2.761147e-03	-1.544505e+09	-1.308738e+16	-4.064970e-10	7.298316e-06
3.188163e-18	1.000000e+00	5.617129e+03	5.617129e+03	1.047257e+03	4.163355e-02	3.882181e-02	2.811740e-03	2.096936e+09	1.676363e+16	5.624766e-10	7.411891e-06
3.315289e-18	1.000000e+00	5.582389e+03	5.582389e+03	1.046695e+03	4.211129e-02	3.924836e-02	2.862925e-03	4.616913e+10	3.486255e+17	1.277446e-08	7.543597e-06
3.447484e-18	1.000000e+00	5.564923e+03	5.564923e+03	1.046160e+03	4.262898e-02	3.971364e-02	2.915343e-03	-1.971386e+09	-1.400383e+16	-5.540733e-10	7.660300e-06
3.584950e-18	1.000000e+00	5.544142e+03	5.544142e+03	1.045577e+03	4.311648e-02	4.014765e-02	2.968831e-03	-1.189708e+09	-7.984063e+15	-3.406904e-10	7.776943e-06
3.727898e-18	1.000000e+00	5.516407e+03	5.516407e+03	1.045070e+03	4.362813e-02	4.060490e-02	3.023235e-03	5.381650e+10	3.404727e+17	1.580248e-08	7.908795e-06
3.876545e-18	1.000000e+00	5.501480e+03	5.501480e+03	1.044509e+03	4.415318e-02	4.107468e-02	3.078500e-03	-1.127141e+09	-6.716892e+15	-3.354840e-10	8.025691e-06
4.031120e-18	1.000000e+00	5.481550e+03	5.481550e+03	1.043917e+03	4.467401e-02	4.153930e-02	3.134710e-03	-3.613248e+09	-2.030595e+16	-1.095147e-09	8.149887e-06
4.191859e-18	1.000000e+00	5.461482e+03	5.461482e+03	1.043374e+03	4.520348e-02	4.201156e-02	3.191926e-03	1.230818e+09	6.521306e+15	3.799556e-10	8.276780e-06
4.359006e-18	1.000000e+00	5.435058e+03	5.435058e+03	1.042847e+03	4.572561e-02	4.247533e-02	3.250285e-03	-2.749319e+09	-1.375395e+16	-8.695521e-10	8.413087e-06
4.532819e-18	1.000000e+00	5.412616e+03	5.412616e+03	1.042263e+03	4.626099e-02	4.295145e-02	3.309537e-03	-1.443106e+09	-6.811201e+15	-4.659649e-10	8.546881e-06
4.713562e-18	1.000000e+00	5.386170e+03	5.386170e+03	1.041731e+03	4.678448e-02	4.341430e-02	3.370185e-03	-4.752925e+09	-2.120566e+16	-1.572722e-09	8.686038e-06
4.901513e-18	1.000000e+00	5.367906e+03	5.367906e+03	1.041159e+03	4.733457e-02	4.390289e-02	3.431688e-03	1.128255e+10	4.748048e+16	3.797292e-09	8.818070e-06
5.096957e-18	1.000000e+00	5.341718e+03	5.341718e+03	1.040575e+03	4.788706e-02	4.439298e-02	3.494077e-03	4.938645e+10	1.961178e+17	1.703313e-08	8.964730e-06
5.300195e-18	1.000000e+00	5.319026e+03	5.319026e+03	1.040028e+03	4.843811e-02	4.488019e-02	3.557919e-03	9.095175e+09	3.410947e+16	3.204364e-09	9.106576e-06
5.511537e-18	1.000000e+00	5.298135e+03	5.298135e+03	1.039439e+03	4.898511e-02	4.536257e-02	3.622547e-03	2.402552e+09	8.518286e+15	8.632746e-10	9.245728e-06
5.731307e-18	1.000000e+00	5.283081e+03	5.283081e+03	1.038857e+03	4.956394e-02	4.587537e-02	3.688560e-03	-5.440129e+09	-1.818781e+16	-1.982733e-09	9.381635e-06
5.959839e-18	1.000000e+00	5.249712e+03	5.249712e+03	1.038301e+03	5.011214e-02	4.635625e-02	3.755899e-03	3.099341e+09	9.807410e+15	1.165958e-09	9.545694e-06
6.197484e-18	1.000000e+00	5.235618e+03	5.235618e+03	1.037737e+03	5.070655e-02	4.688239e-02	3.824153e-03	-1.247982e+10	-3.722958e+16	-4.758386e-09	9.684920e-06
6.444605e-18	1.000000e+00	5.213985e+03	5.213985e+03	1.037182e+03	5.128587e-02	4.739179e-02	3.894074e-03	1.627952e+10	4.588314e+16	6.337006e-09	9.836214e-06
6.701579e-18	1.000000e+00	5.192636e+03	5.192636e+03	1.036623e+03	5.186473e-02	4.789997e-02	3.964762e-03	-2.413162e+09	-6.430219e+15	-9.588226e-10	9.988131e-06
6.968800e-18	1.000000e+00	5.173296e+03	5.173296e+03	1.036056e+03	5.246155e-02	4.842474e-02	4.036810e-03	3.317338e+09	8.348031e+15	1.342902e-09	1.014084e-05
7.246677e-18	1.000000e+00	5.152422e+03	5.152422e+03	1.035445e+03	5.304706e-02	4.893707e-02	4.109993e-03	2.995610e+09	7.131464e+15	1.237426e-09	1.029556e-05
7.535634e-18	1.000000e+00	5.130622e+03	5.130622e+03	1.034890e+03	5.365360e-02	4.946872e-02	4.184880e-03	8.271554e+09	1.860343e+16	3.490023e-09	1.045752e-05
7.836112e-18	1.000000e+00	5.111304e+03	5.111304e+03	1.034273e+03	5.425698e-02	4.999615e-02	4.260833e-03	1.021032e+10	2.171508e+16	4.390078e-09	1.061510e-05
8.148572e-18	1.000000e+00	5.088274e+03	5.088274e+03	1.033720e+03	5.487157e-02	5.053339e-02	4.338182e-03	-3.463121e+09	-6.961949e+15	-1.523023e-09	1.078393e-05
8.473492e-18	1.000000e+00	5.072161e+03	5.072161e+03	1.033175e+03	5.548470e-02	5.106742e-02	4.417280e-03	1.021771e+11	1.943065e+17	4.565412e-08	1.093907e-05
8.811367e-18	1.000000e+00	5.047278e+03	5.047278e+03	1.032565e+03	5.610286e-02	5.160556e-02	4.497297e-03	-8.552246e+09	-1.538705e+16	-3.916385e-09	1.111547e-05
9.162715e-18	1.000000e+00	5.030022e+03	5.030022e+03	1.031966e+03	5.673255e-02	5.215397e-02	4.578576e-03	-7.479895e+09	-1.272724e+16	-3.484474e-09	1.127879e-05
9.528072e-18	1.000000e+00	5.013838e+03	5.013838e+03	1.031406e+03	5.737295e-02	5.271126e-02	4.661695e-03	8.365771e+09	1.345767e+16	3.960462e-09	1.144292e-05
9.907998e-18	1.000000e+00	4.984336e+03	4.984336e+03	1.030774e+03	5.800769e-02	5.326147e-02	4.746217e-03	-9.104397e+09	-1.386192e+16	-4.439210e-09	1.163800e-05
1.030307e-17	1.000000e+00	4.963412e+03	4.963412e+03	1.030169e+03	5.863071e-02	5.379849e-02	4.832221e-03	-5.105038e+10	-7.368402e+16	-2.542076e-08	1.181258e-05
1.071390e-17	1.000000e+00	4.944045e+03	4.944045e+03	1.029636e+03	5.930400e-02	5.438428e-02	4.919721e-03	8.091639e+09	1.103104e+16	4.108805e-09	1.199504e-05
1.114111e-17	1.000000e+00	4.927075e+03	4.927075e+03	1.029026e+03	5.995217e-02	5.494341e-02	5.008760e-03	6.350329e+09	8.199201e+15	3.280511e-09	1.216790e-05
1.158536e-17	1.000000e+00	4.904861e+03	4.904861e+03	1.028413e+03	6.062203e-02	5.552268e-02	5.099348e-03	-8.873263e+09	-1.083755e+16	-4.688578e-09	1.235958e-05
1.204732e-17	1.000000e+00	4.883151e+03	4.883151e+03	1.027826e+03	6.126628e-02	5.607491e-02	5.191373e-03	1.392027e+10	1.612650e+16	7.520348e-09	1.254646e-05
1.252770e-17	1.000000e+00	4.863222e+03	4.863222e+03	1.027238e+03	6.196274e-02	5.667718e-02	5.285561e-03	-3.397692e+10	-3.719895e+16	-1.873505e-08	1.274109e-05
1.302723e-17	1.000000e+00	4.848516e+03	4.848516e+03	1.026578e+03	6.262421e-02	5.724352e-02	5.380688e-03	3.274865e+10	3.400025e+16	1.833329e-08	1.291616e-05
1.354668e-17	1.000000e+00	4.824461e+03	4.824461e+03	1.026023e+03	6.330952e-02	5.783109e-02	5.478435e-03	9.407383e+09	9.249613e+15	5.399035e-09	1.312261e-05
1.408685e-17	1.000000e+00	4.808153e+03	4.808153e+03	1.025390e+03	6.399802e-02	5.842110e-02	5.576915e-03	-1.083022e+10	-1.008799e+16	-6.321751e-09	1.331031e-05
1.464855e-17	1.000000e+00	4.788928e+03	4.788928e+03	1.024818e+03	6.468653e-02	5.900901e-02	5.677518e-03	-8.403941e+09	-7.420167e+15	-5.004753e-09	1.350752e-05
1.523265e-17	1.000000e+00	4.765184e+03	4.765184e+03	1.024218e+03	6.537419e-02	5.959386e-02	5.780327e-03	1.092806e+10	9.151907e+15	6.671694e-09	1.371913e-05
1.584005e-17	1.000000e+00	4.742266e+03	4.742266e+03	1.023604e+03	6.608800e-02	6.020358e-02	5.884426e-03	1.072302e+10	8.505580e+15	6.706236e-09	1.393596e-05
1.647166e-17	1.000000e+00	4.723879e+03	4.723879e+03	1.023003e+03	6.679051e-02	6.080026e-02	5.990243e-03	-4.353722e+10	-3.275571e+16	-2.776248e-08	1.413891e-05
1.712845e-17	1.000000e+00	4.708144e+03	4.708144e+03	1.022389e+03	6.751259e-02	6.141423e-02	6.098359e-03	2.237029e+10	1.594953e+16	1.450489e-08	1.433953e-05
1.781144e-17	1.000000e+00	4.687857e+03	4.687857e+03	1.021772e+03	6.823203e-02	6.202454e-02	6.207484e-03	1.752699e+12	1.185129e+18	1.161253e-06	1.455506e-05
1.852166e-17	1.000000e+00	4.668003e+03	4.668003e+03	1.021156e+03	6.896114e-02	6.264147e-02	6.319668e-03	1.978730e+10	1.268716e+16	1.339128e-08	1.477316e-05
1.926020e-17	1.000000e+00	4.649590e+03	4.649590e+03	1.020516e+03	6.968326e-02	6.324965e-02	6.433610e-03	-5.570759e+10	-3.390564e+16	-3.845317e-08	1.498697e-05
2.002819e-17	1.000000e+00	4.632981e+03	4.632981e+03	1.019920e+03	7.042092e-02	6.387163e-02	6.549289e-03	1.498753e+11	8.654094e+16	1.053219e-07	1.519992e-05
2.082680e-17	1.000000e+00	4.609722e+03	4.609722e+03	1.019305e+03	7.116987e-02	6.450340e-02	6.666466e-03	-1.468255e+10	-8.041196e+15	-1.058081e-08	1.543908e-05
2.165726e-17	1.000000e+00	4.592315e+03	4.592315e+03	1.018655e+03	7.192215e-02	6.513560e-02	6.786546e-03	-7.357554e+10	-3.823140e+16	-5.403391e-08	1.566141e-05
2.252083e-17	1.000000e+00	4.575069e+03	4.575069e+03	1.018036e+03	7.266037e-02	6.575204e-02	6.908336e-03	1.890530e+11	9.334595e+16	1.414773e-07	1.588181e-05
2.341883e-17	1.000000e+00	4.555242e+03	4.555242e+03	1.017368e+03	7.342691e-02	6.639431e-02	7.032598e-03	1.885932e+10	8.835881e+15	1.442314e-08	1.611921e-05
2.435264e-17	1.000000e+00	4.538751e+03	4.538751e+03	1.016806e+03	7.420465e-02	6.704602e-02	7.158625e-03	5.643328e+10	2.508302e+16	4.394855e-08	1.634913e-05
2.532369e-17	1.000000e+00	4.514157e+03	4.514157e+03	1.016138e+03	7.496717e-02	6.768005e-02	7.287120e-03	-1.601022e+10	-6.761482e+15	-1.281166e-08	1.660712e-05
2.633345e-17	1.000000e+00	4.501890e+03	4.501890e+03	1.015534e+03	7.574537e-02	6.832797e-02	7.417409e-03	2.575941e+10	1.033131e+16	2.089549e-08	1.682524e-05
2.738348e-17	1.000000e+00	4.478336e+03	4.478336e+03	1.014854e+03	7.652078e-02	6.897072e-02	7.550055e-03	2.593179e+10	9.884065e+15	2.159437e-08	1.708688e-05
2.847538e-17	1.000000e+00	4.463654e+03	4.463654e+03	1.014238e+03	7.730587e-02	6.962004e-02	7.685831e-03	-2.448606e+10	-8.868630e+15	-2.072800e-08	1.731896e-05
2.961082e-17	1.000000e+00	4.442697e+03	4.442697e+03	1.013596e+03	7.809667e-02	7.027376e-02	7.822915e-03	-3.945091e+10	-1.357983e+16	-3.419125e-08	1.757866e-05
3.079153e-17	1.000000e+00	4.422077e+03	4.422077e+03	1.012988e+03	7.891311e-02	7.095000e-02	7.963106e-03	-2.509986e+10	-8.202109e+15	-2.226543e-08	1.784526e-05
3.201933e-17	1.000000e+00	4.405453e+03	4.405453e+03	1.012321e+03	7.970959e-02	7.160412e-02	8.105478e-03	5.758267e+10	1.789529e+16	5.205112e-08	1.809339e-05
3.329608e-17	1.000000e+00	4.385225e+03	4.385225e+03	1.011694e+03	8.053127e-02	7.228137e-02	8.249900e-03	-1.215052e+11	-3.587336e+16	-1.123897e-07	1.836423e-05
3.462374e-17	1.000000e+00	4.369901e+03	4.369901e+03	1.011085e+03	8.134047e-02	7.294258e-02	8.397889e-03	2.493775e+11	7.003642e+16	2.347419e-07	1.861380e-05
3.600434e-17	1.000000e+00	4.352168e+03	4.352168e+03	1.010384e+03	8.215883e-02	7.361148e-02	8.547358e-03	-4.214244e+10	-1.125767e+16	-4.048392e-08	1.887768e-05
3.743999e-17	1.000000e+00	4.332022e+03	4.332022e+03	1.009746e+03	8.299591e-02	7.429608e-02	8.699829e-03	-3.841349e+10	-9.754394e+15	-3.776780e-08	1.915870e-05
3.893289e-17	1.000000e+00	4.312683e+03	4.312683e+03	1.009102e+03	8.381110e-02	7.495567e-02	8.855433e-03	-3.668975e+10	-8.872315e+15	-3.688912e-08	1.943363e-05
4.048531e-17	1.000000e+00	4.293525e+03	4.293525e+03	1.008479e+03	8.464112e-02	7.562850e-02	9.012613e-03	8.598875e+10	1.979405e+16	8.840221e-08	1.971367e-05
4.209964e-17	1.000000e+00	4.275559e+03	4.275559e+03	1.007777e+03	8.550730e-02	7.633412e-02	9.173178e-03	7.756760e+10	1.696932e+16	8.143426e-08	1.999909e-05
4.377833e-17	1.000000e+00	4.256452e+03	4.256452e+03	1.007135e+03	8.632803e-02	7.699175e-02	9.336276e-03	3.718513e+10	7.755506e+15	3.992289e-08	2.028169e-05
4.552397e-17	1.000000e+00	4.239596e+03	4.239596e+03	1.006475e+03	8.720368e-02	7.770132e-02	9.502358e-03	-3.517077e+10	-6.974414e+15	-3.851684e-08	2.056887e-05
4.733921e-17	1.000000e+00	4.221725e+03	4.221725e+03	1.005836e+03	8.806009e-02	7.838818e-02	9.671918e-03	-6.592698e+10	-1.244995e+16	-7.374024e-08	2.085879e-05
4.922683e-17	1.000000e+00	4.203047e+03	4.203047e+03	1.005159e+03	8.892203e-02	7.907860e-02	9.843438e-03	-1.900644e+11	-3.418644e+16	-2.173557e-07	2.115657e-05
5.118972e-17	1.000000e+00	4.185417e+03	4.185417e+03	1.004524e+03	8.981749e-02	7.979940e-02	1.001809e-02	5.058805e+10	8.654528e+15	5.908066e-08	2.145963e-05
5.323088e-17	1.000000e+00	4.167618e+03	4.167618e+03	1.003844e+03	9.067841e-02	8.048258e-02	1.019582e-02	1.400219e+12	2.283898e+17	1.670504e-06	2.175785e-05
5.535342e-17	1.000000e+00	4.149402e+03	4.149402e+03	1.003174e+03	9.153934e-02	8.116250e-02	1.037684e-02	-6.207585e+10	-9.657921e+15	-7.569838e-08	2.206085e-05
5.756061e-17	1.000000e+00	4.131594e+03	4.131594e+03	1.002497e+03	9.244382e-02	8.188331e-02	1.056050e-02	-1.152532e+11	-1.707118e+16	-1.436006e-07	2.237486e-05
5.985580e-17	1.000000e+00	4.110863e+03	4.110863e+03	1.001855e+03	9.332540e-02	8.257701e-02	1.074840e-02	-7.652947e+10	-1.081009e+16	-9.778106e-08	2.270214e-05
6.224251e-17	1.000000e+00	4.092879e+03	4.092879e+03	1.001167e+03	9.422293e-02	8.328474e-02	1.093819e-02	-1.016930e+11	-1.369330e+16	-1.328123e-07	2.302119e-05
6.472439e-17	1.000000e+00	4.076886e+03	4.076886e+03	1.000488e+03	9.512930e-02	8.399692e-02	1.113238e-02	-5.916156e+10	-7.593958e+15	-7.879311e-08	2.333382e-05
6.730524e-17	1.000000e+00	4.054689e+03	4.054689e+03	9.998045e+02	9.603845e-02	8.470976e-02	1.132868e-02	-4.408117e+11	-5.395448e+16	-6.033324e-07	2.368577e-05
6.998899e-17	1.000000e+00	4.038624e+03	4.038624e+03	9.991097e+02	9.696745e-02	8.543793e-02	1.152952e-02	8.718279e+10	1.016953e+16	1.217181e-07	2.401002e-05
7.277976e-17	1.000000e+00	4.021899e+03	4.021899e+03	9.984570e+02	9.788155e-02	8.614832e-02	1.173322e-02	1.807087e+11	2.011291e+16	2.575813e-07	2.433714e-05
7.568181e-17	1.000000e+00	4.004425e+03	4.004425e+03	9.977846e+02	9.879359e-02	8.685280e-02	1.194079e-02	8.354023e+10	8.876706e+15	1.216988e-07	2.467111e-05
7.869957e-17	1.000000e+00	3.985726e+03	3.985726e+03	9.970793e+02	9.971600e-02	8.756518e-02	1.215083e-02	-3.519629e+11	-3.570036e+16	-5.248692e-07	2.501828e-05
8.183767e-17	1.000000e+00	3.967418e+03	3.967418e+03	9.964013e+02	1.006712e-01	8.830588e-02	1.236531e-02	9.670804e+10	9.352690e+15	1.475754e-07	2.537449e-05
8.510089e-17	1.000000e+00	3.949501e+03	3.949501e+03	9.957155e+02	1.015993e-01	8.901600e-02	1.258325e-02	1.809129e+12	1.671156e+17	2.823903e-06	2.572458e-05
8.849424e-17	1.000000e+00	3.930646e+03	3.930646e+03	9.950431e+02	1.025455e-01	8.974055e-02	1.280494e-02	8.421908e+10	7.427243e+15	1.346424e-07	2.608871e-05
9.202289e-17	1.000000e+00	3.915228e+03	3.915228e+03	9.943370e+02	1.034889e-01	9.045881e-02	1.303011e-02	-4.768535e+11	-4.017128e+16	-7.774833e-07	2.643241e-05
9.569225e-17	1.000000e+00	3.894963e+03	3.894963e+03	9.936324e+02	1.044606e-01	9.120043e-02	1.326018e-02	2.555021e+11	2.054148e+16	4.275322e-07	2.681941e-05
9.950792e-17	1.000000e+00	3.875208e+03	3.875208e+03	9.929643e+02	1.054287e-01	9.193532e-02	1.349339e-02	-1.664693e+11	-1.278026e+16	-2.857265e-07	2.720595e-05
1.034757e-16	1.000000e+00	3.861551e+03	3.861551e+03	9.922390e+02	1.063811e-01	9.265114e-02	1.372991e-02	-1.118145e+11	-8.206857e+15	-1.953352e-07	2.754879e-05
1.076018e-16	1.000000e+00	3.840551e+03	3.840551e+03	9.915598e+02	1.073592e-01	9.338735e-02	1.397182e-02	-9.264834e+10	-6.495940e+15	-1.663265e-07	2.795411e-05
1.118923e-16	1.000000e+00	3.822852e+03	3.822852e+03	9.908628e+02	1.083020e-01	9.408429e-02	1.421772e-02	-1.733597e+11	-1.163498e+16	-3.184944e-07	2.833016e-05
1.163540e-16	1.000000e+00	3.805510e+03	3.805510e+03	9.901409e+02	1.093126e-01	9.484594e-02	1.446669e-02	1.080468e+11	6.922453e+15	2.030667e-07	2.872483e-05
1.209935e-16	1.000000e+00	3.788044e+03	3.788044e+03	9.894366e+02	1.103151e-01	9.559464e-02	1.472044e-02	2.120757e+11	1.298125e+16	4.078561e-07	2.912191e-05
1.258180e-16	1.000000e+00	3.767793e+03	3.767793e+03	9.887687e+02	1.112818e-01	9.630356e-02	1.497826e-02	-2.562925e+11	-1.501809e+16	-5.062817e-07	2.953502e-05
1.308349e-16	1.000000e+00	3.752598e+03	3.752598e+03	9.880033e+02	1.123004e-01	9.706125e-02	1.523919e-02	1.392874e+12	7.798384e+16	2.807650e-06	2.992605e-05
1.360519e-16	1.000000e+00	3.734129e+03	3.734129e+03	9.873083e+02	1.132859e-01	9.777887e-02	1.550708e-02	-3.924172e+11	-2.103138e+16	-8.107605e-07	3.033798e-05
1.414769e-16	1.000000e+00	3.713989e+03	3.713989e+03	9.866081e+02	1.142924e-01	9.851389e-02	1.577848e-02	-6.066894e+11	-3.110859e+16	-1.287819e-06	3.077348e-05
1.471182e-16	1.000000e+00	3.698327e+03	3.698327e+03	9.859072e+02	1.152883e-01	9.923530e-02	1.605303e-02	2.309470e+11	1.133928e+16	5.006996e-07	3.117311e-05
1.529844e-16	1.000000e+00	3.680718e+03	3.680718e+03	9.851812e+02	1.163373e-01	1.000035e-01	1.633375e-02	2.219732e+11	1.041611e+16	4.928663e-07	3.160723e-05
1.590846e-16	1.000000e+00	3.661665e+03	3.661665e+03	9.845003e+02	1.173603e-01	1.007410e-01	1.661937e-02	-2.017255e+11	-9.060541e+15	-4.596838e-07	3.205109e-05
1.654280e-16	1.000000e+00	3.643028e+03	3.643028e+03	9.837711e+02	1.183738e-01	1.014644e-01	1.690945e-02	1.741864e+11	7.494385e+15	4.071862e-07	3.249325e-05
1.720243e-16	1.000000e+00	3.625749e+03	3.625749e+03	9.830565e+02	1.193969e-01	1.021931e-01	1.720379e-02	-3.003156e+11	-1.237692e+16	-7.189204e-07	3.293028e-05
1.788837e-16	1.000000e+00	3.608852e+03	3.608852e+03	9.823225e+02	1.204445e-01	1.029410e-01	1.750355e-02	-1.740739e+11	-6.867489e+15	-4.265597e-07	3.337476e-05
1.860166e-16	1.000000e+00	3.591277e+03	3.591277e+03	9.815851e+02	1.214865e-01	1.036785e-01	1.780790e-02	-1.695884e+11	-6.408508e+15	-4.258365e-07	3.382820e-05
1.934339e-16	1.000000e+00	3.571961e+03	3.571961e+03	9.808856e+02	1.225277e-01	1.044100e-01	1.811768e-02	-2.134269e+12	-7.728201e+16	-5.505631e-06	3.430264e-05
2.011469e-16	1.000000e+00	3.554895e+03	3.554895e+03	9.801504e+02	1.235797e-01	1.051467e-01	1.843300e-02	2.225672e+12	7.721927e+16	5.880559e-06	3.476325e-05
2.091675e-16	1.000000e+00	3.537912e+03	3.537912e+03	9.794150e+02	1.246350e-01	1.058812e-01	1.875376e-02	2.869412e+11	9.540989e+15	7.765135e-07	3.522840e-05
2.175080e-16	1.000000e+00	3.518197e+03	3.518197e+03	9.786813e+02	1.256984e-01	1.066201e-01	1.907827e-02	1.371356e+12	4.370203e+16	3.816283e-06	3.572807e-05
2.261810e-16	1.000000e+00	3.502115e+03	3.502115e+03	9.779469e+02	1.267565e-01	1.073462e-01	1.941030e-02	1.283892e+12	3.923539e+16	3.655677e-06	3.619426e-05
2.351998e-16	1.000000e+00	3.484174e+03	3.484174e+03	9.772450e+02	1.278078e-01	1.080616e-01	1.974628e-02	-2.349626e+11	-6.889872e+15	-6.864214e-07	3.668239e-05
2.445782e-16	1.000000e+00	3.466465e+03	3.466465e+03	9.764799e+02	1.288677e-01	1.087800e-01	2.008771e-02	3.304178e+11	9.297008e+15	9.901940e-07	3.717553e-05
2.543306e-16	1.000000e+00	3.447646e+03	3.447646e+03	9.757416e+02	1.299810e-01	1.095450e-01	2.043597e-02	1.034933e+12	2.789417e+16	3.187062e-06	3.770137e-05
2.644719e-16	1.000000e+00	3.430093e+03	3.430093e+03	9.750023e+02	1.310402e-01	1.102503e-01	2.078993e-02	-4.829384e+11	-1.249880e+16	-1.525646e-06	3.820312e-05
2.750176e-16	1.000000e+00	3.412388e+03	3.412388e+03	9.742591e+02	1.321366e-01	1.109878e-01	2.114872e-02	-4.441677e+11	-1.102635e+16	-1.439946e-06	3.872261e-05
2.859837e-16	1.000000e+00	3.395798e+03	3.395798e+03	9.735353e+02	1.332275e-01	1.117144e-01	2.151314e-02	-6.573310e+11	-1.566082e+16	-2.183565e-06	3.923305e-05
2.973871e-16	1.000000e+00	3.376666e+03	3.376666e+03	9.728212e+02	1.343422e-01	1.124556e-01	2.188660e-02	-3.110528e+11	-7.108402e+15	-1.062882e-06	3.978546e-05
3.092453e-16	1.000000e+00	3.358934e+03	3.358934e+03	9.720764e+02	1.354455e-01	1.131815e-01	2.226405e-02	-3.193033e+11	-7.004546e+15	-1.120178e-06	4.032396e-05
3.215762e-16	1.000000e+00	3.339724e+03	3.339724e+03	9.713248e+02	1.365074e-01	1.138601e-01	2.264726e-02	-4.285049e+11	-9.040142e+15	-1.547013e-06	4.087385e-05
3.343989e-16	1.000000e+00	3.322512e+03	3.322512e+03	9.705669e+02	1.376252e-01	1.145882e-01	2.303693e-02	3.522285e+12	7.134039e+16	1.304917e-05	4.142202e-05
3.477328e-16	1.000000e+00	3.306265e+03	3.306265e+03	9.698067e+02	1.387511e-01	1.153170e-01	2.343409e-02	3.324762e+11	6.465155e+15	1.262303e-06	4.196610e-05
3.615984e-16	1.000000e+00	3.286982e+03	3.286982e+03	9.690830e+02	1.398796e-01	1.160411e-01	2.383847e-02	1.031796e+13	1.926736e+17	4.033654e-05	4.255563e-05
3.760170e-16	1.000000e+00	3.270355e+03	3.270355e+03	9.683197e+02	1.409724e-01	1.167255e-01	2.424694e-02	-4.843479e+11	-8.699344e+15	-1.942110e-06	4.310615e-05
3.910104e-16	1.000000e+00	3.252119e+03	3.252119e+03	9.675962e+02	1.421176e-01	1.174532e-01	2.466445e-02	1.073090e+12	1.850958e+16	4.424815e-06	4.370000e-05
4.066017e-16	1.000000e+00	3.233200e+03	3.233200e+03	9.668465e+02	1.432454e-01	1.181577e-01	2.508774e-02	5.715768e+11	9.477000e+15	2.426628e-06	4.430454e-05
4.228147e-16	1.000000e+00	3.216108e+03	3.216108e+03	9.660668e+02	1.443921e-01	1.188746e-01	2.551746e-02	9.069103e+11	1.444931e+16	3.953689e-06	4.489653e-05
4.396742e-16	1.000000e+00	3.199783e+03	3.199783e+03	9.653198e+02	1.455185e-01	1.195626e-01	2.595591e-02	-8.280832e+12	-1.269060e+17	-3.703077e-05	4.547763e-05
4.572059e-16	1.000000e+00	3.179915e+03	3.179915e+03	9.645746e+02	1.466843e-01	1.202841e-01	2.640027e-02	6.858292e+11	1.009944e+16	3.163950e-06	4.612838e-05
4.754367e-16	1.000000e+00	3.162413e+03	3.162413e+03	9.638199e+02	1.478036e-01	1.209515e-01	2.685211e-02	-1.287959e+12	-1.825902e+16	-6.108023e-06	4.673760e-05
4.943944e-16	1.000000e+00	3.144863e+03	3.144863e+03	9.630939e+02	1.489714e-01	1.216597e-01	2.731172e-02	-2.360746e+12	-3.217622e+16	-1.151150e-05	4.736975e-05
5.141081e-16	1.000000e+00	3.127987e+03	3.127987e+03	9.623196e+02	1.501158e-01	1.223372e-01	2.777865e-02	6.795794e+11	8.914720e+15	3.404134e-06	4.799119e-05
5.346078e-16	1.000000e+00	3.109060e+03	3.109060e+03	9.615320e+02	1.512844e-01	1.230329e-01	2.825143e-02	6.176797e+11	7.794585e+15	3.189400e-06	4.865920e-05
5.559250e-16	1.000000e+00	3.091443e+03	3.091443e+03	9.608132e+02	1.524846e-01	1.237484e-01	2.873620e-02	-1.187296e+12	-1.440219e+16	-6.307307e-06	4.932474e-05
5.780922e-16	1.000000e+00	3.072075e+03	3.072075e+03	9.600013e+02	1.535957e-01	1.243697e-01	2.922595e-02	2.150205e+12	2.515274e+16	1.178724e-05	4.999737e-05
6.011432e-16	1.000000e+00	3.053562e+03	3.053562e+03	9.592612e+02	1.547857e-01	1.250616e-01	2.972406e-02	9.195529e+11	1.034958e+16	5.195582e-06	5.069020e-05
6.251134e-16	1.000000e+00	3.037540e+03	3.037540e+03	9.584758e+02	1.559653e-01	1.257346e-01	3.023067e-02	-2.468927e+12	-2.675278e+16	-1.432153e-05	5.134591e-05
6.500394e-16	1.000000e+00	3.020000e+03	3.020000e+03	9.577308e+02	1.571950e-01	1.264488e-01	3.074625e-02	2.569540e+12	2.677082e+16	1.534306e-05	5.205133e-05
6.759594e-16	1.000000e+00	3.002773e+03	3.002773e+03	9.570128e+02	1.583828e-01	1.271138e-01	3.126902e-02	-9.135715e+11	-9.166477e+15	-5.613343e-06	5.274552e-05
7.029128e-16	1.000000e+00	2.984325e+03	2.984325e+03	9.562229e+02	1.595511e-01	1.277508e-01	3.180033e-02	1.078303e+12	1.042898e+16	6.832848e-06	5.346305e-05
7.309410e-16	1.000000e+00	2.966939e+03	2.966939e+03	9.554650e+02	1.607348e-01	1.283924e-01	3.234245e-02	2.742815e+12	2.556505e+16	1.789553e-05	5.417530e-05
7.600868e-16	1.000000e+00	2.947812e+03	2.947812e+03	9.546859e+02	1.619781e-01	1.290881e-01	3.289006e-02	7.453717e+11	6.684841e+15	5.023027e-06	5.494860e-05
7.903948e-16	1.000000e+00	2.931273e+03	2.931273e+03	9.539362e+02	1.632039e-01	1.297569e-01	3.344694e-02	2.420081e+13	2.090151e+17	1.677412e-04	5.567679e-05
8.219113e-16	1.000000e+00	2.911592e+03	2.911592e+03	9.532022e+02	1.643997e-01	1.303832e-01	3.401646e-02	-1.973569e+12	-1.643414e+16	-1.414786e-05	5.646385e-05
8.546845e-16	1.000000e+00	2.894273e+03	2.894273e+03	9.524222e+02	1.656061e-01	1.310134e-01	3.459265e-02	3.624401e+12	2.909745e+16	2.676887e-05	5.721854e-05
8.887645e-16	1.000000e+00	2.876989e+03	2.876989e+03	9.516854e+02	1.668573e-01	1.316780e-01	3.517928e-02	2.222330e+12	1.718233e+16	1.691252e-05	5.799720e-05
9.242035e-16	1.000000e+00	2.859254e+03	2.859254e+03	9.508993e+02	1.680699e-01	1.322969e-01	3.577295e-02	-1.226252e+13	-9.143877e+16	-9.625149e-05	5.878103e-05
9.610555e-16	1.000000e+00	2.841645e+03	2.841645e+03	9.501374e+02	1.693150e-01	1.329352e-01	3.637979e-02	3.438643e+12	2.471209e+16	2.783742e-05	5.958345e-05
9.993770e-16	1.000000e+00	2.823103e+03	2.823103e+03	9.493567e+02	1.705469e-01	1.335531e-01	3.699378e-02	1.636196e+12	1.134009e+16	1.368652e-05	6.041114e-05
1.039227e-15	1.000000e+00	2.805467e+03	2.805467e+03	9.485748e+02	1.718148e-01	1.341969e-01	3.761789e-02	-2.204446e+12	-1.472303e+16	-1.902675e-05	6.124283e-05
1.080665e-15	1.000000e+00	2.787656e+03	2.787656e+03	9.478341e+02	1.730625e-01	1.348088e-01	3.825364e-02	-2.673002e+12	-1.721810e+16	-2.381744e-05	6.208172e-05
1.123756e-15	1.000000e+00	2.769513e+03	2.769513e+03	9.470860e+02	1.743068e-01	1.354082e-01	3.889858e-02	1.101404e+12	6.845020e+15	1.013960e-05	6.293771e-05
1.168565e-15	1.000000e+00	2.752350e+03	2.752350e+03	9.463211e+02	1.756005e-01	1.360454e-01	3.955510e-02	1.123082e+12	6.726407e+15	1.066558e-05	6.380020e-05
1.215161e-15	1.000000e+00	2.734594e+03	2.734594e+03	9.455652e+02	1.768806e-01	1.366590e-01	4.022156e-02	1.552040e+12	8.964005e+15	1.522405e-05	6.468258e-05
1.263615e-15	1.000000e+00	2.716773e+03	2.716773e+03	9.448362e+02	1.781546e-01	1.372576e-01	4.089697e-02	-2.128375e+12	-1.185940e+16	-2.157114e-05	6.557583e-05
1.314000e-15	1.000000e+00	2.696748e+03	2.696748e+03	9.440132e+02	1.794032e-01	1.378178e-01	4.158546e-02	-3.375287e+12	-1.816182e+16	-3.549771e-05	6.652578e-05
1.366395e-15	1.000000e+00	2.680304e+03	2.680304e+03	9.432914e+02	1.806995e-01	1.384133e-01	4.228613e-02	-1.365856e+12	-7.089580e+15	-1.481072e-05	6.741753e-05
1.420879e-15	1.000000e+00	2.662437e+03	2.662437e+03	9.425129e+02	1.820115e-01	1.390150e-01	4.299654e-02	3.744496e+12	1.874558e+16	4.198441e-05	6.836276e-05
1.477536e-15	1.000000e+00	2.645595e+03	2.645595e+03	9.417542e+02	1.833325e-01	1.396147e-01	4.371776e-02	3.378860e+12	1.631447e+16	3.910608e-05	6.929725e-05
1.536452e-15	1.000000e+00	2.627373e+03	2.627373e+03	9.409951e+02	1.846371e-01	1.401858e-01	4.445125e-02	-5.500531e+12	-2.563363e+16	-6.590025e-05	7.027440e-05
1.597717e-15	1.000000e+00	2.609345e+03	2.609345e+03	9.402966e+02	1.859489e-01	1.407510e-01	4.519786e-02	1.977343e+12	8.894347e+15	2.451972e-05	7.126266e-05
1.661425e-15	1.000000e+00	2.591204e+03	2.591204e+03	9.395074e+02	1.872902e-01	1.413321e-01	4.595807e-02	1.492065e+12	6.474592e+15	1.915894e-05	7.227924e-05
1.727673e-15	1.000000e+00	2.573033e+03	2.573033e+03	9.387987e+02	1.886633e-01	1.419363e-01	4.672702e-02	3.516939e+12	1.471390e+16	4.677667e-05	7.332331e-05
1.796563e-15	1.000000e+00	2.555905e+03	2.555905e+03	9.380280e+02	1.899845e-01	1.424736e-01	4.751083e-02	3.384770e+12	1.367536e+16	4.654758e-05	7.433159e-05
1.868200e-15	1.000000e+00	2.537510e+03	2.537510e+03	9.372595e+02	1.913280e-01	1.430223e-01	4.830576e-02	-2.911214e+12	-1.135485e+16	-4.150750e-05	7.539990e-05
1.942693e-15	1.000000e+00	2.520226e+03	2.520226e+03	9.365486e+02	1.926913e-01	1.435776e-01	4.911371e-02	6.413261e+12	2.414172e+16	9.461771e-05	7.645794e-05
2.020157e-15	1.000000e+00	2.502264e+03	2.502264e+03	9.357860e+02	1.940204e-01	1.440859e-01	4.993445e-02	2.553353e+12	9.286970e+15	3.904236e-05	7.753792e-05
2.100710e-15	1.000000e+00	2.483734e+03	2.483734e+03	9.350703e+02	1.954342e-01	1.446631e-01	5.077111e-02	1.541939e+13	5.408340e+16	2.446995e-04	7.868565e-05
2.184474e-15	1.000000e+00	2.466164e+03	2.466164e+03	9.343417e+02	1.968376e-01	1.452190e-01	5.161862e-02	2.900538e+12	9.816076e+15	4.769356e-05	7.981529e-05
2.271579e-15	1.000000e+00	2.449037e+03	2.449037e+03	9.335540e+02	1.981852e-01	1.457046e-01	5.248057e-02	3.424268e+12	1.119985e+16	5.830186e-05	8.092372e-05
2.362156e-15	1.000000e+00	2.430659e+03	2.430659e+03	9.328695e+02	1.996087e-01	1.462547e-01	5.335397e-02	-4.887941e+12	-1.542514e+16	-8.641656e-05	8.212121e-05
2.456346e-15	1.000000e+00	2.412672e+03	2.412672e+03	9.321161e+02	2.010323e-01	1.467795e-01	5.425274e-02	5.983522e+12	1.822334e+16	1.097884e-04	8.332348e-05
2.554291e-15	1.000000e+00	2.395903e+03	2.395903e+03	9.314778e+02	2.024802e-01	1.473146e-01	5.516562e-02	-3.030651e+12	-8.904771e+15	-5.758123e-05	8.451103e-05
2.656142e-15	1.000000e+00	2.378125e+03	2.378125e+03	9.307669e+02	2.037207e-01	1.476935e-01	5.602723e-02	5.199253e+12	1.481717e+16	1.025319e-04	8.566442e-05
2.762054e-15	1.000000e+00	2.360692e+03	2.360692e+03	9.300765e+02	2.050220e-01	1.481007e-01	5.692129e-02	-4.370059e+12	-1.206382e+16	-8.940918e-05	8.684827e-05
2.872189e-15	1.000000e+00	2.344229e+03	2.344229e+03	9.293361e+02	2.062974e-01	1.484661e-01	5.783133e-02	-2.854081e+12	-7.638306e+15	-6.047241e-05	8.800226e-05
2.986716e-15	1.000000e+00	2.325499e+03	2.325499e+03	9.285892e+02	2.075699e-01	1.488124e-01	5.875751e-02	3.274004e+12	8.496843e+15	7.220870e-05	8.925820e-05
3.105809e-15	1.000000e+00	2.308023e+03	2.308023e+03	9.278083e+02	2.088521e-01	1.491501e-01	5.970204e-02	-5.270576e+12	-1.326367e+16	-1.207115e-04	9.048961e-05
3.229651e-15	1.000000e+00	2.291460e+03	2.291460e+03	9.271103e+02	2.101166e-01	1.494595e-01	6.065705e-02	-9.102072e+12	-2.222484e+16	-2.161077e-04	9.169551e-05
3.358432e-15	1.000000e+00	2.274081e+03	2.274081e+03	9.263205e+02	2.114344e-01	1.497987e-01	6.163577e-02	-3.316775e+12	-7.849417e+15	-8.180454e-05	9.297576e-05
3.492347e-15	1.000000e+00	2.255790e+03	2.255790e+03	9.255992e+02	2.127621e-01	1.501352e-01	6.262697e-02	-1.248327e+13	-2.863233e+16	-3.205729e-04	9.431826e-05
3.631602e-15	1.000000e+00	2.237913e+03	2.237913e+03	9.248082e+02	2.140272e-01	1.503893e-01	6.363798e-02	2.898328e+12	6.453604e+15	7.745032e-05	9.563700e-05
3.776410e-15	1.000000e+00	2.219986e+03	2.219986e+03	9.240919e+02	2.153762e-01	1.507078e-01	6.466847e-02	1.329117e+13	2.867967e+16	3.697462e-04	9.701696e-05
3.926992e-15	1.000000e+00	2.202404e+03	2.202404e+03	9.233273e+02	2.167305e-01	1.510149e-01	6.571556e-02	7.826411e+12	1.636675e+16	2.265523e-04	9.840631e-05
4.083578e-15	1.000000e+00	2.184609e+03	2.184609e+03	9.226205e+02	2.181031e-01	1.513215e-01	6.678155e-02	5.018521e+12	1.016873e+16	1.512858e-04	9.983619e-05
4.246409e-15	1.000000e+00	2.166659e+03	2.166659e+03	9.219257e+02	2.194832e-01	1.516144e-01	6.786882e-02	-4.012501e+12	-7.877864e+15	-1.260531e-04	1.013003e-04
4.415732e-15	1.000000e+00	2.149620e+03	2.149620e+03	9.211538e+02	2.208547e-01	1.518849e-01	6.896977e-02	-6.992075e+12	-1.330679e+16	-2.285012e-04	1.027412e-04
4.591806e-15	1.000000e+00	2.131137e+03	2.131137e+03	9.204705e+02	2.222980e-01	1.522030e-01	7.009502e-02	6.577756e+12	1.211714e+16	2.244463e-04	1.043096e-04
4.774901e-15	1.000000e+00	2.112956e+03	2.112956e+03	9.197007e+02	2.236889e-01	1.524462e-01	7.124275e-02	-5.761112e+12	-1.028688e+16	-2.051846e-04	1.058654e-04
4.965298e-15	1.000000e+00	2.094890e+03	2.094890e+03	9.190256e+02	2.251753e-01	1.527668e-01	7.240846e-02	8.778499e+12	1.516409e+16	3.263664e-04	1.074879e-04
5.163286e-15	1.000000e+00	2.077484e+03	2.077484e+03	9.183666e+02	2.266563e-01	1.530630e-01	7.359324e-02	4.443548e+12	7.428330e+15	1.722393e-04	1.091013e-04
5.369169e-15	1.000000e+00	2.060017e+03	2.060017e+03	9.176950e+02	2.281479e-01	1.533426e-01	7.480522e-02	4.847878e+12	7.842775e+15	1.960146e-04	1.107505e-04
5.583261e-15	1.000000e+00	2.042287e+03	2.042287e+03	9.170287e+02	2.296846e-01	1.536624e-01	7.602214e-02	-2.414971e+13	-3.777921e+16	-1.019574e-03	1.124644e-04
5.805890e-15	1.000000e+00	2.024149e+03	2.024149e+03	9.163496e+02	2.312029e-01	1.539269e-01	7.727604e-02	4.319076e+13	6.537685e+16	1.906645e-03	1.142223e-04
6.037396e-15	1.000000e+00	2.006346e+03	2.006346e+03	9.157374e+02	2.327852e-01	1.542346e-01	7.855061e-02	-4.758226e+12	-6.960951e+15	-2.195368e-04	1.160244e-04
6.278134e-15	1.000000e+00	1.988664e+03	1.988664e+03	9.150985e+02	2.343494e-01	1.545037e-01	7.984568e-02	-4.383190e+13	-6.201131e+16	-2.113853e-03	1.178427e-04
6.528470e-15	1.000000e+00	1.971206e+03	1.971206e+03	9.145046e+02	2.359913e-01	1.548309e-01	8.116041e-02	5.269821e+12	7.199728e+15	2.655995e-04	1.197193e-04
6.788789e-15	1.000000e+00	1.953246e+03	1.953246e+03	9.138525e+02	2.376148e-01	1.551152e-01	8.249964e-02	1.828252e+13	2.413617e+16	9.645898e-04	1.216513e-04
7.059488e-15	1.000000e+00	1.936321e+03	1.936321e+03	9.132453e+02	2.392937e-01	1.554284e-01	8.386534e-02	-6.683847e+12	-8.518638e+15	-3.683252e-04	1.235817e-04
7.340980e-15	1.000000e+00	1.917590e+03	1.917590e+03	9.126792e+02	2.410255e-01	1.557696e-01	8.525589e-02	8.993095e+12	1.105591e+16	5.202612e-04	1.256919e-04
7.633697e-15	1.000000e+00	1.900785e+03	1.900785e+03	9.120972e+02	2.427346e-01	1.560774e-01	8.665715e-02	1.046896e+13	1.242353e+16	6.328916e-04	1.277023e-04
7.938086e-15	1.000000e+00	1.882957e+03	1.882957e+03	9.115308e+02	2.445009e-01	1.563966e-01	8.810424e-02	6.972601e+12	7.979816e+15	4.418598e-04	1.298494e-04
8.254612e-15	1.000000e+00	1.866237e+03	1.866237e+03	9.109760e+02	2.462879e-01	1.567220e-01	8.956590e-02	1.462242e+13	1.613629e+16	9.688941e-04	1.319703e-04
8.583760e-15	1.000000e+00	1.848916e+03	1.848916e+03	9.104531e+02	2.481108e-01	1.570533e-01	9.105748e-02	-4.538929e+13	-4.827533e+16	-3.151078e-03	1.341926e-04
8.926032e-15	1.000000e+00	1.831489e+03	1.831489e+03	9.099359e+02	2.499717e-01	1.574002e-01	9.257153e-02	9.248408e+12	9.475729e+15	6.731883e-04	1.364855e-04
9.281952e-15	1.000000e+00	1.813728e+03	1.813728e+03	9.094102e+02	2.518455e-01	1.577369e-01	9.410854e-02	-1.037616e+13	-1.024156e+16	-7.929899e-04	1.388552e-04
9.652064e-15	1.000000e+00	1.797564e+03	1.797564e+03	9.088888e+02	2.537974e-01	1.581130e-01	9.568441e-02	-8.258718e+12	-7.842908e+15	-6.600574e-04	1.411896e-04
1.003693e-14	1.000000e+00	1.780453e+03	1.780453e+03	9.084428e+02	2.557585e-01	1.584763e-01	9.728225e-02	-1.298176e+13	-1.186268e+16	-1.088358e-03	1.436480e-04
1.043715e-14	1.000000e+00	1.763553e+03	1.763553e+03	9.079425e+02	2.577338e-01	1.588321e-01	9.890166e-02	-7.566821e+12	-6.653598e+15	-6.653686e-04	1.461446e-04
1.085333e-14	1.000000e+00	1.746110e+03	1.746110e+03	9.075161e+02	2.597777e-01	1.592158e-01	1.005618e-01	2.718778e+13	2.298078e+16	2.512502e-03	1.487750e-04
1.128609e-14	1.000000e+00	1.730565e+03	1.730565e+03	9.070543e+02	2.618583e-01	1.596102e-01	1.022481e-01	-1.197222e+13	-9.723963e+15	-1.156983e-03	1.513138e-04
1.173612e-14	1.000000e+00	1.713419e+03	1.713419e+03	9.066407e+02	2.639701e-01	1.600077e-01	1.039624e-01	-1.039735e+13	-8.112398e+15	-1.056079e-03	1.540604e-04
1.220409e-14	1.000000e+00	1.697163e+03	1.697163e+03	9.062377e+02	2.661278e-01	1.604236e-01	1.057042e-01	9.728007e+12	7.287403e+15	1.036329e-03	1.568075e-04
1.269072e-14	1.000000e+00	1.680105e+03	1.680105e+03	9.058518e+02	2.683123e-01	1.608323e-01	1.074800e-01	-3.315525e+13	-2.384236e+16	-3.715018e-03	1.596997e-04
1.319676e-14	1.000000e+00	1.663713e+03	1.663713e+03	9.054686e+02	2.705374e-01	1.612434e-01	1.092939e-01	2.711240e+13	1.870818e+16	3.190561e-03	1.626106e-04
1.372297e-14	1.000000e+00	1.648430e+03	1.648430e+03	9.051086e+02	2.728303e-01	1.617047e-01	1.111256e-01	-2.055954e+13	-1.360035e+16	-2.533683e-03	1.655092e-04
1.427016e-14	1.000000e+00	1.632248e+03	1.632248e+03	9.047759e+02	2.751426e-01	1.621319e-01	1.130108e-01	-1.811792e+13	-1.148997e+16	-2.345682e-03	1.685667e-04
1.483918e-14	1.000000e+00	1.616188e+03	1.616188e+03	9.044499e+02	2.774928e-01	1.625821e-01	1.149107e-01	3.633763e+14	2.208503e+17	4.942979e-02	1.716959e-04
1.543088e-14	1.000000e+00	1.599992e+03	1.599992e+03	9.041106e+02	2.799100e-01	1.630496e-01	1.168604e-01	-1.691434e+13	-9.843810e+15	-2.419679e-03	1.749446e-04
1.604618e-14	1.000000e+00	1.588302e+03	1.588302e+03	9.059363e+02	2.831568e-01	1.641042e-01	1.190526e-01	2.353863e+13	1.293142e+16	3.493072e-03	1.782765e-04
1.668601e-14	1.000000e+00	1.569365e+03	1.569365e+03	9.035810e+02	2.848761e-01	1.640198e-01	1.208564e-01	2.580434e+13	1.375348e+16	4.065971e-03	1.815232e-04
1.735135e-14	1.000000e+00	1.553830e+03	1.553830e+03	9.033041e+02	2.874215e-01	1.645057e-01	1.229158e-01	-4.282691e+15	-2.183336e+18	-7.092356e-01	1.849762e-04
1.804323e-14	1.000000e+00	1.538501e+03	1.538501e+03	9.030503e+02	2.900225e-01	1.650203e-01	1.250022e-01	-1.852385e+13	-9.027611e+15	-3.223546e-03	1.885098e-04
1.876269e-14	1.000000e+00	1.523504e+03	1.523504e+03	9.028628e+02	2.926970e-01	1.655558e-01	1.271412e-01	2.234341e+13	1.040059e+16	4.083401e-03	1.921209e-04
1.951084e-14	1.000000e+00	1.508551e+03	1.508551e+03	9.026917e+02	2.953869e-01	1.660806e-01	1.293063e-01	4.683761e+13	2.082756e+16	8.992601e-03	1.958083e-04
2.028882e-14	1.000000e+00	1.493283e+03	1.493283e+03	9.025033e+02	2.981397e-01	1.666212e-01	1.315185e-01	-4.475959e+13	-1.900146e+16	-9.042060e-03	1.996539e-04
2.109783e-14	1.000000e+00	1.478713e+03	1.478713e+03	9.023423e+02	3.009614e-01	1.671897e-01	1.337717e-01	2.099135e+13	8.501328e+15	4.453606e-03	2.035292e-04
2.193909e-14	1.000000e+00	1.464073e+03	1.464073e+03	9.021964e+02	3.038176e-01	1.677487e-01	1.360689e-01	-1.899132e+13	-7.336528e+15	-4.234797e-03	2.075153e-04
2.281390e-14	1.000000e+00	1.449413e+03	1.449413e+03	9.020627e+02	3.067565e-01	1.683340e-01	1.384225e-01	1.822833e+13	6.710854e+15	4.274424e-03	2.116419e-04
2.372359e-14	1.000000e+00	1.435200e+03	1.435200e+03	9.019862e+02	3.097213e-01	1.689250e-01	1.407963e-01	-2.201875e+13	-7.725692e+15	-5.424026e-03	2.158036e-04
2.466955e-14	1.000000e+00	1.420755e+03	1.420755e+03	9.019321e+02	3.127482e-01	1.695240e-01	1.432243e-01	1.807239e+13	6.040061e+15	4.682853e-03	2.201282e-04
2.565323e-14	1.000000e+00	1.406627e+03	1.406627e+03	9.018598e+02	3.158551e-01	1.701468e-01	1.457083e-01	-7.011072e+13	-2.230205e+16	-1.909769e-02	2.245479e-04
2.667614e-14	1.000000e+00	1.392817e+03	1.392817e+03	9.018704e+02	3.190170e-01	1.707828e-01	1.482342e-01	1.983897e+13	6.004131e+15	5.677274e-03	2.290444e-04
2.773983e-14	1.000000e+00	1.379066e+03	1.379066e+03	9.018559e+02	3.222349e-01	1.714209e-01	1.508141e-01	-3.383546e+13	-9.738879e+15	-1.017507e-02	2.336616e-04
2.884594e-14	1.000000e+00	1.365199e+03	1.365199e+03	9.018869e+02	3.255534e-01	1.720968e-01	1.534567e-01	-5.316057e+13	-1.453711e+16	-1.681516e-02	2.384659e-04
2.999616e-14	1.000000e+00	1.351600e+03	1.351600e+03	9.019707e+02	3.288974e-01	1.727698e-01	1.561276e-01	1.248879e+14	3.245023e+16	4.153083e-02	2.433393e-04
3.119223e-14	1.000000e+00	1.338272e+03	1.338272e+03	9.020335e+02	3.322969e-01	1.734398e-01	1.588571e-01	2.665334e+14	6.578402e+16	9.313678e-02	2.483030e-04
3.243601e-14	1.000000e+00	1.324882e+03	1.324882e+03	9.021058e+02	3.357815e-01	1.741366e-01	1.616449e-01	3.219708e+13	7.542801e+15	1.183102e-02	2.534426e-04
3.372937e-14	1.000000e+00	1.312077e+03	1.312077e+03	9.022159e+02	3.392925e-01	1.748253e-01	1.644672e-01	3.129658e+13	6.960267e+15	1.207233e-02	2.585918e-04
3.507431e-14	1.000000e+00	1.299059e+03	1.299059e+03	9.023717e+02	3.429198e-01	1.755514e-01	1.673685e-01	1.208144e+14	2.547743e+16	4.898523e-02	2.639755e-04
3.647287e-14	1.000000e+00	1.285886e+03	1.285886e+03	9.025802e+02	3.466427e-01	1.763000e-01	1.703426e-01	6.309787e+13	1.260679e+16	2.692112e-02	2.695749e-04
3.792721e-14	1.000000e+00	1.273402e+03	1.273402e+03	9.027733e+02	3.503925e-01	1.770393e-01	1.733532e-01	2.374820e+15	4.496314e+17	1.063883e+00	2.751625e-04
3.943953e-14	1.000000e+00	1.260814e+03	1.260814e+03	9.030366e+02	3.542601e-01	1.778109e-01	1.764492e-01	-5.318814e+13	-9.532424e+15	-2.504100e-02	2.809774e-04
4.101216e-14	1.000000e+00	1.248332e+03	1.248332e+03	9.032775e+02	3.581664e-01	1.785805e-01	1.795859e-01	5.161788e+13	8.757418e+15	2.554117e-02	2.869159e-04
4.264749e-14	1.000000e+00	1.236416e+03	1.236416e+03	9.036111e+02	3.621866e-01	1.793763e-01	1.828103e-01	-1.031309e+14	-1.654729e+16	-5.353724e-02	2.929325e-04
4.434803e-14	1.000000e+00	1.223833e+03	1.223833e+03	9.039181e+02	3.662465e-01	1.801685e-01	1.860780e-01	7.554100e+13	1.146345e+16	4.127278e-02	2.992619e-04
4.611638e-14	1.000000e+00	1.212457e+03	1.212457e+03	9.042883e+02	3.703995e-01	1.809787e-01	1.894208e-01	1.234771e+14	1.771065e+16	7.068793e-02	3.054949e-04
4.795525e-14	1.000000e+00	1.200430e+03	1.200430e+03	9.046615e+02	3.746473e-01	1.818061e-01	1.928413e-01	4.446166e+13	6.023826e+15	2.675425e-02	3.120943e-04
4.986743e-14	1.000000e+00	1.188829e+03	1.188829e+03	9.050631e+02	3.790315e-01	1.826688e-01	1.963627e-01	2.410884e+16	3.081768e+18	1.522895e+01	3.188275e-04
5.185586e-14	1.000000e+00	1.177134e+03	1.177134e+03	9.055354e+02	3.834410e-01	1.835174e-01	1.999236e-01	4.959853e+13	5.983790e+15	3.291784e-02	3.257412e-04
5.392359e-14	1.000000e+00	1.165748e+03	1.165748e+03	9.060055e+02	3.879308e-01	1.843769e-01	2.035539e-01	-3.038540e+14	-3.458545e+16	-2.117062e-01	3.327743e-04
5.607375e-14	1.000000e+00	1.154515e+03	1.154515e+03	9.065463e+02	3.925455e-01	1.852598e-01	2.072857e-01	3.524299e+14	3.781139e+16	2.577309e-01	3.400091e-04
5.830966e-14	1.000000e+00	1.143450e+03	1.143450e+03	9.071159e+02	3.972275e-01	1.861461e-01	2.110813e-01	6.327459e+13	6.397833e+15	4.855503e-02	3.473938e-04
6.063472e-14	1.000000e+00	1.132501e+03	1.132501e+03	9.077155e+02	4.020291e-01	1.870532e-01	2.149759e-01	1.016241e+14	9.676292e+15	8.182674e-02	3.549924e-04
6.305249e-14	1.000000e+00	1.121824e+03	1.121824e+03	9.083201e+02	4.069199e-01	1.879717e-01	2.189482e-01	6.419902e+13	5.754183e+15	5.419960e-02	3.627306e-04
6.556667e-14	1.000000e+00	1.111198e+03	1.111198e+03	9.089844e+02	4.119153e-01	1.889033e-01	2.230120e-01	5.356958e+15	4.517297e+17	4.742990e+00	3.706948e-04
6.818110e-14	1.000000e+00	1.100801e+03	1.100801e+03	9.096944e+02	4.170390e-01	1.898581e-01	2.271808e-01	1.810967e+14	1.435580e+16	1.680571e-01	3.788503e-04
7.089978e-14	1.000000e+00	1.090198e+03	1.090198e+03	9.104342e+02	4.222068e-01	1.907958e-01	2.314111e-01	5.776758e+13	4.305840e+15	5.626632e-02	3.872754e-04
7.372687e-14	1.000000e+00	1.080182e+03	1.080182e+03	9.111879e+02	4.275727e-01	1.917876e-01	2.357851e-01	2.783964e+15	1.948112e+17	2.839683e+00	3.958338e-04
7.666668e-14	1.000000e+00	1.069886e+03	1.069886e+03	9.120335e+02	4.329483e-01	1.927421e-01	2.402062e-01	9.651841e+13	6.344977e+15	1.032795e-01	4.046678e-04
7.972371e-14	1.000000e+00	1.059813e+03	1.059813e+03	9.128708e+02	4.385170e-01	1.937495e-01	2.447676e-01	1.167329e+14	7.198813e+15	1.309598e-01	4.137682e-04
8.290265e-14	1.000000e+00	1.050348e+03	1.050348e+03	9.138302e+02	4.441812e-01	1.947527e-01	2.494286e-01	5.094989e+13	2.946742e+15	5.978163e-02	4.228895e-04
8.620834e-14	1.000000e+00	1.040510e+03	1.040510e+03	9.147378e+02	4.499780e-01	1.957779e-01	2.542001e-01	8.197149e+13	4.443308e+15	1.008146e-01	4.324592e-04
8.964584e-14	1.000000e+00	1.030972e+03	1.030972e+03	9.157140e+02	4.558903e-01	1.968072e-01	2.590831e-01	5.869866e+13	2.980757e+15	7.559357e-02	4.421946e-04
9.322041e-14	1.000000e+00	1.021514e+03	1.021514e+03	9.166918e+02	4.618830e-01	1.978334e-01	2.640495e-01	7.482021e+13	3.559255e+15	1.008994e-01	4.521553e-04
9.693752e-14	1.000000e+00	1.012342e+03	1.012342e+03	9.177581e+02	4.680561e-01	1.988878e-01	2.691683e-01	5.875702e+13	2.615593e+15	8.289231e-02	4.623497e-04
1.008028e-13	1.000000e+00	1.003225e+03	1.003225e+03	9.188501e+02	4.743382e-01	1.999448e-01	2.743934e-01	5.528139e+13	2.302176e+15	8.159769e-02	4.728132e-04
1.048223e-13	1.000000e+00	9.942420e+02	9.942420e+02	9.199690e+02	4.807780e-01	2.010161e-01	2.797619e-01	7.896589e+13	3.074091e+15	1.219187e-01	4.835623e-04
1.090020e-13	1.000000e+00	9.854916e+02	9.854916e+02	9.211863e+02	4.873356e-01	2.020951e-01	2.852405e-01	9.013680e+13	3.279150e+15	1.454550e-01	4.945102e-04
1.133484e-13	1.000000e+00	9.767298e+02	9.767298e+02	9.223850e+02	4.940613e-01	2.031861e-01	2.908752e-01	1.320271e+14	4.484961e+15	2.227830e-01	5.058322e-04
1.178681e-13	1.000000e+00	9.680692e+02	9.680692e+02	9.236692e+02	5.009430e-01	2.042927e-01	2.966503e-01	7.476209e+13	2.369954e+15	1.318988e-01	5.174661e-04
1.225680e-13	1.000000e+00	9.596823e+02	9.596823e+02	9.249783e+02	5.079018e-01	2.053852e-01	3.025166e-01	6.251878e+13	1.849744e+15	1.152031e-01	5.292395e-04
1.274553e-13	1.000000e+00	9.513465e+02	9.513465e+02	9.263364e+02	5.151108e-01	2.065188e-01	3.085920e-01	6.300430e+13	1.737268e+15	1.212741e-01	5.414545e-04
1.325375e-13	1.000000e+00	9.431056e+02	9.431056e+02	9.277101e+02	5.224511e-01	2.076503e-01	3.148008e-01	1.128619e+14	2.899474e+15	2.269013e-01	5.539688e-04
1.378224e-13	1.000000e+00	9.348153e+02	9.348153e+02	9.290896e+02	5.299230e-01	2.087810e-01	3.211420e-01	1.061048e+14	2.539050e+15	2.229448e-01	5.668746e-04
1.433180e-13	1.000000e+00	9.309460e+02	9.267766e+02	9.309460e+02	5.376109e-01	2.099331e-01	3.276778e-01	8.630053e+13	1.921645e+15	1.851323e-01	5.774888e-04
1.490327e-13	1.000000e+00	9.326095e+02	9.189809e+02	9.326095e+02	5.454579e-01	2.110934e-01	3.343644e-01	6.585117e+13	1.363821e+15	1.400089e-01	5.848727e-04
1.549753e-13	1.000000e+00	9.343498e+02	9.114271e+02	9.343498e+02	5.534591e-01	2.122507e-01	3.412084e-01	8.456159e+13	1.628341e+15	1.781217e-01	5.923468e-04
1.611548e-13	1.000000e+00	9.360160e+02	9.038980e+02	9.360160e+02	5.616583e-01	2.134176e-01	3.482407e-01	9.217742e+13	1.649164e+15	1.924418e-01	6.000520e-04
1.675808e-13	1.000000e+00	9.377215e+02	8.965026e+02	9.377215e+02	5.700807e-01	2.146101e-01	3.554707e-01	6.703060e+13	1.113246e+15	1.386740e-01	6.079425e-04
1.742629e-13	1.000000e+00	9.394401e+02	8.891795e+02	9.394401e+02	5.786190e-01	2.157775e-01	3.628415e-01	8.628484e+13	1.330366e+15	1.768806e-01	6.159190e-04
1.812116e-13	1.000000e+00	9.412788e+02	8.820399e+02	9.412788e+02	5.874572e-01	2.169896e-01	3.704676e-01	7.935183e+13	1.134164e+15	1.610856e-01	6.241054e-04
1.884373e-13	1.000000e+00	9.429060e+02	8.747842e+02	9.429060e+02	5.964226e-01	2.181696e-01	3.782530e-01	8.670827e+13	1.148921e+15	1.745057e-01	6.325366e-04
1.959511e-13	1.000000e+00	9.446259e+02	8.676915e+02	9.446259e+02	6.056384e-01	2.193924e-01	3.862460e-01	7.275764e+13	8.929181e+14	1.451011e-01	6.411410e-04
2.037645e-13	1.000000e+00	9.465053e+02	8.607668e+02	9.465053e+02	6.150781e-01	2.206191e-01	3.944590e-01	7.241736e+13	8.226049e+14	1.429943e-01	6.498412e-04
2.118895e-13	1.000000e+00	9.484073e+02	8.538845e+02	9.484073e+02	6.246950e-01	2.218184e-01	4.028766e-01	8.470841e+13	8.904026e+14	1.655935e-01	6.586780e-04
2.203385e-13	1.000000e+00	9.504074e+02	8.471962e+02	9.504074e+02	6.346220e-01	2.230522e-01	4.115698e-01	7.430755e+13	7.218671e+14	1.437392e-01	6.677368e-04
2.291243e-13	1.000000e+00	9.523959e+02	8.405408e+02	9.523959e+02	6.447685e-01	2.243006e-01	4.204678e-01	7.795595e+13	6.995687e+14	1.492289e-01	6.769962e-04
2.382605e-13	1.000000e+00	9.543226e+02	8.339101e+02	9.543226e+02	6.551476e-01	2.255432e-01	4.296043e-01	7.807341e+13	6.468558e+14	1.479511e-01	6.865053e-04
2.477610e-13	1.000000e+00	9.565039e+02	8.274695e+02	9.565039e+02	6.657669e-01	2.267770e-01	4.389898e-01	7.718055e+13	5.900611e+14	1.445991e-01	6.960420e-04
2.576403e-13	1.000000e+00	9.585518e+02	8.209953e+02	9.585518e+02	6.766491e-01	2.280344e-01	4.486147e-01	8.000619e+13	5.640350e+14	1.482986e-01	7.059077e-04
2.679136e-13	1.000000e+00	9.606297e+02	8.145694e+02	9.606297e+02	6.877909e-01	2.292901e-01	4.585008e-01	8.696243e+13	5.650016e+14	1.594567e-01	7.159792e-04
2.785964e-13	1.000000e+00	9.628518e+02	8.083326e+02	9.628518e+02	6.992292e-01	2.305500e-01	4.686792e-01	7.639140e+13	4.570322e+14	1.384645e-01	7.262064e-04
2.897053e-13	1.000000e+00	9.649101e+02	8.020179e+02	9.649101e+02	7.109593e-01	2.318248e-01	4.791345e-01	7.665907e+13	4.220265e+14	1.374740e-01	7.368141e-04
3.012571e-13	1.000000e+00	9.671345e+02	7.958740e+02	9.671345e+02	7.229903e-01	2.331060e-01	4.898843e-01	7.750847e+13	3.923620e+14	1.374061e-01	7.475592e-04
3.132696e-13	1.000000e+00	9.695004e+02	7.898874e+02	9.695004e+02	7.353594e-01	2.343842e-01	5.009751e-01	8.146567e+13	3.788581e+14	1.426678e-01	7.584931e-04
3.257610e-13	1.000000e+00	9.717367e+02	7.838297e+02	9.717367e+02	7.479271e-01	2.356528e-01	5.122743e-01	8.049408e+13	3.439280e+14	1.393516e-01	7.696808e-04
3.387505e-13	1.000000e+00	9.741008e+02	7.777970e+02	9.741008e+02	7.609407e-01	2.368808e-01	5.240599e-01	8.603075e+13	3.372093e+14	1.471382e-01	7.811725e-04
3.522580e-13	1.000000e+00	9.769033e+02	7.719203e+02	9.769033e+02	7.743526e-01	2.377582e-01	5.365943e-01	8.687409e+13	3.120302e+14	1.464616e-01	7.926604e-04
3.663040e-13	1.000000e+00	9.796514e+02	7.660410e+02	9.796514e+02	7.880412e-01	2.386745e-01	5.493667e-01	8.874435e+13	2.920090e+14	1.475279e-01	8.044098e-04
3.809102e-13	1.000000e+00	9.824547e+02	7.602115e+02	9.824547e+02	8.021145e-01	2.395923e-01	5.625222e-01	8.452006e+13	2.545529e+14	1.385123e-01	8.164391e-04
3.960987e-13	1.000000e+00	9.851116e+02	7.543727e+02	9.851116e+02	8.165867e-01	2.405686e-01	5.760182e-01	9.154255e+13	2.521224e+14	1.480086e-01	8.289281e-04
4.118929e-13	1.000000e+00	9.879769e+02	7.486897e+02	9.879769e+02	8.313953e-01	2.415190e-01	5.898763e-01	9.117623e+13	2.295323e+14	1.452911e-01	8.415129e-04
4.283169e-13	1.000000e+00	9.907916e+02	7.430162e+02	9.907916e+02	8.466497e-01	2.424990e-01	6.041507e-01	8.945403e+13	2.056275e+14	1.405334e-01	8.545184e-04
4.453958e-13	1.000000e+00	9.934708e+02	7.372814e+02	9.934708e+02	8.621016e-01	2.434504e-01	6.186513e-01	9.540335e+13	2.003416e+14	1.478698e-01	8.677675e-04
4.631557e-13	1.000000e+00	9.963416e+02	7.317395e+02	9.963416e+02	8.782065e-01	2.444470e-01	6.337595e-01	9.569513e+13	1.831921e+14	1.461974e-01	8.814311e-04
4.816237e-13	1.000000e+00	9.989848e+02	7.261207e+02	9.989848e+02	8.945256e-01	2.454501e-01	6.490754e-01	9.409889e+13	1.642936e+14	1.418670e-01	8.954346e-04
5.008281e-13	1.000000e+00	1.002232e+03	7.208651e+02	1.002232e+03	9.117370e-01	2.464591e-01	6.652778e-01	9.533004e+13	1.513150e+14	1.414096e-01	9.097062e-04
5.207984e-13	1.000000e+00	1.004649e+03	7.151640e+02	1.004649e+03	9.286781e-01	2.474639e-01	6.812142e-01	9.976230e+13	1.444243e+14	1.462131e-01	9.243809e-04
5.415649e-13	1.000000e+00	1.007451e+03	7.097409e+02	1.007451e+03	9.464399e-01	2.484795e-01	6.979605e-01	1.021507e+14	1.345167e+14	1.476427e-01	9.394397e-04
5.631594e-13	1.000000e+00	1.010305e+03	7.044014e+02	1.010305e+03	9.646353e-01	2.495014e-01	7.151339e-01	1.008265e+14	1.207144e+14	1.436825e-01	9.547963e-04
5.856151e-13	1.000000e+00	1.012983e+03	6.990296e+02	1.012983e+03	9.832991e-01	2.505752e-01	7.327239e-01	1.019420e+14	1.108983e+14	1.433617e-01	9.706964e-04
6.089661e-13	1.000000e+00	1.015814e+03	6.937551e+02	1.015814e+03	1.002556e+00	2.516467e-01	7.509088e-01	1.055204e+14	1.041824e+14	1.463381e-01	9.869481e-04
6.332482e-13	1.000000e+00	1.018549e+03	6.885206e+02	1.018549e+03	1.022287e+00	2.526959e-01	7.695909e-01	1.063796e+14	9.527844e+13	1.455596e-01	1.003670e-03
6.584986e-13	1.000000e+00	1.021340e+03	6.833020e+02	1.021340e+03	1.042462e+00	2.537777e-01	7.886843e-01	1.077866e+14	8.755154e+13	1.454801e-01	1.020680e-03
6.847558e-13	1.000000e+00	1.024038e+03	6.781491e+02	1.024038e+03	1.063205e+00	2.548847e-01	8.083199e-01	1.100287e+14	8.098816e+13	1.465601e-01	1.038247e-03
7.120600e-13	1.000000e+00	1.026843e+03	6.730198e+02	1.026843e+03	1.084462e+00	2.559435e-01	8.285188e-01	1.123581e+14	7.490869e+13	1.476300e-01	1.056113e-03
7.404530e-13	1.000000e+00	1.029979e+03	6.682061e+02	1.029979e+03	1.106945e+00	2.570799e-01	8.498655e-01	1.148908e+14	6.912804e+13	1.486741e-01	1.074727e-03
7.699781e-13	1.000000e+00	1.032395e+03	6.629885e+02	1.032395e+03	1.128957e+00	2.581858e-01	8.707715e-01	1.172045e+14	6.390825e+13	1.499019e-01	1.093533e-03
8.006805e-13	1.000000e+00	1.035240e+03	6.580504e+02	1.035240e+03	1.152096e+00	2.592995e-01	8.927961e-01	1.187315e+14	5.849563e+13	1.497796e-01	1.112878e-03
8.326071e-13	1.000000e+00	1.037912e+03	6.530466e+02	1.037912e+03	1.175646e+00	2.604310e-01	9.152150e-01	1.199328e+14	5.340172e+13	1.493573e-01	1.132703e-03
8.658068e-13	1.000000e+00	1.040547e+03	6.481376e+02	1.040547e+03	1.199864e+00	2.615774e-01	9.382868e-01	1.229183e+14	4.942605e+13	1.511471e-01	1.153109e-03
9.003303e-13	1.000000e+00	1.043424e+03	6.433354e+02	1.043424e+03	1.224923e+00	2.627009e-01	9.622216e-01	1.246921e+14	4.521637e+13	1.512257e-01	1.173945e-03
9.362304e-13	1.000000e+00	1.046452e+03	6.387440e+02	1.046452e+03	1.251119e+00	2.638667e-01	9.872520e-01	1.273201e+14	4.153407e+13	1.521919e-01	1.195581e-03
9.735620e-13	1.000000e+00	1.048795e+03	6.337136e+02	1.048795e+03	1.276713e+00	2.650192e-01	1.011694e+00	1.296940e+14	3.823434e+13	1.533060e-01	1.217315e-03
1.012382e-12	1.000000e+00	1.051463e+03	6.289645e+02	1.051463e+03	1.303681e+00	2.661719e-01	1.037509e+00	1.309929e+14	3.478492e+13	1.528862e-01	1.239873e-03
1.052750e-12	1.000000e+00	1.054138e+03	6.243036e+02	1.054138e+03	1.331337e+00	2.673794e-01	1.063957e+00	1.341908e+14	3.208361e+13	1.546419e-01	1.262963e-03
1.094728e-12	1.000000e+00	1.056743e+03	6.196057e+02	1.056743e+03	1.359639e+00	2.685462e-01	1.091092e+00	1.358732e+14	2.924264e+13	1.546601e-01	1.286631e-03
1.138380e-12	1.000000e+00	1.059466e+03	6.150112e+02	1.059466e+03	1.388849e+00	2.697406e-01	1.119109e+00	1.391611e+14	2.693036e+13	1.563777e-01	1.310896e-03
1.183772e-12	1.000000e+00	1.062056e+03	6.104184e+02	1.062056e+03	1.418612e+00	2.709214e-01	1.147690e+00	1.409866e+14	2.453919e+13	1.565066e-01	1.335722e-03
1.230974e-12	1.000000e+00	1.064581e+03	6.058288e+02	1.064581e+03	1.449213e+00	2.721371e-01	1.177075e+00	1.438425e+14	2.250230e+13	1.577921e-01	1.361299e-03
1.280058e-12	1.000000e+00	1.067755e+03	6.017212e+02	1.067755e+03	1.482105e+00	2.733347e-01	1.208770e+00	1.469293e+14	2.054538e+13	1.587966e-01	1.388057e-03
1.331100e-12	1.000000e+00	1.069857e+03	5.969234e+02	1.069857e+03	1.513122e+00	2.745176e-01	1.238604e+00	1.487282e+14	1.875096e+13	1.591680e-01	1.414322e-03
1.384177e-12	1.000000e+00	1.072978e+03	5.930365e+02	1.072978e+03	1.548417e+00	2.760128e-01	1.272404e+00	1.520646e+14	1.708396e+13	1.603854e-01	1.443102e-03
1.439370e-12	1.000000e+00	1.074831e+03	5.880208e+02	1.074831e+03	1.579857e+00	2.769998e-01	1.302857e+00	1.541494e+14	1.566222e+13	1.611877e-01	1.469865e-03
1.496764e-12	1.000000e+00	1.078109e+03	5.841579e+02	1.078109e+03	1.616828e+00	2.782141e-01	1.338614e+00	1.574871e+14	1.425364e+13	1.621898e-01	1.499689e-03
1.556446e-12	1.000000e+00	1.079868e+03	5.793380e+02	1.079868e+03	1.650427e+00	2.794235e-01	1.371003e+00	1.588746e+14	1.297398e+13	1.622902e-01	1.528360e-03
1.618509e-12	1.000000e+00	1.082319e+03	5.750511e+02	1.082319e+03	1.686968e+00	2.806903e-01	1.406278e+00	1.618988e+14	1.184976e+13	1.635150e-01	1.558660e-03
1.683046e-12	1.000000e+00	1.084839e+03	5.708140e+02	1.084839e+03	1.724706e+00	2.819260e-01	1.442780e+00	1.644779e+14	1.077786e+13	1.641996e-01	1.589826e-03
1.750156e-12	1.000000e+00	1.087240e+03	5.665803e+02	1.087240e+03	1.763137e+00	2.831882e-01	1.479949e+00	1.675253e+14	9.832180e+12	1.654031e-01	1.621663e-03
1.819942e-12	1.000000e+00	1.089870e+03	5.625501e+02	1.089870e+03	1.803446e+00	2.844298e-01	1.519017e+00	1.702145e+14	8.922375e+12	1.660406e-01	1.654735e-03
1.892511e-12	1.000000e+00	1.091986e+03	5.582025e+02	1.091986e+03	1.842925e+00	2.856646e-01	1.557261e+00	1.729178e+14	8.133943e+12	1.670497e-01	1.687682e-03
1.967974e-12	1.000000e+00	1.094365e+03	5.540759e+02	1.094365e+03	1.884387e+00	2.869328e-01	1.597454e+00	1.754893e+14	7.385845e+12	1.676989e-01	1.721899e-03
2.046446e-12	1.000000e+00	1.096730e+03	5.499864e+02	1.096730e+03	1.927009e+00	2.881887e-01	1.638820e+00	1.784363e+14	6.715283e+12	1.686851e-01	1.757050e-03
2.128047e-12	1.000000e+00	1.098941e+03	5.458591e+02	1.098941e+03	1.970354e+00	2.894725e-01	1.680882e+00	1.813024e+14	6.104951e+12	1.696772e-01	1.792957e-03
2.212901e-12	1.000000e+00	1.101550e+03	5.422427e+02	1.101550e+03	2.017220e+00	2.909156e-01	1.726304e+00	1.845984e+14	5.526653e+12	1.707251e-01	1.831255e-03
2.301139e-12	1.000000e+00	1.103677e+03	5.379815e+02	1.103677e+03	2.061650e+00	2.920121e-01	1.769638e+00	1.871999e+14	5.026098e+12	1.714694e-01	1.867983e-03
2.392896e-12	1.000000e+00	1.105683e+03	5.338612e+02	1.105683e+03	2.107613e+00	2.932773e-01	1.814336e+00	1.897665e+14	4.563156e+12	1.722492e-01	1.906163e-03
2.488311e-12	1.000000e+00	1.107961e+03	5.299542e+02	1.107961e+03	2.155848e+00	2.945542e-01	1.861294e+00	1.927941e+14	4.140027e+12	1.732059e-01	1.945779e-03
2.587531e-12	1.000000e+00	1.110614e+03	5.264119e+02	1.110614e+03	2.207719e+00	2.958403e-01	1.911878e+00	1.964784e+14	3.746245e+12	1.744174e-01	1.987836e-03
2.690707e-12	1.000000e+00	1.112232e+03	5.221462e+02	1.112232e+03	2.255509e+00	2.971494e-01	1.958359e+00	1.986092e+14	3.402334e+12	1.750305e-01	2.027912e-03
2.797997e-12	1.000000e+00	1.114510e+03	5.183231e+02	1.114510e+03	2.308159e+00	2.982223e-01	2.009936e+00	2.017071e+14	3.078881e+12	1.759516e-01	2.071008e-03
2.909566e-12	1.000000e+00	1.117137e+03	5.146961e+02	1.117137e+03	2.364003e+00	2.990341e-01	2.064969e+00	2.055122e+14	2.783539e+12	1.771730e-01	2.116127e-03
3.025583e-12	1.000000e+00	1.119554e+03	5.109340e+02	1.119554e+03	2.420333e+00	2.995735e-01	2.120760e+00	2.088571e+14	2.514625e+12	1.781212e-01	2.161873e-03
3.146226e-12	1.000000e+00	1.122300e+03	5.074664e+02	1.122300e+03	2.480565e+00	3.001596e-01	2.180405e+00	2.130484e+14	2.268431e+12	1.794835e-01	2.210251e-03
3.271680e-12	1.000000e+00	1.124244e+03	5.034588e+02	1.124244e+03	2.537618e+00	3.007308e-01	2.236887e+00	2.159433e+14	2.052148e+12	1.803553e-01	2.257178e-03
3.402136e-12	1.000000e+00	1.126331e+03	4.995683e+02	1.126331e+03	2.596822e+00	3.013630e-01	2.295459e+00	2.190240e+14	1.854730e+12	1.812397e-01	2.305559e-03
3.537794e-12	1.000000e+00	1.128692e+03	4.959056e+02	1.128692e+03	2.659419e+00	3.019379e-01	2.357481e+00	2.226945e+14	1.674078e+12	1.823570e-01	2.356194e-03
3.678861e-12	1.000000e+00	1.131068e+03	4.923618e+02	1.131068e+03	2.724040e+00	3.025809e-01	2.421459e+00	2.263785e+14	1.509273e+12	1.834356e-01	2.408380e-03
3.825554e-12	1.000000e+00	1.132989e+03	4.885255e+02	1.132989e+03	2.787096e+00	3.032135e-01	2.483883e+00	2.293419e+14	1.363716e+12	1.842661e-01	2.459949e-03
3.978095e-12	1.000000e+00	1.135642e+03	4.853052e+02	1.135642e+03	2.857557e+00	3.038690e-01	2.553688e+00	2.337045e+14	1.226570e+12	1.855886e-01	2.516248e-03
4.136719e-12	1.000000e+00	1.137310e+03	4.814694e+02	1.137310e+03	2.923049e+00	3.046341e-01	2.618415e+00	2.364152e+14	1.107885e+12	1.863687e-01	2.570144e-03
4.301668e-12	1.000000e+00	1.139826e+03	4.782969e+02	1.139826e+03	2.996621e+00	3.053341e-01	2.691287e+00	2.405885e+14	9.956709e+11	1.875747e-01	2.629017e-03
4.473195e-12	1.000000e+00	1.141272e+03	4.742514e+02	1.141272e+03	3.063319e+00	3.060119e-01	2.757307e+00	2.429785e+14	9.007556e+11	1.882406e-01	2.684127e-03
4.651561e-12	1.000000e+00	1.143247e+03	4.705921e+02	1.143247e+03	3.135799e+00	3.065908e-01	2.829208e+00	2.462634e+14	8.121924e+11	1.891429e-01	2.742887e-03
4.837039e-12	1.000000e+00	1.145224e+03	4.672840e+02	1.145224e+03	3.211910e+00	3.074312e-01	2.904479e+00	2.497087e+14	7.304942e+11	1.901399e-01	2.804614e-03
5.029913e-12	1.000000e+00	1.146863e+03	4.634232e+02	1.146863e+03	3.284897e+00	3.080370e-01	2.976860e+00	2.525059e+14	6.601810e+11	1.908993e-01	2.864244e-03
5.230477e-12	1.000000e+00	1.149115e+03	4.603605e+02	1.149115e+03	3.367305e+00	3.087874e-01	3.058518e+00	2.565748e+14	5.926543e+11	1.920824e-01	2.930347e-03
5.439039e-12	1.000000e+00	1.150889e+03	4.568480e+02	1.150889e+03	3.446483e+00	3.095223e-01	3.136960e+00	2.597053e+14	5.340728e+11	1.929323e-01	2.994627e-03
5.655918e-12	1.000000e+00	1.152549e+03	4.535117e+02	1.152549e+03	3.528854e+00	3.104128e-01	3.218441e+00	2.627453e+14	4.801384e+11	1.937890e-01	3.061782e-03
5.881444e-12	1.000000e+00	1.153569e+03	4.496960e+02	1.153569e+03	3.606309e+00	3.119099e-01	3.294399e+00	2.645453e+14	4.336959e+11	1.942552e-01	3.126218e-03
6.115963e-12	1.000000e+00	1.155515e+03	4.464677e+02	1.155515e+03	3.694193e+00	3.120394e-01	3.382154e+00	2.681624e+14	3.897622e+11	1.952590e-01	3.197010e-03
6.359833e-12	1.000000e+00	1.157324e+03	4.429672e+02	1.157324e+03	3.781404e+00	3.126304e-01	3.468774e+00	2.715070e+14	3.511685e+11	1.961538e-01	3.267368e-03
6.613427e-12	1.000000e+00	1.159041e+03	4.398132e+02	1.159041e+03	3.872838e+00	3.134562e-01	3.559382e+00	2.747905e+14	3.153951e+11	1.970602e-01	3.341416e-03
6.877133e-12	1.000000e+00	1.160297e+03	4.362798e+02	1.160297e+03	3.961075e+00	3.143294e-01	3.646745e+00	2.771653e+14	2.842325e+11	1.976899e-01	3.413846e-03
7.151355e-12	1.000000e+00	1.161945e+03	4.336653e+02	1.161945e+03	4.059621e+00	3.155955e-01	3.744025e+00	2.803538e+14	2.542607e+11	1.985499e-01	3.493815e-03
7.436511e-12	1.000000e+00	1.163070e+03	4.293745e+02	1.163070e+03	4.145708e+00	3.159175e-01	3.829790e+00	2.824792e+14	2.306709e+11	1.990897e-01	3.564453e-03
7.733037e-12	1.000000e+00	1.164560e+03	4.262604e+02	1.164560e+03	4.243848e+00	3.168304e-01	3.927017e+00	2.853836e+14	2.073146e+11	1.998530e-01	3.644164e-03
8.041387e-12	1.000000e+00	1.166075e+03	4.230364e+02	1.166075e+03	4.345185e+00	3.175943e-01	4.027591e+00	2.884318e+14	1.862094e+11	2.006792e-01	3.726335e-03
8.362032e-12	1.000000e+00	1.167332e+03	4.196916e+02	1.167332e+03	4.445927e+00	3.180653e-01	4.127861e+00	2.909415e+14	1.674921e+11	2.013378e-01	3.808623e-03
8.695463e-12	1.000000e+00	1.168901e+03	4.167512e+02	1.168901e+03	4.554703e+00	3.185665e-01	4.236136e+00	2.941393e+14	1.500558e+11	2.021881e-01	3.896568e-03
9.042189e-12	1.000000e+00	1.170344e+03	4.135761e+02	1.170344e+03	4.662453e+00	3.190066e-01	4.343446e+00	2.970153e+14	1.348052e+11	2.029098e-01	3.983832e-03
9.402741e-12	1.000000e+00	1.171923e+03	4.105737e+02	1.171923e+03	4.776015e+00	3.193879e-01	4.456627e+00	3.003024e+14	1.208455e+11	2.037770e-01	4.075367e-03
9.777669e-12	1.000000e+00	1.172989e+03	4.073072e+02	1.172989e+03	4.885962e+00	3.198850e-01	4.566077e+00	3.025402e+14	1.086508e+11	2.043639e-01	4.165393e-03
1.016755e-11	1.000000e+00	1.174294e+03	4.040471e+02	1.174294e+03	4.999936e+00	3.202712e-01	4.679665e+00	3.052482e+14	9.768564e+10	2.050505e-01	4.257824e-03
1.057297e-11	1.000000e+00	1.175929e+03	4.015602e+02	1.175929e+03	5.125631e+00	3.211904e-01	4.804441e+00	3.086717e+14	8.724893e+10	2.059127e-01	4.358794e-03
1.099456e-11	1.000000e+00	1.176955e+03	3.980851e+02	1.176955e+03	5.241641e+00	3.212588e-01	4.920383e+00	3.108911e+14	7.857272e+10	2.064904e-01	4.453560e-03
1.143296e-11	1.000000e+00	1.178025e+03	3.949852e+02	1.178025e+03	5.362904e+00	3.218074e-01	5.041097e+00	3.131708e+14	7.059615e+10	2.070622e-01	4.552455e-03
1.188885e-11	1.000000e+00	1.179122e+03	3.919647e+02	1.179122e+03	5.486512e+00	3.230778e-01	5.163435e+00	3.154477e+14	6.345203e+10	2.075993e-01	4.653051e-03
1.236291e-11	1.000000e+00	1.180307e+03	3.887641e+02	1.180307e+03	5.614950e+00	3.227710e-01	5.292179e+00	3.180585e+14	5.698720e+10	2.082680e-01	4.757193e-03
1.285587e-11	1.000000e+00	1.181279e+03	3.863283e+02	1.181279e+03	5.749225e+00	3.245100e-01	5.424715e+00	3.201771e+14	5.097343e+10	2.087949e-01	4.866951e-03
1.336849e-11	1.000000e+00	1.182405e+03	3.827854e+02	1.182405e+03	5.879760e+00	3.238593e-01	5.555900e+00	3.226850e+14	4.591778e+10	2.094302e-01	4.972713e-03
1.390155e-11	1.000000e+00	1.183524e+03	3.799274e+02	1.183524e+03	6.017812e+00	3.244117e-01	5.693400e+00	3.251384e+14	4.119791e+10	2.100269e-01	5.084657e-03
1.445587e-11	1.000000e+00	1.184733e+03	3.772107e+02	1.184733e+03	6.161917e+00	3.249779e-01	5.836939e+00	3.278619e+14	3.690724e+10	2.107070e-01	5.201100e-03
1.503228e-11	1.000000e+00	1.185440e+03	3.739584e+02	1.185440e+03	6.297715e+00	3.255678e-01	5.972148e+00	3.293797e+14	3.324923e+10	2.110525e-01	5.312556e-03
1.563169e-11	1.000000e+00	1.186379e+03	3.716627e+02	1.186379e+03	6.448342e+00	3.271121e-01	6.121230e+00	3.315270e+14	2.973573e+10	2.115888e-01	5.435313e-03
1.625499e-11	1.000000e+00	1.187335e+03	3.689492e+02	1.187335e+03	6.599757e+00	3.279146e-01	6.271843e+00	3.336943e+14	2.665072e+10	2.121159e-01	5.558461e-03
1.690315e-11	1.000000e+00	1.188192e+03	3.652891e+02	1.188192e+03	6.742647e+00	3.273846e-01	6.415262e+00	3.355591e+14	2.407781e+10	2.125335e-01	5.674712e-03
1.757715e-11	1.000000e+00	1.189233e+03	3.627101e+02	1.189233e+03	6.902914e+00	3.280266e-01	6.574888e+00	3.379297e+14	2.156075e+10	2.130995e-01	5.804508e-03
1.827803e-11	1.000000e+00	1.189876e+03	3.597082e+02	1.189876e+03	7.057296e+00	3.285969e-01	6.728699e+00	3.394207e+14	1.938861e+10	2.134619e-01	5.931117e-03
1.900685e-11	1.000000e+00	1.190782e+03	3.569704e+02	1.190782e+03	7.220252e+00	3.292779e-01	6.890974e+00	3.414563e+14	1.740096e+10	2.139267e-01	6.063454e-03
1.976474e-11	1.000000e+00	1.191635e+03	3.544161e+02	1.191635e+03	7.388764e+00	3.301898e-01	7.058574e+00	3.434562e+14	1.559597e+10	2.144102e-01	6.200524e-03
2.055285e-11	1.000000e+00	1.192346e+03	3.515394e+02	1.192346e+03	7.555349e+00	3.306057e-01	7.224744e+00	3.450835e+14	1.401688e+10	2.147854e-01	6.336543e-03
2.137238e-11	1.000000e+00	1.192965e+03	3.488221e+02	1.192965e+03	7.726166e+00	3.314373e-01	7.394729e+00	3.465063e+14	1.258609e+10	2.151114e-01	6.476439e-03
2.222459e-11	1.000000e+00	1.193543e+03	3.458243e+02	1.193543e+03	7.896689e+00	3.319419e-01	7.564747e+00	3.478010e+14	1.132676e+10	2.153931e-01	6.616175e-03
2.311078e-11	1.000000e+00	1.194151e+03	3.431617e+02	1.194151e+03	8.074434e+00	3.328043e-01	7.741630e+00	3.492091e+14	1.017478e+10	2.157152e-01	6.761653e-03
2.403231e-11	1.000000e+00	1.194861e+03	3.403516e+02	1.194861e+03	8.255042e+00	3.333355e-01	7.921707e+00	3.508073e+14	9.151077e+09	2.160597e-01	6.908791e-03
2.499058e-11	1.000000e+00	1.195379e+03	3.378886e+02	1.195379e+03	8.441660e+00	3.347174e-01	8.106943e+00	3.519887e+14	8.210873e+09	2.163180e-01	7.061914e-03
2.598707e-11	1.000000e+00	1.195999e+03	3.350389e+02	1.195999e+03	8.630622e+00	3.347267e-01	8.295895e+00	3.534949e+14	7.381977e+09	2.166804e-01	7.216243e-03
2.702328e-11	1.000000e+00	1.196631e+03	3.323824e+02	1.196631e+03	8.823910e+00	3.354561e-01	8.488454e+00	3.548607e+14	6.633652e+09	2.169440e-01	7.373959e-03
2.810082e-11	1.000000e+00	1.197349e+03	3.301227e+02	1.197349e+03	9.030427e+00	3.362270e-01	8.694200e+00	3.565851e+14	5.937748e+09	2.173453e-01	7.542016e-03
2.922132e-11	1.000000e+00	1.197610e+03	3.271736e+02	1.197610e+03	9.222547e+00	3.369062e-01	8.885641e+00	3.571731e+14	5.353334e+09	2.174671e-01	7.700796e-03
3.038651e-11	1.000000e+00	1.198098e+03	3.247072e+02	1.198098e+03	9.428611e+00	3.379525e-01	9.090659e+00	3.582597e+14	4.807943e+09	2.176846e-01	7.869650e-03
3.159815e-11	1.000000e+00	1.198663e+03	3.220427e+02	1.198663e+03	9.637786e+00	3.383900e-01	9.299396e+00	3.594775e+14	4.323002e+09	2.179106e-01	8.040449e-03
3.285811e-11	1.000000e+00	1.199226e+03	3.197565e+02	1.199226e+03	9.858443e+00	3.391674e-01	9.519275e+00	3.608401e+14	3.875014e+09	2.182228e-01	8.220668e-03
3.416830e-11	1.000000e+00	1.199494e+03	3.169784e+02	1.199494e+03	1.006957e+01	3.399044e-01	9.729663e+00	3.613884e+14	3.490761e+09	2.183104e-01	8.394843e-03
3.553074e-11	1.000000e+00	1.199856e+03	3.144705e+02	1.199856e+03	1.029129e+01	3.406615e-01	9.950624e+00	3.622174e+14	3.137770e+09	2.184813e-01	8.577098e-03
3.694751e-11	1.000000e+00	1.200434e+03	3.124270e+02	1.200434e+03	1.052751e+01	3.419112e-01	1.018560e+01	3.634800e+14	2.810938e+09	2.187159e-01	8.769757e-03
3.842077e-11	1.000000e+00	1.200667e+03	3.102318e+02	1.200667e+03	1.075944e+01	3.435750e-01	1.041587e+01	3.640022e+14	2.524385e+09	2.188178e-01	8.961221e-03
3.995277e-11	1.000000e+00	1.201155e+03	3.074812e+02	1.201155e+03	1.099708e+01	3.430664e-01	1.065401e+01	3.651072e+14	2.270043e+09	2.190362e-01	9.155416e-03
4.154586e-11	1.000000e+00	1.201378e+03	3.049957e+02	1.201378e+03	1.123675e+01	3.435376e-01	1.089321e+01	3.655991e+14	2.040804e+09	2.191281e-01	9.353219e-03
4.320248e-11	1.000000e+00	1.201789e+03	3.024741e+02	1.201789e+03	1.148411e+01	3.435647e-01	1.114054e+01	3.664268e+14	1.834429e+09	2.192488e-01	9.555843e-03
4.492515e-11	1.000000e+00	1.202110e+03	3.002001e+02	1.202110e+03	1.173968e+01	3.438644e-01	1.139582e+01	3.671389e+14	1.646449e+09	2.193820e-01	9.765901e-03
4.671651e-11	1.000000e+00	1.202339e+03	2.977210e+02	1.202339e+03	1.199425e+01	3.443677e-01	1.164988e+01	3.675765e+14	1.480753e+09	2.194343e-01	9.975764e-03
4.857930e-11	1.000000e+00	1.202604e+03	2.954760e+02	1.202604e+03	1.226169e+01	3.444764e-01	1.191721e+01	3.681605e+14	1.328268e+09	2.195412e-01	1.019595e-02
5.051637e-11	1.000000e+00	1.202935e+03	2.932983e+02	1.202935e+03	1.253279e+01	3.450391e-01	1.218775e+01	3.688078e+14	1.192781e+09	2.196243e-01	1.041851e-02
5.253068e-11	1.000000e+00	1.203112e+03	2.910802e+02	1.203112e+03	1.280739e+01	3.455457e-01	1.246184e+01	3.691447e+14	1.071258e+09	2.196635e-01	1.064522e-02
5.462531e-11	1.000000e+00	1.203435e+03	2.887717e+02	1.203435e+03	1.309100e+01	3.453960e-01	1.274560e+01	3.698005e+14	9.618424e+08	2.197586e-01	1.087803e-02
5.680346e-11	1.000000e+00	1.203469e+03	2.862321e+02	1.203469e+03	1.336440e+01	3.464679e-01	1.301793e+01	3.697122e+14	8.671953e+08	2.196748e-01	1.110489e-02
5.906846e-11	1.000000e+00	1.203696e+03	2.840118e+02	1.203696e+03	1.365838e+01	3.460100e-01	1.331237e+01	3.701537e+14	7.787283e+08	2.197304e-01	1.134704e-02
6.142378e-11	1.000000e+00	1.203855e+03	2.817633e+02	1.203855e+03	1.395441e+01	3.463569e-01	1.360805e+01	3.703789e+14	6.999854e+08	2.197189e-01	1.159144e-02
6.387302e-11	1.000000e+00	1.203967e+03	2.796079e+02	1.203967e+03	1.425770e+01	3.467798e-01	1.391092e+01	3.705238e+14	6.288821e+08	2.197021e-01	1.184226e-02
6.641991e-11	1.000000e+00	1.204179e+03	2.776700e+02	1.204179e+03	1.457339e+01	3.473002e-01	1.422609e+01	3.708600e+14	5.641656e+08	2.197079e-01	1.210235e-02
6.906836e-11	1.000000e+00	1.204281e+03	2.754355e+02	1.204281e+03	1.488667e+01	3.474845e-01	1.453918e+01	3.709325e+14	5.073498e+08	2.196583e-01	1.236146e-02
7.182242e-11	1.000000e+00	1.204274e+03	2.730604e+02	1.204274e+03	1.519784e+01	3.478468e-01	1.484999e+01	3.707004e+14	4.572084e+08	2.195265e-01	1.261991e-02
7.468630e-11	1.000000e+00	1.204311e+03	2.708228e+02	1.204311e+03	1.552313e+01	3.481353e-01	1.517499e+01	3.706225e+14	4.111835e+08	2.194474e-01	1.288964e-02
7.766437e-11	1.000000e+00	1.204288e+03	2.687438e+02	1.204288e+03	1.585187e+01	3.487878e-01	1.550308e+01	3.703590e+14	3.700161e+08	2.193122e-01	1.316286e-02
8.076118e-11	1.000000e+00	1.204381e+03	2.665909e+02	1.204381e+03	1.619355e+01	3.488963e-01	1.584466e+01	3.703991e+14	3.326283e+08	2.192514e-01	1.344555e-02
8.398149e-11	1.000000e+00	1.204303e+03	2.644186e+02	1.204303e+03	1.653294e+01	3.493786e-01	1.618356e+01	3.700023e+14	2.995398e+08	2.190874e-01	1.372822e-02
8.733020e-11	1.000000e+00	1.204234e+03	2.622138e+02	1.204234e+03	1.687862e+01	3.498032e-01	1.652882e+01	3.695944e+14	2.697993e+08	2.189085e-01	1.401606e-02
9.081243e-11	1.000000e+00	1.204185e+03	2.600150e+02	1.204185e+03	1.723257e+01	3.501285e-01	1.688244e+01	3.692586e+14	2.429855e+08	2.187543e-01	1.431057e-02
9.443352e-11	1.000000e+00	1.204092e+03	2.579323e+02	1.204092e+03	1.759531e+01	3.505663e-01	1.724474e+01	3.688225e+14	2.186919e+08	2.185800e-01	1.461293e-02
9.819900e-11	1.000000e+00	1.203919e+03	2.560334e+02	1.203919e+03	1.796055e+01	3.525408e-01	1.760801e+01	3.681008e+14	1.969558e+08	2.183087e-01	1.491840e-02
1.021146e-10	1.000000e+00	1.203881e+03	2.539611e+02	1.203881e+03	1.834631e+01	3.514219e-01	1.799489e+01	3.677954e+14	1.769550e+08	2.181627e-01	1.523931e-02
1.061864e-10	1.000000e+00	1.203717e+03	2.519176e+02	1.203717e+03	1.872402e+01	3.521873e-01	1.837183e+01	3.671384e+14	1.595271e+08	2.179213e-01	1.555517e-02
1.104205e-10	1.000000e+00	1.203552e+03	2.497474e+02	1.203552e+03	1.911079e+01	3.523109e-01	1.875848e+01	3.664603e+14	1.437586e+08	2.176673e-01	1.587865e-02
1.148234e-10	1.000000e+00	1.203430e+03	2.484003e+02	1.203430e+03	1.952687e+01	3.533406e-01	1.917353e+01	3.659276e+14	1.288937e+08	2.174610e-01	1.622601e-02
1.194020e-10	1.000000e+00	1.203265e+03	2.459495e+02	1.203265e+03	1.992215e+01	3.532072e-01	1.956894e+01	3.652107e+14	1.163758e+08	2.171846e-01	1.655675e-02
1.241630e-10	1.000000e+00	1.202898e+03	2.436925e+02	1.202898e+03	2.032102e+01	3.536665e-01	1.996736e+01	3.640845e+14	1.050689e+08	2.168447e-01	1.689338e-02
1.291140e-10	1.000000e+00	1.202733e+03	2.418839e+02	1.202733e+03	2.074538e+01	3.541659e-01	2.039122e+01	3.633529e+14	9.456301e+07	2.165574e-01	1.724853e-02
1.342623e-10	1.000000e+00	1.202417e+03	2.398597e+02	1.202417e+03	2.116415e+01	3.549398e-01	2.080921e+01	3.623176e+14	8.532669e+07	2.162247e-01	1.760134e-02
1.396159e-10	1.000000e+00	1.202032e+03	2.379234e+02	1.202032e+03	2.159413e+01	3.556281e-01	2.123850e+01	3.610839e+14	7.690058e+07	2.158334e-01	1.796468e-02
1.451830e-10	1.000000e+00	1.201780e+03	2.359475e+02	1.201780e+03	2.203646e+01	3.553619e-01	2.168110e+01	3.601459e+14	6.930573e+07	2.154990e-01	1.833652e-02
1.509721e-10	1.000000e+00	1.201451e+03	2.341251e+02	1.201451e+03	2.248834e+01	3.558323e-01	2.213250e+01	3.590498e+14	6.242637e+07	2.151376e-01	1.871765e-02
1.569920e-10	1.000000e+00	1.201167e+03	2.322065e+02	1.201167e+03	2.295128e+01	3.550733e-01	2.259621e+01	3.580309e+14	5.621930e+07	2.147808e-01	1.910749e-02
1.632520e-10	1.000000e+00	1.200861e+03	2.304330e+02	1.200861e+03	2.342434e+01	3.550382e-01	2.306930e+01	3.569683e+14	5.061659e+07	2.144158e-01	1.950628e-02
1.697615e-10	1.000000e+00	1.200397e+03	2.286394e+02	1.200397e+03	2.389945e+01	3.553804e-01	2.354407e+01	3.555562e+14	4.560038e+07	2.139809e-01	1.990962e-02
1.765307e-10	1.000000e+00	1.200052e+03	2.268040e+02	1.200052e+03	2.438762e+01	3.550472e-01	2.403257e+01	3.543633e+14	4.107729e+07	2.135700e-01	2.032214e-02
1.835697e-10	1.000000e+00	1.199708e+03	2.251533e+02	1.199708e+03	2.488243e+01	3.556330e-01	2.452680e+01	3.531168e+14	3.702154e+07	2.131242e-01	2.074041e-02
1.908895e-10	1.000000e+00	1.199225e+03	2.230809e+02	1.199225e+03	2.537513e+01	3.550210e-01	2.502011e+01	3.516693e+14	3.342666e+07	2.126776e-01	2.115960e-02
1.985011e-10	1.000000e+00	1.198740e+03	2.214881e+02	1.198740e+03	2.589398e+01	3.549669e-01	2.553901e+01	3.501808e+14	3.008143e+07	2.122067e-01	2.160100e-02
2.064162e-10	1.000000e+00	1.198268e+03	2.196047e+02	1.198268e+03	2.640787e+01	3.550406e-01	2.605282e+01	3.487014e+14	2.715109e+07	2.117267e-01	2.203837e-02
2.146469e-10	1.000000e+00	1.197837e+03	2.179038e+02	1.197837e+03	2.693885e+01	3.550473e-01	2.658380e+01	3.472390e+14	2.447561e+07	2.112185e-01	2.248959e-02
2.232058e-10	1.000000e+00	1.197260e+03	2.159756e+02	1.197260e+03	2.746578e+01	3.550414e-01	2.711074e+01	3.455342e+14	2.210709e+07	2.106883e-01	2.294053e-02
2.321060e-10	1.000000e+00	1.196690e+03	2.142157e+02	1.196690e+03	2.800383e+01	3.553678e-01	2.764847e+01	3.438069e+14	1.996306e+07	2.101345e-01	2.340107e-02
2.413611e-10	1.000000e+00	1.196106e+03	2.126223e+02	1.196106e+03	2.855939e+01	3.556906e-01	2.820370e+01	3.420333e+14	1.800213e+07	2.095611e-01	2.387696e-02
2.509852e-10	1.000000e+00	1.195567e+03	2.110525e+02	1.195567e+03	2.913762e+01	3.549106e-01	2.878271e+01	3.403941e+14	1.620733e+07	2.090275e-01	2.437138e-02
2.609931e-10	1.000000e+00	1.194932e+03	2.094645e+02	1.194932e+03	2.971276e+01	3.544472e-01	2.935832e+01	3.385737e+14	1.461969e+07	2.084624e-01	2.486564e-02
2.714000e-10	1.000000e+00	1.194370e+03	2.075416e+02	1.194370e+03	3.028711e+01	3.539304e-01	2.993318e+01	3.367706e+14	1.321432e+07	2.078413e-01	2.535824e-02
2.822219e-10	1.000000e+00	1.193633e+03	2.058053e+02	1.193633e+03	3.088012e+01	3.534416e-01	3.052668e+01	3.347633e+14	1.192182e+07	2.072404e-01	2.587070e-02
2.934753e-10	1.000000e+00	1.193000e+03	2.043447e+02	1.193000e+03	3.148286e+01	3.536262e-01	3.112923e+01	3.328159e+14	1.076052e+07	2.065825e-01	2.638966e-02
3.051775e-10	1.000000e+00	1.192339e+03	2.025767e+02	1.192339e+03	3.209863e+01	3.525718e-01	3.174606e+01	3.308785e+14	9.710372e+06	2.059492e-01	2.692072e-02
3.173462e-10	1.000000e+00	1.191603e+03	2.008800e+02	1.191603e+03	3.271715e+01	3.522081e-01	3.236495e+01	3.288054e+14	8.771246e+06	2.052924e-01	2.745643e-02
3.300002e-10	1.000000e+00	1.190899e+03	1.994463e+02	1.190899e+03	3.335521e+01	3.519735e-01	3.300324e+01	3.267355e+14	7.913670e+06	2.046037e-01	2.800844e-02
3.431588e-10	1.000000e+00	1.190097e+03	1.978484e+02	1.190097e+03	3.400111e+01	3.513524e-01	3.364976e+01	3.245707e+14	7.142390e+06	2.039336e-01	2.857004e-02
3.568420e-10	1.000000e+00	1.189291e+03	1.960060e+02	1.189291e+03	3.463943e+01	3.509677e-01	3.428847e+01	3.222973e+14	6.462532e+06	2.031922e-01	2.912612e-02
3.710709e-10	1.000000e+00	1.188460e+03	1.944064e+02	1.188460e+03	3.529709e+01	3.506058e-01	3.494649e+01	3.200165e+14	5.840874e+06	2.024608e-01	2.969986e-02
3.858671e-10	1.000000e+00	1.187644e+03	1.927895e+02	1.187644e+03	3.596644e+01	3.501848e-01	3.561625e+01	3.177455e+14	5.279495e+06	2.017159e-01	3.028386e-02
4.012533e-10	1.000000e+00	1.186779e+03	1.912370e+02	1.186779e+03	3.664969e+01	3.498492e-01	3.629984e+01	3.154069e+14	4.770017e+06	2.009616e-01	3.088164e-02
4.172530e-10	1.000000e+00	1.185888e+03	1.897422e+02	1.185888e+03	3.733852e+01	3.498583e-01	3.698866e+01	3.129583e+14	4.312219e+06	2.001514e-01	3.148570e-02
4.338907e-10	1.000000e+00	1.184968e+03	1.880607e+02	1.184968e+03	3.803384e+01	3.491802e-01	3.768466e+01	3.105098e+14	3.901435e+06	1.993578e-01	3.209693e-02
4.511918e-10	1.000000e+00	1.184006e+03	1.864710e+02	1.184006e+03	3.874212e+01	3.492354e-01	3.839288e+01	3.080151e+14	3.529029e+06	1.985605e-01	3.272121e-02
4.691828e-10	1.000000e+00	1.183083e+03	1.850019e+02	1.183083e+03	3.946422e+01	3.487865e-01	3.911543e+01	3.055125e+14	3.191621e+06	1.977171e-01	3.335710e-02
4.878912e-10	1.000000e+00	1.182047e+03	1.834466e+02	1.182047e+03	4.017983e+01	3.501301e-01	3.982970e+01	3.028384e+14	2.891815e+06	1.968472e-01	3.399175e-02
5.073456e-10	1.000000e+00	1.181082e+03	1.818462e+02	1.181082e+03	4.092441e+01	3.480424e-01	4.057637e+01	3.003089e+14	2.616109e+06	1.960015e-01	3.464994e-02
5.275757e-10	1.000000e+00	1.180076e+03	1.803167e+02	1.180076e+03	4.168098e+01	3.477262e-01	4.133326e+01	2.977339e+14	2.366675e+06	1.951503e-01	3.532058e-02
5.486124e-10	1.000000e+00	1.178970e+03	1.788381e+02	1.178970e+03	4.244058e+01	3.474705e-01	4.209311e+01	2.949566e+14	2.142159e+06	1.942385e-01	3.599801e-02
5.704880e-10	1.000000e+00	1.177872e+03	1.774777e+02	1.177872e+03	4.320940e+01	3.480960e-01	4.286130e+01	2.922217e+14	1.940087e+06	1.933360e-01	3.668428e-02
5.932358e-10	1.000000e+00	1.176796e+03	1.757383e+02	1.176796e+03	4.398169e+01	3.473547e-01	4.363433e+01	2.894912e+14	1.759041e+06	1.924066e-01	3.737408e-02
6.168908e-10	1.000000e+00	1.175650e+03	1.742499e+02	1.175650e+03	4.477773e+01	3.470753e-01	4.443065e+01	2.867065e+14	1.592676e+06	1.914869e-01	3.808764e-02
6.414889e-10	1.000000e+00	1.174530e+03	1.728742e+02	1.174530e+03	4.558158e+01	3.466368e-01	4.523494e+01	2.838870e+14	1.442775e+06	1.905093e-01	3.880836e-02
6.670679e-10	1.000000e+00	1.173235e+03	1.712769e+02	1.173235e+03	4.638414e+01	3.466063e-01	4.603753e+01	2.808749e+14	1.308174e+06	1.895302e-01	3.953523e-02
6.936668e-10	1.000000e+00	1.172042e+03	1.697974e+02	1.172042e+03	4.720949e+01	3.462077e-01	4.686328e+01	2.780198e+14	1.185576e+06	1.885604e-01	4.027968e-02
7.213263e-10	1.000000e+00	1.170790e+03	1.683756e+02	1.170790e+03	4.804153e+01	3.460259e-01	4.769550e+01	2.750069e+14	1.074632e+06	1.875169e-01	4.103344e-02
7.500887e-10	1.000000e+00	1.169550e+03	1.667868e+02	1.169550e+03	4.887624e+01	3.458505e-01	4.853039e+01	2.721142e+14	9.755787e+05	1.865299e-01	4.179063e-02
7.799981e-10	1.000000e+00	1.168263e+03	1.654317e+02	1.168263e+03	4.972247e+01	3.467004e-01	4.937577e+01	2.691013e+14	8.854264e+05	1.854833e-01	4.256104e-02
8.111000e-10	1.000000e+00	1.166885e+03	1.641398e+02	1.166885e+03	5.060106e+01	3.460928e-01	5.025497e+01	2.659903e+14	8.018029e+05	1.844239e-01	4.336423e-02
8.434421e-10	1.000000e+00	1.165549e+03	1.627245e+02	1.165549e+03	5.146907e+01	3.459327e-01	5.112313e+01	2.629496e+14	7.280160e+05	1.833625e-01	4.415864e-02
8.770738e-10	1.000000e+00	1.164145e+03	1.612482e+02	1.164145e+03	5.235801e+01	3.446588e-01	5.201335e+01	2.598398e+14	6.603738e+05	1.822898e-01	4.497553e-02
9.120466e-10	1.000000e+00	1.162759e+03	1.602522e+02	1.162759e+03	5.327149e+01	3.451116e-01	5.292638e+01	2.567248e+14	5.984027e+05	1.811799e-01	4.581472e-02
9.484139e-10	1.000000e+00	1.161310e+03	1.588360e+02	1.161310e+03	5.417179e+01	3.448552e-01	5.382694e+01	2.535381e+14	5.434722e+05	1.800505e-01	4.664716e-02
9.862313e-10	1.000000e+00	1.159833e+03	1.577165e+02	1.159833e+03	5.510518e+01	3.439177e-01	5.476126e+01	2.503653e+14	4.927333e+05	1.789323e-01	4.751132e-02
1.025557e-09	1.000000e+00	1.158350e+03	1.562889e+02	1.158350e+03	5.604496e+01	3.423294e-01	5.570263e+01	2.471757e+14	4.470157e+05	1.777865e-01	4.838346e-02
1.066450e-09	1.000000e+00	1.156812e+03	1.549020e+02	1.156812e+03	5.697971e+01	3.416892e-01	5.663802e+01	2.439252e+14	4.061211e+05	1.766173e-01	4.925579e-02
1.108974e-09	1.000000e+00	1.155192e+03	1.537935e+02	1.155192e+03	5.794955e+01	3.408113e-01	5.760874e+01	2.406177e+14	3.681944e+05	1.754478e-01	5.016443e-02
1.153194e-09	1.000000e+00	1.153663e+03	1.522753e+02	1.153663e+03	5.889464e+01	3.401046e-01	5.855453e+01	2.374138e+14	3.350637e+05	1.742620e-01	5.105013e-02
1.199177e-09	1.000000e+00	1.152025e+03	1.513523e+02	1.152025e+03	5.988341e+01	3.403184e-01	5.954309e+01	2.340924e+14	3.039869e+05	1.730488e-01	5.198098e-02
1.246993e-09	1.000000e+00	1.150386e+03	1.497641e+02	1.150386e+03	6.085639e+01	3.388434e-01	6.051755e+01	2.308192e+14	2.765292e+05	1.718484e-01	5.290085e-02
1.296716e-09	1.000000e+00	1.148723e+03	1.486516e+02	1.148723e+03	6.185924e+01	3.383184e-01	6.152092e+01	2.275143e+14	2.511804e+05	1.706176e-01	5.385046e-02
1.348422e-09	1.000000e+00	1.146989e+03	1.471882e+02	1.146989e+03	6.285185e+01	3.370736e-01	6.251477e+01	2.241451e+14	2.285278e+05	1.693651e-01	5.479725e-02
1.402189e-09	1.000000e+00	1.145293e+03	1.459485e+02	1.145293e+03	6.387468e+01	3.360322e-01	6.353865e+01	2.208788e+14	2.077353e+05	1.681367e-01	5.577148e-02
1.458101e-09	1.000000e+00	1.143516e+03	1.446842e+02	1.143516e+03	6.489571e+01	3.351948e-01	6.456051e+01	2.175134e+14	1.889758e+05	1.668651e-01	5.675102e-02
1.516242e-09	1.000000e+00	1.141721e+03	1.434819e+02	1.141721e+03	6.592940e+01	3.343654e-01	6.559503e+01	2.141629e+14	1.719288e+05	1.655906e-01	5.774563e-02
1.576701e-09	1.000000e+00	1.139827e+03	1.426545e+02	1.139827e+03	6.699983e+01	3.335369e-01	6.666630e+01	2.107001e+14	1.560616e+05	1.642714e-01	5.878072e-02
1.639571e-09	1.000000e+00	1.137962e+03	1.414742e+02	1.137962e+03	6.803985e+01	3.346491e-01	6.770520e+01	2.073142e+14	1.421715e+05	1.629602e-01	5.979097e-02
1.704948e-09	1.000000e+00	1.136129e+03	1.399377e+02	1.136129e+03	6.910976e+01	3.311334e-01	6.877863e+01	2.040276e+14	1.294172e+05	1.616750e-01	6.082917e-02
1.772931e-09	1.000000e+00	1.134169e+03	1.388281e+02	1.134169e+03	7.017402e+01	3.306369e-01	6.984339e+01	2.005832e+14	1.178725e+05	1.603237e-01	6.187266e-02
1.843626e-09	1.000000e+00	1.132147e+03	1.374747e+02	1.132147e+03	7.125380e+01	3.292041e-01	7.092459e+01	1.971397e+14	1.073332e+05	1.589831e-01	6.293687e-02
1.917139e-09	1.000000e+00	1.130215e+03	1.364656e+02	1.130215e+03	7.234501e+01	3.287720e-01	7.201623e+01	1.937955e+14	9.779146e+04	1.576267e-01	6.400995e-02
1.993584e-09	1.000000e+00	1.128226e+03	1.352985e+02	1.128226e+03	7.344185e+01	3.280652e-01	7.311378e+01	1.904613e+14	8.914334e+04	1.562854e-01	6.509500e-02
2.073077e-09	1.000000e+00	1.126113e+03	1.342482e+02	1.126113e+03	7.455555e+01	3.277688e-01	7.422778e+01	1.870095e+14	8.118273e+04	1.548974e-01	6.620608e-02
2.155740e-09	1.000000e+00	1.124027e+03	1.328208e+02	1.124027e+03	7.566360e+01	3.255455e-01	7.533806e+01	1.836536e+14	7.405669e+04	1.535347e-01	6.731474e-02
2.241698e-09	1.000000e+00	1.121909e+03	1.316921e+02	1.121909e+03	7.678493e+01	3.246865e-01	7.646024e+01	1.802634e+14	6.753480e+04	1.521283e-01	6.844130e-02
2.331085e-09	1.000000e+00	1.119780e+03	1.307061e+02	1.119780e+03	7.792908e+01	3.234988e-01	7.760558e+01	1.769233e+14	6.155839e+04	1.507347e-01	6.959322e-02
2.424035e-09	1.000000e+00	1.117548e+03	1.295276e+02	1.117548e+03	7.906891e+01	3.226219e-01	7.874628e+01	1.735148e+14	5.614457e+04	1.493130e-01	7.075216e-02
2.520692e-09	1.000000e+00	1.115314e+03	1.285648e+02	1.115314e+03	8.021382e+01	3.218982e-01	7.989192e+01	1.701305e+14	5.123142e+04	1.478725e-01	7.192038e-02
2.621203e-09	1.000000e+00	1.113053e+03	1.272822e+02	1.113053e+03	8.135679e+01	3.217611e-01	8.103503e+01	1.667943e+14	4.679636e+04	1.464512e-01	7.309336e-02
2.725722e-09	1.000000e+00	1.110731e+03	1.265794e+02	1.110731e+03	8.255179e+01	3.197460e-01	8.223204e+01	1.634306e+14	4.262858e+04	1.450041e-01	7.432204e-02
2.834409e-09	1.000000e+00	1.108383e+03	1.252692e+02	1.108383e+03	8.369806e+01	3.183907e-01	8.337967e+01	1.600881e+14	3.897465e+04	1.435493e-01	7.551367e-02
2.947429e-09	1.000000e+00	1.106092e+03	1.239926e+02	1.106092e+03	8.486768e+01	3.169426e-01	8.455074e+01	1.568670e+14	3.563035e+04	1.421238e-01	7.672751e-02
3.064956e-09	1.000000e+00	1.103640e+03	1.228324e+02	1.103640e+03	8.603903e+01	3.157469e-01	8.572328e+01	1.535268e+14	3.256168e+04	1.406499e-01	7.795936e-02
3.187169e-09	1.000000e+00	1.101205e+03	1.217550e+02	1.101205e+03	8.722898e+01	3.146344e-01	8.691435e+01	1.502595e+14	2.975350e+04	1.391850e-01	7.921231e-02
3.314255e-09	1.000000e+00	1.098824e+03	1.206034e+02	1.098824e+03	8.841803e+01	3.133822e-01	8.810465e+01	1.470807e+14	2.721770e+04	1.377228e-01	8.046604e-02
3.446409e-09	1.000000e+00	1.096290e+03	1.196574e+02	1.096290e+03	8.961522e+01	3.124365e-01	8.930278e+01	1.438201e+14	2.488346e+04	1.362337e-01	8.174411e-02
3.583833e-09	1.000000e+00	1.093755e+03	1.186483e+02	1.093755e+03	9.081919e+01	3.112857e-01	9.050790e+01	1.406192e+14	2.275917e+04	1.347520e-01	8.303430e-02
3.726736e-09	1.000000e+00	1.091211e+03	1.175055e+02	1.091211e+03	9.201510e+01	3.103826e-01	9.170472e+01	1.374543e+14	2.083832e+04	1.332620e-01	8.432386e-02
3.875337e-09	1.000000e+00	1.088533e+03	1.166572e+02	1.088533e+03	9.323775e+01	3.087462e-01	9.292901e+01	1.342287e+14	1.904963e+04	1.317434e-01	8.565451e-02
4.029863e-09	1.000000e+00	1.085817e+03	1.161032e+02	1.085817e+03	9.448556e+01	3.070816e-01	9.417848e+01	1.310097e+14	1.739707e+04	1.302004e-01	8.701798e-02
4.190552e-09	1.000000e+00	1.083072e+03	1.156197e+02	1.083072e+03	9.574276e+01	3.055142e-01	9.543724e+01	1.278383e+14	1.589027e+04	1.286667e-01	8.839928e-02
4.357647e-09	1.000000e+00	1.080388e+03	1.146102e+02	1.080388e+03	9.697791e+01	3.026914e-01	9.667521e+01	1.247704e+14	1.454613e+04	1.271462e-01	8.976208e-02
4.531406e-09	1.000000e+00	1.077527e+03	1.139997e+02	1.077527e+03	9.824544e+01	2.999623e-01	9.794548e+01	1.216247e+14	1.328800e+04	1.255950e-01	9.117678e-02
4.712093e-09	1.000000e+00	1.074658e+03	1.132407e+02	1.074658e+03	9.948746e+01	2.978660e-01	9.918959e+01	1.185306e+14	1.216155e+04	1.240422e-01	9.257588e-02
4.899985e-09	1.000000e+00	1.071786e+03	1.125519e+02	1.071786e+03	1.007483e+02	2.954354e-01	1.004528e+02	1.154984e+14	1.112725e+04	1.224975e-01	9.400039e-02
5.095368e-09	1.000000e+00	1.068933e+03	1.118781e+02	1.068933e+03	1.020033e+02	2.929347e-01	1.017103e+02	1.125353e+14	1.019103e+04	1.209560e-01	9.542533e-02
5.298543e-09	1.000000e+00	1.065946e+03	1.111549e+02	1.065946e+03	1.032639e+02	2.901555e-01	1.029738e+02	1.095519e+14	9.329888e+03	1.194086e-01	9.687542e-02
5.509819e-09	1.000000e+00	1.063009e+03	1.104277e+02	1.063009e+03	1.045108e+02	2.878661e-01	1.042230e+02	1.066590e+14	8.554430e+03	1.178703e-01	9.831605e-02
5.729520e-09	1.000000e+00	1.059955e+03	1.097204e+02	1.059955e+03	1.057663e+02	2.853254e-01	1.054810e+02	1.037534e+14	7.839099e+03	1.163203e-01	9.978371e-02
5.957981e-09	1.000000e+00	1.056930e+03	1.090974e+02	1.056930e+03	1.070265e+02	2.833930e-01	1.067431e+02	1.009211e+14	7.186646e+03	1.147736e-01	1.012616e-01
6.195552e-09	1.000000e+00	1.053817e+03	1.085261e+02	1.053817e+03	1.082987e+02	2.796844e-01	1.080190e+02	9.810057e+13	6.585004e+03	1.132236e-01	1.027680e-01
6.442595e-09	1.000000e+00	1.050698e+03	1.077612e+02	1.050698e+03	1.095385e+02	2.778992e-01	1.092606e+02	9.533705e+13	6.045432e+03	1.116769e-01	1.042531e-01
6.699490e-09	1.000000e+00	1.047555e+03	1.070006e+02	1.047555e+03	1.107825e+02	2.742910e-01	1.105083e+02	9.262875e+13	5.551228e+03	1.101421e-01	1.057535e-01
6.966628e-09	1.000000e+00	1.044330e+03	1.061315e+02	1.044330e+03	1.120201e+02	2.726120e-01	1.117475e+02	8.994056e+13	5.098891e+03	1.086069e-01	1.072650e-01
7.244418e-09	1.000000e+00	1.041162e+03	1.055820e+02	1.041162e+03	1.132776e+02	2.693511e-01	1.130083e+02	8.733393e+13	4.682331e+03	1.070736e-01	1.087992e-01
7.533284e-09	1.000000e+00	1.037903e+03	1.048541e+02	1.037903e+03	1.145111e+02	2.663824e-01	1.142447e+02	8.475228e+13	4.304417e+03	1.055502e-01	1.103292e-01
7.833669e-09	1.000000e+00	1.034611e+03	1.041604e+02	1.034611e+03	1.157471e+02	2.641591e-01	1.154829e+02	8.220777e+13	3.956968e+03	1.040204e-01	1.118750e-01
8.146032e-09	1.000000e+00	1.031254e+03	1.035052e+02	1.031254e+03	1.169663e+02	2.620774e-01	1.167042e+02	7.969712e+13	3.640320e+03	1.024959e-01	1.134214e-01
8.470850e-09	1.000000e+00	1.027874e+03	1.029092e+02	1.027874e+03	1.181980e+02	2.599501e-01	1.179381e+02	7.723609e+13	3.347877e+03	1.009748e-01	1.149928e-01
8.808620e-09	1.000000e+00	1.024461e+03	1.021784e+02	1.024461e+03	1.194278e+02	2.560327e-01	1.191717e+02	7.481729e+13	3.079465e+03	9.945263e-02	1.165762e-01
9.159858e-09	1.000000e+00	1.021055e+03	1.013916e+02	1.021055e+03	1.206292e+02	2.533244e-01	1.203759e+02	7.247905e+13	2.837590e+03	9.796200e-02	1.181417e-01
9.525102e-09	1.000000e+00	1.017580e+03	1.007360e+02	1.017580e+03	1.218374e+02	2.515648e-01	1.215858e+02	7.016211e+13	2.613366e+03	9.646071e-02	1.197324e-01
9.904909e-09	1.000000e+00	1.014091e+03	1.000635e+02	1.014091e+03	1.230388e+02	2.482337e-01	1.227906e+02	6.790022e+13	2.408023e+03	9.496814e-02	1.213292e-01
1.029986e-08	1.000000e+00	1.010549e+03	9.930605e+01	1.010549e+03	1.242170e+02	2.455574e-01	1.239714e+02	6.568112e+13	2.220934e+03	9.348575e-02	1.229203e-01
1.071056e-08	1.000000e+00	1.006959e+03	9.870894e+01	1.006959e+03	1.254125e+02	2.429528e-01	1.251695e+02	6.349525e+13	2.046622e+03	9.199679e-02	1.245457e-01
1.113764e-08	1.000000e+00	1.003384e+03	9.802803e+01	1.003384e+03	1.265814e+02	2.410968e-01	1.263403e+02	6.138954e+13	1.889060e+03	9.054204e-02	1.261545e-01
1.158175e-08	1.000000e+00	9.997027e+02	9.759680e+01	9.997027e+02	1.277480e+02	2.384558e-01	1.275095e+02	5.928949e+13	1.742638e+03	8.906654e-02	1.277860e-01
1.204356e-08	1.000000e+00	9.961162e+02	9.661733e+01	9.961162e+02	1.288901e+02	2.353792e-01	1.286548e+02	5.729632e+13	1.610751e+03	8.763307e-02	1.293927e-01
1.252379e-08	1.000000e+00	9.923931e+02	9.602680e+01	9.923931e+02	1.300296e+02	2.332803e-01	1.297963e+02	5.530484e+13	1.487824e+03	8.618579e-02	1.310263e-01
1.302317e-08	1.000000e+00	9.886897e+02	9.538424e+01	9.886897e+02	1.311445e+02	2.306715e-01	1.309138e+02	5.338213e+13	1.376085e+03	8.475926e-02	1.326448e-01
1.354246e-08	1.000000e+00	9.849349e+02	9.455402e+01	9.849349e+02	1.322611e+02	2.281035e-01	1.320330e+02	5.150202e+13	1.272516e+03	8.334470e-02	1.342841e-01
1.408246e-08	1.000000e+00	9.810972e+02	9.393581e+01	9.810972e+02	1.333710e+02	2.254087e-01	1.331456e+02	4.964290e+13	1.176386e+03	8.191966e-02	1.359407e-01
1.464398e-08	1.000000e+00	9.773091e+02	9.327888e+01	9.773091e+02	1.344560e+02	2.228530e-01	1.342332e+02	4.786588e+13	1.089243e+03	8.053001e-02	1.375778e-01
1.522790e-08	1.000000e+00	9.735218e+02	9.250163e+01	9.735218e+02	1.355370e+02	2.203300e-01	1.353166e+02	4.614220e+13	1.008810e+03	7.915184e-02	1.392233e-01
1.583511e-08	1.000000e+00	9.696032e+02	9.206407e+01	9.696032e+02	1.366083e+02	2.183346e-01	1.363900e+02	4.443212e+13	9.339239e+02	7.777107e-02	1.408909e-01
1.646652e-08	1.000000e+00	9.657583e+02	9.130829e+01	9.657583e+02	1.376465e+02	2.154631e-01	1.374310e+02	4.280079e+13	8.662151e+02	7.641891e-02	1.425269e-01
1.712311e-08	1.000000e+00	9.618527e+02	9.057085e+01	9.618527e+02	1.386785e+02	2.129224e-01	1.384656e+02	4.120218e+13	8.032938e+02	7.507039e-02	1.441785e-01
1.780589e-08	1.000000e+00	9.578782e+02	8.983099e+01	9.578782e+02	1.396878e+02	2.103760e-01	1.394774e+02	3.964092e+13	7.453341e+02	7.373667e-02	1.458305e-01
1.851589e-08	1.000000e+00	9.538985e+02	8.927176e+01	9.538985e+02	1.407048e+02	2.082416e-01	1.404966e+02	3.812253e+13	6.912532e+02	7.240393e-02	1.475050e-01
1.925420e-08	1.000000e+00	9.499336e+02	8.858858e+01	9.499336e+02	1.416795e+02	2.054332e-01	1.414741e+02	3.666699e+13	6.423034e+02	7.110502e-02	1.491467e-01
2.002195e-08	1.000000e+00	9.459005e+02	8.786303e+01	9.459005e+02	1.426492e+02	2.028508e-01	1.424463e+02	3.524216e+13	5.966448e+02	6.981141e-02	1.508078e-01
2.082031e-08	1.000000e+00	9.418164e+02	8.723613e+01	9.418164e+02	1.435889e+02	2.003183e-01	1.433886e+02	3.385186e+13	5.545971e+02	6.852396e-02	1.524596e-01
2.165050e-08	1.000000e+00	9.378133e+02	8.643891e+01	9.378133e+02	1.445222e+02	1.978098e-01	1.443244e+02	3.253233e+13	5.159911e+02	6.727047e-02	1.541055e-01
2.251381e-08	1.000000e+00	9.337002e+02	8.587339e+01	9.337002e+02	1.454438e+02	1.954424e-01	1.452484e+02	3.123196e+13	4.798693e+02	6.601661e-02	1.557714e-01
2.341153e-08	1.000000e+00	9.295966e+02	8.512717e+01	9.295966e+02	1.463359e+02	1.926868e-01	1.461432e+02	2.998030e+13	4.467678e+02	6.478204e-02	1.574187e-01
2.434505e-08	1.000000e+00	9.254817e+02	8.444070e+01	9.254817e+02	1.472077e+02	1.907999e-01	1.470169e+02	2.877257e+13	4.162226e+02	6.356685e-02	1.590607e-01
2.531579e-08	1.000000e+00	9.213292e+02	8.370661e+01	9.213292e+02	1.480630e+02	1.875870e-01	1.478754e+02	2.759798e+13	3.878330e+02	6.235831e-02	1.607058e-01
2.632524e-08	1.000000e+00	9.171782e+02	8.307149e+01	9.171782e+02	1.488972e+02	1.851463e-01	1.487120e+02	2.646920e+13	3.616668e+02	6.117354e-02	1.623427e-01
2.737495e-08	1.000000e+00	9.130053e+02	8.243862e+01	9.130053e+02	1.497153e+02	1.830924e-01	1.495322e+02	2.537763e+13	3.373805e+02	6.000340e-02	1.639808e-01
2.846651e-08	1.000000e+00	9.087234e+02	8.190619e+01	9.087234e+02	1.505232e+02	1.798915e-01	1.503434e+02	2.430207e+13	3.145035e+02	5.882692e-02	1.656425e-01
2.960159e-08	1.000000e+00	9.045381e+02	8.115564e+01	9.045381e+02	1.512931e+02	1.774407e-01	1.511157e+02	2.329042e+13	2.938200e+02	5.769449e-02	1.672601e-01
3.078193e-08	1.000000e+00	9.002857e+02	8.044290e+01	9.002857e+02	1.520473e+02	1.746298e-01	1.518726e+02	2.230251e+13	2.744484e+02	5.656442e-02	1.688878e-01
3.200935e-08	1.000000e+00	8.960770e+02	7.971896e+01	8.960770e+02	1.527719e+02	1.722343e-01	1.525997e+02	2.136223e+13	2.567018e+02	5.546401e-02	1.704897e-01
3.328570e-08	1.000000e+00	8.917898e+02	7.906354e+01	8.917898e+02	1.534788e+02	1.694303e-01	1.533093e+02	2.044365e+13	2.400585e+02	5.436724e-02	1.721019e-01
3.461294e-08	1.000000e+00	8.875246e+02	7.830921e+01	8.875246e+02	1.541673e+02	1.667568e-01	1.540006e+02	1.956563e+13	2.246633e+02	5.329460e-02	1.737049e-01
3.599311e-08	1.000000e+00	8.832376e+02	7.762594e+01	8.832376e+02	1.548265e+02	1.642928e-01	1.546622e+02	1.871863e+13	2.104007e+02	5.223692e-02	1.752943e-01
3.742832e-08	1.000000e+00	8.789493e+02	7.684227e+01	8.789493e+02	1.554711e+02	1.616791e-01	1.553095e+02	1.790400e+13	1.971066e+02	5.119437e-02	1.768829e-01
3.892075e-08	1.000000e+00	8.745841e+02	7.613708e+01	8.745841e+02	1.560798e+02	1.590051e-01	1.559208e+02	1.711227e+13	1.847456e+02	5.016384e-02	1.784617e-01
4.047269e-08	1.000000e+00	8.702682e+02	7.547623e+01	8.702682e+02	1.566826e+02	1.564204e-01	1.565262e+02	1.635705e+13	1.732213e+02	4.915081e-02	1.800394e-01
4.208651e-08	1.000000e+00	8.659443e+02	7.473890e+01	8.659443e+02	1.572596e+02	1.538701e-01	1.571058e+02	1.563285e+13	1.625368e+02	4.815924e-02	1.816048e-01
4.376468e-08	1.000000e+00	8.615691e+02	7.414545e+01	8.615691e+02	1.577996e+02	1.512254e-01	1.576484e+02	1.493137e+13	1.526053e+02	4.717810e-02	1.831538e-01
4.550977e-08	1.000000e+00	8.572396e+02	7.333410e+01	8.572396e+02	1.583303e+02	1.485067e-01	1.581818e+02	1.426464e+13	1.433643e+02	4.622117e-02	1.846978e-01
4.732445e-08	1.000000e+00	8.528343e+02	7.266331e+01	8.528343e+02	1.588264e+02	1.459075e-01	1.586805e+02	1.361650e+13	1.347260e+02	4.527239e-02	1.862337e-01
4.921148e-08	1.000000e+00	8.485142e+02	7.202174e+01	8.485142e+02	1.593025e+02	1.433652e-01	1.591592e+02	1.300442e+13	1.267586e+02	4.434929e-02	1.877429e-01
5.117376e-08	1.000000e+00	8.440949e+02	7.145951e+01	8.440949e+02	1.597593e+02	1.420750e-01	1.596173e+02	1.240736e+13	1.192197e+02	4.343245e-02	1.892671e-01
5.321428e-08	1.000000e+00	8.397668e+02	7.054529e+01	8.397668e+02	1.601880e+02	1.385060e-01	1.600495e+02	1.184517e+13	1.123030e+02	4.254409e-02	1.907530e-01
5.533617e-08	1.000000e+00	8.353451e+02	6.995022e+01	8.353451e+02	1.606017e+02	1.356166e-01	1.604660e+02	1.129675e+13	1.057313e+02	4.165961e-02	1.922579e-01
5.754266e-08	1.000000e+00	8.309411e+02	6.926236e+01	8.309411e+02	1.609798e+02	1.330420e-01	1.608468e+02	1.077351e+13	9.965521e+01	4.079409e-02	1.937319e-01
5.983714e-08	1.000000e+00	8.265840e+02	6.849331e+01	8.265840e+02	1.613412e+02	1.305198e-01	1.612106e+02	1.027756e+13	9.400780e+01	3.995271e-02	1.951903e-01
6.222311e-08	1.000000e+00	8.221872e+02	6.772875e+01	8.221872e+02	1.616646e+02	1.279912e-01	1.615366e+02	9.799393e+12	8.874097e+01	3.912342e-02	1.966275e-01
6.470421e-08	1.000000e+00	8.177890e+02	6.704704e+01	8.177890e+02	1.619798e+02	1.254079e-01	1.618544e+02	9.341095e+12	8.377095e+01	3.830740e-02	1.980704e-01
6.728425e-08	1.000000e+00	8.133849e+02	6.636019e+01	8.133849e+02	1.622688e+02	1.229678e-01	1.621458e+02	8.901870e+12	7.912363e+01	3.750524e-02	1.994982e-01
6.996717e-08	1.000000e+00	8.089817e+02	6.563594e+01	8.089817e+02	1.625277e+02	1.204881e-01	1.624072e+02	8.482678e+12	7.479896e+01	3.672238e-02	2.009041e-01
7.275707e-08	1.000000e+00	8.045670e+02	6.495120e+01	8.045670e+02	1.627675e+02	1.180418e-01	1.626495e+02	8.080118e+12	7.072595e+01	3.594991e-02	2.023045e-01
7.565821e-08	1.000000e+00	8.001694e+02	6.427816e+01	8.001694e+02	1.629863e+02	1.156213e-01	1.628706e+02	7.696864e+12	6.692044e+01	3.519617e-02	2.036897e-01
7.867504e-08	1.000000e+00	7.958215e+02	6.349011e+01	7.958215e+02	1.631653e+02	1.132130e-01	1.630521e+02	7.334869e+12	6.342392e+01	3.446715e-02	2.050275e-01
8.181215e-08	1.000000e+00	7.914454e+02	6.279437e+01	7.914454e+02	1.633231e+02	1.108554e-01	1.632123e+02	6.986169e+12	6.011745e+01	3.374625e-02	2.063606e-01
8.507436e-08	1.000000e+00	7.870070e+02	6.219057e+01	7.870070e+02	1.634767e+02	1.084494e-01	1.633682e+02	6.648090e+12	5.694007e+01	3.302899e-02	2.077195e-01
8.846665e-08	1.000000e+00	7.826608e+02	6.137340e+01	7.826608e+02	1.635891e+02	1.061883e-01	1.634829e+02	6.332429e+12	5.405031e+01	3.234399e-02	2.090166e-01
9.199420e-08	1.000000e+00	7.783141e+02	6.070869e+01	7.783141e+02	1.636911e+02	1.038934e-01	1.635872e+02	6.029464e+12	5.130422e+01	3.166616e-02	2.103150e-01
9.566241e-08	1.000000e+00	7.739420e+02	6.000538e+01	7.739420e+02	1.637619e+02	1.015931e-01	1.636604e+02	5.738926e+12	4.872655e+01	3.100130e-02	2.115946e-01
9.947689e-08	1.000000e+00	7.695692e+02	5.933116e+01	7.695692e+02	1.638018e+02	9.965140e-02	1.637022e+02	5.461767e+12	4.631693e+01	3.035191e-02	2.128487e-01
1.034435e-07	1.000000e+00	7.652644e+02	5.857253e+01	7.652644e+02	1.638352e+02	9.718765e-02	1.637380e+02	5.200303e+12	4.405475e+01	2.972093e-02	2.140897e-01
1.075682e-07	1.000000e+00	7.609172e+02	5.787378e+01	7.609172e+02	1.638363e+02	9.504157e-02	1.637412e+02	4.948442e+12	4.191971e+01	2.909864e-02	2.153142e-01
1.118574e-07	1.000000e+00	7.565882e+02	5.717005e+01	7.565882e+02	1.638131e+02	9.296838e-02	1.637201e+02	4.709018e+12	3.991970e+01	2.849206e-02	2.165155e-01
1.163177e-07	1.000000e+00	7.523180e+02	5.640975e+01	7.523180e+02	1.637817e+02	9.084656e-02	1.636909e+02	4.482761e+12	3.803804e+01	2.790164e-02	2.177028e-01
1.209558e-07	1.000000e+00	7.480195e+02	5.572804e+01	7.480195e+02	1.637150e+02	8.886706e-02	1.636261e+02	4.265584e+12	3.626906e+01	2.732155e-02	2.188646e-01
1.257788e-07	1.000000e+00	7.436917e+02	5.504322e+01	7.436917e+02	1.636271e+02	8.686434e-02	1.635403e+02	4.057210e+12	3.459004e+01	2.675187e-02	2.200201e-01
1.307942e-07	1.000000e+00	7.394587e+02	5.435050e+01	7.394587e+02	1.635218e+02	8.491344e-02	1.634369e+02	3.861964e+12	3.303164e+01	2.620172e-02	2.211371e-01
1.360095e-07	1.000000e+00	7.351886e+02	5.362175e+01	7.351886e+02	1.633963e+02	8.303700e-02	1.633133e+02	3.674213e+12	3.154665e+01	2.566031e-02	2.222509e-01
1.414328e-07	1.000000e+00	7.309426e+02	5.292170e+01	7.309426e+02	1.632554e+02	8.115331e-02	1.631742e+02	3.495287e+12	3.014013e+01	2.512798e-02	2.233491e-01
1.470723e-07	1.000000e+00	7.267293e+02	5.233118e+01	7.267293e+02	1.630978e+02	7.936612e-02	1.630185e+02	3.326175e+12	2.882068e+01	2.461349e-02	2.244272e-01
1.529367e-07	1.000000e+00	7.225090e+02	5.163298e+01	7.225090e+02	1.628941e+02	7.777725e-02	1.628163e+02	3.164730e+12	2.759370e+01	2.411081e-02	2.254562e-01
1.590350e-07	1.000000e+00	7.183158e+02	5.092169e+01	7.183158e+02	1.626914e+02	7.588520e-02	1.626155e+02	3.011315e+12	2.642003e+01	2.361949e-02	2.264901e-01
1.653764e-07	1.000000e+00	7.141963e+02	5.006841e+01	7.141963e+02	1.624689e+02	7.419893e-02	1.623947e+02	2.867181e+12	2.532816e+01	2.314505e-02	2.274849e-01
1.719707e-07	1.000000e+00	7.100273e+02	4.950566e+01	7.100273e+02	1.622227e+02	7.257849e-02	1.621501e+02	2.727815e+12	2.428045e+01	2.267415e-02	2.284739e-01
1.788279e-07	1.000000e+00	7.059052e+02	4.869552e+01	7.059052e+02	1.619508e+02	7.091278e-02	1.618798e+02	2.596371e+12	2.330515e+01	2.221908e-02	2.294228e-01
1.859586e-07	1.000000e+00	7.018088e+02	4.809166e+01	7.018088e+02	1.616712e+02	6.947746e-02	1.616017e+02	2.471505e+12	2.237682e+01	2.177502e-02	2.303635e-01
1.933736e-07	1.000000e+00	6.976849e+02	4.745580e+01	6.976849e+02	1.613623e+02	6.800994e-02	1.612943e+02	2.351614e+12	2.149588e+01	2.133835e-02	2.312825e-01
2.010842e-07	1.000000e+00	6.936312e+02	4.670411e+01	6.936312e+02	1.610552e+02	6.658606e-02	1.609886e+02	2.238841e+12	2.066094e+01	2.091565e-02	2.321913e-01
2.091023e-07	1.000000e+00	6.895802e+02	4.605709e+01	6.895802e+02	1.607099e+02	6.519993e-02	1.606447e+02	2.131295e+12	1.988062e+01	2.050269e-02	2.330547e-01
2.174402e-07	1.000000e+00	6.855874e+02	4.536626e+01	6.855874e+02	1.603613e+02	6.386618e-02	1.602974e+02	2.029941e+12	1.914192e+01	2.010299e-02	2.339035e-01
2.261104e-07	1.000000e+00	6.816121e+02	4.468420e+01	6.816121e+02	1.599974e+02	6.256668e-02	1.599348e+02	1.933396e+12	1.843981e+01	1.971176e-02	2.347338e-01
2.351265e-07	1.000000e+00	6.776168e+02	4.402212e+01	6.776168e+02	1.596113e+02	6.133567e-02	1.595499e+02	1.840792e+12	1.776999e+01	1.932748e-02	2.355480e-01
2.445020e-07	1.000000e+00	6.736800e+02	4.336662e+01	6.736800e+02	1.592071e+02	6.016067e-02	1.591469e+02	1.753642e+12	1.714466e+01	1.895675e-02	2.363245e-01
2.542513e-07	1.000000e+00	6.697364e+02	4.275201e+01	6.697364e+02	1.587883e+02	5.903341e-02	1.587292e+02	1.670151e+12	1.654488e+01	1.859205e-02	2.370907e-01
2.643895e-07	1.000000e+00	6.658573e+02	4.211204e+01	6.658573e+02	1.583546e+02	5.789851e-02	1.582967e+02	1.591649e+12	1.598429e+01	1.824032e-02	2.378207e-01
2.749318e-07	1.000000e+00	6.620108e+02	4.142978e+01	6.620108e+02	1.579166e+02	5.689921e-02	1.578597e+02	1.517107e+12	1.544816e+01	1.789708e-02	2.385409e-01
2.858946e-07	1.000000e+00	6.581803e+02	4.075868e+01	6.581803e+02	1.574570e+02	5.583965e-02	1.574012e+02	1.446237e+12	1.494272e+01	1.756332e-02	2.392308e-01
2.972944e-07	1.000000e+00	6.543786e+02	4.010563e+01	6.543786e+02	1.569874e+02	5.491124e-02	1.569325e+02	1.378913e+12	1.446148e+01	1.723783e-02	2.399030e-01
3.091488e-07	1.000000e+00	6.505914e+02	3.949152e+01	6.505914e+02	1.564924e+02	5.399648e-02	1.564384e+02	1.314781e+12	1.400835e+01	1.692011e-02	2.405387e-01
3.214760e-07	1.000000e+00	6.468232e+02	3.891748e+01	6.468232e+02	1.559856e+02	5.316967e-02	1.559324e+02	1.253818e+12	1.357725e+01	1.661108e-02	2.411565e-01
3.342946e-07	1.000000e+00	6.431272e+02	3.828000e+01	6.431272e+02	1.554826e+02	5.234586e-02	1.554303e+02	1.196439e+12	1.316684e+01	1.631163e-02	2.417603e-01
3.476244e-07	1.000000e+00	6.394520e+02	3.763891e+01	6.394520e+02	1.549574e+02	5.154826e-02	1.549059e+02	1.141931e+12	1.278138e+01	1.602106e-02	2.423285e-01
3.614857e-07	1.000000e+00	6.357812e+02	3.706588e+01	6.357812e+02	1.544210e+02	5.078890e-02	1.543702e+02	1.089811e+12	1.241138e+01	1.573634e-02	2.428838e-01
3.758997e-07	1.000000e+00	6.322064e+02	3.637521e+01	6.322064e+02	1.538790e+02	5.014405e-02	1.538289e+02	1.041058e+12	1.206640e+01	1.546222e-02	2.434000e-01
3.908885e-07	1.000000e+00	6.285637e+02	3.587696e+01	6.285637e+02	1.533149e+02	4.945210e-02	1.532654e+02	9.936780e+11	1.173070e+01	1.519114e-02	2.439130e-01
4.064749e-07	1.000000e+00	6.250603e+02	3.517957e+01	6.250603e+02	1.527484e+02	4.882299e-02	1.526995e+02	9.499948e+11	1.142453e+01	1.493492e-02	2.443738e-01
4.226829e-07	1.000000e+00	6.215088e+02	3.465832e+01	6.215088e+02	1.521672e+02	4.827794e-02	1.521189e+02	9.074916e+11	1.112340e+01	1.467903e-02	2.448351e-01
4.395371e-07	1.000000e+00	6.180576e+02	3.400823e+01	6.180576e+02	1.515906e+02	4.768584e-02	1.515429e+02	8.679063e+11	1.084205e+01	1.443509e-02	2.452694e-01
4.570634e-07	1.000000e+00	6.145940e+02	3.347611e+01	6.145940e+02	1.509945e+02	4.720205e-02	1.509473e+02	8.298342e+11	1.057268e+01	1.419518e-02	2.456818e-01
4.752885e-07	1.000000e+00	6.111831e+02	3.294327e+01	6.111831e+02	1.503826e+02	4.671202e-02	1.503359e+02	7.938924e+11	1.032223e+01	1.396356e-02	2.460516e-01
4.942403e-07	1.000000e+00	6.078024e+02	3.233906e+01	6.078024e+02	1.497668e+02	4.625589e-02	1.497205e+02	7.597573e+11	1.008317e+01	1.373897e-02	2.464070e-01
5.139478e-07	1.000000e+00	6.044671e+02	3.178292e+01	6.044671e+02	1.491484e+02	4.584383e-02	1.491025e+02	7.273861e+11	9.855357e+00	1.352050e-02	2.467436e-01
5.344412e-07	1.000000e+00	6.011569e+02	3.126637e+01	6.011569e+02	1.485185e+02	4.547250e-02	1.484730e+02	6.965158e+11	9.638929e+00	1.330709e-02	2.470544e-01
5.557517e-07	1.000000e+00	5.979012e+02	3.063666e+01	5.979012e+02	1.478833e+02	4.501183e-02	1.478383e+02	6.674365e+11	9.436579e+00	1.310250e-02	2.473373e-01
5.779119e-07	1.000000e+00	5.946688e+02	3.013663e+01	5.946688e+02	1.472445e+02	4.477994e-02	1.471997e+02	6.397004e+11	9.242323e+00	1.290305e-02	2.476076e-01
6.009558e-07	1.000000e+00	5.915058e+02	2.952549e+01	5.915058e+02	1.465951e+02	4.440112e-02	1.465507e+02	6.136106e+11	9.063506e+00	1.271127e-02	2.478337e-01
6.249185e-07	1.000000e+00	5.883336e+02	2.906405e+01	5.883336e+02	1.459410e+02	4.419236e-02	1.458968e+02	5.884590e+11	8.888519e+00	1.252245e-02	2.480583e-01
6.498368e-07	1.000000e+00	5.852217e+02	2.864033e+01	5.852217e+02	1.452786e+02	4.397277e-02	1.452346e+02	5.647431e+11	8.726562e+00	1.234071e-02	2.482453e-01
6.757486e-07	1.000000e+00	5.821534e+02	2.807716e+01	5.821534e+02	1.446098e+02	4.372404e-02	1.445661e+02	5.422655e+11	8.574773e+00	1.216511e-02	2.484050e-01
7.026937e-07	1.000000e+00	5.791482e+02	2.752677e+01	5.791482e+02	1.439443e+02	4.353054e-02	1.439007e+02	5.210758e+11	8.431967e+00	1.199620e-02	2.485448e-01
7.307131e-07	1.000000e+00	5.761449e+02	2.703231e+01	5.761449e+02	1.432773e+02	4.335669e-02	1.432340e+02	5.006499e+11	8.291756e+00	1.182951e-02	2.486828e-01
7.598499e-07	1.000000e+00	5.732024e+02	2.653315e+01	5.732024e+02	1.425926e+02	4.321022e-02	1.425494e+02	4.814662e+11	8.167339e+00	1.167124e-02	2.487649e-01
7.901484e-07	1.000000e+00	5.703055e+02	2.605377e+01	5.703055e+02	1.419180e+02	4.307506e-02	1.418749e+02	4.632266e+11	8.046494e+00	1.151720e-02	2.488455e-01
8.216551e-07	1.000000e+00	5.674515e+02	2.560113e+01	5.674515e+02	1.412301e+02	4.296883e-02	1.411872e+02	4.459260e+11	7.936440e+00	1.136869e-02	2.488850e-01
8.544181e-07	1.000000e+00	5.646190e+02	2.509537e+01	5.646190e+02	1.405426e+02	4.280516e-02	1.404998e+02	4.293621e+11	7.830401e+00	1.122374e-02	2.489158e-01
8.884875e-07	1.000000e+00	5.618730e+02	2.460111e+01	5.618730e+02	1.398570e+02	4.278200e-02	1.398142e+02	4.138936e+11	7.735130e+00	1.108636e-02	2.489121e-01
9.239153e-07	1.000000e+00	5.591139e+02	2.426578e+01	5.591139e+02	1.391598e+02	4.273937e-02	1.391170e+02	3.988990e+11	7.643540e+00	1.095097e-02	2.488934e-01
9.607559e-07	1.000000e+00	5.564293e+02	2.377321e+01	5.564293e+02	1.384660e+02	4.269424e-02	1.384233e+02	3.848138e+11	7.560242e+00	1.082161e-02	2.488473e-01
9.990654e-07	1.000000e+00	5.538020e+02	2.330401e+01	5.538020e+02	1.377744e+02	4.266866e-02	1.377317e+02	3.714899e+11	7.483499e+00	1.069708e-02	2.487791e-01
1.038903e-06	1.000000e+00	5.511989e+02	2.289730e+01	5.511989e+02	1.370736e+02	4.266848e-02	1.370309e+02	3.587581e+11	7.413655e+00	1.057672e-02	2.486826e-01
1.080328e-06	1.000000e+00	5.486695e+02	2.237634e+01	5.486695e+02	1.363832e+02	4.266421e-02	1.363405e+02	3.468061e+11	7.349914e+00	1.046222e-02	2.485708e-01
1.123406e-06	1.000000e+00	5.461521e+02	2.201346e+01	5.461521e+02	1.356848e+02	4.269805e-02	1.356421e+02	3.352627e+11	7.290017e+00	1.034924e-02	2.484378e-01
1.168201e-06	1.000000e+00	5.436963e+02	2.160172e+01	5.436963e+02	1.349906e+02	4.273303e-02	1.349478e+02	3.244122e+11	7.237357e+00	1.024251e-02	2.482830e-01
1.214782e-06	1.000000e+00	5.412691e+02	2.122640e+01	5.412691e+02	1.342879e+02	4.279288e-02	1.342451e+02	3.140605e+11	7.191652e+00	1.014001e-02	2.480982e-01
1.263221e-06	1.000000e+00	5.389124e+02	2.077700e+01	5.389124e+02	1.335979e+02	4.283459e-02	1.335551e+02	3.042967e+11	7.149880e+00	1.004148e-02	2.479029e-01
1.313591e-06	1.000000e+00	5.366134e+02	2.032902e+01	5.366134e+02	1.329030e+02	4.288507e-02	1.328601e+02	2.950626e+11	7.116074e+00	9.947133e-03	2.476699e-01
1.365969e-06	1.000000e+00	5.343173e+02	1.999908e+01	5.343173e+02	1.322110e+02	4.303286e-02	1.321680e+02	2.861282e+11	7.083076e+00	9.854974e-03	2.474392e-01
1.420436e-06	1.000000e+00	5.320938e+02	1.960633e+01	5.320938e+02	1.315150e+02	4.312778e-02	1.314719e+02	2.777810e+11	7.060338e+00	9.769061e-03	2.471651e-01
1.477076e-06	1.000000e+00	5.299214e+02	1.922810e+01	5.299214e+02	1.308270e+02	4.324940e-02	1.307838e+02	2.698382e+11	7.040701e+00	9.685845e-03	2.468801e-01
1.535973e-06	1.000000e+00	5.277700e+02	1.892308e+01	5.277700e+02	1.301374e+02	4.337660e-02	1.300940e+02	2.622115e+11	7.024914e+00	9.605494e-03	2.465798e-01
1.597219e-06	1.000000e+00	5.257165e+02	1.856529e+01	5.257165e+02	1.294547e+02	4.351760e-02	1.294112e+02	2.551553e+11	7.018043e+00	9.530982e-03	2.462442e-01
1.660907e-06	1.000000e+00	5.236900e+02	1.818394e+01	5.236900e+02	1.287719e+02	4.367434e-02	1.287283e+02	2.484143e+11	7.015690e+00	9.460113e-03	2.458934e-01
1.727135e-06	1.000000e+00	5.217165e+02	1.778500e+01	5.217165e+02	1.280923e+02	4.382675e-02	1.280484e+02	2.420049e+11	7.017940e+00	9.391669e-03	2.455209e-01
1.796003e-06	1.000000e+00	5.197631e+02	1.750938e+01	5.197631e+02	1.274136e+02	4.401255e-02	1.273696e+02	2.358482e+11	7.023511e+00	9.326024e-03	2.451378e-01
1.867618e-06	1.000000e+00	5.178781e+02	1.715546e+01	5.178781e+02	1.267405e+02	4.419277e-02	1.266963e+02	2.300966e+11	7.036130e+00	9.265389e-03	2.447303e-01
1.942088e-06	1.000000e+00	5.160910e+02	1.680099e+01	5.160910e+02	1.260795e+02	4.438616e-02	1.260352e+02	2.247743e+11	7.055431e+00	9.208873e-03	2.442971e-01
2.019527e-06	1.000000e+00	5.142960e+02	1.649581e+01	5.142960e+02	1.254104e+02	4.459374e-02	1.253658e+02	2.195685e+11	7.077855e+00	9.153679e-03	2.438488e-01
2.100055e-06	1.000000e+00	5.125537e+02	1.618134e+01	5.125537e+02	1.247513e+02	4.481136e-02	1.247064e+02	2.146588e+11	7.104347e+00	9.102137e-03	2.433916e-01
2.183793e-06	1.000000e+00	5.108920e+02	1.584435e+01	5.108920e+02	1.240986e+02	4.503065e-02	1.240535e+02	2.101031e+11	7.138362e+00	9.054787e-03	2.429057e-01
2.270870e-06	1.000000e+00	5.092527e+02	1.558160e+01	5.092527e+02	1.234421e+02	4.527232e-02	1.233968e+02	2.057114e+11	7.176989e+00	9.009135e-03	2.423985e-01
2.361420e-06	1.000000e+00	5.076967e+02	1.523079e+01	5.076967e+02	1.228055e+02	4.551838e-02	1.227599e+02	2.016735e+11	7.220389e+00	8.968475e-03	2.418875e-01
2.455580e-06	1.000000e+00	5.061798e+02	1.496171e+01	5.061798e+02	1.221653e+02	4.577793e-02	1.221195e+02	1.978485e+11	7.270983e+00	8.930993e-03	2.413476e-01
2.553495e-06	1.000000e+00	5.047135e+02	1.465442e+01	5.047135e+02	1.215313e+02	4.603335e-02	1.214853e+02	1.942365e+11	7.326383e+00	8.896058e-03	2.407927e-01
2.655314e-06	1.000000e+00	5.032797e+02	1.441503e+01	5.032797e+02	1.209015e+02	4.632611e-02	1.208552e+02	1.907798e+11	7.385398e+00	8.862916e-03	2.402273e-01
2.761193e-06	1.000000e+00	5.019491e+02	1.411069e+01	5.019491e+02	1.202842e+02	4.661415e-02	1.202376e+02	1.876912e+11	7.454197e+00	8.835618e-03	2.396343e-01
2.871294e-06	1.000000e+00	5.006336e+02	1.383428e+01	5.006336e+02	1.196697e+02	4.691902e-02	1.196227e+02	1.846960e+11	7.525533e+00	8.809444e-03	2.390364e-01
2.985785e-06	1.000000e+00	4.994060e+02	1.356356e+01	4.994060e+02	1.190623e+02	4.722586e-02	1.190151e+02	1.819804e+11	7.605951e+00	8.787129e-03	2.384078e-01
3.104841e-06	1.000000e+00	4.982018e+02	1.329299e+01	4.982018e+02	1.184616e+02	4.753940e-02	1.184141e+02	1.793916e+11	7.689787e+00	8.767317e-03	2.377783e-01
3.228644e-06	1.000000e+00	4.970622e+02	1.308763e+01	4.970622e+02	1.178653e+02	4.788429e-02	1.178174e+02	1.770127e+11	7.781706e+00	8.750683e-03	2.371238e-01
3.357385e-06	1.000000e+00	4.959628e+02	1.277749e+01	4.959628e+02	1.172860e+02	4.822003e-02	1.172378e+02	1.747826e+11	7.875303e+00	8.736636e-03	2.364815e-01
3.491258e-06	1.000000e+00	4.949224e+02	1.254749e+01	4.949224e+02	1.167025e+02	4.858763e-02	1.166539e+02	1.727325e+11	7.979451e+00	8.725288e-03	2.357996e-01
3.630470e-06	1.000000e+00	4.939547e+02	1.227775e+01	4.939547e+02	1.161314e+02	4.895150e-02	1.160825e+02	1.708944e+11	8.090570e+00	8.717333e-03	2.351054e-01
3.775233e-06	1.000000e+00	4.930169e+02	1.209093e+01	4.930169e+02	1.155663e+02	4.933660e-02	1.155170e+02	1.691611e+11	8.206242e+00	8.711292e-03	2.344064e-01
3.925768e-06	1.000000e+00	4.921581e+02	1.181518e+01	4.921581e+02	1.150179e+02	4.972256e-02	1.149681e+02	1.676480e+11	8.328597e+00	8.708964e-03	2.337011e-01
4.082305e-06	1.000000e+00	4.913259e+02	1.160569e+01	4.913259e+02	1.144704e+02	5.013593e-02	1.144203e+02	1.662151e+11	8.456771e+00	8.707902e-03	2.329826e-01
4.245085e-06	1.000000e+00	4.905752e+02	1.141111e+01	4.905752e+02	1.139335e+02	5.055600e-02	1.138829e+02	1.650240e+11	8.595868e+00	8.711845e-03	2.322447e-01
4.414355e-06	1.000000e+00	4.898421e+02	1.120247e+01	4.898421e+02	1.134011e+02	5.098805e-02	1.133501e+02	1.638864e+11	8.738912e+00	8.716729e-03	2.315053e-01
4.590374e-06	1.000000e+00	4.892104e+02	1.098947e+01	4.892104e+02	1.128856e+02	5.143140e-02	1.128342e+02	1.629999e+11	8.891902e+00	8.725697e-03	2.307506e-01
4.773413e-06	1.000000e+00	4.885938e+02	1.075466e+01	4.885938e+02	1.123738e+02	5.189191e-02	1.123219e+02	1.621568e+11	9.049181e+00	8.735475e-03	2.299944e-01
4.963750e-06	1.000000e+00	4.880601e+02	1.052061e+01	4.880601e+02	1.118769e+02	5.236652e-02	1.118246e+02	1.615314e+11	9.216256e+00	8.749466e-03	2.292277e-01
5.161676e-06	1.000000e+00	4.875692e+02	1.034948e+01	4.875692e+02	1.113827e+02	5.286142e-02	1.113299e+02	1.610355e+11	9.393612e+00	8.766606e-03	2.284449e-01
5.367495e-06	1.000000e+00	4.871301e+02	1.015122e+01	4.871301e+02	1.109034e+02	5.335936e-02	1.108501e+02	1.606308e+11	9.574228e+00	8.784059e-03	2.276670e-01
5.581520e-06	1.000000e+00	4.867583e+02	9.970050e+00	4.867583e+02	1.104348e+02	5.388247e-02	1.103809e+02	1.604051e+11	9.765361e+00	8.805265e-03	2.268781e-01
5.804080e-06	1.000000e+00	4.864247e+02	9.773178e+00	4.864247e+02	1.099684e+02	5.441079e-02	1.099140e+02	1.602896e+11	9.967028e+00	8.829138e-03	2.260749e-01
6.035514e-06	1.000000e+00	4.861323e+02	9.581200e+00	4.861323e+02	1.095199e+02	5.496539e-02	1.094650e+02	1.602666e+11	1.017132e+01	8.854449e-03	2.252883e-01
6.276176e-06	1.000000e+00	4.859308e+02	9.427817e+00	4.859308e+02	1.090756e+02	5.553240e-02	1.090200e+02	1.604759e+11	1.039375e+01	8.884419e-03	2.244673e-01
6.526435e-06	1.000000e+00	4.857610e+02	9.234267e+00	4.857610e+02	1.086481e+02	5.611869e-02	1.085920e+02	1.607396e+11	1.061724e+01	8.914583e-03	2.236658e-01
6.786672e-06	1.000000e+00	4.856491e+02	9.064147e+00	4.856491e+02	1.082274e+02	5.671774e-02	1.081707e+02	1.611773e+11	1.085469e+01	8.949162e-03	2.228511e-01
7.057287e-06	1.000000e+00	4.855885e+02	8.932512e+00	4.855885e+02	1.078158e+02	5.734505e-02	1.077584e+02	1.617320e+11	1.110158e+01	8.985564e-03	2.220311e-01
7.338692e-06	1.000000e+00	4.855764e+02	8.746154e+00	4.855764e+02	1.074197e+02	5.797542e-02	1.073617e+02	1.623881e+11	1.135365e+01	9.023145e-03	2.212210e-01
7.631317e-06	1.000000e+00	4.856245e+02	8.600201e+00	4.856245e+02	1.070292e+02	5.863812e-02	1.069706e+02	1.632263e+11	1.162193e+01	9.065226e-03	2.203950e-01
7.935611e-06	1.000000e+00	4.857199e+02	8.440282e+00	4.857199e+02	1.066580e+02	5.931191e-02	1.065987e+02	1.641510e+11	1.189260e+01	9.107634e-03	2.195875e-01
8.252039e-06	1.000000e+00	4.858622e+02	8.321780e+00	4.858622e+02	1.062876e+02	6.001429e-02	1.062276e+02	1.652179e+11	1.217989e+01	9.153409e-03	2.187609e-01
8.581084e-06	1.000000e+00	4.860592e+02	8.157735e+00	4.860592e+02	1.059357e+02	6.073367e-02	1.058750e+02	1.664194e+11	1.247361e+01	9.201302e-03	2.179482e-01
8.923249e-06	1.000000e+00	4.863034e+02	7.997666e+00	4.863034e+02	1.055995e+02	6.146910e-02	1.055381e+02	1.677354e+11	1.277364e+01	9.250800e-03	2.171474e-01
9.279058e-06	1.000000e+00	4.865936e+02	7.866235e+00	4.865936e+02	1.052664e+02	6.222930e-02	1.052042e+02	1.691846e+11	1.308917e+01	9.302933e-03	2.163333e-01
9.649055e-06	1.000000e+00	4.869211e+02	7.734863e+00	4.869211e+02	1.049439e+02	6.300467e-02	1.048809e+02	1.707403e+11	1.341371e+01	9.356948e-03	2.155256e-01
1.003380e-05	1.000000e+00	4.873170e+02	7.616295e+00	4.873170e+02	1.046438e+02	6.381545e-02	1.045800e+02	1.724736e+11	1.374532e+01	9.413608e-03	2.147346e-01
1.043390e-05	1.000000e+00	4.877400e+02	7.464765e+00	4.877400e+02	1.043470e+02	6.464061e-02	1.042823e+02	1.742815e+11	1.408809e+01	9.471100e-03	2.139397e-01
1.084994e-05	1.000000e+00	4.882308e+02	7.344024e+00	4.882308e+02	1.040629e+02	6.549222e-02	1.039974e+02	1.762996e+11	1.444680e+01	9.532721e-03	2.131429e-01
1.128258e-05	1.000000e+00	4.887585e+02	7.223770e+00	4.887585e+02	1.037912e+02	6.637096e-02	1.037249e+02	1.784114e+11	1.481219e+01	9.594935e-03	2.123569e-01
1.173246e-05	1.000000e+00	4.893085e+02	7.119462e+00	4.893085e+02	1.035282e+02	6.726710e-02	1.034609e+02	1.805901e+11	1.518450e+01	9.657647e-03	2.115806e-01
1.220029e-05	1.000000e+00	4.899459e+02	7.006028e+00	4.899459e+02	1.032878e+02	6.819121e-02	1.032196e+02	1.830155e+11	1.556836e+01	9.723859e-03	2.108147e-01
1.268677e-05	1.000000e+00	4.905774e+02	6.891034e+00	4.905774e+02	1.030480e+02	6.914646e-02	1.029788e+02	1.854691e+11	1.596152e+01	9.790951e-03	2.100544e-01
1.319264e-05	1.000000e+00	4.912472e+02	6.785348e+00	4.912472e+02	1.028246e+02	7.012736e-02	1.027545e+02	1.880491e+11	1.636007e+01	9.859670e-03	2.093135e-01
1.371869e-05	1.000000e+00	4.919678e+02	6.669683e+00	4.919678e+02	1.026056e+02	7.113102e-02	1.025345e+02	1.908012e+11	1.677743e+01	9.930908e-03	2.085617e-01
1.426571e-05	1.000000e+00	4.927613e+02	6.586014e+00	4.927613e+02	1.024134e+02	7.216694e-02	1.023413e+02	1.937626e+11	1.719828e+01	1.000410e-02	2.078358e-01
1.483455e-05	1.000000e+00	4.935466e+02	6.467098e+00	4.935466e+02	1.022256e+02	7.323363e-02	1.021524e+02	1.967395e+11	1.762351e+01	1.007726e-02	2.071246e-01
1.542607e-05	1.000000e+00	4.943959e+02	6.385071e+00	4.943959e+02	1.020506e+02	7.442305e-02	1.019762e+02	1.999386e+11	1.806420e+01	1.015345e-02	2.064147e-01
1.604117e-05	1.000000e+00	4.952352e+02	6.284930e+00	4.952352e+02	1.018832e+02	7.573710e-02	1.018075e+02	2.031445e+11	1.850512e+01	1.022913e-02	2.057269e-01
1.668081e-05	1.000000e+00	4.961596e+02	6.172490e+00	4.961596e+02	1.017369e+02	7.719516e-02	1.016597e+02	2.066130e+11	1.895683e+01	1.030723e-02	2.050487e-01
1.734594e-05	1.000000e+00	4.970532e+02	6.084649e+00	4.970532e+02	1.015929e+02	7.880716e-02	1.015140e+02	2.100638e+11	1.941045e+01	1.038552e-02	2.043903e-01
1.803760e-05	1.000000e+00	4.980123e+02	5.988435e+00	4.980123e+02	1.014686e+02	8.050734e-02	1.013881e+02	2.137313e+11	1.987059e+01	1.046548e-02	2.037471e-01
1.875684e-05	1.000000e+00	4.989898e+02	5.900917e+00	4.989898e+02	1.013528e+02	8.215698e-02	1.012706e+02	2.174923e+11	2.033600e+01	1.054573e-02	2.031159e-01
1.950476e-05	1.000000e+00	4.999739e+02	5.804827e+00	4.999739e+02	1.012479e+02	8.394728e-02	1.011640e+02	2.213164e+11	2.080093e+01	1.062596e-02	2.025064e-01
2.028250e-05	1.000000e+00	5.010209e+02	5.735490e+00	5.010209e+02	1.011567e+02	8.592587e-02	1.010708e+02	2.253835e+11	2.127891e+01	1.070864e-02	2.019011e-01
2.109125e-05	1.000000e+00	5.020378e+02	5.643836e+00	5.020378e+02	1.010690e+02	8.775119e-02	1.009812e+02	2.294180e+11	2.175396e+01	1.079037e-02	2.013174e-01
2.193225e-05	1.000000e+00	5.030904e+02	5.563084e+00	5.030904e+02	1.009969e+02	8.978284e-02	1.009071e+02	2.335943e+11	2.222913e+01	1.087235e-02	2.007529e-01
2.280678e-05	1.000000e+00	5.041804e+02	5.504508e+00	5.041804e+02	1.009378e+02	9.196562e-02	1.008458e+02	2.379786e+11	2.271275e+01	1.095720e-02	2.002017e-01
2.371619e-05	1.000000e+00	5.052761e+02	5.430160e+00	5.052761e+02	1.008897e+02	9.415942e-02	1.007955e+02	2.424259e+11	2.319235e+01	1.104146e-02	1.996724e-01
2.466186e-05	1.000000e+00	5.063592e+02	5.360431e+00	5.063592e+02	1.008435e+02	9.630025e-02	1.007472e+02	2.468689e+11	2.367153e+01	1.112408e-02	1.991541e-01
2.564524e-05	1.000000e+00	5.074755e+02	5.302248e+00	5.074755e+02	1.008156e+02	9.879300e-02	1.007168e+02	2.514530e+11	2.414446e+01	1.120657e-02	1.986611e-01
2.666782e-05	1.000000e+00	5.086078e+02	5.241470e+00	5.086078e+02	1.007951e+02	1.009568e-01	1.006941e+02	2.562075e+11	2.462607e+01	1.129192e-02	1.981784e-01
2.773119e-05	1.000000e+00	5.097464e+02	5.172067e+00	5.097464e+02	1.007894e+02	1.034594e-01	1.006860e+02	2.610047e+11	2.509419e+01	1.137545e-02	1.977247e-01
2.883695e-05	1.000000e+00	5.108876e+02	5.128566e+00	5.108876e+02	1.007830e+02	1.060982e-01	1.006769e+02	2.658906e+11	2.557209e+01	1.145955e-02	1.972704e-01
2.998680e-05	1.000000e+00	5.120364e+02	5.083823e+00	5.120364e+02	1.007886e+02	1.083817e-01	1.006802e+02	2.708422e+11	2.604116e+01	1.154259e-02	1.968386e-01
3.118251e-05	1.000000e+00	5.131963e+02	5.019421e+00	5.131963e+02	1.008106e+02	1.109553e-01	1.006996e+02	2.758902e+11	2.649754e+01	1.162545e-02	1.964367e-01
3.242589e-05	1.000000e+00	5.143338e+02	4.979247e+00	5.143338e+02	1.008353e+02	1.141432e-01	1.007211e+02	2.809517e+11	2.695068e+01	1.170840e-02	1.960502e-01
3.371886e-05	1.000000e+00	5.154955e+02	4.928197e+00	5.154955e+02	1.008737e+02	1.168034e-01	1.007569e+02	2.861210e+11	2.739427e+01	1.179008e-02	1.956830e-01
3.506337e-05	1.000000e+00	5.166298e+02	4.886344e+00	5.166298e+02	1.009107e+02	1.195135e-01	1.007912e+02	2.912501e+11	2.783423e+01	1.187026e-02	1.953251e-01
3.646150e-05	1.000000e+00	5.177599e+02	4.844068e+00	5.177599e+02	1.009631e+02	1.226241e-01	1.008405e+02	2.964358e+11	2.825640e+01	1.195033e-02	1.949999e-01
3.791538e-05	1.000000e+00	5.189030e+02	4.801037e+00	5.189030e+02	1.010234e+02	1.255592e-01	1.008979e+02	3.016891e+11	2.867139e+01	1.202873e-02	1.946866e-01
3.942724e-05	1.000000e+00	5.200301e+02	4.766127e+00	5.200301e+02	1.010877e+02	1.286345e-01	1.009591e+02	3.069647e+11	2.908014e+01	1.210702e-02	1.943882e-01
4.099937e-05	1.000000e+00	5.211459e+02	4.736041e+00	5.211459e+02	1.011580e+02	1.319236e-01	1.010261e+02	3.122382e+11	2.947705e+01	1.218375e-02	1.941070e-01
4.263420e-05	1.000000e+00	5.222959e+02	4.696029e+00	5.222959e+02	1.012381e+02	1.350145e-01	1.011030e+02	3.177106e+11	2.987532e+01	1.226140e-02	1.938328e-01
4.433421e-05	1.000000e+00	5.233739e+02	4.663597e+00	5.233739e+02	1.013264e+02	1.383510e-01	1.011881e+02	3.229013e+11	3.023129e+01	1.233391e-02	1.936023e-01
4.610201e-05	1.000000e+00	5.244694e+02	4.639652e+00	5.244694e+02	1.014111e+02	1.417882e-01	1.012693e+02	3.282465e+11	3.060358e+01	1.240768e-02	1.933594e-01
4.794030e-05	1.000000e+00	5.255483e+02	4.604163e+00	5.255483e+02	1.015114e+02	1.450288e-01	1.013663e+02	3.335436e+11	3.094421e+01	1.247902e-02	1.931532e-01
4.985189e-05	1.000000e+00	5.265808e+02	4.579072e+00	5.265808e+02	1.016114e+02	1.488144e-01	1.014626e+02	3.386914e+11	3.126747e+01	1.254788e-02	1.929644e-01
5.183970e-05	1.000000e+00	5.276217e+02	4.543739e+00	5.276217e+02	1.017184e+02	1.522158e-01	1.015662e+02	3.439318e+11	3.158458e+01	1.261683e-02	1.927866e-01
5.390677e-05	1.000000e+00	5.286529e+02	4.522476e+00	5.286529e+02	1.018310e+02	1.559406e-01	1.016751e+02	3.491102e+11	3.188318e+01	1.268238e-02	1.926236e-01
5.605627e-05	1.000000e+00	5.296646e+02	4.492719e+00	5.296646e+02	1.019462e+02	1.595281e-01	1.017867e+02	3.543108e+11	3.217575e+01	1.274885e-02	1.924732e-01
5.829148e-05	1.000000e+00	5.306574e+02	4.473333e+00	5.306574e+02	1.020703e+02	1.634221e-01	1.019069e+02	3.594097e+11	3.244085e+01	1.281179e-02	1.923469e-01
6.061582e-05	1.000000e+00	5.316138e+02	4.449045e+00	5.316138e+02	1.021958e+02	1.674801e-01	1.020283e+02	3.643810e+11	3.268814e+01	1.287258e-02	1.922369e-01
6.303284e-05	1.000000e+00	5.325818e+02	4.435519e+00	5.325818e+02	1.023229e+02	1.711691e-01	1.021517e+02	3.694170e+11	3.293469e+01	1.293233e-02	1.921261e-01
6.554623e-05	1.000000e+00	5.334952e+02	4.411885e+00	5.334952e+02	1.024568e+02	1.753744e-01	1.022814e+02	3.742504e+11	3.314809e+01	1.298975e-02	1.920482e-01
6.815985e-05	1.000000e+00	5.343967e+02	4.388152e+00	5.343967e+02	1.025899e+02	1.794135e-01	1.024104e+02	3.790298e+11	3.335426e+01	1.304506e-02	1.919732e-01
7.087768e-05	1.000000e+00	5.352627e+02	4.376429e+00	5.352627e+02	1.027255e+02	1.835309e-01	1.025420e+02	3.836675e+11	3.353998e+01	1.309819e-02	1.919161e-01
7.370388e-05	1.000000e+00	5.361410e+02	4.355883e+00	5.361410e+02	1.028672e+02	1.877750e-01	1.026794e+02	3.884078e+11	3.372119e+01	1.315177e-02	1.918660e-01
7.664278e-05	1.000000e+00	5.369381e+02	4.346088e+00	5.369381e+02	1.030070e+02	1.921494e-01	1.028148e+02	3.927236e+11	3.386525e+01	1.319949e-02	1.918414e-01
7.969886e-05	1.000000e+00	5.377639e+02	4.321559e+00	5.377639e+02	1.031471e+02	1.963526e-01	1.029508e+02	3.972222e+11	3.402109e+01	1.324849e-02	1.918074e-01
8.287680e-05	1.000000e+00	5.385529e+02	4.309756e+00	5.385529e+02	1.032903e+02	2.008053e-01	1.030895e+02	4.015116e+11	3.415073e+01	1.329376e-02	1.917923e-01
8.618146e-05	1.000000e+00	5.392938e+02	4.291595e+00	5.392938e+02	1.034384e+02	2.052966e-01	1.032331e+02	4.055837e+11	3.425085e+01	1.333659e-02	1.918034e-01
8.961789e-05	1.000000e+00	5.400361e+02	4.280232e+00	5.400361e+02	1.035869e+02	2.098221e-01	1.033771e+02	4.096273e+11	3.434503e+01	1.337723e-02	1.918149e-01
9.319135e-05	1.000000e+00	5.407186e+02	4.266664e+00	5.407186e+02	1.037261e+02	2.145011e-01	1.035116e+02	4.134690e+11	3.443523e+01	1.341768e-02	1.918301e-01
9.690730e-05	1.000000e+00	5.414239e+02	4.251122e+00	5.414239e+02	1.038717e+02	2.191360e-01	1.036525e+02	4.173583e+11	3.451626e+01	1.345592e-02	1.918491e-01
1.007714e-04	1.000000e+00	5.420723e+02	4.241081e+00	5.420723e+02	1.040268e+02	2.237181e-01	1.038031e+02	4.209255e+11	3.455240e+01	1.348996e-02	1.919059e-01
1.047896e-04	1.000000e+00	5.426893e+02	4.226593e+00	5.426893e+02	1.041696e+02	2.284927e-01	1.039411e+02	4.243802e+11	3.459797e+01	1.352353e-02	1.919507e-01
1.089680e-04	1.000000e+00	5.432762e+02	4.218850e+00	5.432762e+02	1.043160e+02	2.334002e-01	1.040826e+02	4.276319e+11	3.461906e+01	1.355371e-02	1.920129e-01
1.133131e-04	1.000000e+00	5.438710e+02	4.204356e+00	5.438710e+02	1.044685e+02	2.382833e-01	1.042302e+02	4.309427e+11	3.463327e+01	1.358411e-02	1.920832e-01
1.178314e-04	1.000000e+00	5.444510e+02	4.191949e+00	5.444510e+02	1.046106e+02	2.432688e-01	1.043673e+02	4.341749e+11	3.465662e+01	1.361325e-02	1.921396e-01
1.225298e-04	1.000000e+00	5.449553e+02	4.182129e+00	5.449553e+02	1.047506e+02	2.482155e-01	1.045024e+02	4.369944e+11	3.464921e+01	1.363838e-02	1.922187e-01
1.274156e-04	1.000000e+00	5.454212e+02	4.175885e+00	5.454212e+02	1.048951e+02	2.533074e-01	1.046418e+02	4.395438e+11	3.461195e+01	1.365946e-02	1.923195e-01
1.324962e-04	1.000000e+00	5.459094e+02	4.165340e+00	5.459094e+02	1.050315e+02	2.582981e-01	1.047732e+02	4.422548e+11	3.459989e+01	1.368236e-02	1.923973e-01
1.377794e-04	1.000000e+00	5.463380e+02	4.155096e+00	5.463380e+02	1.051788e+02	2.635472e-01	1.049152e+02	4.445998e+11	3.454049e+01	1.370104e-02	1.925160e-01
1.432733e-04	1.000000e+00	5.467891e+02	4.144090e+00	5.467891e+02	1.053144e+02	2.686936e-01	1.050457e+02	4.471044e+11	3.451207e+01	1.372149e-02	1.926051e-01
1.489862e-04	1.000000e+00	5.471734e+02	4.135527e+00	5.471734e+02	1.054472e+02	2.738308e-01	1.051734e+02	4.491791e+11	3.445435e+01	1.373682e-02	1.927126e-01
1.549270e-04	1.000000e+00	5.475231e+02	4.125729e+00	5.475231e+02	1.055851e+02	2.791226e-01	1.053059e+02	4.510455e+11	3.437225e+01	1.374989e-02	1.928413e-01
1.611046e-04	1.000000e+00	5.479254e+02	4.119292e+00	5.479254e+02	1.057172e+02	2.843044e-01	1.054329e+02	4.532497e+11	3.432490e+01	1.376644e-02	1.929409e-01
1.675285e-04	1.000000e+00	5.482790e+02	4.107067e+00	5.482790e+02	1.058503e+02	2.895816e-01	1.055607e+02	4.551302e+11	3.425111e+01	1.377903e-02	1.930592e-01
1.742086e-04	1.000000e+00	5.485634e+02	4.099379e+00	5.485634e+02	1.059728e+02	2.949755e-01	1.056778e+02	4.565905e+11	3.416293e+01	1.378745e-02	1.931824e-01
1.811551e-04	1.000000e+00	5.488502e+02	4.092428e+00	5.488502e+02	1.061051e+02	3.002252e-01	1.058049e+02	4.580709e+11	3.406048e+01	1.379605e-02	1.933226e-01
1.883785e-04	1.000000e+00	5.491406e+02	4.088141e+00	5.491406e+02	1.062257e+02	3.056834e-01	1.059201e+02	4.595808e+11	3.397920e+01	1.380496e-02	1.934400e-01
1.958900e-04	1.000000e+00	5.493720e+02	4.075737e+00	5.493720e+02	1.063452e+02	3.109859e-01	1.060342e+02	4.606914e+11	3.387037e+01	1.380921e-02	1.935760e-01
2.037010e-04	1.000000e+00	5.495992e+02	4.072419e+00	5.495992e+02	1.064628e+02	3.164523e-01	1.061464e+02	4.618325e+11	3.376715e+01	1.381483e-02	1.937100e-01
2.118234e-04	1.000000e+00	5.498089e+02	4.061766e+00	5.498089e+02	1.065782e+02	3.218768e-01	1.062563e+02	4.628112e+11	3.365593e+01	1.381772e-02	1.938459e-01
2.202698e-04	1.000000e+00	5.499870e+02	4.055015e+00	5.499870e+02	1.066877e+02	3.272451e-01	1.063604e+02	4.636307e+11	3.354292e+01	1.381979e-02	1.939822e-01
2.290529e-04	1.000000e+00	5.501710e+02	4.049957e+00	5.501710e+02	1.067980e+02	3.327993e-01	1.064652e+02	4.644717e+11	3.343064e+01	1.382172e-02	1.941177e-01
2.381862e-04	1.000000e+00	5.503086e+02	4.038019e+00	5.503086e+02	1.069022e+02	3.381188e-01	1.065641e+02	4.650108e+11	3.330653e+01	1.382047e-02	1.942587e-01
2.476838e-04	1.000000e+00	5.504374e+02	4.031362e+00	5.504374e+02	1.070071e+02	3.435098e-01	1.066636e+02	4.655065e+11	3.317897e+01	1.381902e-02	1.944037e-01
2.575600e-04	1.000000e+00	5.505741e+02	4.025965e+00	5.505741e+02	1.071067e+02	3.489380e-01	1.067578e+02	4.660448e+11	3.306316e+01	1.381783e-02	1.945364e-01
2.678300e-04	1.000000e+00	5.506810e+02	4.015956e+00	5.506810e+02	1.072028e+02	3.543474e-01	1.068485e+02	4.663922e+11	3.293973e+01	1.381472e-02	1.946732e-01
2.785096e-04	1.000000e+00	5.507520e+02	4.010105e+00	5.507520e+02	1.072983e+02	3.597206e-01	1.069386e+02	4.665288e+11	3.280304e+01	1.380986e-02	1.948215e-01
2.896150e-04	1.000000e+00	5.508512e+02	3.998378e+00	5.508512e+02	1.073908e+02	3.650064e-01	1.070258e+02	4.668396e+11	3.268377e+01	1.380662e-02	1.949543e-01
3.011632e-04	1.000000e+00	5.508741e+02	3.992826e+00	5.508741e+02	1.074788e+02	3.703432e-01	1.071085e+02	4.666706e+11	3.253834e+01	1.379876e-02	1.951060e-01
3.131719e-04	1.000000e+00	5.509694e+02	3.984693e+00	5.509694e+02	1.075642e+02	3.756666e-01	1.071886e+02	4.669942e+11	3.243187e+01	1.379639e-02	1.952272e-01
3.256594e-04	1.000000e+00	5.510098e+02	3.978652e+00	5.510098e+02	1.076413e+02	3.809319e-01	1.072604e+02	4.669473e+11	3.231265e+01	1.378995e-02	1.953528e-01
3.386449e-04	1.000000e+00	5.509910e+02	3.966678e+00	5.509910e+02	1.077211e+02	3.861242e-01	1.073349e+02	4.664975e+11	3.216222e+01	1.377901e-02	1.955042e-01
3.521482e-04	1.000000e+00	5.510336e+02	3.961000e+00	5.510336e+02	1.077985e+02	3.913790e-01	1.074071e+02	4.665128e+11	3.204798e+01	1.377414e-02	1.956296e-01
3.661898e-04	1.000000e+00	5.510067e+02	3.951148e+00	5.510067e+02	1.078687e+02	3.965442e-01	1.074721e+02	4.660136e+11	3.190966e+01	1.376275e-02	1.957665e-01
3.807914e-04	1.000000e+00	5.510055e+02	3.946864e+00	5.510055e+02	1.079391e+02	4.018187e-01	1.075373e+02	4.657349e+11	3.178664e+01	1.375468e-02	1.958948e-01
3.959753e-04	1.000000e+00	5.509931e+02	3.938045e+00	5.509931e+02	1.080072e+02	4.069378e-01	1.076003e+02	4.653329e+11	3.165916e+01	1.374436e-02	1.960229e-01
4.117645e-04	1.000000e+00	5.509325e+02	3.929388e+00	5.509325e+02	1.080730e+02	4.119093e-01	1.076611e+02	4.646920e+11	3.151944e+01	1.373297e-02	1.961638e-01
4.281834e-04	1.000000e+00	5.509081e+02	3.922876e+00	5.509081e+02	1.081348e+02	4.169656e-01	1.077178e+02	4.642727e+11	3.140116e+01	1.372362e-02	1.962847e-01
4.452569e-04	1.000000e+00	5.508637e+02	3.912686e+00	5.508637e+02	1.081899e+02	4.218809e-01	1.077680e+02	4.637361e+11	3.128508e+01	1.371328e-02	1.964005e-01
4.630113e-04	1.000000e+00	5.508038e+02	3.903645e+00	5.508038e+02	1.082411e+02	4.268335e-01	1.078143e+02	4.630881e+11	3.116751e+01	1.370156e-02	1.965148e-01
4.814735e-04	1.000000e+00	5.507159e+02	3.895375e+00	5.507159e+02	1.082975e+02	4.316834e-01	1.078659e+02	4.622939e+11	3.103311e+01	1.368898e-02	1.966486e-01
5.006720e-04	1.000000e+00	5.506561e+02	3.885370e+00	5.506561e+02	1.083477e+02	4.363332e-01	1.079113e+02	4.616453e+11	3.091793e+01	1.367721e-02	1.967611e-01
5.206360e-04	1.000000e+00	5.505979e+02	3.876905e+00	5.505979e+02	1.083897e+02	4.410581e-01	1.079486e+02	4.610627e+11	3.081915e+01	1.366717e-02	1.968581e-01
5.413960e-04	1.000000e+00	5.504856e+02	3.868201e+00	5.504856e+02	1.084323e+02	4.456284e-01	1.079867e+02	4.601393e+11	3.069703e+01	1.365371e-02	1.969757e-01
5.629838e-04	1.000000e+00	5.504181e+02	3.860736e+00	5.504181e+02	1.084746e+02	4.502131e-01	1.080244e+02	4.594864e+11	3.059376e+01	1.364270e-02	1.970767e-01
5.854325e-04	1.000000e+00	5.503260e+02	3.849463e+00	5.503260e+02	1.085147e+02	4.546771e-01	1.080600e+02	4.586870e+11	3.048411e+01	1.363037e-02	1.971826e-01
6.087762e-04	1.000000e+00	5.502129e+02	3.839023e+00	5.502129e+02	1.085510e+02	4.590165e-01	1.080920e+02	4.577581e+11	3.037155e+01	1.361675e-02	1.972891e-01
6.330508e-04	1.000000e+00	5.501050e+02	3.829013e+00	5.501050e+02	1.085893e+02	4.633095e-01	1.081260e+02	4.568895e+11	3.026053e+01	1.360424e-02	1.973974e-01
6.582933e-04	1.000000e+00	5.500098e+02	3.821026e+00	5.500098e+02	1.086230e+02	4.674794e-01	1.081555e+02	4.560858e+11	3.016039e+01	1.359207e-02	1.974929e-01
6.845423e-04	1.000000e+00	5.499056e+02	3.809333e+00	5.499056e+02	1.086442e+02	4.715793e-01	1.081726e+02	4.552687e+11	3.007705e+01	1.358059e-02	1.975688e-01
7.118380e-04	1.000000e+00	5.497863e+02	3.800757e+00	5.497863e+02	1.086734e+02	4.756358e-01	1.081978e+02	4.543262e+11	2.997449e+01	1.356717e-02	1.976648e-01
7.402221e-04	1.000000e+00	5.496551e+02	3.789842e+00	5.496551e+02	1.087035e+02	4.795825e-01	1.082239e+02	4.533303e+11	2.986743e+01	1.355360e-02	1.977667e-01
7.697380e-04	1.000000e+00	5.495182e+02	3.781110e+00	5.495182e+02	1.087234e+02	4.833795e-01	1.082401e+02	4.523137e+11	2.977308e+01	1.354006e-02	1.978523e-01
8.004309e-04	1.000000e+00	5.494402e+02	3.768401e+00	5.494402e+02	1.087461e+02	4.870789e-01	1.082591e+02	4.516843e+11	2.970062e+01	1.353082e-02	1.979217e-01
8.323475e-04	1.000000e+00	5.492899e+02	3.759028e+00	5.492899e+02	1.087716e+02	4.907371e-01	1.082809e+02	4.505587e+11	2.959190e+01	1.351558e-02	1.980223e-01
8.655369e-04	1.000000e+00	5.491595e+02	3.747238e+00	5.491595e+02	1.087831e+02	4.942651e-01	1.082888e+02	4.496280e+11	2.951527e+01	1.350367e-02	1.980901e-01
9.000496e-04	1.000000e+00	5.490547e+02	3.738402e+00	5.490547e+02	1.088020e+02	4.977373e-01	1.083042e+02	4.488606e+11	2.943933e+01	1.349350e-02	1.981623e-01
9.359385e-04	1.000000e+00	5.489205e+02	3.723176e+00	5.489205e+02	1.088095e+02	5.009549e-01	1.083085e+02	4.479117e+11	2.936695e+01	1.348144e-02	1.982245e-01
9.732585e-04	1.000000e+00	5.488000e+02	3.714444e+00	5.488000e+02	1.088264e+02	5.042562e-01	1.083221e+02	4.470042e+11	2.928469e+01	1.346891e-02	1.982988e-01
1.012067e-03	1.000000e+00	5.486643e+02	3.702392e+00	5.486643e+02	1.088413e+02	5.073384e-01	1.083340e+02	4.460467e+11	2.920195e+01	1.345668e-02	1.983750e-01
1.052422e-03	1.000000e+00	5.485435e+02	3.691237e+00	5.485435e+02	1.088461e+02	5.103469e-01	1.083357e+02	4.451893e+11	2.913941e+01	1.344561e-02	1.984274e-01
1.094387e-03	1.000000e+00	5.484120e+02	3.678524e+00	5.484120e+02	1.088576e+02	5.132154e-01	1.083444e+02	4.442430e+11	2.906213e+01	1.343313e-02	1.984960e-01
1.138025e-03	1.000000e+00	5.482619e+02	3.668608e+00	5.482619e+02	1.088570e+02	5.159975e-01	1.083410e+02	4.432746e+11	2.899948e+01	1.342220e-02	1.985493e-01
1.183403e-03	1.000000e+00	5.481416e+02	3.657019e+00	5.481416e+02	1.088680e+02	5.186211e-01	1.083494e+02	4.424143e+11	2.892859e+01	1.341086e-02	1.986130e-01
1.230590e-03	1.000000e+00	5.480283e+02	3.644015e+00	5.480283e+02	1.088644e+02	5.211910e-01	1.083432e+02	4.416639e+11	2.888439e+01	1.340196e-02	1.986474e-01
1.279659e-03	1.000000e+00	5.479170e+02	3.631268e+00	5.479170e+02	1.088713e+02	5.235656e-01	1.083478e+02	4.408899e+11	2.882455e+01	1.339207e-02	1.987004e-01
1.330685e-03	1.000000e+00	5.477735e+02	3.619088e+00	5.477735e+02	1.088717e+02	5.258948e-01	1.083458e+02	4.399453e+11	2.876235e+01	1.338089e-02	1.987531e-01
1.383745e-03	1.000000e+00	5.476489e+02	3.606263e+00	5.476489e+02	1.088688e+02	5.281088e-01	1.083407e+02	4.391131e+11	2.871168e+01	1.337077e-02	1.987931e-01
1.438921e-03	1.000000e+00	5.475540e+02	3.593992e+00	5.475540e+02	1.088772e+02	5.301708e-01	1.083470e+02	4.384518e+11	2.865740e+01	1.336221e-02	1.988429e-01
1.496297e-03	1.000000e+00	5.474317e+02	3.581987e+00	5.474317e+02	1.088678e+02	5.321753e-01	1.083356e+02	4.376620e+11	2.861819e+01	1.335305e-02	1.988701e-01
1.555961e-03	1.000000e+00	5.473201e+02	3.568826e+00	5.473201e+02	1.088664e+02	5.339877e-01	1.083324e+02	4.369500e+11	2.857344e+01	1.334492e-02	1.989081e-01
1.618004e-03	1.000000e+00	5.471707e+02	3.554902e+00	5.471707e+02	1.088591e+02	5.357858e-01	1.083233e+02	4.360012e+11	2.852098e+01	1.333413e-02	1.989490e-01
1.682521e-03	1.000000e+00	5.470769e+02	3.542364e+00	5.470769e+02	1.088629e+02	5.374028e-01	1.083255e+02	4.353671e+11	2.847455e+01	1.332616e-02	1.989900e-01
1.749610e-03	1.000000e+00	5.469704e+02	3.530104e+00	5.469704e+02	1.088484e+02	5.389850e-01	1.083095e+02	4.346923e+11	2.844924e+01	1.331846e-02	1.990024e-01
1.819375e-03	1.000000e+00	5.468593e+02	3.516209e+00	5.468593e+02	1.088467e+02	5.404057e-01	1.083063e+02	4.339698e+11	2.840421e+01	1.330983e-02	1.990397e-01
1.891921e-03	1.000000e+00	5.467612e+02	3.502333e+00	5.467612e+02	1.088366e+02	5.416770e-01	1.082949e+02	4.333723e+11	2.837835e+01	1.330344e-02	1.990569e-01
1.967361e-03	1.000000e+00	5.466783e+02	3.489068e+00	5.466783e+02	1.088381e+02	5.428793e-01	1.082953e+02	4.328347e+11	2.834110e+01	1.329702e-02	1.990899e-01
2.045808e-03	1.000000e+00	5.465656e+02	3.475650e+00	5.465656e+02	1.088299e+02	5.439358e-01	1.082859e+02	4.321154e+11	2.830472e+01	1.328860e-02	1.991159e-01
2.127383e-03	1.000000e+00	5.464535e+02	3.462549e+00	5.464535e+02	1.088212e+02	5.449091e-01	1.082763e+02	4.314448e+11	2.827207e+01	1.328160e-02	1.991408e-01
2.212211e-03	1.000000e+00	5.463420e+02	3.449012e+00	5.463420e+02	1.088084e+02	5.458343e-01	1.082626e+02	4.307233e+11	2.824135e+01	1.327293e-02	1.991581e-01
2.300422e-03	1.000000e+00	5.462917e+02	3.434288e+00	5.462917e+02	1.088042e+02	5.465401e-01	1.082577e+02	4.304014e+11	2.822573e+01	1.326911e-02	1.991687e-01
2.392150e-03	1.000000e+00	5.461909e+02	3.421270e+00	5.461909e+02	1.087868e+02	5.472162e-01	1.082396e+02	4.298012e+11	2.820897e+01	1.326284e-02	1.991735e-01
2.487535e-03	1.000000e+00	5.461440e+02	3.407098e+00	5.461440e+02	1.087881e+02	5.478056e-01	1.082403e+02	4.295086e+11	2.818805e+01	1.325950e-02	1.991930e-01
2.586724e-03	1.000000e+00	5.460399e+02	3.393294e+00	5.460399e+02	1.087749e+02	5.482978e-01	1.082266e+02	4.288666e+11	2.816305e+01	1.325231e-02	1.992068e-01
2.689868e-03	1.000000e+00	5.459720e+02	3.379582e+00	5.459720e+02	1.087644e+02	5.486294e-01	1.082158e+02	4.284497e+11	2.814915e+01	1.324766e-02	1.992125e-01
2.797125e-03	1.000000e+00	5.458739e+02	3.365582e+00	5.458739e+02	1.087557e+02	5.488341e-01	1.082068e+02	4.278663e+11	2.812217e+01	1.324151e-02	1.992322e-01
2.908659e-03	1.000000e+00	5.457949e+02	3.352236e+00	5.457949e+02	1.087401e+02	5.490393e-01	1.081911e+02	4.274118e+11	2.811239e+01	1.323703e-02	1.992326e-01
3.024640e-03	1.000000e+00	5.457225e+02	3.337484e+00	5.457225e+02	1.087276e+02	5.490734e-01	1.081785e+02	4.269880e+11	2.810065e+01	1.323268e-02	1.992361e-01
3.145245e-03	1.000000e+00	5.456567e+02	3.323719e+00	5.456567e+02	1.087152e+02	5.490546e-01	1.081662e+02	4.265953e+11	2.809078e+01	1.322848e-02	1.992375e-01
3.270660e-03	1.000000e+00	5.455886e+02	3.308777e+00	5.455886e+02	1.087076e+02	5.489461e-01	1.081587e+02	4.261876e+11	2.807380e+01	1.322409e-02	1.992483e-01
3.401075e-03	1.000000e+00	5.455321e+02	3.295660e+00	5.455321e+02	1.086973e+02	5.487259e-01	1.081485e+02	4.258641e+11	2.806582e+01	1.322089e-02	1.992500e-01
3.536691e-03	1.000000e+00	5.454795e+02	3.280785e+00	5.454795e+02	1.086842e+02	5.483171e-01	1.081358e+02	4.255558e+11	2.806244e+01	1.321770e-02	1.992452e-01
3.677714e-03	1.000000e+00	5.454275e+02	3.266755e+00	5.454275e+02	1.086752e+02	5.474986e-01	1.081277e+02	4.252490e+11	2.805380e+01	1.321446e-02	1.992477e-01
3.824361e-03	1.000000e+00	5.453627e+02	3.250430e+00	5.453627e+02	1.086659e+02	5.461137e-01	1.081198e+02	4.248877e+11	2.804190e+01	1.321108e-02	1.992544e-01
3.976855e-03	1.000000e+00	5.453422e+02	3.235368e+00	5.453422e+02	1.086627e+02	5.442497e-01	1.081184e+02	4.247644e+11	2.803796e+01	1.320973e-02	1.992559e-01
4.135430e-03	1.000000e+00	5.452481e+02	3.219078e+00	5.452481e+02	1.086502e+02	5.419830e-01	1.081083e+02	4.242135e+11	2.801760e+01	1.320398e-02	1.992675e-01
4.300327e-03	1.000000e+00	5.452321e+02	3.203379e+00	5.452321e+02	1.086514e+02	5.392486e-01	1.081122e+02	4.240894e+11	2.800787e+01	1.320205e-02	1.992756e-01
4.471800e-03	1.000000e+00	5.452112e+02	3.184767e+00	5.452112e+02	1.086440e+02	5.362864e-01	1.081077e+02	4.239579e+11	2.800879e+01	1.320050e-02	1.992695e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_03_1.0e_pos_03_1.0e_pos_02.csv <==
4.673108e-20	1.000000e+02	1.263194e+03	8.974846e+02	1.263194e+03	5.469682e-03	2.953148e-05	5.440150e-03	3.617659e+04	7.389539e+15	1.687208e-11	4.330041e-06
4.859445e-20	1.000000e+02	1.263108e+03	8.941689e+02	1.263108e+03	5.576982e-03	2.998200e-05	5.547000e-03	-9.863339e+04	-1.828217e+16	-4.601637e-11	4.415284e-06
5.053213e-20	1.000000e+02	1.263018e+03	8.908902e+02	1.263018e+03	5.686218e-03	3.044762e-05	5.655771e-03	-1.438963e+05	-2.420650e+16	-6.715728e-11	4.502088e-06
5.254706e-20	1.000000e+02	1.262932e+03	8.876590e+02	1.262932e+03	5.797826e-03	3.092492e-05	5.766901e-03	4.589730e+04	7.005856e+15	2.142789e-11	4.590768e-06
5.464235e-20	1.000000e+02	1.262881e+03	8.844896e+02	1.262881e+03	5.911641e-03	3.141542e-05	5.880225e-03	8.925840e+04	1.236257e+16	4.168007e-11	4.681075e-06
5.682117e-20	1.000000e+02	1.262746e+03	8.813558e+02	1.262746e+03	6.027679e-03	3.191914e-05	5.995760e-03	-2.622503e+05	-3.295836e+16	-1.225259e-10	4.773470e-06
5.908688e-20	1.000000e+02	1.262717e+03	8.782618e+02	1.262717e+03	6.145846e-03	3.243076e-05	6.113415e-03	2.477713e+05	2.825808e+16	1.157745e-10	4.867162e-06
6.144294e-20	1.000000e+02	1.262581e+03	8.752354e+02	1.262581e+03	6.266557e-03	3.295885e-05	6.233598e-03	8.169533e+04	8.453804e+15	3.819382e-11	4.963293e-06
6.389293e-20	1.000000e+02	1.262576e+03	8.722403e+02	1.262576e+03	6.389795e-03	3.349704e-05	6.356298e-03	-1.333419e+05	-1.251792e+16	-6.234043e-11	5.060918e-06
6.644063e-20	1.000000e+02	1.262462e+03	8.692564e+02	1.262462e+03	6.514958e-03	3.404917e-05	6.480909e-03	-2.132856e+06	-1.817202e+17	-9.976104e-10	5.160518e-06
6.908990e-20	1.000000e+02	1.262389e+03	8.663537e+02	1.262389e+03	6.643263e-03	3.461157e-05	6.608651e-03	-1.085956e+05	-8.392766e+15	-5.080854e-11	5.262451e-06
7.184482e-20	1.000000e+02	1.262278e+03	8.634546e+02	1.262278e+03	6.773413e-03	3.518518e-05	6.738228e-03	1.907413e+05	1.337848e+16	8.928153e-11	5.366025e-06
7.470959e-20	1.000000e+02	1.262286e+03	8.606298e+02	1.262286e+03	6.906803e-03	3.577229e-05	6.871030e-03	6.598250e+05	4.198010e+16	3.088383e-10	5.471662e-06
7.768859e-20	1.000000e+02	1.262154e+03	8.577897e+02	1.262154e+03	7.042202e-03	3.637017e-05	7.005832e-03	-5.521374e+05	-3.187901e+16	-2.585694e-10	5.579512e-06
8.078637e-20	1.000000e+02	1.262070e+03	8.550430e+02	1.262070e+03	7.180666e-03	3.698525e-05	7.143681e-03	5.064126e+05	2.652655e+16	2.372352e-10	5.689596e-06
8.400768e-20	1.000000e+02	1.262030e+03	8.523245e+02	1.262030e+03	7.322069e-03	3.760750e-05	7.284462e-03	-1.827424e+05	-8.683007e+15	-8.562145e-11	5.801820e-06
8.735743e-20	1.000000e+02	1.261885e+03	8.496071e+02	1.261885e+03	7.465512e-03	3.824578e-05	7.427266e-03	-4.435290e+05	-1.912600e+16	-2.079291e-10	5.916161e-06
9.084075e-20	1.000000e+02	1.261826e+03	8.469124e+02	1.261826e+03	7.612063e-03	3.889494e-05	7.573168e-03	2.332725e+06	9.127495e+16	1.093850e-09	6.032578e-06
9.446297e-20	1.000000e+02	1.261813e+03	8.442928e+02	1.261813e+03	7.761680e-03	3.955781e-05	7.722122e-03	-1.829582e+05	-6.494911e+15	-8.579625e-11	6.151213e-06
9.822962e-20	1.000000e+02	1.261718e+03	8.417033e+02	1.261718e+03	7.914456e-03	4.023367e-05	7.874223e-03	-4.730759e+05	-1.523440e+16	-2.219275e-10	6.272763e-06
1.021465e-19	1.000000e+02	1.261652e+03	8.391071e+02	1.261652e+03	8.069604e-03	4.092439e-05	8.028680e-03	-1.026509e+06	-2.999865e+16	-4.816774e-10	6.396062e-06
1.062195e-19	1.000000e+02	1.261599e+03	8.365765e+02	1.261599e+03	8.228121e-03	4.162580e-05	8.186495e-03	-1.634874e+06	-4.334918e+16	-7.673076e-10	6.521980e-06
1.104549e-19	1.000000e+02	1.261549e+03	8.340594e+02	1.261549e+03	8.390096e-03	4.234220e-05	8.347754e-03	-4.628047e+05	-1.113174e+16	-2.172545e-10	6.650631e-06
1.148593e-19	1.000000e+02	1.261422e+03	8.315777e+02	1.261422e+03	8.555043e-03	4.307304e-05	8.511970e-03	-3.829670e+05	-8.357001e+15	-1.798670e-10	6.782065e-06
1.194392e-19	1.000000e+02	1.261380e+03	8.291472e+02	1.261380e+03	8.723334e-03	4.381712e-05	8.679517e-03	-3.561841e+05	-7.051182e+15	-1.673154e-10	6.915706e-06
1.242018e-19	1.000000e+02	1.261300e+03	8.266910e+02	1.261300e+03	8.894223e-03	4.457401e-05	8.849649e-03	5.049359e+05	9.071854e+15	2.372658e-10	7.051631e-06
1.291542e-19	1.000000e+02	1.261252e+03	8.243014e+02	1.261252e+03	9.069654e-03	4.534651e-05	9.024307e-03	1.548783e+06	2.523695e+16	7.278999e-10	7.190990e-06
1.343042e-19	1.000000e+02	1.261121e+03	8.219108e+02	1.261121e+03	9.247601e-03	4.613580e-05	9.201465e-03	-3.969991e+06	-5.870081e+16	-1.866798e-09	7.332843e-06
1.396595e-19	1.000000e+02	1.261094e+03	8.195791e+02	1.261094e+03	9.429469e-03	4.693800e-05	9.382531e-03	1.100404e+07	1.476101e+17	5.174946e-09	7.477212e-06
1.452283e-19	1.000000e+02	1.261006e+03	8.172271e+02	1.261006e+03	9.614511e-03	4.775395e-05	9.566757e-03	-2.176054e+06	-2.648705e+16	-1.023707e-09	7.624478e-06
1.510192e-19	1.000000e+02	1.260968e+03	8.149292e+02	1.260968e+03	9.803523e-03	4.858644e-05	9.754937e-03	-4.610682e+06	-5.091600e+16	-2.169381e-09	7.774600e-06
1.570410e-19	1.000000e+02	1.260909e+03	8.126458e+02	1.260909e+03	9.995995e-03	4.943503e-05	9.946560e-03	-1.079797e+06	-1.081962e+16	-5.081767e-10	7.927611e-06
1.633029e-19	1.000000e+02	1.260778e+03	8.103829e+02	1.260778e+03	1.019227e-02	5.029538e-05	1.014198e-02	5.760608e+06	5.237368e+16	2.712481e-09	8.084115e-06
1.698145e-19	1.000000e+02	1.260711e+03	8.081583e+02	1.260711e+03	1.039259e-02	5.117587e-05	1.034142e-02	1.786437e+06	1.473560e+16	8.413971e-10	8.243438e-06
1.765857e-19	1.000000e+02	1.260675e+03	8.059546e+02	1.260675e+03	1.059744e-02	5.207231e-05	1.054537e-02	1.048196e+06	7.842184e+15	4.937627e-10	8.406167e-06
1.836270e-19	1.000000e+02	1.260592e+03	8.037626e+02	1.260592e+03	1.080552e-02	5.298419e-05	1.075253e-02	1.056236e+06	7.170233e+15	4.977133e-10	8.571778e-06
1.909490e-19	1.000000e+02	1.260514e+03	8.015813e+02	1.260514e+03	1.101782e-02	5.391411e-05	1.096390e-02	-1.158610e+06	-7.136077e+15	-5.461226e-10	8.740733e-06
1.985630e-19	1.000000e+02	1.260445e+03	7.994250e+02	1.260445e+03	1.123457e-02	5.485769e-05	1.117971e-02	1.250226e+06	6.985658e+15	5.894679e-10	8.913173e-06
2.064805e-19	1.000000e+02	1.260400e+03	7.973221e+02	1.260400e+03	1.145605e-02	5.582106e-05	1.140022e-02	5.825301e+06	2.952193e+16	2.747052e-09	9.089211e-06
2.147138e-19	1.000000e+02	1.260284e+03	7.951899e+02	1.260284e+03	1.168052e-02	5.680035e-05	1.162372e-02	5.735998e+06	2.638139e+16	2.706192e-09	9.268169e-06
2.232754e-19	1.000000e+02	1.260311e+03	7.931304e+02	1.260311e+03	1.191066e-02	5.779751e-05	1.185286e-02	1.979985e+06	8.260061e+15	9.340363e-10	9.450567e-06
2.321784e-19	1.000000e+02	1.260152e+03	7.910127e+02	1.260152e+03	1.214349e-02	5.881774e-05	1.208467e-02	1.832017e+06	6.937648e+15	8.647813e-10	9.636527e-06
2.414363e-19	1.000000e+02	1.260096e+03	7.889651e+02	1.260096e+03	1.238317e-02	5.984838e-05	1.232333e-02	9.917028e+07	3.405820e+17	4.682251e-08	9.827167e-06
2.510635e-19	1.000000e+02	1.260054e+03	7.869231e+02	1.260054e+03	1.262626e-02	6.089985e-05	1.256536e-02	2.480659e+06	7.730257e+15	1.171421e-09	1.002041e-05
2.610745e-19	1.000000e+02	1.260021e+03	7.849551e+02	1.260021e+03	1.287499e-02	6.196796e-05	1.281302e-02	3.971923e+06	1.122708e+16	1.875871e-09	1.021807e-05
2.714846e-19	1.000000e+02	1.259884e+03	7.829029e+02	1.259884e+03	1.312656e-02	6.305944e-05	1.306350e-02	5.277516e+06	1.354173e+16	2.493836e-09	1.041887e-05
2.823099e-19	1.000000e+02	1.259824e+03	7.809176e+02	1.259824e+03	1.338552e-02	6.416780e-05	1.332135e-02	3.313405e+06	7.710775e+15	1.566088e-09	1.062491e-05
2.935669e-19	1.000000e+02	1.259809e+03	7.789748e+02	1.259809e+03	1.364867e-02	6.529984e-05	1.358337e-02	-4.929390e+07	-1.040737e+17	-2.330026e-08	1.083392e-05
3.052727e-19	1.000000e+02	1.259728e+03	7.770349e+02	1.259728e+03	1.391760e-02	6.644492e-05	1.385115e-02	4.227920e+06	8.096648e+15	1.999098e-09	1.104810e-05
3.174452e-19	1.000000e+02	1.259662e+03	7.751014e+02	1.259662e+03	1.419207e-02	6.761860e-05	1.412445e-02	1.090303e+07	1.893733e+16	5.156663e-09	1.126657e-05
3.301031e-19	1.000000e+02	1.259598e+03	7.731855e+02	1.259598e+03	1.447060e-02	6.880673e-05	1.440179e-02	-1.704347e+07	-2.686121e+16	-8.062872e-09	1.148827e-05
3.432658e-19	1.000000e+02	1.259596e+03	7.712656e+02	1.259596e+03	1.475535e-02	7.001660e-05	1.468533e-02	-5.247171e+06	-7.502006e+15	-2.482330e-09	1.171435e-05
3.569533e-19	1.000000e+02	1.259468e+03	7.693577e+02	1.259468e+03	1.504518e-02	7.124975e-05	1.497393e-02	6.415395e+06	8.322156e+15	3.036545e-09	1.194567e-05
3.711866e-19	1.000000e+02	1.259411e+03	7.674977e+02	1.259411e+03	1.534118e-02	7.250039e-05	1.526868e-02	-9.843819e+06	-1.158428e+16	-4.660348e-09	1.218124e-05
3.859874e-19	1.000000e+02	1.259353e+03	7.656426e+02	1.259353e+03	1.564259e-02	7.377583e-05	1.556881e-02	-4.477269e+07	-4.780466e+16	-2.120151e-08	1.242113e-05
4.013784e-19	1.000000e+02	1.259312e+03	7.637860e+02	1.259312e+03	1.595013e-02	7.507983e-05	1.587505e-02	-8.619111e+06	-8.349125e+15	-4.082128e-09	1.266575e-05
4.173831e-19	1.000000e+02	1.259205e+03	7.619315e+02	1.259205e+03	1.626335e-02	7.639973e-05	1.618695e-02	-1.284619e+07	-1.129078e+16	-6.086724e-09	1.291557e-05
4.340260e-19	1.000000e+02	1.259177e+03	7.601047e+02	1.259177e+03	1.658389e-02	7.774582e-05	1.650614e-02	8.189620e+07	6.528783e+16	3.880793e-08	1.317041e-05
4.513326e-19	1.000000e+02	1.259088e+03	7.582883e+02	1.259088e+03	1.690952e-02	7.911153e-05	1.683040e-02	-2.563392e+07	-1.854211e+16	-1.215139e-08	1.342997e-05
4.693292e-19	1.000000e+02	1.259068e+03	7.565202e+02	1.259068e+03	1.724277e-02	8.050185e-05	1.716227e-02	3.554886e+07	2.332332e+16	1.685277e-08	1.369487e-05
4.880434e-19	1.000000e+02	1.258982e+03	7.547146e+02	1.258982e+03	1.758123e-02	8.192099e-05	1.749931e-02	-6.496731e+07	-3.867658e+16	-3.080976e-08	1.396464e-05
5.075038e-19	1.000000e+02	1.259000e+03	7.529393e+02	1.259000e+03	1.792846e-02	8.336159e-05	1.784510e-02	-3.509256e+07	-1.894524e+16	-1.664090e-08	1.424023e-05
5.277402e-19	1.000000e+02	1.258876e+03	7.511491e+02	1.258876e+03	1.828006e-02	8.482373e-05	1.819524e-02	1.881309e+07	9.216615e+15	8.925578e-09	1.452094e-05
5.487835e-19	1.000000e+02	1.258841e+03	7.493974e+02	1.258841e+03	1.863848e-02	8.631254e-05	1.855217e-02	2.356242e+07	1.047531e+16	1.118040e-08	1.480607e-05
5.706659e-19	1.000000e+02	1.258773e+03	7.476795e+02	1.258773e+03	1.900655e-02	8.783594e-05	1.891872e-02	1.740549e+08	7.017289e+16	8.261150e-08	1.509927e-05
5.934208e-19	1.000000e+02	1.258691e+03	7.459485e+02	1.258691e+03	1.938076e-02	8.938484e-05	1.929138e-02	-1.786546e+07	-6.533710e+15	-8.482233e-09	1.539756e-05
6.170831e-19	1.000000e+02	1.258714e+03	7.442383e+02	1.258714e+03	1.976159e-02	9.095080e-05	1.967064e-02	-2.420939e+07	-8.032944e+15	-1.149316e-08	1.569982e-05
6.416889e-19	1.000000e+02	1.258581e+03	7.424923e+02	1.258581e+03	2.014954e-02	9.254836e-05	2.005699e-02	3.079793e+07	9.272475e+15	1.462875e-08	1.600973e-05
6.672759e-19	1.000000e+02	1.258546e+03	7.408055e+02	1.258546e+03	2.054642e-02	9.417128e-05	2.045225e-02	3.283448e+07	8.967042e+15	1.559828e-08	1.632553e-05
6.938831e-19	1.000000e+02	1.258528e+03	7.391183e+02	1.258528e+03	2.095145e-02	9.582581e-05	2.085562e-02	-5.751456e+08	-1.424649e+17	-2.732465e-07	1.664758e-05
7.215513e-19	1.000000e+02	1.258427e+03	7.374430e+02	1.258427e+03	2.136310e-02	9.751121e-05	2.126559e-02	3.816629e+08	8.577455e+16	1.813973e-07	1.697603e-05
7.503227e-19	1.000000e+02	1.258362e+03	7.357682e+02	1.258362e+03	2.178437e-02	9.922331e-05	2.168515e-02	-4.484542e+07	-9.140976e+15	-2.131975e-08	1.731170e-05
7.802413e-19	1.000000e+02	1.258260e+03	7.340617e+02	1.258260e+03	2.220962e-02	1.009648e-04	2.210865e-02	7.156712e+07	1.324366e+16	3.403706e-08	1.765105e-05
8.113529e-19	1.000000e+02	1.258283e+03	7.324252e+02	1.258283e+03	2.264868e-02	1.027351e-04	2.254594e-02	1.060558e+08	1.779591e+16	5.043525e-08	1.799967e-05
8.437051e-19	1.000000e+02	1.258183e+03	7.307678e+02	1.258183e+03	2.309359e-02	1.045407e-04	2.298905e-02	-9.974990e+08	-1.518640e+17	-4.745522e-07	1.835471e-05
8.773473e-19	1.000000e+02	1.258219e+03	7.291601e+02	1.258219e+03	2.354965e-02	1.063680e-04	2.344328e-02	-5.434599e+07	-7.503180e+15	-2.585097e-08	1.871665e-05
9.123310e-19	1.000000e+02	1.258148e+03	7.275177e+02	1.258148e+03	2.401168e-02	1.082318e-04	2.390344e-02	6.541779e+07	8.195651e+15	3.112640e-08	1.908494e-05
9.487097e-19	1.000000e+02	1.258092e+03	7.258944e+02	1.258092e+03	2.448534e-02	1.101249e-04	2.437522e-02	8.396877e+07	9.540843e+15	3.996205e-08	1.946229e-05
9.865389e-19	1.000000e+02	1.257978e+03	7.242768e+02	1.257978e+03	2.496640e-02	1.120579e-04	2.485434e-02	1.201824e+08	1.238971e+16	5.722254e-08	1.984646e-05
1.025876e-18	1.000000e+02	1.257962e+03	7.226624e+02	1.257962e+03	2.545694e-02	1.140188e-04	2.534292e-02	-6.460327e+08	-6.042596e+16	-3.076150e-07	2.023665e-05
1.066783e-18	1.000000e+02	1.257889e+03	7.210634e+02	1.257889e+03	2.595773e-02	1.160118e-04	2.584172e-02	-3.638146e+08	-3.087068e+16	-1.732844e-07	2.063595e-05
1.109320e-18	1.000000e+02	1.257817e+03	7.194453e+02	1.257817e+03	2.646905e-02	1.180512e-04	2.635100e-02	1.309500e+08	1.007892e+16	6.238923e-08	2.104364e-05
1.153553e-18	1.000000e+02	1.257797e+03	7.178712e+02	1.257797e+03	2.698908e-02	1.201016e-04	2.686898e-02	2.079307e+08	1.452039e+16	9.907354e-08	2.145743e-05
1.199551e-18	1.000000e+02	1.257794e+03	7.163374e+02	1.257794e+03	2.752226e-02	1.222144e-04	2.740004e-02	1.148574e+08	7.273425e+15	5.472706e-08	2.188136e-05
1.247382e-18	1.000000e+02	1.257717e+03	7.147274e+02	1.257717e+03	2.806153e-02	1.243429e-04	2.793719e-02	5.475911e+08	3.147021e+16	2.609953e-07	2.231148e-05
1.297121e-18	1.000000e+02	1.257790e+03	7.132459e+02	1.257790e+03	2.862069e-02	1.265160e-04	2.849417e-02	-1.518833e+08	-7.908781e+15	-7.237041e-08	2.275475e-05
1.348842e-18	1.000000e+02	1.257728e+03	7.117298e+02	1.257728e+03	2.918416e-02	1.287294e-04	2.905543e-02	1.941226e+08	9.169378e+15	9.251951e-08	2.320387e-05
1.402627e-18	1.000000e+02	1.257554e+03	7.100480e+02	1.257554e+03	2.975114e-02	1.309736e-04	2.962016e-02	-5.556684e+08	-2.383955e+16	-2.650174e-07	2.365795e-05
1.458556e-18	1.000000e+02	1.257516e+03	7.085066e+02	1.257516e+03	3.033798e-02	1.332654e-04	3.020471e-02	-5.800292e+08	-2.256922e+16	-2.766773e-07	2.412532e-05
1.516714e-18	1.000000e+02	1.257477e+03	7.069564e+02	1.257477e+03	3.093398e-02	1.355842e-04	3.079839e-02	-5.622129e+08	-1.984824e+16	-2.682207e-07	2.460004e-05
1.577193e-18	1.000000e+02	1.257376e+03	7.054131e+02	1.257376e+03	3.154302e-02	1.379500e-04	3.140507e-02	-2.882499e+08	-9.231081e+15	-1.375736e-07	2.508639e-05
1.640082e-18	1.000000e+02	1.257308e+03	7.038767e+02	1.257308e+03	3.216138e-02	1.403604e-04	3.202102e-02	-6.111001e+08	-1.775984e+16	-2.917400e-07	2.557956e-05
1.705479e-18	1.000000e+02	1.257463e+03	7.024791e+02	1.257463e+03	3.280387e-02	1.428054e-04	3.266107e-02	8.411689e+08	2.214408e+16	4.013264e-07	2.608734e-05
1.773484e-18	1.000000e+02	1.257266e+03	7.008430e+02	1.257266e+03	3.344120e-02	1.452915e-04	3.329591e-02	-2.940049e+08	-7.029836e+15	-1.403816e-07	2.659835e-05
1.844201e-18	1.000000e+02	1.257363e+03	6.994339e+02	1.257363e+03	3.410783e-02	1.478231e-04	3.396001e-02	5.641381e+08	1.222123e+16	2.692604e-07	2.712647e-05
1.917737e-18	1.000000e+02	1.257161e+03	6.978190e+02	1.257161e+03	3.477125e-02	1.504055e-04	3.462084e-02	3.742611e+08	7.363312e+15	1.787770e-07	2.765855e-05
1.994206e-18	1.000000e+02	1.257042e+03	6.962844e+02	1.257042e+03	3.545174e-02	1.530169e-04	3.529872e-02	-4.345122e+08	-7.759153e+15	-2.076560e-07	2.820251e-05
2.073724e-18	1.000000e+02	1.257022e+03	6.948055e+02	1.257022e+03	3.615098e-02	1.556769e-04	3.599531e-02	4.489028e+08	7.270289e+15	2.145499e-07	2.875922e-05
2.156412e-18	1.000000e+02	1.257142e+03	6.934467e+02	1.257142e+03	3.687460e-02	1.583839e-04	3.671621e-02	7.465468e+08	1.095016e+16	3.566378e-07	2.933210e-05
2.242398e-18	1.000000e+02	1.257142e+03	6.919456e+02	1.257142e+03	3.759808e-02	1.611471e-04	3.743693e-02	-1.488433e+09	-1.981076e+16	-7.110469e-07	2.990757e-05
2.331812e-18	1.000000e+02	1.256882e+03	6.903527e+02	1.256882e+03	3.832848e-02	1.639470e-04	3.816454e-02	4.533227e+10	5.480238e+17	2.167837e-05	3.049490e-05
2.424791e-18	1.000000e+02	1.256803e+03	6.888651e+02	1.256803e+03	3.908366e-02	1.668003e-04	3.891686e-02	-6.546568e+08	-7.178563e+15	-3.131621e-07	3.109769e-05
2.521478e-18	1.000000e+02	1.256944e+03	6.874726e+02	1.256944e+03	3.986120e-02	1.696924e-04	3.969151e-02	-4.726796e+09	-4.696939e+16	-2.259842e-06	3.171279e-05
2.622021e-18	1.000000e+02	1.256753e+03	6.859160e+02	1.256753e+03	4.063489e-02	1.726384e-04	4.046225e-02	2.273776e+09	2.052353e+16	1.087899e-06	3.233322e-05
2.726572e-18	1.000000e+02	1.256763e+03	6.844455e+02	1.256763e+03	4.143573e-02	1.756212e-04	4.126011e-02	1.431436e+09	1.171918e+16	6.848509e-07	3.297020e-05
2.835292e-18	1.000000e+02	1.256639e+03	6.829842e+02	1.256639e+03	4.225082e-02	1.786774e-04	4.207215e-02	-5.605820e+09	-4.163545e+16	-2.683351e-06	3.362208e-05
2.948348e-18	1.000000e+02	1.256768e+03	6.816188e+02	1.256768e+03	4.309400e-02	1.817881e-04	4.291221e-02	2.889968e+09	1.944505e+16	1.382640e-06	3.428955e-05
3.065912e-18	1.000000e+02	1.256824e+03	6.802455e+02	1.256824e+03	4.394938e-02	1.849380e-04	4.376445e-02	1.124706e+09	6.859225e+15	5.379694e-07	3.496860e-05
3.188163e-18	1.000000e+02	1.256542e+03	6.786118e+02	1.256542e+03	4.479528e-02	1.881334e-04	4.460714e-02	2.015746e+09	1.117570e+16	9.652547e-07	3.564964e-05
3.315289e-18	1.000000e+02	1.256501e+03	6.771625e+02	1.256501e+03	4.567640e-02	1.913953e-04	4.548501e-02	-1.814333e+09	-9.125515e+15	-8.689474e-07	3.635206e-05
3.447484e-18	1.000000e+02	1.256496e+03	6.757429e+02	1.256496e+03	4.658102e-02	1.947098e-04	4.638631e-02	-1.527474e+09	-6.965123e+15	-7.315772e-07	3.707217e-05
3.584950e-18	1.000000e+02	1.256546e+03	6.744066e+02	1.256546e+03	4.750716e-02	1.980804e-04	4.730908e-02	-2.581877e+09	-1.066941e+16	-1.236333e-06	3.780774e-05
3.727898e-18	1.000000e+02	1.256366e+03	6.728623e+02	1.256366e+03	4.843027e-02	2.015018e-04	4.822877e-02	-8.026233e+09	-3.012502e+16	-3.846113e-06	3.854790e-05
3.876545e-18	1.000000e+02	1.256318e+03	6.714007e+02	1.256318e+03	4.937937e-02	2.049972e-04	4.917437e-02	-6.399454e+09	-2.179793e+16	-3.067153e-06	3.930482e-05
4.031120e-18	1.000000e+02	1.256380e+03	6.700469e+02	1.256380e+03	5.036524e-02	2.085494e-04	5.015669e-02	3.270770e+09	1.009242e+16	1.567240e-06	4.008757e-05
4.191859e-18	1.000000e+02	1.256223e+03	6.685443e+02	1.256223e+03	5.134439e-02	2.121497e-04	5.113224e-02	-1.153963e+10	-3.233902e+16	-5.532855e-06	4.087203e-05
4.359006e-18	1.000000e+02	1.256473e+03	6.673095e+02	1.256473e+03	5.237975e-02	2.158272e-04	5.216392e-02	-1.079495e+10	-2.737813e+16	-5.170665e-06	4.168793e-05
4.532819e-18	1.000000e+02	1.256299e+03	6.657995e+02	1.256299e+03	5.339961e-02	2.195378e-04	5.318007e-02	-3.092878e+09	-7.123154e+15	-1.482479e-06	4.250549e-05
4.713562e-18	1.000000e+02	1.256126e+03	6.642832e+02	1.256126e+03	5.444090e-02	2.233275e-04	5.421757e-02	-6.449073e+09	-1.348561e+16	-3.093307e-06	4.334033e-05
4.901513e-18	1.000000e+02	1.256104e+03	6.628608e+02	1.256104e+03	5.551132e-02	2.271834e-04	5.528413e-02	-3.806815e+09	-7.221944e+15	-1.826102e-06	4.419325e-05
5.096957e-18	1.000000e+02	1.256375e+03	6.616913e+02	1.256375e+03	5.663648e-02	2.311019e-04	5.640538e-02	-3.679469e+11	-6.313988e+17	-1.763114e-04	4.507929e-05
5.300195e-18	1.000000e+02	1.256166e+03	6.601552e+02	1.256166e+03	5.773171e-02	2.350872e-04	5.749662e-02	4.789003e+10	7.467465e+16	2.296684e-05	4.595866e-05
5.511537e-18	1.000000e+02	1.255982e+03	6.586334e+02	1.255982e+03	5.885225e-02	2.391357e-04	5.861312e-02	-9.830279e+09	-1.392357e+16	-4.717814e-06	4.685758e-05
5.731307e-18	1.000000e+02	1.255924e+03	6.572137e+02	1.255924e+03	6.001185e-02	2.432370e-04	5.976862e-02	-1.878237e+10	-2.413044e+16	-9.016214e-06	4.778301e-05
5.959839e-18	1.000000e+02	1.256064e+03	6.559575e+02	1.256064e+03	6.121391e-02	2.474486e-04	6.096647e-02	-1.471699e+10	-1.712254e+16	-7.060760e-06	4.873471e-05
6.197484e-18	1.000000e+02	1.256003e+03	6.545415e+02	1.256003e+03	6.241559e-02	2.517210e-04	6.216387e-02	1.208622e+10	1.275924e+16	5.799994e-06	4.969381e-05
6.444605e-18	1.000000e+02	1.256042e+03	6.532066e+02	1.256042e+03	6.365048e-02	2.560547e-04	6.339443e-02	1.020303e+10	9.766090e+15	4.895524e-06	5.067543e-05
6.701579e-18	1.000000e+02	1.255874e+03	6.517022e+02	1.255874e+03	6.489107e-02	2.604547e-04	6.463062e-02	-1.055136e+10	-9.170303e+15	-5.066054e-06	5.167006e-05
6.968800e-18	1.000000e+02	1.255821e+03	6.502825e+02	1.255821e+03	6.616614e-02	2.649359e-04	6.590120e-02	9.222547e+09	7.272301e+15	4.428979e-06	5.268756e-05
7.246677e-18	1.000000e+02	1.255625e+03	6.488279e+02	1.255625e+03	6.745217e-02	2.694933e-04	6.718268e-02	1.245988e+10	8.923478e+15	5.988318e-06	5.371999e-05
7.535634e-18	1.000000e+02	1.255879e+03	6.476176e+02	1.255879e+03	6.881674e-02	2.741166e-04	6.854262e-02	1.274561e+10	8.258290e+15	6.119451e-06	5.479567e-05
7.836112e-18	1.000000e+02	1.255824e+03	6.462162e+02	1.255824e+03	7.016973e-02	2.788272e-04	6.989091e-02	-2.172718e+10	-1.277186e+16	-1.043401e-05	5.587547e-05
8.148572e-18	1.000000e+02	1.255797e+03	6.448359e+02	1.255797e+03	7.154523e-02	2.836233e-04	7.126161e-02	2.079717e+10	1.109432e+16	9.988464e-06	5.697198e-05
8.473492e-18	1.000000e+02	1.255551e+03	6.432886e+02	1.255551e+03	7.292765e-02	2.884858e-04	7.263917e-02	1.603101e+10	7.771407e+15	7.706902e-06	5.808417e-05
8.811367e-18	1.000000e+02	1.255489e+03	6.419171e+02	1.255489e+03	7.436713e-02	2.934280e-04	7.407371e-02	-2.730952e+10	-1.200629e+16	-1.313228e-05	5.923358e-05
9.162715e-18	1.000000e+02	1.255595e+03	6.406584e+02	1.255595e+03	7.585405e-02	2.984748e-04	7.555557e-02	2.919628e+10	1.162609e+16	1.403366e-05	6.041283e-05
9.528072e-18	1.000000e+02	1.255570e+03	6.392422e+02	1.255570e+03	7.733864e-02	3.035715e-04	7.703507e-02	-9.075597e+11	-3.280140e+17	-4.362763e-04	6.159644e-05
9.907998e-18	1.000000e+02	1.255646e+03	6.379855e+02	1.255646e+03	7.888870e-02	3.087745e-04	7.857993e-02	2.252443e+11	7.371905e+16	1.082454e-04	6.282720e-05
1.030307e-17	1.000000e+02	1.255386e+03	6.364089e+02	1.255386e+03	8.039862e-02	3.140605e-04	8.008456e-02	2.852200e+10	8.490575e+15	1.372097e-05	6.404295e-05
1.071390e-17	1.000000e+02	1.255397e+03	6.350858e+02	1.255397e+03	8.199514e-02	3.194656e-04	8.167568e-02	4.397258e+11	1.186428e+17	2.115278e-04	6.531410e-05
1.114111e-17	1.000000e+02	1.255596e+03	6.338747e+02	1.255596e+03	8.364336e-02	3.249047e-04	8.331846e-02	6.991769e+11	1.707771e+17	3.360687e-04	6.661644e-05
1.158536e-17	1.000000e+02	1.255251e+03	6.322761e+02	1.255251e+03	8.523564e-02	3.304775e-04	8.490516e-02	-2.983589e+10	-6.631823e+15	-1.436074e-05	6.790325e-05
1.204732e-17	1.000000e+02	1.255354e+03	6.310034e+02	1.255354e+03	8.693941e-02	3.361175e-04	8.660330e-02	-5.417053e+10	-1.090635e+16	-2.606297e-05	6.925492e-05
1.252770e-17	1.000000e+02	1.255296e+03	6.296212e+02	1.255296e+03	8.864519e-02	3.418868e-04	8.830330e-02	-6.166561e+10	-1.126593e+16	-2.967586e-05	7.061695e-05
1.302723e-17	1.000000e+02	1.255483e+03	6.284430e+02	1.255483e+03	9.044100e-02	3.476978e-04	9.009330e-02	3.299082e+11	5.452133e+16	1.586466e-04	7.203683e-05
1.354668e-17	1.000000e+02	1.255273e+03	6.269193e+02	1.255273e+03	9.217619e-02	3.536495e-04	9.182254e-02	5.878099e+10	8.833708e+15	2.829024e-05	7.343117e-05
1.408685e-17	1.000000e+02	1.255111e+03	6.254407e+02	1.255111e+03	9.396474e-02	3.596740e-04	9.360507e-02	-4.070772e+11	-5.557150e+16	-1.960459e-04	7.486570e-05
1.464855e-17	1.000000e+02	1.255015e+03	6.240652e+02	1.255015e+03	9.581278e-02	3.658095e-04	9.544697e-02	-1.132073e+11	-1.402030e+16	-5.454078e-05	7.634394e-05
1.523265e-17	1.000000e+02	1.255076e+03	6.227792e+02	1.255076e+03	9.772233e-02	3.720734e-04	9.735025e-02	-1.050691e+11	-1.178979e+16	-5.060772e-05	7.786170e-05
1.584005e-17	1.000000e+02	1.255123e+03	6.214876e+02	1.255123e+03	9.966110e-02	3.783917e-04	9.928271e-02	1.070264e+11	1.088585e+16	5.154071e-05	7.940344e-05
1.647166e-17	1.000000e+02	1.255163e+03	6.201495e+02	1.255163e+03	1.016305e-01	3.848437e-04	1.012457e-01	9.237771e+10	8.520142e+15	4.447932e-05	8.096998e-05
1.712845e-17	1.000000e+02	1.255129e+03	6.188516e+02	1.255129e+03	1.036511e-01	3.914104e-04	1.032597e-01	-7.914210e+10	-6.615111e+15	-3.811154e-05	8.258204e-05
1.781144e-17	1.000000e+02	1.254985e+03	6.173754e+02	1.254985e+03	1.056555e-01	3.980619e-04	1.052574e-01	1.005891e+12	7.639952e+16	4.846749e-04	8.418869e-05
1.852166e-17	1.000000e+02	1.254862e+03	6.159472e+02	1.254862e+03	1.077215e-01	4.048398e-04	1.073167e-01	3.151325e+12	2.172606e+17	1.519162e-03	8.584330e-05
1.926020e-17	1.000000e+02	1.255000e+03	6.147193e+02	1.255000e+03	1.098736e-01	4.117207e-04	1.094619e-01	4.652117e+11	2.905247e+16	2.241419e-04	8.754871e-05
2.002819e-17	1.000000e+02	1.254760e+03	6.132026e+02	1.254760e+03	1.119919e-01	4.187199e-04	1.115732e-01	-2.731048e+11	-1.550232e+16	-1.317095e-04	8.925362e-05
2.082680e-17	1.000000e+02	1.255042e+03	6.120815e+02	1.255042e+03	1.142617e-01	4.258435e-04	1.138359e-01	1.749738e+11	8.983987e+15	8.428945e-05	9.104216e-05
2.165726e-17	1.000000e+02	1.254872e+03	6.106255e+02	1.254872e+03	1.164889e-01	4.330564e-04	1.160559e-01	-2.287658e+11	-1.066516e+16	-1.102770e-04	9.282933e-05
2.252083e-17	1.000000e+02	1.254782e+03	6.092628e+02	1.254782e+03	1.187733e-01	4.404294e-04	1.183328e-01	7.739258e+11	3.274205e+16	3.732068e-04	9.465651e-05
2.341883e-17	1.000000e+02	1.254668e+03	6.078594e+02	1.254668e+03	1.210939e-01	4.479014e-04	1.206460e-01	1.958634e+11	7.522154e+15	9.449333e-05	9.651472e-05
2.435264e-17	1.000000e+02	1.254913e+03	6.066880e+02	1.254913e+03	1.235354e-01	4.554752e-04	1.230800e-01	-5.423223e+11	-1.884948e+16	-2.613849e-04	9.844144e-05
2.532369e-17	1.000000e+02	1.254670e+03	6.051866e+02	1.254670e+03	1.259179e-01	4.632092e-04	1.254547e-01	7.335180e+11	2.317250e+16	3.538783e-04	1.003594e-04
2.633345e-17	1.000000e+02	1.254709e+03	6.038929e+02	1.254709e+03	1.284235e-01	4.710534e-04	1.279524e-01	-5.810556e+11	-1.663394e+16	-2.802817e-04	1.023533e-04
2.738348e-17	1.000000e+02	1.254593e+03	6.025030e+02	1.254593e+03	1.309345e-01	4.790564e-04	1.304554e-01	3.679347e+11	9.560933e+15	1.775613e-04	1.043642e-04
2.847538e-17	1.000000e+02	1.254513e+03	6.011186e+02	1.254513e+03	1.334901e-01	4.871688e-04	1.330029e-01	-4.221016e+12	-9.958007e+16	-2.037660e-03	1.064078e-04
2.961082e-17	1.000000e+02	1.254422e+03	5.997059e+02	1.254422e+03	1.361058e-01	4.954090e-04	1.356103e-01	6.446417e+11	1.380181e+16	3.113094e-04	1.085008e-04
3.079153e-17	1.000000e+02	1.254375e+03	5.983565e+02	1.254375e+03	1.387840e-01	5.037608e-04	1.382802e-01	-4.696204e+11	-9.121174e+15	-2.268304e-04	1.106399e-04
3.201933e-17	1.000000e+02	1.254634e+03	5.972218e+02	1.254634e+03	1.415927e-01	5.122627e-04	1.410805e-01	6.074647e+11	1.067373e+16	2.931077e-04	1.128558e-04
3.329608e-17	1.000000e+02	1.254376e+03	5.957365e+02	1.254376e+03	1.443249e-01	5.209180e-04	1.438040e-01	-4.677027e+12	-7.469017e+16	-2.259031e-03	1.150571e-04
3.462374e-17	1.000000e+02	1.254322e+03	5.943231e+02	1.254322e+03	1.471454e-01	5.297681e-04	1.466157e-01	-4.579058e+11	-6.638076e+15	-2.212185e-04	1.173107e-04
3.600434e-17	1.000000e+02	1.254234e+03	5.929722e+02	1.254234e+03	1.500396e-01	5.386343e-04	1.495010e-01	-6.045328e+11	-7.950423e+15	-2.921587e-04	1.196265e-04
3.743999e-17	1.000000e+02	1.254490e+03	5.918257e+02	1.254490e+03	1.530745e-01	5.477662e-04	1.525267e-01	-5.397571e+11	-6.422202e+15	-2.605873e-04	1.220213e-04
3.893289e-17	1.000000e+02	1.254563e+03	5.906139e+02	1.254563e+03	1.561455e-01	5.570252e-04	1.555885e-01	9.675939e+11	1.042427e+16	4.670061e-04	1.244621e-04
4.048531e-17	1.000000e+02	1.254297e+03	5.890802e+02	1.254297e+03	1.591215e-01	5.663886e-04	1.585551e-01	8.475015e+11	8.308002e+15	4.094776e-04	1.268611e-04
4.209964e-17	1.000000e+02	1.254204e+03	5.876644e+02	1.254204e+03	1.622372e-01	5.759178e-04	1.616613e-01	-1.526350e+12	-1.358004e+16	-7.377404e-04	1.293547e-04
4.377833e-17	1.000000e+02	1.254361e+03	5.864803e+02	1.254361e+03	1.655066e-01	5.856449e-04	1.649210e-01	-8.703978e+11	-7.008751e+15	-4.204333e-04	1.319450e-04
4.552397e-17	1.000000e+02	1.254235e+03	5.850741e+02	1.254235e+03	1.687331e-01	5.954397e-04	1.681377e-01	1.298977e+12	9.497295e+15	6.277660e-04	1.345307e-04
4.733921e-17	1.000000e+02	1.254029e+03	5.835719e+02	1.254029e+03	1.719806e-01	6.055004e-04	1.713751e-01	6.952091e+12	4.620810e+16	3.362556e-03	1.371425e-04
4.922683e-17	1.000000e+02	1.254271e+03	5.824207e+02	1.254271e+03	1.754632e-01	6.156829e-04	1.748475e-01	-3.162921e+13	-1.901772e+17	-1.528350e-02	1.398926e-04
5.118972e-17	1.000000e+02	1.254322e+03	5.811578e+02	1.254322e+03	1.789597e-01	6.259458e-04	1.783337e-01	-3.990146e+12	-2.173767e+16	-1.927679e-03	1.426744e-04
5.323088e-17	1.000000e+02	1.254387e+03	5.798778e+02	1.254387e+03	1.825112e-01	6.364995e-04	1.818747e-01	-1.749285e+12	-8.638008e+15	-8.448769e-04	1.454982e-04
5.535342e-17	1.000000e+02	1.253848e+03	5.782006e+02	1.253848e+03	1.859324e-01	6.471607e-04	1.852853e-01	2.398078e+12	1.079164e+16	1.160727e-03	1.482895e-04
5.756061e-17	1.000000e+02	1.254033e+03	5.769834e+02	1.254033e+03	1.896691e-01	6.580376e-04	1.890110e-01	3.213822e+12	1.309301e+16	1.554417e-03	1.512472e-04
5.985580e-17	1.000000e+02	1.254111e+03	5.756758e+02	1.254111e+03	1.934093e-01	6.690034e-04	1.927403e-01	-2.442872e+12	-9.026381e+15	-1.181169e-03	1.542203e-04
6.224251e-17	1.000000e+02	1.253939e+03	5.743063e+02	1.253939e+03	1.972071e-01	6.802127e-04	1.965269e-01	-6.333360e+12	-2.123348e+16	-3.064382e-03	1.572701e-04
6.472439e-17	1.000000e+02	1.254201e+03	5.731437e+02	1.254201e+03	2.011974e-01	6.916125e-04	2.005058e-01	2.581412e+12	7.829701e+15	1.247707e-03	1.604188e-04
6.730524e-17	1.000000e+02	1.253949e+03	5.716274e+02	1.253949e+03	2.050463e-01	7.032319e-04	2.043431e-01	-1.907081e+13	-5.261495e+16	-9.226994e-03	1.635204e-04
6.998899e-17	1.000000e+02	1.253957e+03	5.703073e+02	1.253957e+03	2.091111e-01	7.149137e-04	2.083962e-01	6.396712e+12	1.599819e+16	3.094813e-03	1.667610e-04
7.277976e-17	1.000000e+02	1.254018e+03	5.690154e+02	1.254018e+03	2.132504e-01	7.269051e-04	2.125235e-01	-1.435957e+13	-3.256062e+16	-6.945657e-03	1.700536e-04
7.568181e-17	1.000000e+02	1.253909e+03	5.676560e+02	1.253909e+03	2.174389e-01	7.390391e-04	2.166999e-01	5.227340e+12	1.075460e+16	2.529537e-03	1.734088e-04
7.869957e-17	1.000000e+02	1.253992e+03	5.663985e+02	1.253992e+03	2.217658e-01	7.513857e-04	2.210144e-01	6.140554e+12	1.144813e+16	2.970473e-03	1.768479e-04
8.183767e-17	1.000000e+02	1.253666e+03	5.648502e+02	1.253666e+03	2.259976e-01	7.638999e-04	2.252337e-01	6.013522e+12	1.020023e+16	2.912797e-03	1.802693e-04
8.510089e-17	1.000000e+02	1.253931e+03	5.636837e+02	1.253931e+03	2.305749e-01	7.766109e-04	2.297982e-01	3.285282e+13	5.040956e+16	1.589628e-02	1.838816e-04
8.849424e-17	1.000000e+02	1.253825e+03	5.622934e+02	1.253825e+03	2.350713e-01	7.895503e-04	2.342818e-01	-8.950457e+12	-1.246944e+16	-4.332636e-03	1.874834e-04
9.202289e-17	1.000000e+02	1.253800e+03	5.609718e+02	1.253800e+03	2.397238e-01	8.027963e-04	2.389210e-01	5.968075e+12	7.538389e+15	2.889248e-03	1.911979e-04
9.569225e-17	1.000000e+02	1.253967e+03	5.597954e+02	1.253967e+03	2.445537e-01	8.160738e-04	2.437377e-01	1.109352e+13	1.268230e+16	5.366993e-03	1.950241e-04
9.950792e-17	1.000000e+02	1.253706e+03	5.582331e+02	1.253706e+03	2.492284e-01	8.296677e-04	2.483987e-01	6.923455e+12	7.200049e+15	3.353022e-03	1.987934e-04
1.034757e-16	1.000000e+02	1.253634e+03	5.569148e+02	1.253634e+03	2.541376e-01	8.434129e-04	2.532941e-01	-1.732300e+13	-1.634101e+16	-8.391911e-03	2.027207e-04
1.076018e-16	1.000000e+02	1.253591e+03	5.555685e+02	1.253591e+03	2.591345e-01	8.574157e-04	2.582771e-01	4.937196e+13	4.225269e+16	2.392171e-02	2.067137e-04
1.118923e-16	1.000000e+02	1.253621e+03	5.542685e+02	1.253621e+03	2.642780e-01	8.716819e-04	2.634063e-01	2.344840e+13	1.818897e+16	1.135986e-02	2.108117e-04
1.163540e-16	1.000000e+02	1.253686e+03	5.529505e+02	1.253686e+03	2.695036e-01	8.860899e-04	2.686175e-01	1.180166e+13	8.300813e+15	5.715976e-03	2.149689e-04
1.209935e-16	1.000000e+02	1.253583e+03	5.515743e+02	1.253583e+03	2.747877e-01	9.007702e-04	2.738870e-01	-4.519837e+13	-2.884935e+16	-2.190026e-02	2.192019e-04
1.258180e-16	1.000000e+02	1.253518e+03	5.501714e+02	1.253518e+03	2.801469e-01	9.157070e-04	2.792312e-01	-1.250857e+13	-7.249010e+15	-6.062431e-03	2.234886e-04
1.308349e-16	1.000000e+02	1.253385e+03	5.487360e+02	1.253385e+03	2.855851e-01	9.308653e-04	2.846542e-01	-1.428760e+13	-7.521107e+15	-6.928335e-03	2.278511e-04
1.360519e-16	1.000000e+02	1.253507e+03	5.475632e+02	1.253507e+03	2.913477e-01	9.462529e-04	2.904015e-01	-1.833256e+13	-8.733027e+15	-8.885483e-03	2.324262e-04
1.414769e-16	1.000000e+02	1.253273e+03	5.460251e+02	1.253273e+03	2.969359e-01	9.618663e-04	2.959740e-01	3.574949e+13	1.548662e+16	1.734333e-02	2.369283e-04
1.471182e-16	1.000000e+02	1.253413e+03	5.448223e+02	1.253413e+03	3.028888e-01	9.778061e-04	3.019110e-01	1.725313e+13	6.767867e+15	8.365427e-03	2.416512e-04
1.529844e-16	1.000000e+02	1.253308e+03	5.434244e+02	1.253308e+03	3.088169e-01	9.938743e-04	3.078230e-01	9.472487e+13	3.372555e+16	4.594802e-02	2.464015e-04
1.590846e-16	1.000000e+02	1.253217e+03	5.420007e+02	1.253217e+03	3.148169e-01	1.010303e-03	3.138066e-01	-2.491364e+13	-8.056517e+15	-1.208921e-02	2.512071e-04
1.654280e-16	1.000000e+02	1.253357e+03	5.408068e+02	1.253357e+03	3.211664e-01	1.027015e-03	3.201394e-01	3.693053e+13	1.080774e+16	1.791032e-02	2.562450e-04
1.720243e-16	1.000000e+02	1.253367e+03	5.394638e+02	1.253367e+03	3.274921e-01	1.043844e-03	3.264483e-01	7.162059e+14	1.901225e+17	3.473267e-01	2.612899e-04
1.788837e-16	1.000000e+02	1.253271e+03	5.380931e+02	1.253271e+03	3.339270e-01	1.061083e-03	3.328659e-01	5.019029e+13	1.208821e+16	2.434924e-02	2.664443e-04
1.860166e-16	1.000000e+02	1.253143e+03	5.366661e+02	1.253143e+03	3.404143e-01	1.078513e-03	3.393357e-01	4.662206e+13	1.019889e+16	2.262971e-02	2.716483e-04
1.934339e-16	1.000000e+02	1.253177e+03	5.354188e+02	1.253177e+03	3.472110e-01	1.096262e-03	3.461148e-01	4.689812e+13	9.293681e+15	2.276065e-02	2.770647e-04
2.011469e-16	1.000000e+02	1.253013e+03	5.339091e+02	1.253013e+03	3.538930e-01	1.114214e-03	3.527788e-01	-3.906803e+13	-7.038202e+15	-1.897295e-02	2.824336e-04
2.091675e-16	1.000000e+02	1.253163e+03	5.327263e+02	1.253163e+03	3.610100e-01	1.132434e-03	3.598775e-01	-8.605596e+13	-1.403412e+16	-4.176708e-02	2.880790e-04
2.175080e-16	1.000000e+02	1.253102e+03	5.312927e+02	1.253102e+03	3.680398e-01	1.151078e-03	3.668887e-01	7.058630e+14	1.045314e+17	3.426728e-01	2.937030e-04
2.261810e-16	1.000000e+02	1.253052e+03	5.299845e+02	1.253052e+03	3.753342e-01	1.169952e-03	3.741643e-01	4.920658e+13	6.605904e+15	2.389294e-02	2.995361e-04
2.351998e-16	1.000000e+02	1.253273e+03	5.287706e+02	1.253273e+03	3.828717e-01	1.189106e-03	3.816826e-01	4.048849e+14	4.921137e+16	1.964238e-01	3.054974e-04
2.445782e-16	1.000000e+02	1.252989e+03	5.272607e+02	1.252989e+03	3.902561e-01	1.208520e-03	3.890476e-01	6.437031e+13	7.111106e+15	3.126367e-02	3.114600e-04
2.543306e-16	1.000000e+02	1.253111e+03	5.260508e+02	1.253111e+03	3.981087e-01	1.228290e-03	3.968804e-01	-3.428395e+14	-3.428329e+16	-1.664313e-01	3.176964e-04
2.644719e-16	1.000000e+02	1.253116e+03	5.246789e+02	1.253116e+03	4.059015e-01	1.248350e-03	4.046531e-01	-1.535977e+15	-1.394061e+17	-7.456227e-01	3.239136e-04
2.750176e-16	1.000000e+02	1.253002e+03	5.233104e+02	1.253002e+03	4.138468e-01	1.268757e-03	4.125781e-01	3.678669e+14	3.030348e+16	1.786582e-01	3.302842e-04
2.859837e-16	1.000000e+02	1.253095e+03	5.219923e+02	1.253095e+03	4.220698e-01	1.289413e-03	4.207804e-01	1.414629e+14	1.056139e+16	6.867734e-02	3.368218e-04
2.973871e-16	1.000000e+02	1.253018e+03	5.206201e+02	1.253018e+03	4.303522e-01	1.310454e-03	4.290417e-01	6.298885e+14	4.267206e+16	3.058926e-01	3.434526e-04
3.092453e-16	1.000000e+02	1.252883e+03	5.191786e+02	1.252883e+03	4.387039e-01	1.331741e-03	4.373721e-01	-1.304059e+14	-8.024907e+15	-6.336313e-02	3.501556e-04
3.215762e-16	1.000000e+02	1.252915e+03	5.178248e+02	1.252915e+03	4.473447e-01	1.353453e-03	4.459913e-01	-1.863228e+14	-1.040050e+16	-9.052105e-02	3.570432e-04
3.343989e-16	1.000000e+02	1.252636e+03	5.163374e+02	1.252636e+03	4.559736e-01	1.375447e-03	4.545982e-01	-1.956727e+14	-9.927312e+15	-9.516940e-02	3.640113e-04
3.477328e-16	1.000000e+02	1.252783e+03	5.151344e+02	1.252783e+03	4.651566e-01	1.397805e-03	4.637587e-01	-5.355552e+15	-2.459283e+17	-2.603255e+00	3.712987e-04
3.615984e-16	1.000000e+02	1.252864e+03	5.139226e+02	1.252864e+03	4.745139e-01	1.420490e-03	4.730934e-01	1.231349e+14	5.118427e+15	5.983468e-02	3.787434e-04
3.760170e-16	1.000000e+02	1.252704e+03	5.123969e+02	1.252704e+03	4.836179e-01	1.443447e-03	4.821745e-01	2.988780e+14	1.129749e+16	1.453259e-01	3.860593e-04
3.910104e-16	1.000000e+02	1.252793e+03	5.111171e+02	1.252793e+03	4.932225e-01	1.466848e-03	4.917556e-01	2.851137e+14	9.767956e+15	1.385840e-01	3.936984e-04
4.066017e-16	1.000000e+02	1.252674e+03	5.096699e+02	1.252674e+03	5.028386e-01	1.490624e-03	5.013479e-01	3.517503e+14	1.094187e+16	1.710547e-01	4.014121e-04
4.228147e-16	1.000000e+02	1.252835e+03	5.084815e+02	1.252835e+03	5.130093e-01	1.514665e-03	5.114946e-01	3.588829e+14	1.010012e+16	1.744114e-01	4.094788e-04
4.396742e-16	1.000000e+02	1.252750e+03	5.070330e+02	1.252750e+03	5.229594e-01	1.539116e-03	5.214203e-01	-5.562089e+14	-1.421995e+16	-2.704001e-01	4.174491e-04
4.572059e-16	1.000000e+02	1.252703e+03	5.056464e+02	1.252703e+03	5.332082e-01	1.564010e-03	5.316442e-01	-1.305517e+15	-3.028993e+16	-6.347936e-01	4.256460e-04
4.754367e-16	1.000000e+02	1.252539e+03	5.042353e+02	1.252539e+03	5.435769e-01	1.589331e-03	5.419876e-01	2.141788e+14	4.513065e+15	1.042105e-01	4.339800e-04
4.943944e-16	1.000000e+02	1.252690e+03	5.030234e+02	1.252690e+03	5.545543e-01	1.614849e-03	5.529394e-01	-1.074826e+15	-2.049358e+16	-5.226503e-01	4.426907e-04
5.141081e-16	1.000000e+02	1.252619e+03	5.016004e+02	1.252619e+03	5.653776e-01	1.640837e-03	5.637368e-01	-2.682912e+15	-4.644226e+16	-1.304978e+00	4.513565e-04
5.346078e-16	1.000000e+02	1.252404e+03	5.000995e+02	1.252404e+03	5.762447e-01	1.667293e-03	5.745774e-01	-5.771523e+15	-9.083555e+16	-2.809693e+00	4.601107e-04
5.559250e-16	1.000000e+02	1.252438e+03	4.987707e+02	1.252438e+03	5.876608e-01	1.694008e-03	5.859667e-01	2.533322e+14	3.614573e+15	1.233106e-01	4.692134e-04
5.780922e-16	1.000000e+02	1.252358e+03	4.973706e+02	1.252358e+03	5.991596e-01	1.721284e-03	5.974383e-01	4.622040e+14	5.985784e+15	2.250516e-01	4.784251e-04
6.011432e-16	1.000000e+02	1.252499e+03	4.961443e+02	1.252499e+03	6.112070e-01	1.748880e-03	6.094582e-01	7.584665e+14	8.891902e+15	3.690973e-01	4.879901e-04
6.251134e-16	1.000000e+02	1.252469e+03	4.948115e+02	1.252469e+03	6.232903e-01	1.776987e-03	6.215133e-01	8.329345e+14	8.854397e+15	4.053847e-01	4.976493e-04
6.500394e-16	1.000000e+02	1.252351e+03	4.933855e+02	1.252351e+03	6.354508e-01	1.805351e-03	6.336454e-01	4.931074e+14	4.759178e+15	2.401061e-01	5.074065e-04
6.759594e-16	1.000000e+02	1.252410e+03	4.920760e+02	1.252410e+03	6.480855e-01	1.834320e-03	6.462512e-01	5.728354e+14	5.010354e+15	2.788614e-01	5.174707e-04
7.029128e-16	1.000000e+02	1.252272e+03	4.906288e+02	1.252272e+03	6.606824e-01	1.863594e-03	6.588188e-01	4.227513e+14	3.358315e+15	2.059124e-01	5.275869e-04
7.309410e-16	1.000000e+02	1.252185e+03	4.891939e+02	1.252185e+03	6.735240e-01	1.893397e-03	6.716306e-01	4.646335e+14	3.352318e+15	2.263914e-01	5.378791e-04
7.600868e-16	1.000000e+02	1.252164e+03	4.878153e+02	1.252164e+03	6.867542e-01	1.923558e-03	6.848307e-01	5.453321e+14	3.569886e+15	2.657332e-01	5.484538e-04
7.903948e-16	1.000000e+02	1.252162e+03	4.864710e+02	1.252162e+03	7.003142e-01	1.954281e-03	6.983599e-01	3.607946e+14	2.141881e+15	1.758120e-01	5.592840e-04
8.219113e-16	1.000000e+02	1.252070e+03	4.850380e+02	1.252070e+03	7.139734e-01	1.985375e-03	7.119880e-01	4.160846e+14	2.242702e+15	2.028292e-01	5.702346e-04
8.546845e-16	1.000000e+02	1.251984e+03	4.836310e+02	1.251984e+03	7.279388e-01	2.016922e-03	7.259219e-01	8.466291e+14	4.142084e+15	4.128476e-01	5.814280e-04
8.887645e-16	1.000000e+02	1.252087e+03	4.823749e+02	1.252087e+03	7.425637e-01	2.048949e-03	7.405147e-01	6.106834e+14	2.704878e+15	2.976703e-01	5.930609e-04
9.242035e-16	1.000000e+02	1.252169e+03	4.811153e+02	1.252169e+03	7.573340e-01	2.081525e-03	7.552524e-01	5.314418e+14	2.133136e+15	2.589595e-01	6.048176e-04
9.610555e-16	1.000000e+02	1.252195e+03	4.797773e+02	1.252195e+03	7.723223e-01	2.114595e-03	7.702077e-01	4.703853e+14	1.711831e+15	2.291842e-01	6.167746e-04
9.993770e-16	1.000000e+02	1.251887e+03	4.781885e+02	1.251887e+03	7.870688e-01	2.147954e-03	7.849209e-01	4.481207e+14	1.483650e+15	2.186054e-01	6.287060e-04
1.039227e-15	1.000000e+02	1.251926e+03	4.768352e+02	1.251926e+03	8.026076e-01	2.181951e-03	8.004256e-01	5.707755e+14	1.713756e+15	2.783956e-01	6.410980e-04
1.080665e-15	1.000000e+02	1.251919e+03	4.755317e+02	1.251919e+03	8.185391e-01	2.216599e-03	8.163225e-01	5.073237e+14	1.380664e+15	2.474543e-01	6.538274e-04
1.123756e-15	1.000000e+02	1.251913e+03	4.741464e+02	1.251913e+03	8.346214e-01	2.251499e-03	8.323699e-01	5.139035e+14	1.268919e+15	2.506699e-01	6.666769e-04
1.168565e-15	1.000000e+02	1.251785e+03	4.727075e+02	1.251785e+03	8.508853e-01	2.287036e-03	8.485983e-01	5.858031e+14	1.313399e+15	2.858866e-01	6.797374e-04
1.215161e-15	1.000000e+02	1.251653e+03	4.712877e+02	1.251653e+03	8.675136e-01	2.323204e-03	8.651904e-01	5.544764e+14	1.128500e+15	2.707417e-01	6.930945e-04
1.263615e-15	1.000000e+02	1.251866e+03	4.700969e+02	1.251866e+03	8.850330e-01	2.359753e-03	8.826733e-01	5.536584e+14	1.019634e+15	2.701121e-01	7.069711e-04
1.314000e-15	1.000000e+02	1.251649e+03	4.685107e+02	1.251649e+03	9.019215e-01	2.396935e-03	8.995246e-01	6.067873e+14	1.016700e+15	2.962892e-01	7.205869e-04
1.366395e-15	1.000000e+02	1.251712e+03	4.671841e+02	1.251712e+03	9.197746e-01	2.434475e-03	9.173401e-01	5.364757e+14	8.149727e+14	2.618905e-01	7.348134e-04
1.420879e-15	1.000000e+02	1.251624e+03	4.658299e+02	1.251624e+03	9.379413e-01	2.472752e-03	9.354685e-01	5.308414e+14	7.312847e+14	2.592311e-01	7.493796e-04
1.477536e-15	1.000000e+02	1.251584e+03	4.644305e+02	1.251584e+03	9.563603e-01	2.511526e-03	9.538487e-01	5.436066e+14	6.794808e+14	2.655065e-01	7.641196e-04
1.536452e-15	1.000000e+02	1.251491e+03	4.629984e+02	1.251491e+03	9.749901e-01	2.550896e-03	9.724392e-01	5.001615e+14	5.676875e+14	2.443783e-01	7.790627e-04
1.597717e-15	1.000000e+02	1.251623e+03	4.617318e+02	1.251623e+03	9.944488e-01	2.590918e-03	9.918579e-01	5.669949e+14	5.829980e+14	2.768873e-01	7.945275e-04
1.661425e-15	1.000000e+02	1.251512e+03	4.603446e+02	1.251512e+03	1.014011e+00	2.631393e-03	1.011380e+00	5.382808e+14	5.021058e+14	2.629810e-01	8.102286e-04
1.727673e-15	1.000000e+02	1.251377e+03	4.588183e+02	1.251377e+03	1.033513e+00	2.672504e-03	1.030840e+00	4.946773e+14	4.195104e+14	2.418091e-01	8.259005e-04
1.796563e-15	1.000000e+02	1.251361e+03	4.574809e+02	1.251361e+03	1.054030e+00	2.714078e-03	1.051316e+00	5.249082e+14	4.034769e+14	2.566026e-01	8.423066e-04
1.868200e-15	1.000000e+02	1.251384e+03	4.561586e+02	1.251384e+03	1.074875e+00	2.756414e-03	1.072118e+00	5.302490e+14	3.695646e+14	2.591897e-01	8.589487e-04
1.942693e-15	1.000000e+02	1.251302e+03	4.547445e+02	1.251302e+03	1.095933e+00	2.799263e-03	1.093134e+00	5.444004e+14	3.443488e+14	2.661942e-01	8.758339e-04
2.020157e-15	1.000000e+02	1.251307e+03	4.533989e+02	1.251307e+03	1.117594e+00	2.842758e-03	1.114751e+00	5.149845e+14	2.953754e+14	2.518063e-01	8.931414e-04
2.100710e-15	1.000000e+02	1.251203e+03	4.519956e+02	1.251203e+03	1.139522e+00	2.887171e-03	1.136635e+00	5.425423e+14	2.823704e+14	2.653914e-01	9.107418e-04
2.184474e-15	1.000000e+02	1.251225e+03	4.506254e+02	1.251225e+03	1.161964e+00	2.931566e-03	1.159032e+00	5.209920e+14	2.459620e+14	2.548264e-01	9.286607e-04
2.271579e-15	1.000000e+02	1.251181e+03	4.492239e+02	1.251181e+03	1.184702e+00	2.977218e-03	1.181724e+00	5.158581e+14	2.210473e+14	2.523604e-01	9.468669e-04
2.362156e-15	1.000000e+02	1.251189e+03	4.478823e+02	1.251189e+03	1.208118e+00	3.023262e-03	1.205095e+00	5.138412e+14	1.996558e+14	2.513651e-01	9.655758e-04
2.456346e-15	1.000000e+02	1.251077e+03	4.464552e+02	1.251077e+03	1.231666e+00	3.070124e-03	1.228596e+00	5.336697e+14	1.882813e+14	2.611820e-01	9.844847e-04
2.554291e-15	1.000000e+02	1.251018e+03	4.449968e+02	1.251018e+03	1.255742e+00	3.117763e-03	1.252625e+00	5.302214e+14	1.698066e+14	2.595553e-01	1.003776e-03
2.656142e-15	1.000000e+02	1.250945e+03	4.434649e+02	1.250945e+03	1.280266e+00	3.160442e-03	1.277105e+00	5.176429e+14	1.504975e+14	2.534726e-01	1.023439e-03
2.762054e-15	1.000000e+02	1.250866e+03	4.419952e+02	1.250866e+03	1.305589e+00	3.205531e-03	1.302383e+00	5.205502e+14	1.372242e+14	2.549766e-01	1.043748e-03
2.872189e-15	1.000000e+02	1.250901e+03	4.405815e+02	1.250901e+03	1.331471e+00	3.251440e-03	1.328220e+00	5.194152e+14	1.241240e+14	2.543845e-01	1.064410e-03
2.986716e-15	1.000000e+02	1.250794e+03	4.390003e+02	1.250794e+03	1.357239e+00	3.298483e-03	1.353941e+00	5.200250e+14	1.129126e+14	2.547921e-01	1.085102e-03
3.105809e-15	1.000000e+02	1.250769e+03	4.375844e+02	1.250769e+03	1.384161e+00	3.346348e-03	1.380814e+00	5.208772e+14	1.025187e+14	2.552359e-01	1.106648e-03
3.229651e-15	1.000000e+02	1.250854e+03	4.361056e+02	1.250854e+03	1.411237e+00	3.395067e-03	1.407842e+00	5.206966e+14	9.302182e+13	2.550598e-01	1.128218e-03
3.358432e-15	1.000000e+02	1.250657e+03	4.345549e+02	1.250657e+03	1.438770e+00	3.444444e-03	1.435325e+00	5.264678e+14	8.539164e+13	2.580905e-01	1.150411e-03
3.492347e-15	1.000000e+02	1.250674e+03	4.330496e+02	1.250674e+03	1.466953e+00	3.494812e-03	1.463458e+00	5.187682e+14	7.636469e+13	2.542986e-01	1.172930e-03
3.631602e-15	1.000000e+02	1.250680e+03	4.317017e+02	1.250680e+03	1.496265e+00	3.546106e-03	1.492719e+00	5.280219e+14	7.040594e+13	2.588288e-01	1.196361e-03
3.776410e-15	1.000000e+02	1.250516e+03	4.301312e+02	1.250516e+03	1.525205e+00	3.598068e-03	1.521607e+00	5.214649e+14	6.318055e+13	2.557817e-01	1.219661e-03
3.926992e-15	1.000000e+02	1.250484e+03	4.286330e+02	1.250484e+03	1.555139e+00	3.650751e-03	1.551488e+00	5.199779e+14	5.716614e+13	2.550858e-01	1.243630e-03
4.083578e-15	1.000000e+02	1.250498e+03	4.271935e+02	1.250498e+03	1.585586e+00	3.704457e-03	1.581882e+00	5.217232e+14	5.205840e+13	2.559274e-01	1.267964e-03
4.246409e-15	1.000000e+02	1.250335e+03	4.256556e+02	1.250335e+03	1.616561e+00	3.758700e-03	1.612802e+00	5.194856e+14	4.705578e+13	2.549955e-01	1.292902e-03
4.415732e-15	1.000000e+02	1.250375e+03	4.242692e+02	1.250375e+03	1.648587e+00	3.814365e-03	1.644772e+00	5.247362e+14	4.309055e+13	2.575321e-01	1.318474e-03
4.591806e-15	1.000000e+02	1.250328e+03	4.228048e+02	1.250328e+03	1.680947e+00	3.870803e-03	1.677077e+00	5.236992e+14	3.902216e+13	2.570708e-01	1.344405e-03
4.774901e-15	1.000000e+02	1.250246e+03	4.212420e+02	1.250246e+03	1.713464e+00	3.927482e-03	1.709537e+00	5.194733e+14	3.517124e+13	2.550805e-01	1.370502e-03
4.965298e-15	1.000000e+02	1.250235e+03	4.198970e+02	1.250235e+03	1.747779e+00	3.985356e-03	1.743794e+00	5.213153e+14	3.196446e+13	2.559957e-01	1.397960e-03
5.163286e-15	1.000000e+02	1.250182e+03	4.183843e+02	1.250182e+03	1.781650e+00	4.044266e-03	1.777605e+00	5.233388e+14	2.915220e+13	2.570445e-01	1.425112e-03
5.369169e-15	1.000000e+02	1.250122e+03	4.169468e+02	1.250122e+03	1.816788e+00	4.104152e-03	1.812684e+00	5.234267e+14	2.644443e+13	2.571493e-01	1.453289e-03
5.583261e-15	1.000000e+02	1.249942e+03	4.153840e+02	1.249942e+03	1.851866e+00	4.164557e-03	1.847701e+00	5.204234e+14	2.389512e+13	2.558580e-01	1.481562e-03
5.805890e-15	1.000000e+02	1.249999e+03	4.140721e+02	1.249999e+03	1.889006e+00	4.226060e-03	1.884780e+00	5.222924e+14	2.171437e+13	2.567186e-01	1.511206e-03
6.037396e-15	1.000000e+02	1.249893e+03	4.125370e+02	1.249893e+03	1.925551e+00	4.288420e-03	1.921263e+00	5.196823e+14	1.963190e+13	2.555437e-01	1.540573e-03
6.278134e-15	1.000000e+02	1.249853e+03	4.111327e+02	1.249853e+03	1.963656e+00	4.351904e-03	1.959304e+00	5.208337e+14	1.783905e+13	2.561505e-01	1.571109e-03
6.528470e-15	1.000000e+02	1.249802e+03	4.096303e+02	1.249802e+03	2.001819e+00	4.415788e-03	1.997403e+00	5.202318e+14	1.618353e+13	2.559074e-01	1.601709e-03
6.788789e-15	1.000000e+02	1.249767e+03	4.081972e+02	1.249767e+03	2.041066e+00	4.480897e-03	2.036585e+00	5.197811e+14	1.467356e+13	2.557214e-01	1.633158e-03
7.059488e-15	1.000000e+02	1.249676e+03	4.067151e+02	1.249676e+03	2.080911e+00	4.547091e-03	2.076363e+00	5.189415e+14	1.329999e+13	2.554010e-01	1.665160e-03
7.340980e-15	1.000000e+02	1.249659e+03	4.052850e+02	1.249659e+03	2.121771e+00	4.614124e-03	2.117157e+00	5.204916e+14	1.210379e+13	2.561816e-01	1.697880e-03
7.633697e-15	1.000000e+02	1.249530e+03	4.038188e+02	1.249530e+03	2.163280e+00	4.681740e-03	2.158598e+00	5.197906e+14	1.097148e+13	2.559683e-01	1.731275e-03
7.938086e-15	1.000000e+02	1.249380e+03	4.023321e+02	1.249380e+03	2.205335e+00	4.750923e-03	2.200584e+00	5.190340e+14	9.949994e+12	2.557497e-01	1.765144e-03
8.254612e-15	1.000000e+02	1.249409e+03	4.009119e+02	1.249409e+03	2.248742e+00	4.820722e-03	2.243922e+00	5.189017e+14	9.023743e+12	2.556540e-01	1.799844e-03
8.583760e-15	1.000000e+02	1.249350e+03	3.994599e+02	1.249350e+03	2.292910e+00	4.891506e-03	2.288019e+00	5.183294e+14	8.178438e+12	2.554324e-01	1.835282e-03
8.926032e-15	1.000000e+02	1.249224e+03	3.979872e+02	1.249224e+03	2.337464e+00	4.963332e-03	2.332501e+00	5.178524e+14	7.421316e+12	2.553264e-01	1.871133e-03
9.281952e-15	1.000000e+02	1.249217e+03	3.965817e+02	1.249217e+03	2.383243e+00	5.036674e-03	2.378206e+00	5.174906e+14	6.730716e+12	2.551547e-01	1.907789e-03
9.652064e-15	1.000000e+02	1.249159e+03	3.951795e+02	1.249159e+03	2.430271e+00	5.110585e-03	2.425161e+00	5.182039e+14	6.112613e+12	2.555662e-01	1.945526e-03
1.003693e-14	1.000000e+02	1.249063e+03	3.936655e+02	1.249063e+03	2.477372e+00	5.184790e-03	2.472187e+00	5.177534e+14	5.548386e+12	2.554423e-01	1.983385e-03
1.043715e-14	1.000000e+02	1.248971e+03	3.922455e+02	1.248971e+03	2.525958e+00	5.260738e-03	2.520697e+00	5.167220e+14	5.024891e+12	2.550274e-01	2.022431e-03
1.085333e-14	1.000000e+02	1.248962e+03	3.908331e+02	1.248962e+03	2.575604e+00	5.337941e-03	2.570266e+00	5.172193e+14	4.563305e+12	2.552813e-01	2.062195e-03
1.128609e-14	1.000000e+02	1.248830e+03	3.893935e+02	1.248830e+03	2.625842e+00	5.415712e-03	2.620427e+00	5.164643e+14	4.137111e+12	2.550437e-01	2.102642e-03
1.173612e-14	1.000000e+02	1.248704e+03	3.879350e+02	1.248704e+03	2.677018e+00	5.494885e-03	2.671523e+00	5.160782e+14	3.753696e+12	2.549818e-01	2.143837e-03
1.220409e-14	1.000000e+02	1.248697e+03	3.865251e+02	1.248697e+03	2.729634e+00	5.575201e-03	2.724059e+00	5.161732e+14	3.406224e+12	2.550355e-01	2.185985e-03
1.269072e-14	1.000000e+02	1.248512e+03	3.850552e+02	1.248512e+03	2.782392e+00	5.656308e-03	2.776735e+00	5.156273e+14	3.092036e+12	2.549555e-01	2.228567e-03
1.319676e-14	1.000000e+02	1.248501e+03	3.836745e+02	1.248501e+03	2.837451e+00	5.738932e-03	2.831712e+00	5.152431e+14	2.801369e+12	2.547759e-01	2.272686e-03
1.372297e-14	1.000000e+02	1.248440e+03	3.822399e+02	1.248440e+03	2.892791e+00	5.822397e-03	2.886969e+00	5.149074e+14	2.541812e+12	2.546729e-01	2.317126e-03
1.427016e-14	1.000000e+02	1.248310e+03	3.807808e+02	1.248310e+03	2.948925e+00	5.906678e-03	2.943018e+00	5.145032e+14	2.307117e+12	2.546055e-01	2.362334e-03
1.483918e-14	1.000000e+02	1.248256e+03	3.793724e+02	1.248256e+03	3.006682e+00	5.992314e-03	3.000690e+00	5.143982e+14	2.093448e+12	2.546087e-01	2.408707e-03
1.543088e-14	1.000000e+02	1.248144e+03	3.779445e+02	1.248144e+03	3.065496e+00	6.079410e-03	3.059417e+00	5.140516e+14	1.898904e+12	2.545513e-01	2.456044e-03
1.604618e-14	1.000000e+02	1.248108e+03	3.765167e+02	1.248108e+03	3.125543e+00	6.166949e-03	3.119376e+00	5.136813e+14	1.722133e+12	2.544038e-01	2.504224e-03
1.668601e-14	1.000000e+02	1.247973e+03	3.751099e+02	1.247973e+03	3.186343e+00	6.256375e-03	3.180087e+00	5.132927e+14	1.562796e+12	2.543497e-01	2.553216e-03
1.735135e-14	1.000000e+02	1.247899e+03	3.736619e+02	1.247899e+03	3.248322e+00	6.347234e-03	3.241974e+00	5.129750e+14	1.418408e+12	2.542675e-01	2.603033e-03
1.804323e-14	1.000000e+02	1.247764e+03	3.722115e+02	1.247764e+03	3.311387e+00	6.438649e-03	3.304948e+00	5.125187e+14	1.287242e+12	2.541788e-01	2.653857e-03
1.876269e-14	1.000000e+02	1.247695e+03	3.708122e+02	1.247695e+03	3.376186e+00	6.531160e-03	3.369654e+00	5.120866e+14	1.167379e+12	2.540349e-01	2.705939e-03
1.951084e-14	1.000000e+02	1.247577e+03	3.694059e+02	1.247577e+03	3.442230e+00	6.625295e-03	3.435605e+00	5.117634e+14	1.058936e+12	2.539944e-01	2.759133e-03
2.028882e-14	1.000000e+02	1.247521e+03	3.680027e+02	1.247521e+03	3.509334e+00	6.720883e-03	3.502613e+00	5.115158e+14	9.610270e+11	2.539284e-01	2.813046e-03
2.109783e-14	1.000000e+02	1.247323e+03	3.665701e+02	1.247323e+03	3.577683e+00	6.817372e-03	3.570866e+00	5.107650e+14	8.713886e+11	2.537568e-01	2.868289e-03
2.193909e-14	1.000000e+02	1.247276e+03	3.651543e+02	1.247276e+03	3.647461e+00	6.914561e-03	3.640546e+00	5.105329e+14	7.908069e+11	2.536890e-01	2.924341e-03
2.281390e-14	1.000000e+02	1.247210e+03	3.637607e+02	1.247210e+03	3.718421e+00	7.013963e-03	3.711407e+00	5.102387e+14	7.177624e+11	2.536105e-01	2.981392e-03
2.372359e-14	1.000000e+02	1.247062e+03	3.623150e+02	1.247062e+03	3.790870e+00	7.114059e-03	3.783756e+00	5.097243e+14	6.510900e+11	2.535046e-01	3.039840e-03
2.466955e-14	1.000000e+02	1.246906e+03	3.608962e+02	1.246906e+03	3.864129e+00	7.215687e-03	3.856913e+00	5.091098e+14	5.909540e+11	2.533579e-01	3.098974e-03
2.565323e-14	1.000000e+02	1.246824e+03	3.595241e+02	1.246824e+03	3.939938e+00	7.318800e-03	3.932619e+00	5.087865e+14	5.359058e+11	2.532798e-01	3.159979e-03
2.667614e-14	1.000000e+02	1.246916e+03	3.587508e+02	1.246916e+03	4.020867e+00	7.430296e-03	4.013437e+00	5.090884e+14	4.843892e+11	2.533370e-01	3.224650e-03
2.773983e-14	1.000000e+02	1.246675e+03	3.567185e+02	1.246675e+03	4.095033e+00	7.528359e-03	4.087505e+00	5.081033e+14	4.412298e+11	2.530911e-01	3.284764e-03
2.884594e-14	1.000000e+02	1.246534e+03	3.553204e+02	1.246534e+03	4.174360e+00	7.635830e-03	4.166724e+00	5.075635e+14	4.004432e+11	2.529653e-01	3.348773e-03
2.999616e-14	1.000000e+02	1.246357e+03	3.539154e+02	1.246357e+03	4.255612e+00	7.743744e-03	4.247868e+00	5.069929e+14	3.632384e+11	2.528603e-01	3.414440e-03
3.119223e-14	1.000000e+02	1.246259e+03	3.524808e+02	1.246259e+03	4.338082e+00	7.853365e-03	4.330228e+00	5.065362e+14	3.297023e+11	2.527317e-01	3.480882e-03
3.243601e-14	1.000000e+02	1.246138e+03	3.510933e+02	1.246138e+03	4.422362e+00	7.964929e-03	4.414397e+00	5.060570e+14	2.991769e+11	2.526151e-01	3.548853e-03
3.372937e-14	1.000000e+02	1.245989e+03	3.497035e+02	1.245989e+03	4.508627e+00	8.077448e-03	4.500549e+00	5.055254e+14	2.713449e+11	2.525008e-01	3.618512e-03
3.507431e-14	1.000000e+02	1.245893e+03	3.483382e+02	1.245893e+03	4.596389e+00	8.191216e-03	4.588198e+00	5.051703e+14	2.462373e+11	2.524205e-01	3.689232e-03
3.647287e-14	1.000000e+02	1.245734e+03	3.469091e+02	1.245734e+03	4.685246e+00	8.306704e-03	4.676940e+00	5.044771e+14	2.234494e+11	2.522352e-01	3.761032e-03
3.792721e-14	1.000000e+02	1.245623e+03	3.455327e+02	1.245623e+03	4.776828e+00	8.423394e-03	4.768405e+00	5.040967e+14	2.026823e+11	2.521575e-01	3.834891e-03
3.943953e-14	1.000000e+02	1.245517e+03	3.441484e+02	1.245517e+03	4.869097e+00	8.541470e-03	4.860555e+00	5.036113e+14	1.840151e+11	2.520216e-01	3.909297e-03
4.101216e-14	1.000000e+02	1.245324e+03	3.427430e+02	1.245324e+03	4.963618e+00	8.661603e-03	4.954956e+00	5.029405e+14	1.669264e+11	2.518818e-01	3.985806e-03
4.264749e-14	1.000000e+02	1.245169e+03	3.413611e+02	1.245169e+03	5.059501e+00	8.782819e-03	5.050718e+00	5.023348e+14	1.515148e+11	2.517344e-01	4.063303e-03
4.434803e-14	1.000000e+02	1.245058e+03	3.400161e+02	1.245058e+03	5.157890e+00	8.905811e-03	5.148984e+00	5.018778e+14	1.374795e+11	2.516173e-01	4.142688e-03
4.611638e-14	1.000000e+02	1.244951e+03	3.385881e+02	1.244951e+03	5.257484e+00	9.030135e-03	5.248454e+00	5.013747e+14	1.248167e+11	2.514737e-01	4.223045e-03
4.795525e-14	1.000000e+02	1.244773e+03	3.372119e+02	1.244773e+03	5.359530e+00	9.156231e-03	5.350374e+00	5.007172e+14	1.132293e+11	2.513233e-01	4.305628e-03
4.986743e-14	1.000000e+02	1.244619e+03	3.358339e+02	1.244619e+03	5.463386e+00	9.283491e-03	5.454102e+00	5.001359e+14	1.027493e+11	2.511874e-01	4.389606e-03
5.185586e-14	1.000000e+02	1.244454e+03	3.344306e+02	1.244454e+03	5.568876e+00	9.412386e-03	5.559464e+00	4.994699e+14	9.325487e+10	2.510184e-01	4.474954e-03
5.392359e-14	1.000000e+02	1.244285e+03	3.330753e+02	1.244285e+03	5.676498e+00	9.542981e-03	5.666955e+00	4.987984e+14	8.462965e+10	2.508513e-01	4.562055e-03
5.607375e-14	1.000000e+02	1.244169e+03	3.317280e+02	1.244169e+03	5.787095e+00	9.675016e-03	5.777420e+00	4.983994e+14	7.678464e+10	2.507681e-01	4.651375e-03
5.830966e-14	1.000000e+02	1.244030e+03	3.303554e+02	1.244030e+03	5.898859e+00	9.809343e-03	5.889050e+00	4.977508e+14	6.969022e+10	2.505816e-01	4.741734e-03
6.063472e-14	1.000000e+02	1.243835e+03	3.290979e+02	1.243835e+03	6.013922e+00	9.946175e-03	6.003975e+00	4.971142e+14	6.319276e+10	2.504570e-01	4.834983e-03
6.305249e-14	1.000000e+02	1.243651e+03	3.276022e+02	1.243651e+03	6.129054e+00	1.008233e-02	6.118972e+00	4.963766e+14	5.739104e+10	2.502711e-01	4.928277e-03
6.556667e-14	1.000000e+02	1.243498e+03	3.262571e+02	1.243498e+03	6.247644e+00	1.022086e-02	6.237424e+00	4.957600e+14	5.208227e+10	2.501139e-01	5.024251e-03
6.818110e-14	1.000000e+02	1.243327e+03	3.248862e+02	1.243327e+03	6.368100e+00	1.036119e-02	6.357739e+00	4.950347e+14	4.727007e+10	2.499197e-01	5.121823e-03
7.089978e-14	1.000000e+02	1.243142e+03	3.235266e+02	1.243142e+03	6.491031e+00	1.050388e-02	6.480527e+00	4.943602e+14	4.290175e+10	2.497645e-01	5.221471e-03
7.372687e-14	1.000000e+02	1.243124e+03	3.226725e+02	1.243124e+03	6.621971e+00	1.065161e-02	6.611319e+00	4.941767e+14	3.881021e+10	2.496896e-01	5.326877e-03
7.666668e-14	1.000000e+02	1.242731e+03	3.207873e+02	1.242731e+03	6.743828e+00	1.079323e-02	6.733035e+00	4.928319e+14	3.533185e+10	2.494041e-01	5.426617e-03
7.972371e-14	1.000000e+02	1.242575e+03	3.194499e+02	1.242575e+03	6.874124e+00	1.094012e-02	6.863184e+00	4.921517e+14	3.206358e+10	2.492167e-01	5.532161e-03
8.290265e-14	1.000000e+02	1.242402e+03	3.181074e+02	1.242402e+03	7.006045e+00	1.108987e-02	6.994955e+00	4.914504e+14	2.911488e+10	2.490354e-01	5.639115e-03
8.620834e-14	1.000000e+02	1.242227e+03	3.167394e+02	1.242227e+03	7.141387e+00	1.124039e-02	7.130146e+00	4.907509e+14	2.642094e+10	2.488553e-01	5.748856e-03
8.964584e-14	1.000000e+02	1.241963e+03	3.154284e+02	1.241963e+03	7.279258e+00	1.139325e-02	7.267865e+00	4.898586e+14	2.396818e+10	2.486672e-01	5.861091e-03
9.322041e-14	1.000000e+02	1.241938e+03	3.145036e+02	1.241938e+03	7.424722e+00	1.155079e-02	7.413171e+00	4.896008e+14	2.169907e+10	2.485611e-01	5.978334e-03
9.693752e-14	1.000000e+02	1.241621e+03	3.127096e+02	1.241621e+03	7.561440e+00	1.170371e-02	7.549737e+00	4.883951e+14	1.975826e+10	2.482663e-01	6.089976e-03
1.008028e-13	1.000000e+02	1.241429e+03	3.115961e+02	1.241429e+03	7.710253e+00	1.186349e-02	7.698390e+00	4.877112e+14	1.789862e+10	2.481101e-01	6.210788e-03
1.048223e-13	1.000000e+02	1.241163e+03	3.100661e+02	1.241163e+03	7.855840e+00	1.202192e-02	7.843818e+00	4.866954e+14	1.626650e+10	2.478587e-01	6.329418e-03
1.090020e-13	1.000000e+02	1.241034e+03	3.087066e+02	1.241034e+03	8.006421e+00	1.218398e-02	7.994237e+00	4.860487e+14	1.477365e+10	2.476581e-01	6.451411e-03
1.133484e-13	1.000000e+02	1.240688e+03	3.073412e+02	1.240688e+03	8.159551e+00	1.234821e-02	8.147202e+00	4.849231e+14	1.340731e+10	2.474295e-01	6.576634e-03
1.178681e-13	1.000000e+02	1.240553e+03	3.060269e+02	1.240553e+03	8.316265e+00	1.251390e-02	8.303751e+00	4.842591e+14	1.217408e+10	2.472255e-01	6.703678e-03
1.225680e-13	1.000000e+02	1.240235e+03	3.046633e+02	1.240235e+03	8.474774e+00	1.268080e-02	8.462093e+00	4.831355e+14	1.105168e+10	2.469680e-01	6.833201e-03
1.274553e-13	1.000000e+02	1.240131e+03	3.035748e+02	1.240131e+03	8.641503e+00	1.285295e-02	8.628650e+00	4.826347e+14	1.001549e+10	2.468156e-01	6.968220e-03
1.325375e-13	1.000000e+02	1.239812e+03	3.020216e+02	1.239812e+03	8.803402e+00	1.302163e-02	8.790380e+00	4.814688e+14	9.105747e+09	2.465359e-01	7.100594e-03
1.378224e-13	1.000000e+02	1.239584e+03	3.008877e+02	1.239584e+03	8.975060e+00	1.319674e-02	8.961864e+00	4.806562e+14	8.253681e+09	2.463465e-01	7.240383e-03
1.433180e-13	1.000000e+02	1.239315e+03	2.993800e+02	1.239315e+03	9.143396e+00	1.337173e-02	9.130025e+00	4.795765e+14	7.504473e+09	2.460602e-01	7.377785e-03
1.490327e-13	1.000000e+02	1.239021e+03	2.980469e+02	1.239021e+03	9.318678e+00	1.354880e-02	9.305129e+00	4.785026e+14	6.809461e+09	2.457998e-01	7.520999e-03
1.549753e-13	1.000000e+02	1.238832e+03	2.967082e+02	1.238832e+03	9.496305e+00	1.372866e-02	9.482576e+00	4.776758e+14	6.185288e+09	2.455623e-01	7.665528e-03
1.611548e-13	1.000000e+02	1.238603e+03	2.956035e+02	1.238603e+03	9.681453e+00	1.391070e-02	9.667542e+00	4.768297e+14	5.606096e+09	2.453545e-01	7.816430e-03
1.675808e-13	1.000000e+02	1.238341e+03	2.941055e+02	1.238341e+03	9.862559e+00	1.409273e-02	9.848466e+00	4.757523e+14	5.098388e+09	2.450589e-01	7.964330e-03
1.742629e-13	1.000000e+02	1.237927e+03	2.927721e+02	1.237927e+03	1.005004e+01	1.427942e-02	1.003576e+01	4.743778e+14	4.626849e+09	2.447601e-01	8.118444e-03
1.812116e-13	1.000000e+02	1.237770e+03	2.914690e+02	1.237770e+03	1.024235e+01	1.446617e-02	1.022788e+01	4.736243e+14	4.201810e+09	2.445266e-01	8.274842e-03
1.884373e-13	1.000000e+02	1.237444e+03	2.901698e+02	1.237444e+03	1.043625e+01	1.465710e-02	1.042160e+01	4.724456e+14	3.816178e+09	2.442395e-01	8.433721e-03
1.959511e-13	1.000000e+02	1.237134e+03	2.888606e+02	1.237134e+03	1.063476e+01	1.484811e-02	1.061992e+01	4.712663e+14	3.464393e+09	2.439353e-01	8.596293e-03
2.037645e-13	1.000000e+02	1.236864e+03	2.875509e+02	1.236864e+03	1.083732e+01	1.504266e-02	1.082228e+01	4.702204e+14	3.145510e+09	2.436597e-01	8.761940e-03
2.118895e-13	1.000000e+02	1.236567e+03	2.862497e+02	1.236567e+03	1.104423e+01	1.523823e-02	1.102899e+01	4.691882e+14	2.855421e+09	2.434161e-01	8.931360e-03
2.203385e-13	1.000000e+02	1.236252e+03	2.849551e+02	1.236252e+03	1.125333e+01	1.543589e-02	1.123789e+01	4.679603e+14	2.593013e+09	2.430888e-01	9.102775e-03
2.291243e-13	1.000000e+02	1.235931e+03	2.836453e+02	1.235931e+03	1.146663e+01	1.563781e-02	1.145099e+01	4.667810e+14	2.354696e+09	2.427919e-01	9.277727e-03
2.382605e-13	1.000000e+02	1.235562e+03	2.823592e+02	1.235562e+03	1.168384e+01	1.584041e-02	1.166800e+01	4.654923e+14	2.137882e+09	2.424826e-01	9.456297e-03
2.477610e-13	1.000000e+02	1.235395e+03	2.813031e+02	1.235395e+03	1.191050e+01	1.604600e-02	1.189445e+01	4.647182e+14	1.938829e+09	2.422429e-01	9.641043e-03
2.576403e-13	1.000000e+02	1.235003e+03	2.797805e+02	1.235003e+03	1.213129e+01	1.625243e-02	1.211504e+01	4.632858e+14	1.763247e+09	2.418806e-01	9.822890e-03
2.679136e-13	1.000000e+02	1.234747e+03	2.787516e+02	1.234747e+03	1.236593e+01	1.646242e-02	1.234947e+01	4.622765e+14	1.598704e+09	2.416039e-01	1.001495e-02
2.785964e-13	1.000000e+02	1.234365e+03	2.772982e+02	1.234365e+03	1.259596e+01	1.667374e-02	1.257929e+01	4.608359e+14	1.453416e+09	2.412239e-01	1.020441e-02
2.897053e-13	1.000000e+02	1.233990e+03	2.759218e+02	1.233990e+03	1.283142e+01	1.688589e-02	1.281453e+01	4.594975e+14	1.321023e+09	2.408886e-01	1.039831e-02
3.012571e-13	1.000000e+02	1.233662e+03	2.748072e+02	1.233662e+03	1.307728e+01	1.710321e-02	1.306018e+01	4.582960e+14	1.198280e+09	2.405783e-01	1.060038e-02
3.132696e-13	1.000000e+02	1.233276e+03	2.733505e+02	1.233276e+03	1.331934e+01	1.732132e-02	1.330202e+01	4.568880e+14	1.089923e+09	2.402149e-01	1.079997e-02
3.257610e-13	1.000000e+02	1.232869e+03	2.720838e+02	1.232869e+03	1.356980e+01	1.754267e-02	1.355225e+01	4.553999e+14	9.897519e+08	2.398282e-01	1.100668e-02
3.387505e-13	1.000000e+02	1.232578e+03	2.709010e+02	1.232578e+03	1.382874e+01	1.775649e-02	1.381098e+01	4.542839e+14	8.982861e+08	2.395226e-01	1.121936e-02
3.522580e-13	1.000000e+02	1.232158e+03	2.694838e+02	1.232158e+03	1.408709e+01	1.795389e-02	1.406914e+01	4.527654e+14	8.161441e+08	2.391294e-01	1.143286e-02
3.663040e-13	1.000000e+02	1.231790e+03	2.681467e+02	1.231790e+03	1.434975e+01	1.815736e-02	1.433159e+01	4.513586e+14	7.418236e+08	2.387423e-01	1.164951e-02
3.809102e-13	1.000000e+02	1.231368e+03	2.668988e+02	1.231368e+03	1.462235e+01	1.836496e-02	1.460398e+01	4.499561e+14	6.731080e+08	2.384083e-01	1.187488e-02
3.960987e-13	1.000000e+02	1.230976e+03	2.655089e+02	1.230976e+03	1.489384e+01	1.857430e-02	1.487527e+01	4.484646e+14	6.119195e+08	2.379973e-01	1.209922e-02
4.118929e-13	1.000000e+02	1.230575e+03	2.642935e+02	1.230575e+03	1.517489e+01	1.878929e-02	1.515610e+01	4.470367e+14	5.555394e+08	2.376263e-01	1.233155e-02
4.283169e-13	1.000000e+02	1.230149e+03	2.628968e+02	1.230149e+03	1.545649e+01	1.900579e-02	1.543748e+01	4.454885e+14	5.049894e+08	2.372133e-01	1.256473e-02
4.453958e-13	1.000000e+02	1.229768e+03	2.616626e+02	1.229768e+03	1.574682e+01	1.922747e-02	1.572760e+01	4.440492e+14	4.586341e+08	2.368131e-01	1.280471e-02
4.631557e-13	1.000000e+02	1.229282e+03	2.602952e+02	1.229282e+03	1.603994e+01	1.945090e-02	1.602049e+01	4.423903e+14	4.166694e+08	2.363959e-01	1.304822e-02
4.816237e-13	1.000000e+02	1.228888e+03	2.590662e+02	1.228888e+03	1.634053e+01	1.967773e-02	1.632085e+01	4.409436e+14	3.784879e+08	2.360006e-01	1.329701e-02
5.008281e-13	1.000000e+02	1.228390e+03	2.576944e+02	1.228390e+03	1.664271e+01	1.990773e-02	1.662280e+01	4.391914e+14	3.439804e+08	2.355399e-01	1.354840e-02
5.207984e-13	1.000000e+02	1.227912e+03	2.563981e+02	1.227912e+03	1.695300e+01	2.013947e-02	1.693286e+01	4.375895e+14	3.124885e+08	2.351373e-01	1.380636e-02
5.415649e-13	1.000000e+02	1.227469e+03	2.551316e+02	1.227469e+03	1.726926e+01	2.037441e-02	1.724889e+01	4.360014e+14	2.838697e+08	2.347072e-01	1.406900e-02
5.631594e-13	1.000000e+02	1.227018e+03	2.538386e+02	1.227018e+03	1.758816e+01	2.061466e-02	1.756755e+01	4.343348e+14	2.580608e+08	2.342403e-01	1.433408e-02
5.856151e-13	1.000000e+02	1.226598e+03	2.527719e+02	1.226598e+03	1.792015e+01	2.085614e-02	1.789929e+01	4.327806e+14	2.341856e+08	2.338020e-01	1.460963e-02
6.089661e-13	1.000000e+02	1.226088e+03	2.512909e+02	1.226088e+03	1.824620e+01	2.109866e-02	1.822511e+01	4.310107e+14	2.131205e+08	2.333305e-01	1.488165e-02
6.332482e-13	1.000000e+02	1.225552e+03	2.500714e+02	1.225552e+03	1.858476e+01	2.134605e-02	1.856341e+01	4.292248e+14	1.935977e+08	2.328719e-01	1.516440e-02
6.584986e-13	1.000000e+02	1.225022e+03	2.487438e+02	1.225022e+03	1.892710e+01	2.159639e-02	1.890550e+01	4.273646e+14	1.759455e+08	2.323644e-01	1.545041e-02
6.847558e-13	1.000000e+02	1.224531e+03	2.474748e+02	1.224531e+03	1.927573e+01	2.184847e-02	1.925388e+01	4.256219e+14	1.599446e+08	2.318815e-01	1.574132e-02
7.120600e-13	1.000000e+02	1.223976e+03	2.462751e+02	1.223976e+03	1.963186e+01	2.210400e-02	1.960975e+01	4.237863e+14	1.453249e+08	2.314058e-01	1.603942e-02
7.404530e-13	1.000000e+02	1.223437e+03	2.450742e+02	1.223437e+03	1.999579e+01	2.236153e-02	1.997343e+01	4.219618e+14	1.320020e+08	2.309177e-01	1.634395e-02
7.699781e-13	1.000000e+02	1.222938e+03	2.437126e+02	1.222938e+03	2.035957e+01	2.262223e-02	2.033695e+01	4.201536e+14	1.201061e+08	2.303969e-01	1.664808e-02
8.006805e-13	1.000000e+02	1.222333e+03	2.424485e+02	1.222333e+03	2.073237e+01	2.288616e-02	2.070948e+01	4.181227e+14	1.091590e+08	2.298514e-01	1.696131e-02
8.326071e-13	1.000000e+02	1.221742e+03	2.411983e+02	1.221742e+03	2.111034e+01	2.315272e-02	2.108719e+01	4.161468e+14	9.925905e+07	2.293193e-01	1.727889e-02
8.658068e-13	1.000000e+02	1.221249e+03	2.400834e+02	1.221249e+03	2.150238e+01	2.342096e-02	2.147896e+01	4.143651e+14	9.014684e+07	2.287990e-01	1.760688e-02
9.003303e-13	1.000000e+02	1.220624e+03	2.388886e+02	1.220624e+03	2.189744e+01	2.369241e-02	2.187374e+01	4.123540e+14	8.190378e+07	2.282713e-01	1.793954e-02
9.362304e-13	1.000000e+02	1.219973e+03	2.376771e+02	1.219973e+03	2.229771e+01	2.396744e-02	2.227375e+01	4.102512e+14	7.443005e+07	2.277138e-01	1.827721e-02
9.735620e-13	1.000000e+02	1.219335e+03	2.362440e+02	1.219335e+03	2.269401e+01	2.424454e-02	2.266977e+01	4.081071e+14	6.779809e+07	2.271169e-01	1.861179e-02
1.012382e-12	1.000000e+02	1.218828e+03	2.351921e+02	1.218828e+03	2.311515e+01	2.452291e-02	2.309063e+01	4.062960e+14	6.156858e+07	2.265800e-01	1.896506e-02
1.052750e-12	1.000000e+02	1.218108e+03	2.337971e+02	1.218108e+03	2.352726e+01	2.480507e-02	2.350246e+01	4.039690e+14	5.603910e+07	2.259489e-01	1.931459e-02
1.094728e-12	1.000000e+02	1.217493e+03	2.327548e+02	1.217493e+03	2.396029e+01	2.509193e-02	2.393520e+01	4.019332e+14	5.089718e+07	2.253790e-01	1.968003e-02
1.138380e-12	1.000000e+02	1.216808e+03	2.313490e+02	1.216808e+03	2.438663e+01	2.537661e-02	2.436125e+01	3.997592e+14	4.634893e+07	2.247910e-01	2.004147e-02
1.183772e-12	1.000000e+02	1.216155e+03	2.301278e+02	1.216155e+03	2.482666e+01	2.566741e-02	2.480099e+01	3.975455e+14	4.214977e+07	2.241474e-01	2.041406e-02
1.230974e-12	1.000000e+02	1.215486e+03	2.289103e+02	1.215486e+03	2.527467e+01	2.596123e-02	2.524871e+01	3.954047e+14	3.833667e+07	2.235544e-01	2.079388e-02
1.280058e-12	1.000000e+02	1.214795e+03	2.280588e+02	1.214795e+03	2.573762e+01	2.632262e-02	2.571130e+01	3.931638e+14	3.481223e+07	2.229200e-01	2.118679e-02
1.331100e-12	1.000000e+02	1.214078e+03	2.265602e+02	1.214078e+03	2.619290e+01	2.655359e-02	2.616635e+01	3.908455e+14	3.170204e+07	2.222613e-01	2.157432e-02
1.384177e-12	1.000000e+02	1.213411e+03	2.255873e+02	1.213411e+03	2.667155e+01	2.685512e-02	2.664470e+01	3.887343e+14	2.880126e+07	2.216688e-01	2.198064e-02
1.439370e-12	1.000000e+02	1.212625e+03	2.241516e+02	1.212625e+03	2.714076e+01	2.715964e-02	2.711360e+01	3.862742e+14	2.622926e+07	2.209809e-01	2.238183e-02
1.496764e-12	1.000000e+02	1.211923e+03	2.228942e+02	1.211923e+03	2.762297e+01	2.746393e-02	2.759551e+01	3.840140e+14	2.387785e+07	2.203250e-01	2.279268e-02
1.556446e-12	1.000000e+02	1.211105e+03	2.216922e+02	1.211105e+03	2.811525e+01	2.777132e-02	2.808748e+01	3.814640e+14	2.171421e+07	2.196021e-01	2.321455e-02
1.618509e-12	1.000000e+02	1.210382e+03	2.206811e+02	1.210382e+03	2.862034e+01	2.808177e-02	2.859226e+01	3.791747e+14	1.974536e+07	2.189368e-01	2.364572e-02
1.683046e-12	1.000000e+02	1.209532e+03	2.193815e+02	1.209532e+03	2.912584e+01	2.839746e-02	2.909744e+01	3.766153e+14	1.796826e+07	2.182240e-01	2.408025e-02
1.750156e-12	1.000000e+02	1.208737e+03	2.181285e+02	1.208737e+03	2.963908e+01	2.871179e-02	2.961037e+01	3.741730e+14	1.635870e+07	2.175230e-01	2.452071e-02
1.819942e-12	1.000000e+02	1.207923e+03	2.169568e+02	1.207923e+03	3.016179e+01	2.902799e-02	3.013276e+01	3.716497e+14	1.488842e+07	2.167849e-01	2.496996e-02
1.892511e-12	1.000000e+02	1.207118e+03	2.157775e+02	1.207118e+03	3.069476e+01	2.935219e-02	3.066541e+01	3.691846e+14	1.354948e+07	2.160655e-01	2.542812e-02
1.967974e-12	1.000000e+02	1.206296e+03	2.145968e+02	1.206296e+03	3.123258e+01	2.967342e-02	3.120290e+01	3.666323e+14	1.233649e+07	2.153040e-01	2.589130e-02
2.046446e-12	1.000000e+02	1.205426e+03	2.135838e+02	1.205426e+03	3.179039e+01	2.999899e-02	3.176039e+01	3.640818e+14	1.121294e+07	2.145795e-01	2.637275e-02
2.128047e-12	1.000000e+02	1.204577e+03	2.122648e+02	1.204577e+03	3.233794e+01	3.032775e-02	3.230761e+01	3.614594e+14	1.022111e+07	2.137854e-01	2.684589e-02
2.212901e-12	1.000000e+02	1.203647e+03	2.111556e+02	1.203647e+03	3.290976e+01	3.066118e-02	3.287910e+01	3.588050e+14	9.294692e+06	2.130369e-01	2.734171e-02
2.301139e-12	1.000000e+02	1.202766e+03	2.099423e+02	1.202766e+03	3.347760e+01	3.099094e-02	3.344661e+01	3.561710e+14	8.470063e+06	2.122484e-01	2.783385e-02
2.392896e-12	1.000000e+02	1.201841e+03	2.087680e+02	1.201841e+03	3.405729e+01	3.132621e-02	3.402597e+01	3.534323e+14	7.713572e+06	2.114275e-01	2.833759e-02
2.488311e-12	1.000000e+02	1.200883e+03	2.077221e+02	1.200883e+03	3.465514e+01	3.166575e-02	3.462348e+01	3.506849e+14	7.015825e+06	2.106222e-01	2.885804e-02
2.587531e-12	1.000000e+02	1.199937e+03	2.065148e+02	1.199937e+03	3.525319e+01	3.200530e-02	3.522118e+01	3.479225e+14	6.389849e+06	2.097886e-01	2.937920e-02
2.690707e-12	1.000000e+02	1.198939e+03	2.053186e+02	1.198939e+03	3.585904e+01	3.234800e-02	3.582669e+01	3.451289e+14	5.820871e+06	2.089717e-01	2.990898e-02
2.797997e-12	1.000000e+02	1.198017e+03	2.043558e+02	1.198017e+03	3.648751e+01	3.266590e-02	3.645484e+01	3.424414e+14	5.294991e+06	2.081438e-01	3.045660e-02
2.909566e-12	1.000000e+02	1.196988e+03	2.029646e+02	1.196988e+03	3.710356e+01	3.295710e-02	3.707060e+01	3.395498e+14	4.828647e+06	2.072743e-01	3.099744e-02
3.025583e-12	1.000000e+02	1.195994e+03	2.019430e+02	1.195994e+03	3.774877e+01	3.321731e-02	3.771555e+01	3.367416e+14	4.393220e+06	2.064157e-01	3.156267e-02
3.146226e-12	1.000000e+02	1.194940e+03	2.005642e+02	1.194940e+03	3.838452e+01	3.349632e-02	3.835102e+01	3.338555e+14	4.006618e+06	2.055506e-01	3.212254e-02
3.271680e-12	1.000000e+02	1.193843e+03	1.993664e+02	1.193843e+03	3.903858e+01	3.378014e-02	3.900480e+01	3.308479e+14	3.648871e+06	2.046368e-01	3.269993e-02
3.402136e-12	1.000000e+02	1.192781e+03	1.982550e+02	1.192781e+03	3.970240e+01	3.413696e-02	3.966827e+01	3.279178e+14	3.324153e+06	2.037287e-01	3.328557e-02
3.537794e-12	1.000000e+02	1.191702e+03	1.970952e+02	1.191702e+03	4.037787e+01	3.436571e-02	4.034351e+01	3.249810e+14	3.027895e+06	2.028202e-01	3.388253e-02
3.678861e-12	1.000000e+02	1.190603e+03	1.959027e+02	1.190603e+03	4.105668e+01	3.474432e-02	4.102193e+01	3.220084e+14	2.760249e+06	2.018944e-01	3.448394e-02
3.825554e-12	1.000000e+02	1.189527e+03	1.947930e+02	1.189527e+03	4.175213e+01	3.496858e-02	4.171716e+01	3.190661e+14	2.514708e+06	2.009554e-01	3.509976e-02
3.978095e-12	1.000000e+02	1.188341e+03	1.934551e+02	1.188341e+03	4.244500e+01	3.527890e-02	4.240972e+01	3.160053e+14	2.293833e+06	2.000235e-01	3.571787e-02
4.136719e-12	1.000000e+02	1.187177e+03	1.924694e+02	1.187177e+03	4.316599e+01	3.559048e-02	4.313040e+01	3.129308e+14	2.088045e+06	1.990499e-01	3.636019e-02
4.301668e-12	1.000000e+02	1.185971e+03	1.913177e+02	1.185971e+03	4.388173e+01	3.601745e-02	4.384572e+01	3.098297e+14	1.904163e+06	1.980812e-01	3.700067e-02
4.473195e-12	1.000000e+02	1.184751e+03	1.899804e+02	1.184751e+03	4.460564e+01	3.622692e-02	4.456941e+01	3.067155e+14	1.736949e+06	1.971024e-01	3.764981e-02
4.651561e-12	1.000000e+02	1.183587e+03	1.889445e+02	1.183587e+03	4.535131e+01	3.655291e-02	4.531476e+01	3.036802e+14	1.582950e+06	1.961134e-01	3.831685e-02
4.837039e-12	1.000000e+02	1.182302e+03	1.876626e+02	1.182302e+03	4.609167e+01	3.687926e-02	4.605479e+01	3.004603e+14	1.444358e+06	1.950907e-01	3.898469e-02
5.029913e-12	1.000000e+02	1.181090e+03	1.866708e+02	1.181090e+03	4.685683e+01	3.721019e-02	4.681961e+01	2.973849e+14	1.316602e+06	1.940864e-01	3.967253e-02
5.230477e-12	1.000000e+02	1.179775e+03	1.853794e+02	1.179775e+03	4.761416e+01	3.754348e-02	4.757662e+01	2.941274e+14	1.201862e+06	1.930329e-01	4.035869e-02
5.439039e-12	1.000000e+02	1.178465e+03	1.842410e+02	1.178465e+03	4.839599e+01	3.787999e-02	4.835811e+01	2.909138e+14	1.095765e+06	1.919875e-01	4.106699e-02
5.655918e-12	1.000000e+02	1.177106e+03	1.832508e+02	1.177106e+03	4.918634e+01	3.821848e-02	4.914812e+01	2.876576e+14	9.992023e+05	1.909365e-01	4.178581e-02
5.881444e-12	1.000000e+02	1.175790e+03	1.821485e+02	1.175790e+03	4.998812e+01	3.855854e-02	4.994956e+01	2.844687e+14	9.113823e+05	1.898787e-01	4.251448e-02
6.115963e-12	1.000000e+02	1.174376e+03	1.808582e+02	1.174376e+03	5.078360e+01	3.890364e-02	5.074469e+01	2.811091e+14	8.322571e+05	1.887685e-01	4.324303e-02
6.359833e-12	1.000000e+02	1.172984e+03	1.797252e+02	1.172984e+03	5.159810e+01	3.925289e-02	5.155884e+01	2.778324e+14	7.596515e+05	1.876780e-01	4.398874e-02
6.613427e-12	1.000000e+02	1.171566e+03	1.786085e+02	1.171566e+03	5.242425e+01	3.960219e-02	5.238465e+01	2.745496e+14	6.933616e+05	1.865856e-01	4.474715e-02
6.877133e-12	1.000000e+02	1.170102e+03	1.774917e+02	1.170102e+03	5.326206e+01	3.994978e-02	5.322211e+01	2.712061e+14	6.327170e+05	1.854695e-01	4.551917e-02
7.151355e-12	1.000000e+02	1.168635e+03	1.763882e+02	1.168635e+03	5.410723e+01	4.030310e-02	5.406693e+01	2.678666e+14	5.776198e+05	1.843383e-01	4.629951e-02
7.436511e-12	1.000000e+02	1.167173e+03	1.752744e+02	1.167173e+03	5.496190e+01	4.066204e-02	5.492124e+01	2.645677e+14	5.275070e+05	1.832111e-01	4.708976e-02
7.733037e-12	1.000000e+02	1.165708e+03	1.742491e+02	1.165708e+03	5.583432e+01	4.101681e-02	5.579330e+01	2.612510e+14	4.814509e+05	1.820538e-01	4.789733e-02
8.041387e-12	1.000000e+02	1.164149e+03	1.731497e+02	1.164149e+03	5.670831e+01	4.137941e-02	5.666693e+01	2.578769e+14	4.397229e+05	1.809093e-01	4.871224e-02
8.362032e-12	1.000000e+02	1.162553e+03	1.721789e+02	1.162553e+03	5.759351e+01	4.181032e-02	5.755170e+01	2.544146e+14	4.014895e+05	1.797086e-01	4.954053e-02
8.695463e-12	1.000000e+02	1.160942e+03	1.708232e+02	1.160942e+03	5.848153e+01	4.196139e-02	5.843957e+01	2.509960e+14	3.669215e+05	1.785279e-01	5.037422e-02
9.042189e-12	1.000000e+02	1.159362e+03	1.697691e+02	1.159362e+03	5.939056e+01	4.226596e-02	5.934830e+01	2.476405e+14	3.351464e+05	1.773443e-01	5.122693e-02
9.402741e-12	1.000000e+02	1.157749e+03	1.686601e+02	1.157749e+03	6.030412e+01	4.257446e-02	6.026154e+01	2.442326e+14	3.062449e+05	1.761260e-01	5.208740e-02
9.777669e-12	1.000000e+02	1.156067e+03	1.675421e+02	1.156067e+03	6.122347e+01	4.288908e-02	6.118059e+01	2.407808e+14	2.799187e+05	1.749035e-01	5.295842e-02
1.016755e-11	1.000000e+02	1.154369e+03	1.663734e+02	1.154369e+03	6.215963e+01	4.320027e-02	6.211643e+01	2.373398e+14	2.557574e+05	1.736753e-01	5.384727e-02
1.057297e-11	1.000000e+02	1.152711e+03	1.654012e+02	1.152711e+03	6.310877e+01	4.352496e-02	6.306524e+01	2.339577e+14	2.337162e+05	1.724357e-01	5.474814e-02
1.099456e-11	1.000000e+02	1.150958e+03	1.642841e+02	1.150958e+03	6.405388e+01	4.384603e-02	6.401004e+01	2.304911e+14	2.137603e+05	1.711782e-01	5.565268e-02
1.143296e-11	1.000000e+02	1.149184e+03	1.631567e+02	1.149184e+03	6.501565e+01	4.417443e-02	6.497148e+01	2.270516e+14	1.954497e+05	1.699294e-01	5.657550e-02
1.188885e-11	1.000000e+02	1.147390e+03	1.619959e+02	1.147390e+03	6.597881e+01	4.450309e-02	6.593431e+01	2.235738e+14	1.788128e+05	1.686385e-01	5.750338e-02
1.236291e-11	1.000000e+02	1.145560e+03	1.609393e+02	1.145560e+03	6.696341e+01	4.483472e-02	6.691857e+01	2.201113e+14	1.634763e+05	1.673570e-01	5.845472e-02
1.285587e-11	1.000000e+02	1.143740e+03	1.598237e+02	1.143740e+03	6.794640e+01	4.517277e-02	6.790123e+01	2.166888e+14	1.496250e+05	1.660703e-01	5.940723e-02
1.336849e-11	1.000000e+02	1.141864e+03	1.588781e+02	1.141864e+03	6.895378e+01	4.550663e-02	6.890827e+01	2.132235e+14	1.367870e+05	1.647610e-01	6.038703e-02
1.390155e-11	1.000000e+02	1.139969e+03	1.578574e+02	1.139969e+03	6.996449e+01	4.584641e-02	6.991865e+01	2.097865e+14	1.251380e+05	1.634574e-01	6.137406e-02
1.445587e-11	1.000000e+02	1.137979e+03	1.567652e+02	1.137979e+03	7.097079e+01	4.619504e-02	7.092459e+01	2.062545e+14	1.145527e+05	1.621152e-01	6.236565e-02
1.503228e-11	1.000000e+02	1.136046e+03	1.556572e+02	1.136046e+03	7.199313e+01	4.653416e-02	7.194660e+01	2.028272e+14	1.048747e+05	1.607824e-01	6.337169e-02
1.563169e-11	1.000000e+02	1.134078e+03	1.544951e+02	1.134078e+03	7.301864e+01	4.687448e-02	7.297176e+01	1.994054e+14	9.606568e+04	1.594461e-01	6.438592e-02
1.625499e-11	1.000000e+02	1.132048e+03	1.534345e+02	1.132048e+03	7.406086e+01	4.722110e-02	7.401364e+01	1.959597e+14	8.794740e+04	1.581005e-01	6.542199e-02
1.690315e-11	1.000000e+02	1.130040e+03	1.523785e+02	1.130040e+03	7.510415e+01	4.756410e-02	7.505658e+01	1.925596e+14	8.058342e+04	1.567429e-01	6.646151e-02
1.757715e-11	1.000000e+02	1.127991e+03	1.514812e+02	1.127991e+03	7.616939e+01	4.791332e-02	7.612148e+01	1.891570e+14	7.377684e+04	1.553768e-01	6.752661e-02
1.827803e-11	1.000000e+02	1.125892e+03	1.503241e+02	1.125892e+03	7.722656e+01	4.826337e-02	7.717830e+01	1.857460e+14	6.762170e+04	1.540020e-01	6.859142e-02
1.900685e-11	1.000000e+02	1.123736e+03	1.492753e+02	1.123736e+03	7.829405e+01	4.861193e-02	7.824544e+01	1.823098e+14	6.196781e+04	1.526086e-01	6.967297e-02
1.976474e-11	1.000000e+02	1.121607e+03	1.482449e+02	1.121607e+03	7.937506e+01	4.896143e-02	7.932609e+01	1.789572e+14	5.679747e+04	1.512294e-01	7.076902e-02
2.055285e-11	1.000000e+02	1.119406e+03	1.472967e+02	1.119406e+03	8.046453e+01	4.931876e-02	8.041521e+01	1.755546e+14	5.204630e+04	1.498182e-01	7.188143e-02
2.137238e-11	1.000000e+02	1.117200e+03	1.461778e+02	1.117200e+03	8.155245e+01	4.966351e-02	8.150278e+01	1.722061e+14	4.773792e+04	1.484172e-01	7.299715e-02
2.222459e-11	1.000000e+02	1.114936e+03	1.454655e+02	1.114936e+03	8.266732e+01	5.019726e-02	8.261713e+01	1.688367e+14	4.373182e+04	1.469970e-01	7.414535e-02
2.311078e-11	1.000000e+02	1.112657e+03	1.441779e+02	1.112657e+03	8.376827e+01	5.036852e-02	8.371790e+01	1.655123e+14	4.012662e+04	1.455842e-01	7.528667e-02
2.403231e-11	1.000000e+02	1.110357e+03	1.432226e+02	1.110357e+03	8.487392e+01	5.071949e-02	8.482320e+01	1.622040e+14	3.682903e+04	1.441584e-01	7.643842e-02
2.499058e-11	1.000000e+02	1.108037e+03	1.421505e+02	1.108037e+03	8.599418e+01	5.106818e-02	8.594311e+01	1.589210e+14	3.379372e+04	1.427257e-01	7.760952e-02
2.598707e-11	1.000000e+02	1.105636e+03	1.410786e+02	1.105636e+03	8.711099e+01	5.141597e-02	8.705957e+01	1.556172e+14	3.102365e+04	1.412822e-01	7.878810e-02
2.702328e-11	1.000000e+02	1.103275e+03	1.401032e+02	1.103275e+03	8.824455e+01	5.177183e-02	8.819278e+01	1.523913e+14	2.847874e+04	1.398402e-01	7.998416e-02
2.810082e-11	1.000000e+02	1.100813e+03	1.391561e+02	1.100813e+03	8.937204e+01	5.212278e-02	8.931991e+01	1.491316e+14	2.615540e+04	1.383863e-01	8.118729e-02
2.922132e-11	1.000000e+02	1.098330e+03	1.380784e+02	1.098330e+03	9.051146e+01	5.247410e-02	9.045899e+01	1.459102e+14	2.401971e+04	1.369341e-01	8.240822e-02
3.038651e-11	1.000000e+02	1.095865e+03	1.371301e+02	1.095865e+03	9.166335e+01	5.281961e-02	9.161053e+01	1.427459e+14	2.205896e+04	1.354785e-01	8.364478e-02
3.159815e-11	1.000000e+02	1.093341e+03	1.361984e+02	1.093341e+03	9.281964e+01	5.316843e-02	9.276647e+01	1.395839e+14	2.025983e+04	1.340133e-01	8.489540e-02
3.285811e-11	1.000000e+02	1.090742e+03	1.352238e+02	1.090742e+03	9.397304e+01	5.351305e-02	9.391953e+01	1.364078e+14	1.861328e+04	1.325319e-01	8.615515e-02
3.416830e-11	1.000000e+02	1.088179e+03	1.342764e+02	1.088179e+03	9.513212e+01	5.386299e-02	9.507825e+01	1.333259e+14	1.711113e+04	1.310700e-01	8.742319e-02
3.553074e-11	1.000000e+02	1.085572e+03	1.331449e+02	1.085572e+03	9.628477e+01	5.420623e-02	9.623056e+01	1.302736e+14	1.574231e+04	1.296147e-01	8.869495e-02
3.694751e-11	1.000000e+02	1.082841e+03	1.324351e+02	1.082841e+03	9.746162e+01	5.455448e-02	9.740707e+01	1.271471e+14	1.445901e+04	1.281075e-01	9.000548e-02
3.842077e-11	1.000000e+02	1.080203e+03	1.314936e+02	1.080203e+03	9.862439e+01	5.494032e-02	9.856945e+01	1.241642e+14	1.330683e+04	1.266372e-01	9.130174e-02
3.995277e-11	1.000000e+02	1.077479e+03	1.302879e+02	1.077479e+03	9.979092e+01	5.523221e-02	9.973569e+01	1.211812e+14	1.224560e+04	1.251649e-01	9.261520e-02
4.154586e-11	1.000000e+02	1.074764e+03	1.292827e+02	1.074764e+03	1.009457e+02	5.545143e-02	1.008903e+02	1.182471e+14	1.128108e+04	1.236850e-01	9.392365e-02
4.320248e-11	1.000000e+02	1.072008e+03	1.282623e+02	1.072008e+03	1.021222e+02	5.568816e-02	1.020665e+02	1.153380e+14	1.038418e+04	1.222009e-01	9.526254e-02
4.492515e-11	1.000000e+02	1.069096e+03	1.274276e+02	1.069096e+03	1.033089e+02	5.593028e-02	1.032530e+02	1.123880e+14	9.550613e+03	1.207060e-01	9.663206e-02
4.671651e-11	1.000000e+02	1.066271e+03	1.263293e+02	1.066271e+03	1.044740e+02	5.617020e-02	1.044178e+02	1.095519e+14	8.801952e+03	1.192264e-01	9.798068e-02
4.857930e-11	1.000000e+02	1.063401e+03	1.254241e+02	1.063401e+03	1.056545e+02	5.642309e-02	1.055981e+02	1.067328e+14	8.106965e+03	1.177343e-01	9.935523e-02
5.051637e-11	1.000000e+02	1.060475e+03	1.245245e+02	1.060475e+03	1.068383e+02	5.667654e-02	1.067817e+02	1.039544e+14	7.468048e+03	1.162605e-01	1.007458e-01
5.253068e-11	1.000000e+02	1.057535e+03	1.235452e+02	1.057535e+03	1.080081e+02	5.692669e-02	1.079512e+02	1.012094e+14	6.885562e+03	1.147724e-01	1.021319e-01
5.462531e-11	1.000000e+02	1.054548e+03	1.226142e+02	1.054548e+03	1.091855e+02	5.718426e-02	1.091284e+02	9.849250e+13	6.347129e+03	1.132823e-01	1.035377e-01
5.680346e-11	1.000000e+02	1.051562e+03	1.216471e+02	1.051562e+03	1.103604e+02	5.743759e-02	1.103030e+02	9.583933e+13	5.854334e+03	1.118048e-01	1.049490e-01
5.906846e-11	1.000000e+02	1.048529e+03	1.205383e+02	1.048529e+03	1.115225e+02	5.768910e-02	1.114648e+02	9.322168e+13	5.403857e+03	1.103330e-01	1.063609e-01
6.142378e-11	1.000000e+02	1.045398e+03	1.197250e+02	1.045398e+03	1.126963e+02	5.794982e-02	1.126384e+02	9.059801e+13	4.983905e+03	1.088431e-01	1.078023e-01
6.387302e-11	1.000000e+02	1.042354e+03	1.187418e+02	1.042354e+03	1.138665e+02	5.819756e-02	1.138083e+02	8.809083e+13	4.602054e+03	1.073857e-01	1.092398e-01
6.641991e-11	1.000000e+02	1.039228e+03	1.178216e+02	1.039228e+03	1.150339e+02	5.845704e-02	1.149754e+02	8.559140e+13	4.249144e+03	1.059173e-01	1.106917e-01
6.906836e-11	1.000000e+02	1.036021e+03	1.167688e+02	1.036021e+03	1.161878e+02	5.871019e-02	1.161291e+02	8.310750e+13	3.924974e+03	1.044453e-01	1.121482e-01
7.182242e-11	1.000000e+02	1.032791e+03	1.161121e+02	1.032791e+03	1.173764e+02	5.913450e-02	1.173173e+02	8.066567e+13	3.620634e+03	1.029719e-01	1.136498e-01
7.468630e-11	1.000000e+02	1.029610e+03	1.150841e+02	1.029610e+03	1.185194e+02	5.921110e-02	1.184602e+02	7.831223e+13	3.348752e+03	1.015211e-01	1.151109e-01
7.766437e-11	1.000000e+02	1.026325e+03	1.141692e+02	1.026325e+03	1.196574e+02	5.946794e-02	1.195979e+02	7.596644e+13	3.096883e+03	1.000664e-01	1.165882e-01
8.076118e-11	1.000000e+02	1.023052e+03	1.131121e+02	1.023052e+03	1.207946e+02	5.971532e-02	1.207349e+02	7.368768e+13	2.865217e+03	9.862736e-02	1.180728e-01
8.398149e-11	1.000000e+02	1.019727e+03	1.121743e+02	1.019727e+03	1.219358e+02	5.995756e-02	1.218759e+02	7.143495e+13	2.650049e+03	9.718139e-02	1.195770e-01
8.733020e-11	1.000000e+02	1.016375e+03	1.113463e+02	1.016375e+03	1.230729e+02	6.020449e-02	1.230127e+02	6.923209e+13	2.451857e+03	9.574784e-02	1.210901e-01
9.081243e-11	1.000000e+02	1.012938e+03	1.104915e+02	1.012938e+03	1.242093e+02	6.044626e-02	1.241488e+02	6.704338e+13	2.267699e+03	9.430439e-02	1.226227e-01
9.443352e-11	1.000000e+02	1.009560e+03	1.095354e+02	1.009560e+03	1.253166e+02	6.068904e-02	1.252559e+02	6.494623e+13	2.101413e+03	9.289334e-02	1.241299e-01
9.819900e-11	1.000000e+02	1.006074e+03	1.086475e+02	1.006074e+03	1.264333e+02	6.091714e-02	1.263724e+02	6.285293e+13	1.945440e+03	9.146769e-02	1.256700e-01
1.021146e-10	1.000000e+02	1.002600e+03	1.076832e+02	1.002600e+03	1.275283e+02	6.115560e-02	1.274671e+02	6.082903e+13	1.803345e+03	9.006655e-02	1.271975e-01
1.061864e-10	1.000000e+02	9.991025e+02	1.069450e+02	9.991025e+02	1.286317e+02	6.139120e-02	1.285703e+02	5.884178e+13	1.670883e+03	8.865982e-02	1.287472e-01
1.104205e-10	1.000000e+02	9.955861e+02	1.060869e+02	9.955861e+02	1.297236e+02	6.161780e-02	1.296620e+02	5.690811e+13	1.549098e+03	8.727126e-02	1.302987e-01
1.148234e-10	1.000000e+02	9.920123e+02	1.051388e+02	9.920123e+02	1.307959e+02	6.184452e-02	1.307340e+02	5.501104e+13	1.437074e+03	8.589262e-02	1.318491e-01
1.194020e-10	1.000000e+02	9.884144e+02	1.042808e+02	9.884144e+02	1.318627e+02	6.207112e-02	1.318006e+02	5.315681e+13	1.333365e+03	8.451908e-02	1.334083e-01
1.241630e-10	1.000000e+02	9.847939e+02	1.033110e+02	9.847939e+02	1.329139e+02	6.227907e-02	1.328517e+02	5.135021e+13	1.237911e+03	8.315854e-02	1.349663e-01
1.291140e-10	1.000000e+02	9.811413e+02	1.024405e+02	9.811413e+02	1.339566e+02	6.250003e-02	1.338941e+02	4.958363e+13	1.149525e+03	8.180347e-02	1.365314e-01
1.342623e-10	1.000000e+02	9.774250e+02	1.014975e+02	9.774250e+02	1.349840e+02	6.271012e-02	1.349213e+02	4.784947e+13	1.067740e+03	8.045466e-02	1.381016e-01
1.396159e-10	1.000000e+02	9.737265e+02	1.006742e+02	9.737265e+02	1.360093e+02	6.288178e-02	1.359464e+02	4.617057e+13	9.920233e+02	7.911733e-02	1.396792e-01
1.451830e-10	1.000000e+02	9.700217e+02	9.981150e+01	9.700217e+02	1.370249e+02	6.297401e-02	1.369619e+02	4.454300e+13	9.221098e+02	7.779711e-02	1.412596e-01
1.509721e-10	1.000000e+02	9.662290e+02	9.902938e+01	9.662290e+02	1.380297e+02	6.301835e-02	1.379667e+02	4.293696e+13	8.569756e+02	7.647549e-02	1.428540e-01
1.569920e-10	1.000000e+02	9.624475e+02	9.815167e+01	9.624475e+02	1.390155e+02	6.309542e-02	1.389524e+02	4.138939e+13	7.972092e+02	7.517874e-02	1.444396e-01
1.632520e-10	1.000000e+02	9.586540e+02	9.728406e+01	9.586540e+02	1.399822e+02	6.317947e-02	1.399190e+02	3.988538e+13	7.420787e+02	7.389168e-02	1.460195e-01
1.697615e-10	1.000000e+02	9.548040e+02	9.635786e+01	9.548040e+02	1.409341e+02	6.326360e-02	1.408708e+02	3.841512e+13	6.909114e+02	7.261432e-02	1.476052e-01
1.765307e-10	1.000000e+02	9.509574e+02	9.553458e+01	9.509574e+02	1.418883e+02	6.334679e-02	1.418249e+02	3.698934e+13	6.431973e+02	7.134481e-02	1.492057e-01
1.835697e-10	1.000000e+02	9.470754e+02	9.465854e+01	9.470754e+02	1.428020e+02	6.343056e-02	1.427385e+02	3.560761e+13	5.996145e+02	7.009891e-02	1.507820e-01
1.908895e-10	1.000000e+02	9.431413e+02	9.382387e+01	9.431413e+02	1.437193e+02	6.352249e-02	1.436558e+02	3.425436e+13	5.586507e+02	6.885305e-02	1.523836e-01
1.985011e-10	1.000000e+02	9.392202e+02	9.294356e+01	9.392202e+02	1.446040e+02	6.360465e-02	1.445404e+02	3.295352e+13	5.211948e+02	6.763258e-02	1.539618e-01
2.064162e-10	1.000000e+02	9.352693e+02	9.223388e+01	9.352693e+02	1.454862e+02	6.369725e-02	1.454225e+02	3.168582e+13	4.861348e+02	6.641602e-02	1.555554e-01
2.146469e-10	1.000000e+02	9.313191e+02	9.128982e+01	9.313191e+02	1.463495e+02	6.377634e-02	1.462858e+02	3.046340e+13	4.537553e+02	6.521944e-02	1.571422e-01
2.232058e-10	1.000000e+02	9.273015e+02	9.047856e+01	9.273015e+02	1.471923e+02	6.385921e-02	1.471284e+02	2.926741e+13	4.236034e+02	6.402811e-02	1.587318e-01
2.321060e-10	1.000000e+02	9.232619e+02	8.977987e+01	9.232619e+02	1.480214e+02	6.405378e-02	1.479574e+02	2.810820e+13	3.955583e+02	6.284921e-02	1.603244e-01
2.413611e-10	1.000000e+02	9.192446e+02	8.892259e+01	9.192446e+02	1.488317e+02	6.399600e-02	1.487677e+02	2.699613e+13	3.696788e+02	6.169320e-02	1.619065e-01
2.509852e-10	1.000000e+02	9.152067e+02	8.795314e+01	9.152067e+02	1.496109e+02	6.389141e-02	1.495471e+02	2.592213e+13	3.458229e+02	6.055721e-02	1.634723e-01
2.609931e-10	1.000000e+02	9.110813e+02	8.722946e+01	9.110813e+02	1.503906e+02	6.382955e-02	1.503268e+02	2.486382e+13	3.231947e+02	5.941191e-02	1.650683e-01
2.714000e-10	1.000000e+02	9.070180e+02	8.641534e+01	9.070180e+02	1.511509e+02	6.385758e-02	1.510870e+02	2.385962e+13	3.024197e+02	5.830092e-02	1.666460e-01
2.822219e-10	1.000000e+02	9.028649e+02	8.564545e+01	9.028649e+02	1.518859e+02	6.382065e-02	1.518221e+02	2.287367e+13	2.829752e+02	5.718910e-02	1.682266e-01
2.934753e-10	1.000000e+02	8.987301e+02	8.476346e+01	8.987301e+02	1.525956e+02	6.368276e-02	1.525319e+02	2.193096e+13	2.650619e+02	5.610513e-02	1.697903e-01
3.051775e-10	1.000000e+02	8.945538e+02	8.403211e+01	8.945538e+02	1.532922e+02	6.363098e-02	1.532286e+02	2.101394e+13	2.482601e+02	5.502580e-02	1.713616e-01
3.173462e-10	1.000000e+02	8.904393e+02	8.307033e+01	8.904393e+02	1.539554e+02	6.359565e-02	1.538918e+02	2.014510e+13	2.329135e+02	5.398077e-02	1.728983e-01
3.300002e-10	1.000000e+02	8.862671e+02	8.226950e+01	8.862671e+02	1.546047e+02	6.355463e-02	1.545411e+02	1.929684e+13	2.184607e+02	5.293640e-02	1.744448e-01
3.431588e-10	1.000000e+02	8.820462e+02	8.147214e+01	8.820462e+02	1.552340e+02	6.351530e-02	1.551705e+02	1.847497e+13	2.049509e+02	5.190608e-02	1.759930e-01
3.568420e-10	1.000000e+02	8.778465e+02	8.076023e+01	8.778465e+02	1.558568e+02	6.347978e-02	1.557934e+02	1.768703e+13	1.923206e+02	5.089244e-02	1.775445e-01
3.710709e-10	1.000000e+02	8.736222e+02	7.992722e+01	8.736222e+02	1.564390e+02	6.344702e-02	1.563756e+02	1.692736e+13	1.806609e+02	4.989559e-02	1.790694e-01
3.858671e-10	1.000000e+02	8.694144e+02	7.917497e+01	8.694144e+02	1.570213e+02	6.340544e-02	1.569579e+02	1.619791e+13	1.696941e+02	4.891209e-02	1.806058e-01
4.012533e-10	1.000000e+02	8.651200e+02	7.849266e+01	8.651200e+02	1.575740e+02	6.338072e-02	1.575106e+02	1.548735e+13	1.594241e+02	4.793872e-02	1.821412e-01
4.172530e-10	1.000000e+02	8.609149e+02	7.767020e+01	8.609149e+02	1.580881e+02	6.333546e-02	1.580248e+02	1.481752e+13	1.500651e+02	4.699651e-02	1.836280e-01
4.338907e-10	1.000000e+02	8.566417e+02	7.696590e+01	8.566417e+02	1.585959e+02	6.329887e-02	1.585326e+02	1.416471e+13	1.411717e+02	4.605775e-02	1.851368e-01
4.511918e-10	1.000000e+02	8.523241e+02	7.628888e+01	8.523241e+02	1.590711e+02	6.342864e-02	1.590077e+02	1.353345e+13	1.328777e+02	4.513109e-02	1.866322e-01
4.691828e-10	1.000000e+02	8.481273e+02	7.542887e+01	8.481273e+02	1.595260e+02	6.322501e-02	1.594627e+02	1.294237e+13	1.252729e+02	4.423845e-02	1.880920e-01
4.878912e-10	1.000000e+02	8.438150e+02	7.455978e+01	8.438150e+02	1.599538e+02	6.317599e-02	1.598907e+02	1.236175e+13	1.180610e+02	4.334461e-02	1.895603e-01
5.073456e-10	1.000000e+02	8.394655e+02	7.381245e+01	8.394655e+02	1.603749e+02	6.313152e-02	1.603118e+02	1.180086e+13	1.112324e+02	4.246104e-02	1.910441e-01
5.275757e-10	1.000000e+02	8.351850e+02	7.315782e+01	8.351850e+02	1.607559e+02	6.309285e-02	1.606928e+02	1.127084e+13	1.049838e+02	4.160391e-02	1.924793e-01
5.486124e-10	1.000000e+02	8.308946e+02	7.243300e+01	8.308946e+02	1.611289e+02	6.317938e-02	1.610657e+02	1.076162e+13	9.908566e+01	4.076048e-02	1.939222e-01
5.704880e-10	1.000000e+02	8.265282e+02	7.171850e+01	8.265282e+02	1.614793e+02	6.298491e-02	1.614163e+02	1.026641e+13	9.350492e+01	3.992283e-02	1.953706e-01
5.932358e-10	1.000000e+02	8.222140e+02	7.104182e+01	8.222140e+02	1.617941e+02	6.294264e-02	1.617312e+02	9.797713e+12	8.837127e+01	3.911034e-02	1.967786e-01
6.168908e-10	1.000000e+02	8.179091e+02	7.034757e+01	8.179091e+02	1.620965e+02	6.287584e-02	1.620336e+02	9.348526e+12	8.353634e+01	3.830975e-02	1.981840e-01
6.414889e-10	1.000000e+02	8.135966e+02	6.953247e+01	8.135966e+02	1.623673e+02	6.281390e-02	1.623045e+02	8.918849e+12	7.903424e+01	3.752791e-02	1.995674e-01
6.670679e-10	1.000000e+02	8.092732e+02	6.883440e+01	8.092732e+02	1.626222e+02	6.274798e-02	1.625595e+02	8.505953e+12	7.478660e+01	3.675687e-02	2.009485e-01
6.936668e-10	1.000000e+02	8.049473e+02	6.823503e+01	8.049473e+02	1.628510e+02	6.268673e-02	1.627884e+02	8.110437e+12	7.080950e+01	3.599966e-02	2.023127e-01
7.213263e-10	1.000000e+02	8.006355e+02	6.743538e+01	8.006355e+02	1.630593e+02	6.261708e-02	1.629967e+02	7.733364e+12	6.708741e+01	3.526026e-02	2.036623e-01
7.500887e-10	1.000000e+02	7.962879e+02	6.678827e+01	7.962879e+02	1.632425e+02	6.254540e-02	1.631799e+02	7.369664e+12	6.357438e+01	3.452936e-02	2.050043e-01
7.799981e-10	1.000000e+02	7.920148e+02	6.596528e+01	7.920148e+02	1.633948e+02	6.246259e-02	1.633324e+02	7.027961e+12	6.034448e+01	3.382627e-02	2.063028e-01
8.111000e-10	1.000000e+02	7.876860e+02	6.539797e+01	7.876860e+02	1.635367e+02	6.237483e-02	1.634743e+02	6.696195e+12	5.724691e+01	3.312484e-02	2.076166e-01
8.434421e-10	1.000000e+02	7.833267e+02	6.472893e+01	7.833267e+02	1.636526e+02	6.216203e-02	1.635904e+02	6.377407e+12	5.432875e+01	3.243551e-02	2.089200e-01
8.770738e-10	1.000000e+02	7.790749e+02	6.394285e+01	7.790749e+02	1.637466e+02	6.190894e-02	1.636847e+02	6.079310e+12	5.164085e+01	3.177237e-02	2.101808e-01
9.120466e-10	1.000000e+02	7.747639e+02	6.328087e+01	7.747639e+02	1.638205e+02	6.169951e-02	1.637588e+02	5.790782e+12	4.907910e+01	3.111584e-02	2.114456e-01
9.484139e-10	1.000000e+02	7.704329e+02	6.271131e+01	7.704329e+02	1.638661e+02	6.143489e-02	1.638047e+02	5.513669e+12	4.666542e+01	3.046897e-02	2.126935e-01
9.862313e-10	1.000000e+02	7.661515e+02	6.201696e+01	7.661515e+02	1.638956e+02	6.109028e-02	1.638345e+02	5.251423e+12	4.440591e+01	2.983974e-02	2.139206e-01
1.025557e-09	1.000000e+02	7.618667e+02	6.134991e+01	7.618667e+02	1.639061e+02	6.081385e-02	1.638453e+02	5.000709e+12	4.227226e+01	2.922320e-02	2.151375e-01
1.066450e-09	1.000000e+02	7.575874e+02	6.073477e+01	7.575874e+02	1.638868e+02	6.052136e-02	1.638262e+02	4.761703e+12	4.027569e+01	2.862134e-02	2.163272e-01
1.108974e-09	1.000000e+02	7.533941e+02	5.985828e+01	7.533941e+02	1.638444e+02	6.024064e-02	1.637842e+02	4.537351e+12	3.842771e+01	2.804028e-02	2.174750e-01
1.153194e-09	1.000000e+02	7.491035e+02	5.935422e+01	7.491035e+02	1.637839e+02	5.998908e-02	1.637239e+02	4.318400e+12	3.664100e+01	2.746028e-02	2.186398e-01
1.199177e-09	1.000000e+02	7.448507e+02	5.863812e+01	7.448507e+02	1.636945e+02	5.979964e-02	1.636347e+02	4.110986e+12	3.497640e+01	2.689622e-02	2.197683e-01
1.246993e-09	1.000000e+02	7.406397e+02	5.790314e+01	7.406397e+02	1.635998e+02	5.946121e-02	1.635404e+02	3.914530e+12	3.340146e+01	2.634729e-02	2.208899e-01
1.296716e-09	1.000000e+02	7.363765e+02	5.738193e+01	7.363765e+02	1.634763e+02	5.921206e-02	1.634171e+02	3.724765e+12	3.190251e+01	2.580421e-02	2.220010e-01
1.348422e-09	1.000000e+02	7.322156e+02	5.669377e+01	7.322156e+02	1.633354e+02	5.911236e-02	1.632763e+02	3.547442e+12	3.051506e+01	2.528202e-02	2.230701e-01
1.402189e-09	1.000000e+02	7.279850e+02	5.613697e+01	7.279850e+02	1.631733e+02	5.871476e-02	1.631146e+02	3.375291e+12	2.917871e+01	2.476226e-02	2.241437e-01
1.458101e-09	1.000000e+02	7.237944e+02	5.544498e+01	7.237944e+02	1.629895e+02	5.843680e-02	1.629311e+02	3.212950e+12	2.793223e+01	2.426158e-02	2.251876e-01
1.516242e-09	1.000000e+02	7.196745e+02	5.483838e+01	7.196745e+02	1.627866e+02	5.809418e-02	1.627286e+02	3.059566e+12	2.676492e+01	2.377227e-02	2.261948e-01
1.576701e-09	1.000000e+02	7.155055e+02	5.420103e+01	7.155055e+02	1.625672e+02	5.776105e-02	1.625095e+02	2.911899e+12	2.564552e+01	2.329178e-02	2.272061e-01
1.639571e-09	1.000000e+02	7.113941e+02	5.363988e+01	7.113941e+02	1.623307e+02	5.745223e-02	1.622733e+02	2.772471e+12	2.459593e+01	2.282481e-02	2.281868e-01
1.704948e-09	1.000000e+02	7.072835e+02	5.295208e+01	7.072835e+02	1.620661e+02	5.712238e-02	1.620090e+02	2.639422e+12	2.360739e+01	2.236827e-02	2.291388e-01
1.772931e-09	1.000000e+02	7.031908e+02	5.233821e+01	7.031908e+02	1.617936e+02	5.681263e-02	1.617368e+02	2.512876e+12	2.266547e+01	2.192282e-02	2.300849e-01
1.843626e-09	1.000000e+02	6.991142e+02	5.177631e+01	6.991142e+02	1.614909e+02	5.651129e-02	1.614344e+02	2.392301e+12	2.178088e+01	2.148654e-02	2.309936e-01
1.917139e-09	1.000000e+02	6.950652e+02	5.124194e+01	6.950652e+02	1.611855e+02	5.627561e-02	1.611293e+02	2.277809e+12	2.093568e+01	2.106109e-02	2.318999e-01
1.993584e-09	1.000000e+02	6.910619e+02	5.059753e+01	6.910619e+02	1.608534e+02	5.592613e-02	1.607975e+02	2.169621e+12	2.014803e+01	2.064858e-02	2.327626e-01
2.073077e-09	1.000000e+02	6.870087e+02	5.009603e+01	6.870087e+02	1.604997e+02	5.564413e-02	1.604440e+02	2.065387e+12	1.939235e+01	2.024331e-02	2.336211e-01
2.155740e-09	1.000000e+02	6.830362e+02	4.944937e+01	6.830362e+02	1.601426e+02	5.535259e-02	1.600873e+02	1.967386e+12	1.867905e+01	1.985008e-02	2.344570e-01
2.241698e-09	1.000000e+02	6.790918e+02	4.878540e+01	6.790918e+02	1.597665e+02	5.499289e-02	1.597116e+02	1.874365e+12	1.800631e+01	1.946717e-02	2.352650e-01
2.331085e-09	1.000000e+02	6.751401e+02	4.830532e+01	6.751401e+02	1.593681e+02	5.462061e-02	1.593135e+02	1.785440e+12	1.736751e+01	1.909268e-02	2.360520e-01
2.424035e-09	1.000000e+02	6.712538e+02	4.762023e+01	6.712538e+02	1.589596e+02	5.426420e-02	1.589054e+02	1.701763e+12	1.676736e+01	1.873081e-02	2.368101e-01
2.520692e-09	1.000000e+02	6.673531e+02	4.712068e+01	6.673531e+02	1.585308e+02	5.389560e-02	1.584769e+02	1.621361e+12	1.619240e+01	1.837353e-02	2.375516e-01
2.621203e-09	1.000000e+02	6.634697e+02	4.661476e+01	6.634697e+02	1.580894e+02	5.355128e-02	1.580358e+02	1.545039e+12	1.564683e+01	1.802708e-02	2.382767e-01
2.725722e-09	1.000000e+02	6.596286e+02	4.606601e+01	6.596286e+02	1.576337e+02	5.320749e-02	1.575805e+02	1.472680e+12	1.513084e+01	1.768896e-02	2.389734e-01
2.834409e-09	1.000000e+02	6.558308e+02	4.548082e+01	6.558308e+02	1.571698e+02	5.286819e-02	1.571169e+02	1.404316e+12	1.464264e+01	1.736189e-02	2.396499e-01
2.947429e-09	1.000000e+02	6.520626e+02	4.487981e+01	6.520626e+02	1.566840e+02	5.253247e-02	1.566315e+02	1.339358e+12	1.418318e+01	1.704282e-02	2.402898e-01
3.064956e-09	1.000000e+02	6.483206e+02	4.430423e+01	6.483206e+02	1.561910e+02	5.220357e-02	1.561388e+02	1.277729e+12	1.374543e+01	1.673328e-02	2.409163e-01
3.187169e-09	1.000000e+02	6.445909e+02	4.380886e+01	6.445909e+02	1.556879e+02	5.188900e-02	1.556360e+02	1.218862e+12	1.332539e+01	1.642952e-02	2.415298e-01
3.314255e-09	1.000000e+02	6.409158e+02	4.328322e+01	6.409158e+02	1.551733e+02	5.157367e-02	1.551218e+02	1.163386e+12	1.293118e+01	1.613654e-02	2.421119e-01
3.446409e-09	1.000000e+02	6.372437e+02	4.273665e+01	6.372437e+02	1.546390e+02	5.119174e-02	1.545878e+02	1.110218e+12	1.255489e+01	1.584790e-02	2.426686e-01
3.583833e-09	1.000000e+02	6.335901e+02	4.234621e+01	6.335901e+02	1.540943e+02	5.077842e-02	1.540435e+02	1.059699e+12	1.219690e+01	1.556797e-02	2.432082e-01
3.726736e-09	1.000000e+02	6.299699e+02	4.185199e+01	6.299699e+02	1.535339e+02	5.038728e-02	1.534835e+02	1.011784e+12	1.185951e+01	1.529608e-02	2.437162e-01
3.875337e-09	1.000000e+02	6.264027e+02	4.119753e+01	6.264027e+02	1.529729e+02	4.951451e-02	1.529234e+02	9.665228e+11	1.153824e+01	1.503265e-02	2.442086e-01
4.029863e-09	1.000000e+02	6.228714e+02	4.064707e+01	6.228714e+02	1.523988e+02	4.845503e-02	1.523503e+02	9.235712e+11	1.123474e+01	1.477644e-02	2.446713e-01
4.190552e-09	1.000000e+02	6.193839e+02	4.008758e+01	6.193839e+02	1.518127e+02	4.749374e-02	1.517652e+02	8.829164e+11	1.094911e+01	1.452819e-02	2.451028e-01
4.357647e-09	1.000000e+02	6.159023e+02	3.957833e+01	6.159023e+02	1.512190e+02	4.655946e-02	1.511724e+02	8.440399e+11	1.067411e+01	1.428549e-02	2.455243e-01
4.531406e-09	1.000000e+02	6.124577e+02	3.911389e+01	6.124577e+02	1.506091e+02	4.550086e-02	1.505636e+02	8.071529e+11	1.041598e+01	1.404969e-02	2.459093e-01
4.712093e-09	1.000000e+02	6.090571e+02	3.851246e+01	6.090571e+02	1.499998e+02	4.457596e-02	1.499552e+02	7.722327e+11	1.016939e+01	1.382131e-02	2.462820e-01
4.899985e-09	1.000000e+02	6.056856e+02	3.800413e+01	6.056856e+02	1.493810e+02	4.363887e-02	1.493374e+02	7.390376e+11	9.935502e+00	1.359945e-02	2.466312e-01
5.095368e-09	1.000000e+02	6.023927e+02	3.742990e+01	6.023927e+02	1.487603e+02	4.275069e-02	1.487176e+02	7.078262e+11	9.716073e+00	1.338503e-02	2.469491e-01
5.298543e-09	1.000000e+02	5.990827e+02	3.692420e+01	5.990827e+02	1.481252e+02	4.187223e-02	1.480834e+02	6.778266e+11	9.505468e+00	1.317577e-02	2.472534e-01
5.509819e-09	1.000000e+02	5.957845e+02	3.648737e+01	5.957845e+02	1.474747e+02	4.101833e-02	1.474337e+02	6.491234e+11	9.305503e+00	1.297097e-02	2.475302e-01
5.729520e-09	1.000000e+02	5.925932e+02	3.597293e+01	5.925932e+02	1.468296e+02	4.018610e-02	1.467894e+02	6.223712e+11	9.119711e+00	1.277490e-02	2.477748e-01
5.957981e-09	1.000000e+02	5.893933e+02	3.550764e+01	5.893933e+02	1.461693e+02	3.934712e-02	1.461300e+02	5.967015e+11	8.942856e+00	1.258410e-02	2.479996e-01
6.195552e-09	1.000000e+02	5.862493e+02	3.507948e+01	5.862493e+02	1.455080e+02	3.852701e-02	1.454695e+02	5.724171e+11	8.775626e+00	1.239916e-02	2.482016e-01
6.442595e-09	1.000000e+02	5.831501e+02	3.443310e+01	5.831501e+02	1.448434e+02	3.771050e-02	1.448057e+02	5.494217e+11	8.618126e+00	1.222068e-02	2.483809e-01
6.699490e-09	1.000000e+02	5.801069e+02	3.399659e+01	5.801069e+02	1.441759e+02	3.692406e-02	1.441390e+02	5.276935e+11	8.470679e+00	1.204850e-02	2.485334e-01
6.966628e-09	1.000000e+02	5.770976e+02	3.356845e+01	5.770976e+02	1.434954e+02	3.612712e-02	1.434593e+02	5.069983e+11	8.333289e+00	1.188095e-02	2.486501e-01
7.244418e-09	1.000000e+02	5.741236e+02	3.303283e+01	5.741236e+02	1.428165e+02	3.541527e-02	1.427811e+02	4.873413e+11	8.202413e+00	1.171919e-02	2.487556e-01
7.533284e-09	1.000000e+02	5.711762e+02	3.255507e+01	5.711762e+02	1.421324e+02	3.455211e-02	1.420979e+02	4.685913e+11	8.078458e+00	1.156205e-02	2.488416e-01
7.833669e-09	1.000000e+02	5.682975e+02	3.204323e+01	5.682975e+02	1.414461e+02	3.378670e-02	1.414123e+02	4.509260e+11	7.964355e+00	1.141084e-02	2.488944e-01
8.146032e-09	1.000000e+02	5.654238e+02	3.162136e+01	5.654238e+02	1.407530e+02	3.303660e-02	1.407200e+02	4.339292e+11	7.854720e+00	1.126263e-02	2.489336e-01
8.470850e-09	1.000000e+02	5.626268e+02	3.106719e+01	5.626268e+02	1.400654e+02	3.226655e-02	1.400331e+02	4.180062e+11	7.754060e+00	1.112172e-02	2.489490e-01
8.808620e-09	1.000000e+02	5.598409e+02	3.072050e+01	5.598409e+02	1.393641e+02	3.154092e-02	1.393325e+02	4.027020e+11	7.660015e+00	1.098379e-02	2.489352e-01
9.159858e-09	1.000000e+02	5.571482e+02	3.022774e+01	5.571482e+02	1.386734e+02	3.077461e-02	1.386426e+02	3.884540e+11	7.574841e+00	1.085368e-02	2.488986e-01
9.525102e-09	1.000000e+02	5.544460e+02	2.977260e+01	5.544460e+02	1.379609e+02	3.004617e-02	1.379308e+02	3.746525e+11	7.496330e+00	1.072565e-02	2.488265e-01
9.904909e-09	1.000000e+02	5.518033e+02	2.945009e+01	5.518033e+02	1.372615e+02	2.933634e-02	1.372321e+02	3.615763e+11	7.420904e+00	1.060156e-02	2.487507e-01
1.029986e-08	1.000000e+02	5.492345e+02	2.890156e+01	5.492345e+02	1.365668e+02	2.860518e-02	1.365382e+02	3.493667e+11	7.354536e+00	1.048537e-02	2.486494e-01
1.071056e-08	1.000000e+02	5.466740e+02	2.851516e+01	5.466740e+02	1.358539e+02	2.791827e-02	1.358259e+02	3.375586e+11	7.294397e+00	1.037047e-02	2.485098e-01
1.113764e-08	1.000000e+02	5.441854e+02	2.811984e+01	5.441854e+02	1.351540e+02	2.722073e-02	1.351268e+02	3.264960e+11	7.239915e+00	1.026206e-02	2.483602e-01
1.158175e-08	1.000000e+02	5.417611e+02	2.756782e+01	5.417611e+02	1.344587e+02	2.653535e-02	1.344321e+02	3.160540e+11	7.191462e+00	1.015812e-02	2.481881e-01
1.204356e-08	1.000000e+02	5.393481e+02	2.718678e+01	5.393481e+02	1.337523e+02	2.586715e-02	1.337265e+02	3.059892e+11	7.148243e+00	1.005661e-02	2.479889e-01
1.252379e-08	1.000000e+02	5.369731e+02	2.678416e+01	5.369731e+02	1.330503e+02	2.521080e-02	1.330251e+02	2.964113e+11	7.109114e+00	9.959174e-03	2.477783e-01
1.302317e-08	1.000000e+02	5.346542e+02	2.648659e+01	5.346542e+02	1.323410e+02	2.455623e-02	1.323165e+02	2.873548e+11	7.078580e+00	9.866087e-03	2.475264e-01
1.354246e-08	1.000000e+02	5.324016e+02	2.604725e+01	5.324016e+02	1.316441e+02	2.393018e-02	1.316202e+02	2.788432e+11	7.052667e+00	9.778103e-03	2.472646e-01
1.408246e-08	1.000000e+02	5.302149e+02	2.553997e+01	5.302149e+02	1.309560e+02	2.333345e-02	1.309327e+02	2.708202e+11	7.031597e+00	9.694218e-03	2.469867e-01
1.464398e-08	1.000000e+02	5.280426e+02	2.518894e+01	5.280426e+02	1.302553e+02	2.272981e-02	1.302326e+02	2.631015e+11	7.016921e+00	9.613241e-03	2.466757e-01
1.522790e-08	1.000000e+02	5.259233e+02	2.480426e+01	5.259233e+02	1.295610e+02	2.214543e-02	1.295388e+02	2.557666e+11	7.006046e+00	9.535055e-03	2.463496e-01
1.583511e-08	1.000000e+02	5.238557e+02	2.449446e+01	5.238557e+02	1.288698e+02	2.157989e-02	1.288482e+02	2.488386e+11	7.001023e+00	9.461293e-03	2.460025e-01
1.646652e-08	1.000000e+02	5.218654e+02	2.400394e+01	5.218654e+02	1.281852e+02	2.102415e-02	1.281642e+02	2.423868e+11	7.003561e+00	9.393073e-03	2.456289e-01
1.712311e-08	1.000000e+02	5.198878e+02	2.366297e+01	5.198878e+02	1.274998e+02	2.049259e-02	1.274793e+02	2.361424e+11	7.008523e+00	9.326463e-03	2.452448e-01
1.780589e-08	1.000000e+02	5.179699e+02	2.331604e+01	5.179699e+02	1.268132e+02	1.997476e-02	1.267932e+02	2.302573e+11	7.020885e+00	9.263646e-03	2.448273e-01
1.851589e-08	1.000000e+02	5.161146e+02	2.300949e+01	5.161146e+02	1.261386e+02	1.947680e-02	1.261191e+02	2.247161e+11	7.037117e+00	9.204379e-03	2.444003e-01
1.925420e-08	1.000000e+02	5.143251e+02	2.259442e+01	5.143251e+02	1.254647e+02	1.897968e-02	1.254458e+02	2.195466e+11	7.061846e+00	9.150175e-03	2.439405e-01
2.002195e-08	1.000000e+02	5.125876e+02	2.216421e+01	5.125876e+02	1.248046e+02	1.849546e-02	1.247861e+02	2.146424e+11	7.088636e+00	9.098429e-03	2.434795e-01
2.082031e-08	1.000000e+02	5.108627e+02	2.183358e+01	5.108627e+02	1.241374e+02	1.804049e-02	1.241193e+02	2.099099e+11	7.120655e+00	9.049054e-03	2.429956e-01
2.165050e-08	1.000000e+02	5.091976e+02	2.157104e+01	5.091976e+02	1.234714e+02	1.762229e-02	1.234538e+02	2.054694e+11	7.160028e+00	9.003404e-03	2.424824e-01
2.251381e-08	1.000000e+02	5.075912e+02	2.129973e+01	5.075912e+02	1.228132e+02	1.721760e-02	1.227959e+02	2.012829e+11	7.204147e+00	8.960407e-03	2.419529e-01
2.341153e-08	1.000000e+02	5.060738e+02	2.084542e+01	5.060738e+02	1.221769e+02	1.676678e-02	1.221602e+02	1.974586e+11	7.253206e+00	8.922733e-03	2.414212e-01
2.434505e-08	1.000000e+02	5.045781e+02	2.049643e+01	5.045781e+02	1.215304e+02	1.637694e-02	1.215140e+02	1.937800e+11	7.309449e+00	8.887062e-03	2.408554e-01
2.531579e-08	1.000000e+02	5.031100e+02	2.025926e+01	5.031100e+02	1.208841e+02	1.600104e-02	1.208681e+02	1.902627e+11	7.370685e+00	8.853806e-03	2.402737e-01
2.632524e-08	1.000000e+02	5.017570e+02	1.987546e+01	5.017570e+02	1.202588e+02	1.562856e-02	1.202432e+02	1.871215e+11	7.439427e+00	8.825670e-03	2.396754e-01
2.737495e-08	1.000000e+02	5.004148e+02	1.960770e+01	5.004148e+02	1.196300e+02	1.527204e-02	1.196147e+02	1.840647e+11	7.512258e+00	8.798550e-03	2.390616e-01
2.846651e-08	1.000000e+02	4.991598e+02	1.923806e+01	4.991598e+02	1.190210e+02	1.493781e-02	1.190061e+02	1.813024e+11	7.590769e+00	8.776002e-03	2.384427e-01
2.960159e-08	1.000000e+02	4.979342e+02	1.890680e+01	4.979342e+02	1.184130e+02	1.460171e-02	1.183984e+02	1.786567e+11	7.674002e+00	8.754896e-03	2.378086e-01
3.078193e-08	1.000000e+02	4.967676e+02	1.870817e+01	4.967676e+02	1.178008e+02	1.431211e-02	1.177865e+02	1.762413e+11	7.769028e+00	8.738417e-03	2.371346e-01
3.200935e-08	1.000000e+02	4.956591e+02	1.832523e+01	4.956591e+02	1.172073e+02	1.395515e-02	1.171934e+02	1.739904e+11	7.865950e+00	8.723706e-03	2.364676e-01
3.328570e-08	1.000000e+02	4.946127e+02	1.803393e+01	4.946127e+02	1.166212e+02	1.370238e-02	1.166075e+02	1.719487e+11	7.970959e+00	8.712927e-03	2.357830e-01
3.461294e-08	1.000000e+02	4.936344e+02	1.775112e+01	4.936344e+02	1.160421e+02	1.342776e-02	1.160287e+02	1.701056e+11	8.084274e+00	8.705279e-03	2.350770e-01
3.599311e-08	1.000000e+02	4.926654e+02	1.751300e+01	4.926654e+02	1.154651e+02	1.315947e-02	1.154519e+02	1.683258e+11	8.201585e+00	8.699253e-03	2.343681e-01
3.742832e-08	1.000000e+02	4.917991e+02	1.716672e+01	4.917991e+02	1.149067e+02	1.290323e-02	1.148938e+02	1.668159e+11	8.327439e+00	8.697415e-03	2.336455e-01
3.892075e-08	1.000000e+02	4.909890e+02	1.686441e+01	4.909890e+02	1.143549e+02	1.265805e-02	1.143422e+02	1.654594e+11	8.460917e+00	8.698085e-03	2.329072e-01
4.047269e-08	1.000000e+02	4.901949e+02	1.660042e+01	4.901949e+02	1.138080e+02	1.241712e-02	1.137955e+02	1.641518e+11	8.597708e+00	8.699479e-03	2.321688e-01
4.208651e-08	1.000000e+02	4.894751e+02	1.633126e+01	4.894751e+02	1.132670e+02	1.219208e-02	1.132548e+02	1.630697e+11	8.746957e+00	8.705855e-03	2.314049e-01
4.376468e-08	1.000000e+02	4.888258e+02	1.608116e+01	4.888258e+02	1.127401e+02	1.197969e-02	1.127281e+02	1.621694e+11	8.903834e+00	8.715442e-03	2.306345e-01
4.550977e-08	1.000000e+02	4.882000e+02	1.576111e+01	4.882000e+02	1.122229e+02	1.175139e-02	1.122111e+02	1.613234e+11	9.063383e+00	8.725687e-03	2.298707e-01
4.732445e-08	1.000000e+02	4.876777e+02	1.552838e+01	4.876777e+02	1.117135e+02	1.157402e-02	1.117019e+02	1.607467e+11	9.238766e+00	8.741157e-03	2.290724e-01
4.921148e-08	1.000000e+02	4.871864e+02	1.529536e+01	4.871864e+02	1.112125e+02	1.139062e-02	1.112011e+02	1.602258e+11	9.418112e+00	8.756848e-03	2.282751e-01
5.117376e-08	1.000000e+02	4.867580e+02	1.495635e+01	4.867580e+02	1.107265e+02	1.117803e-02	1.107153e+02	1.599000e+11	9.607062e+00	8.777565e-03	2.274775e-01
5.321428e-08	1.000000e+02	4.863798e+02	1.477054e+01	4.863798e+02	1.102415e+02	1.103160e-02	1.102305e+02	1.596863e+11	9.807111e+00	8.799969e-03	2.266573e-01
5.533617e-08	1.000000e+02	4.860686e+02	1.452632e+01	4.860686e+02	1.097776e+02	1.086599e-02	1.097667e+02	1.596281e+11	1.001247e+01	8.824965e-03	2.258479e-01
5.754266e-08	1.000000e+02	4.857832e+02	1.428728e+01	4.857832e+02	1.093158e+02	1.070777e-02	1.093051e+02	1.596439e+11	1.022676e+01	8.851793e-03	2.250300e-01
5.983714e-08	1.000000e+02	4.855870e+02	1.409787e+01	4.855870e+02	1.088622e+02	1.055552e-02	1.088517e+02	1.598741e+11	1.045663e+01	8.882473e-03	2.241869e-01
6.222311e-08	1.000000e+02	4.854456e+02	1.383374e+01	4.854456e+02	1.084290e+02	1.040870e-02	1.084186e+02	1.602417e+11	1.069172e+01	8.915875e-03	2.233598e-01
6.470421e-08	1.000000e+02	4.853383e+02	1.354954e+01	4.853383e+02	1.080046e+02	1.025049e-02	1.079944e+02	1.606941e+11	1.093424e+01	8.950937e-03	2.225347e-01
6.728425e-08	1.000000e+02	4.852956e+02	1.337161e+01	4.852956e+02	1.075872e+02	1.013637e-02	1.075771e+02	1.612941e+11	1.118961e+01	8.988307e-03	2.216942e-01
6.996717e-08	1.000000e+02	4.853119e+02	1.317430e+01	4.853119e+02	1.071793e+02	1.001397e-02	1.071693e+02	1.620644e+11	1.145862e+01	9.029719e-03	2.208463e-01
7.275707e-08	1.000000e+02	4.853751e+02	1.291182e+01	4.853751e+02	1.067893e+02	9.889447e-03	1.067794e+02	1.629361e+11	1.173220e+01	9.072376e-03	2.200139e-01
7.565821e-08	1.000000e+02	4.854794e+02	1.277250e+01	4.854794e+02	1.064050e+02	9.776049e-03	1.063952e+02	1.639231e+11	1.201795e+01	9.117535e-03	2.191751e-01
7.867504e-08	1.000000e+02	4.856415e+02	1.257708e+01	4.856415e+02	1.060357e+02	9.665202e-03	1.060260e+02	1.650417e+11	1.231214e+01	9.164437e-03	2.183414e-01
8.181215e-08	1.000000e+02	4.858972e+02	1.227969e+01	4.858972e+02	1.056785e+02	9.542773e-03	1.056690e+02	1.664058e+11	1.262511e+01	9.215896e-03	2.174915e-01
8.507436e-08	1.000000e+02	4.861833e+02	1.206814e+01	4.861833e+02	1.053403e+02	9.443907e-03	1.053309e+02	1.678489e+11	1.294031e+01	9.268499e-03	2.166679e-01
8.846665e-08	1.000000e+02	4.864657e+02	1.188739e+01	4.864657e+02	1.049955e+02	9.356480e-03	1.049861e+02	1.693084e+11	1.326860e+01	9.321987e-03	2.158333e-01
9.199420e-08	1.000000e+02	4.868528e+02	1.177429e+01	4.868528e+02	1.046700e+02	9.264956e-03	1.046607e+02	1.710319e+11	1.361338e+01	9.379508e-03	2.149931e-01
9.566241e-08	1.000000e+02	4.872855e+02	1.156101e+01	4.872855e+02	1.043641e+02	9.174124e-03	1.043549e+02	1.728910e+11	1.396426e+01	9.439442e-03	2.141743e-01
9.947689e-08	1.000000e+02	4.877550e+02	1.135506e+01	4.877550e+02	1.040622e+02	9.083935e-03	1.040531e+02	1.748403e+11	1.432770e+01	9.500015e-03	2.133493e-01
1.034435e-07	1.000000e+02	4.882852e+02	1.117286e+01	4.882852e+02	1.037764e+02	9.000421e-03	1.037674e+02	1.769787e+11	1.470377e+01	9.564104e-03	2.125323e-01
1.075682e-07	1.000000e+02	4.888487e+02	1.092931e+01	4.888487e+02	1.035101e+02	8.911560e-03	1.035012e+02	1.792002e+11	1.508084e+01	9.628479e-03	2.117426e-01
1.118574e-07	1.000000e+02	4.894726e+02	1.081265e+01	4.894726e+02	1.032427e+02	8.845210e-03	1.032339e+02	1.816374e+11	1.548489e+01	9.697386e-03	2.109265e-01
1.163177e-07	1.000000e+02	4.901594e+02	1.059528e+01	4.901594e+02	1.030021e+02	8.770748e-03	1.029933e+02	1.842345e+11	1.589063e+01	9.767320e-03	2.101400e-01
1.209558e-07	1.000000e+02	4.908403e+02	1.044826e+01	4.908403e+02	1.027650e+02	8.699478e-03	1.027563e+02	1.868634e+11	1.630412e+01	9.838174e-03	2.093655e-01
1.257788e-07	1.000000e+02	4.915861e+02	1.024016e+01	4.915861e+02	1.025409e+02	8.627422e-03	1.025323e+02	1.897062e+11	1.673381e+01	9.912307e-03	2.085920e-01
1.307942e-07	1.000000e+02	4.923752e+02	1.009776e+01	4.923752e+02	1.023268e+02	8.565525e-03	1.023183e+02	1.926769e+11	1.717442e+01	9.987114e-03	2.078229e-01
1.360095e-07	1.000000e+02	4.932071e+02	9.923101e+00	4.932071e+02	1.021356e+02	8.502379e-03	1.021271e+02	1.957876e+11	1.761568e+01	1.006306e-02	2.070846e-01
1.414328e-07	1.000000e+02	4.940663e+02	9.760705e+00	4.940663e+02	1.019464e+02	8.438448e-03	1.019380e+02	1.990428e+11	1.807535e+01	1.014171e-02	2.063415e-01
1.470723e-07	1.000000e+02	4.949681e+02	9.616294e+00	4.949681e+02	1.017696e+02	8.375291e-03	1.017612e+02	2.024705e+11	1.854691e+01	1.022273e-02	2.056084e-01
1.529367e-07	1.000000e+02	4.959186e+02	9.422807e+00	4.959186e+02	1.016180e+02	8.318629e-03	1.016097e+02	2.060462e+11	1.901562e+01	1.030395e-02	2.049087e-01
1.590350e-07	1.000000e+02	4.968726e+02	9.279431e+00	4.968726e+02	1.014674e+02	8.261337e-03	1.014591e+02	2.096808e+11	1.949517e+01	1.038544e-02	2.042120e-01
1.653764e-07	1.000000e+02	4.978953e+02	9.110317e+00	4.978953e+02	1.013310e+02	8.204984e-03	1.013228e+02	2.135946e+11	1.999302e+01	1.047108e-02	2.035187e-01
1.719707e-07	1.000000e+02	4.988973e+02	8.980453e+00	4.988973e+02	1.012096e+02	8.155151e-03	1.012014e+02	2.174793e+11	2.047903e+01	1.055488e-02	2.028666e-01
1.788279e-07	1.000000e+02	4.999736e+02	8.822650e+00	4.999736e+02	1.010955e+02	8.104198e-03	1.010874e+02	2.216423e+11	2.098907e+01	1.064164e-02	2.022017e-01
1.859586e-07	1.000000e+02	5.010509e+02	8.669858e+00	5.010509e+02	1.009991e+02	8.052228e-03	1.009911e+02	2.258602e+11	2.149075e+01	1.072808e-02	2.015746e-01
1.933736e-07	1.000000e+02	5.021750e+02	8.558381e+00	5.021750e+02	1.009134e+02	8.003559e-03	1.009054e+02	2.303063e+11	2.200703e+01	1.081737e-02	2.009527e-01
2.010842e-07	1.000000e+02	5.033186e+02	8.438022e+00	5.033186e+02	1.008365e+02	7.958706e-03	1.008285e+02	2.348535e+11	2.252730e+01	1.090620e-02	2.003432e-01
2.091023e-07	1.000000e+02	5.044465e+02	8.283565e+00	5.044465e+02	1.007707e+02	7.909126e-03	1.007628e+02	2.394180e+11	2.304018e+01	1.099442e-02	1.997648e-01
2.174402e-07	1.000000e+02	5.056391e+02	8.144097e+00	5.056391e+02	1.007262e+02	7.865060e-03	1.007183e+02	2.442583e+11	2.355792e+01	1.108504e-02	1.992057e-01
2.261104e-07	1.000000e+02	5.068090e+02	8.009993e+00	5.068090e+02	1.006794e+02	7.818114e-03	1.006716e+02	2.490641e+11	2.407736e+01	1.117328e-02	1.986535e-01
2.351265e-07	1.000000e+02	5.080553e+02	7.865736e+00	5.080553e+02	1.006579e+02	7.774289e-03	1.006501e+02	2.542371e+11	2.460369e+01	1.126614e-02	1.981238e-01
2.445020e-07	1.000000e+02	5.092666e+02	7.757082e+00	5.092666e+02	1.006391e+02	7.730438e-03	1.006313e+02	2.593470e+11	2.512165e+01	1.135655e-02	1.976157e-01
2.542513e-07	1.000000e+02	5.104954e+02	7.625178e+00	5.104954e+02	1.006295e+02	7.688926e-03	1.006218e+02	2.645825e+11	2.564094e+01	1.144703e-02	1.971213e-01
2.643895e-07	1.000000e+02	5.117322e+02	7.504385e+00	5.117322e+02	1.006370e+02	7.647521e-03	1.006294e+02	2.699460e+11	2.615098e+01	1.153864e-02	1.966596e-01
2.749318e-07	1.000000e+02	5.129732e+02	7.376646e+00	5.129732e+02	1.006476e+02	7.604568e-03	1.006400e+02	2.753456e+11	2.666004e+01	1.162776e-02	1.962044e-01
2.858946e-07	1.000000e+02	5.142248e+02	7.281584e+00	5.142248e+02	1.006702e+02	7.564289e-03	1.006627e+02	2.808880e+11	2.716611e+01	1.171816e-02	1.957709e-01
2.972944e-07	1.000000e+02	5.154907e+02	7.147644e+00	5.154907e+02	1.007093e+02	7.522879e-03	1.007018e+02	2.865272e+11	2.765784e+01	1.180736e-02	1.953658e-01
3.091488e-07	1.000000e+02	5.167442e+02	7.028616e+00	5.167442e+02	1.007490e+02	7.482891e-03	1.007415e+02	2.922241e+11	2.815221e+01	1.189677e-02	1.949688e-01
3.214760e-07	1.000000e+02	5.179679e+02	6.916593e+00	5.179679e+02	1.007973e+02	7.442585e-03	1.007899e+02	2.978546e+11	2.862594e+01	1.198344e-02	1.946015e-01
3.342946e-07	1.000000e+02	5.192759e+02	6.813646e+00	5.192759e+02	1.008689e+02	7.403512e-03	1.008615e+02	3.039034e+11	2.910371e+01	1.207358e-02	1.942492e-01
3.476244e-07	1.000000e+02	5.204817e+02	6.712846e+00	5.204817e+02	1.009314e+02	7.364483e-03	1.009240e+02	3.095967e+11	2.955737e+01	1.215795e-02	1.939191e-01
3.614857e-07	1.000000e+02	5.217418e+02	6.592978e+00	5.217418e+02	1.010164e+02	7.326061e-03	1.010091e+02	3.155924e+11	3.000319e+01	1.224446e-02	1.936137e-01
3.758997e-07	1.000000e+02	5.229639e+02	6.486347e+00	5.229639e+02	1.011070e+02	7.286265e-03	1.010997e+02	3.214719e+11	3.042551e+01	1.232752e-02	1.933345e-01
3.908885e-07	1.000000e+02	5.241985e+02	6.380287e+00	5.241985e+02	1.012030e+02	7.248247e-03	1.011957e+02	3.274861e+11	3.084798e+01	1.241096e-02	1.930623e-01
4.064749e-07	1.000000e+02	5.254147e+02	6.310533e+00	5.254147e+02	1.013032e+02	7.210730e-03	1.012959e+02	3.334833e+11	3.125785e+01	1.249264e-02	1.928061e-01
4.226829e-07	1.000000e+02	5.265818e+02	6.179151e+00	5.265818e+02	1.014125e+02	7.171058e-03	1.014054e+02	3.393142e+11	3.163324e+01	1.257084e-02	1.925865e-01
4.395371e-07	1.000000e+02	5.277666e+02	6.085676e+00	5.277666e+02	1.015271e+02	7.132643e-03	1.015199e+02	3.452957e+11	3.200974e+01	1.264949e-02	1.923712e-01
4.570634e-07	1.000000e+02	5.289420e+02	5.988864e+00	5.289420e+02	1.016506e+02	7.094973e-03	1.016435e+02	3.513003e+11	3.236895e+01	1.272710e-02	1.921772e-01
4.752885e-07	1.000000e+02	5.301010e+02	5.898217e+00	5.301010e+02	1.017808e+02	7.057397e-03	1.017737e+02	3.572298e+11	3.270531e+01	1.280105e-02	1.920027e-01
4.942403e-07	1.000000e+02	5.312161e+02	5.804802e+00	5.312161e+02	1.019175e+02	7.019778e-03	1.019104e+02	3.630502e+11	3.301596e+01	1.287365e-02	1.918569e-01
5.139478e-07	1.000000e+02	5.323402e+02	5.714807e+00	5.323402e+02	1.020541e+02	6.981881e-03	1.020471e+02	3.689720e+11	3.333044e+01	1.294608e-02	1.917084e-01
5.344412e-07	1.000000e+02	5.334134e+02	5.644434e+00	5.334134e+02	1.021977e+02	6.944265e-03	1.021907e+02	3.746679e+11	3.360793e+01	1.301422e-02	1.915919e-01
5.557517e-07	1.000000e+02	5.344557e+02	5.546920e+00	5.344557e+02	1.023431e+02	6.906394e-03	1.023361e+02	3.802346e+11	3.386568e+01	1.307930e-02	1.914903e-01
5.779119e-07	1.000000e+02	5.355296e+02	5.481553e+00	5.355296e+02	1.025051e+02	6.868980e-03	1.024982e+02	3.859986e+11	3.410820e+01	1.314496e-02	1.914088e-01
6.009558e-07	1.000000e+02	5.365169e+02	5.362621e+00	5.365169e+02	1.026576e+02	6.830990e-03	1.026507e+02	3.913884e+11	3.432836e+01	1.320633e-02	1.913408e-01
6.249185e-07	1.000000e+02	5.375046e+02	5.286077e+00	5.375046e+02	1.028140e+02	6.792947e-03	1.028072e+02	3.968082e+11	3.453976e+01	1.326664e-02	1.912802e-01
6.498368e-07	1.000000e+02	5.384774e+02	5.208978e+00	5.384774e+02	1.029827e+02	6.755102e-03	1.029759e+02	4.021655e+11	3.472034e+01	1.332474e-02	1.912479e-01
6.757486e-07	1.000000e+02	5.394198e+02	5.132902e+00	5.394198e+02	1.031428e+02	6.717446e-03	1.031361e+02	4.074120e+11	3.490111e+01	1.338107e-02	1.912106e-01
7.026937e-07	1.000000e+02	5.403123e+02	5.035964e+00	5.403123e+02	1.033166e+02	6.679457e-03	1.033099e+02	4.123676e+11	3.502955e+01	1.343233e-02	1.912164e-01
7.307131e-07	1.000000e+02	5.411881e+02	4.966365e+00	5.411881e+02	1.034867e+02	6.642196e-03	1.034801e+02	4.172625e+11	3.515488e+01	1.348216e-02	1.912214e-01
7.598499e-07	1.000000e+02	5.420358e+02	4.901743e+00	5.420358e+02	1.036638e+02	6.604480e-03	1.036572e+02	4.220528e+11	3.525589e+01	1.353063e-02	1.912489e-01
7.901484e-07	1.000000e+02	5.428749e+02	4.827058e+00	5.428749e+02	1.038330e+02	6.566690e-03	1.038265e+02	4.268186e+11	3.536437e+01	1.357800e-02	1.912651e-01
8.216551e-07	1.000000e+02	5.436367e+02	4.743714e+00	5.436367e+02	1.040060e+02	6.529000e-03	1.039995e+02	4.311471e+11	3.542689e+01	1.361986e-02	1.913153e-01
8.544181e-07	1.000000e+02	5.444159e+02	4.664534e+00	5.444159e+02	1.041910e+02	6.491251e-03	1.041845e+02	4.355702e+11	3.547371e+01	1.366140e-02	1.913813e-01
8.884875e-07	1.000000e+02	5.451286e+02	4.597466e+00	5.451286e+02	1.043544e+02	6.453199e-03	1.043480e+02	4.396787e+11	3.552881e+01	1.370036e-02	1.914309e-01
9.239153e-07	1.000000e+02	5.458372e+02	4.531848e+00	5.458372e+02	1.045293e+02	6.415690e-03	1.045229e+02	4.437036e+11	3.555518e+01	1.373627e-02	1.915027e-01
9.607559e-07	1.000000e+02	5.464790e+02	4.463583e+00	5.464790e+02	1.047078e+02	6.378195e-03	1.047014e+02	4.473451e+11	3.554253e+01	1.376786e-02	1.916044e-01
9.990654e-07	1.000000e+02	5.471353e+02	4.387449e+00	5.471353e+02	1.048821e+02	6.340883e-03	1.048758e+02	4.510927e+11	3.554340e+01	1.380014e-02	1.916932e-01
1.038903e-06	1.000000e+02	5.477259e+02	4.322816e+00	5.477259e+02	1.050563e+02	6.302696e-03	1.050500e+02	4.544807e+11	3.551443e+01	1.382899e-02	1.918045e-01
1.080328e-06	1.000000e+02	5.483170e+02	4.266015e+00	5.483170e+02	1.052287e+02	6.265715e-03	1.052224e+02	4.578463e+11	3.548536e+01	1.385646e-02	1.919121e-01
1.123406e-06	1.000000e+02	5.488589e+02	4.211864e+00	5.488589e+02	1.054052e+02	6.227913e-03	1.053989e+02	4.608910e+11	3.542328e+01	1.387989e-02	1.920442e-01
1.168201e-06	1.000000e+02	5.493815e+02	4.152473e+00	5.493815e+02	1.055690e+02	6.190762e-03	1.055628e+02	4.638461e+11	3.537461e+01	1.390257e-02	1.921597e-01
1.214782e-06	1.000000e+02	5.498413e+02	4.073144e+00	5.498413e+02	1.057362e+02	6.153200e-03	1.057300e+02	4.664194e+11	3.529052e+01	1.392134e-02	1.923031e-01
1.263221e-06	1.000000e+02	5.503125e+02	4.017510e+00	5.503125e+02	1.059077e+02	6.116255e-03	1.059016e+02	4.690321e+11	3.520181e+01	1.393949e-02	1.924501e-01
1.313591e-06	1.000000e+02	5.507479e+02	3.952824e+00	5.507479e+02	1.060779e+02	6.078740e-03	1.060718e+02	4.714551e+11	3.510069e+01	1.395621e-02	1.926070e-01
1.365969e-06	1.000000e+02	5.511275e+02	3.896795e+00	5.511275e+02	1.062365e+02	6.041935e-03	1.062305e+02	4.734527e+11	3.498705e+01	1.396714e-02	1.927622e-01
1.420436e-06	1.000000e+02	5.515051e+02	3.834122e+00	5.515051e+02	1.063880e+02	6.004736e-03	1.063820e+02	4.755201e+11	3.489035e+01	1.398017e-02	1.929048e-01
1.477076e-06	1.000000e+02	5.518198e+02	3.774573e+00	5.518198e+02	1.065450e+02	5.968321e-03	1.065390e+02	4.771203e+11	3.475063e+01	1.398726e-02	1.930793e-01
1.535973e-06	1.000000e+02	5.521305e+02	3.720303e+00	5.521305e+02	1.067027e+02	5.931464e-03	1.066967e+02	4.787207e+11	3.461035e+01	1.399474e-02	1.932562e-01
1.597219e-06	1.000000e+02	5.524740e+02	3.671376e+00	5.524740e+02	1.068589e+02	5.895081e-03	1.068530e+02	4.805241e+11	3.448745e+01	1.400384e-02	1.934189e-01
1.660907e-06	1.000000e+02	5.527015e+02	3.615568e+00	5.527015e+02	1.069988e+02	5.858396e-03	1.069929e+02	4.816080e+11	3.433990e+01	1.400657e-02	1.935924e-01
1.727135e-06	1.000000e+02	5.529595e+02	3.555094e+00	5.529595e+02	1.071471e+02	5.822212e-03	1.071413e+02	4.828308e+11	3.418952e+01	1.400941e-02	1.937702e-01
1.796003e-06	1.000000e+02	5.531612e+02	3.505922e+00	5.531612e+02	1.072804e+02	5.786267e-03	1.072746e+02	4.837278e+11	3.404071e+01	1.400986e-02	1.939406e-01
1.867618e-06	1.000000e+02	5.533616e+02	3.450862e+00	5.533616e+02	1.074228e+02	5.750457e-03	1.074171e+02	4.845983e+11	3.387656e+01	1.400968e-02	1.941277e-01
1.942088e-06	1.000000e+02	5.535220e+02	3.405748e+00	5.535220e+02	1.075624e+02	5.714667e-03	1.075567e+02	4.851764e+11	3.369750e+01	1.400608e-02	1.943236e-01
2.019527e-06	1.000000e+02	5.536613e+02	3.343075e+00	5.536613e+02	1.076903e+02	5.679083e-03	1.076846e+02	4.857073e+11	3.353451e+01	1.400377e-02	1.945057e-01
2.100055e-06	1.000000e+02	5.537576e+02	3.299241e+00	5.537576e+02	1.078186e+02	5.643967e-03	1.078129e+02	4.858683e+11	3.334655e+01	1.399624e-02	1.947035e-01
2.183793e-06	1.000000e+02	5.538841e+02	3.247811e+00	5.538841e+02	1.079399e+02	5.608977e-03	1.079342e+02	4.862815e+11	3.318781e+01	1.399215e-02	1.948780e-01
2.270870e-06	1.000000e+02	5.539792e+02	3.203403e+00	5.539792e+02	1.080621e+02	5.574249e-03	1.080565e+02	4.864528e+11	3.301218e+01	1.398506e-02	1.950652e-01
2.361420e-06	1.000000e+02	5.540259e+02	3.158208e+00	5.540259e+02	1.081785e+02	5.539555e-03	1.081730e+02	4.863175e+11	3.282575e+01	1.397529e-02	1.952590e-01
2.455580e-06	1.000000e+02	5.540752e+02	3.117056e+00	5.540752e+02	1.082851e+02	5.505398e-03	1.082796e+02	4.862254e+11	3.265833e+01	1.396643e-02	1.954340e-01
2.553495e-06	1.000000e+02	5.540778e+02	3.070646e+00	5.540778e+02	1.083920e+02	5.471019e-03	1.083865e+02	4.857823e+11	3.246803e+01	1.395338e-02	1.956259e-01
2.655314e-06	1.000000e+02	5.540891e+02	3.021585e+00	5.540891e+02	1.085002e+02	5.437258e-03	1.084947e+02	4.854217e+11	3.228252e+01	1.394159e-02	1.958172e-01
2.761193e-06	1.000000e+02	5.540758e+02	2.975903e+00	5.540758e+02	1.085984e+02	5.403639e-03	1.085930e+02	4.849229e+11	3.210373e+01	1.392894e-02	1.959992e-01
2.871294e-06	1.000000e+02	5.540493e+02	2.933917e+00	5.540493e+02	1.086960e+02	5.370410e-03	1.086907e+02	4.843170e+11	3.191989e+01	1.391487e-02	1.961848e-01
2.985785e-06	1.000000e+02	5.540046e+02	2.892395e+00	5.540046e+02	1.087904e+02	5.337216e-03	1.087850e+02	4.836292e+11	3.173658e+01	1.390071e-02	1.963709e-01
3.104841e-06	1.000000e+02	5.539544e+02	2.846670e+00	5.539544e+02	1.088817e+02	5.304651e-03	1.088764e+02	4.828808e+11	3.155484e+01	1.388549e-02	1.965535e-01
3.228644e-06	1.000000e+02	5.539274e+02	2.808042e+00	5.539274e+02	1.089649e+02	5.272181e-03	1.089596e+02	4.823029e+11	3.139688e+01	1.387225e-02	1.967133e-01
3.357385e-06	1.000000e+02	5.538115e+02	2.776518e+00	5.538115e+02	1.090462e+02	5.239948e-03	1.090410e+02	4.811146e+11	3.120297e+01	1.385256e-02	1.969013e-01
3.491258e-06	1.000000e+02	5.536883e+02	2.728842e+00	5.536883e+02	1.091203e+02	5.208091e-03	1.091151e+02	4.799607e+11	3.102254e+01	1.383472e-02	1.970790e-01
3.630470e-06	1.000000e+02	5.535820e+02	2.695392e+00	5.535820e+02	1.091911e+02	5.176184e-03	1.091859e+02	4.788927e+11	3.085330e+01	1.381718e-02	1.972447e-01
3.775233e-06	1.000000e+02	5.534448e+02	2.657360e+00	5.534448e+02	1.092593e+02	5.145158e-03	1.092541e+02	4.776596e+11	3.067802e+01	1.379869e-02	1.974167e-01
3.925768e-06	1.000000e+02	5.533351e+02	2.614124e+00	5.533351e+02	1.093268e+02	5.113907e-03	1.093217e+02	4.765407e+11	3.051170e+01	1.378003e-02	1.975780e-01
4.082305e-06	1.000000e+02	5.531820e+02	2.578928e+00	5.531820e+02	1.093859e+02	5.083000e-03	1.093808e+02	4.752507e+11	3.034700e+01	1.376175e-02	1.977394e-01
4.245085e-06	1.000000e+02	5.530519e+02	2.544829e+00	5.530519e+02	1.094496e+02	5.052839e-03	1.094446e+02	4.740348e+11	3.018136e+01	1.374270e-02	1.979012e-01
4.414355e-06	1.000000e+02	5.528774e+02	2.504239e+00	5.528774e+02	1.095056e+02	5.022350e-03	1.095006e+02	4.725845e+11	3.001217e+01	1.372229e-02	1.980649e-01
4.590374e-06	1.000000e+02	5.527068e+02	2.470719e+00	5.527068e+02	1.095522e+02	4.992555e-03	1.095472e+02	4.711597e+11	2.985816e+01	1.370204e-02	1.982103e-01
4.773413e-06	1.000000e+02	5.525442e+02	2.438336e+00	5.525442e+02	1.096089e+02	4.962868e-03	1.096040e+02	4.698177e+11	2.969614e+01	1.368313e-02	1.983713e-01
4.963750e-06	1.000000e+02	5.523451e+02	2.407578e+00	5.523451e+02	1.096475e+02	4.933617e-03	1.096426e+02	4.682750e+11	2.954655e+01	1.366281e-02	1.985127e-01
5.161676e-06	1.000000e+02	5.521725e+02	2.372264e+00	5.521725e+02	1.096890e+02	4.904554e-03	1.096841e+02	4.668490e+11	2.940094e+01	1.364250e-02	1.986499e-01
5.367495e-06	1.000000e+02	5.519810e+02	2.340891e+00	5.519810e+02	1.097225e+02	4.875867e-03	1.097177e+02	4.653626e+11	2.926256e+01	1.362267e-02	1.987796e-01
5.581520e-06	1.000000e+02	5.517606e+02	2.307964e+00	5.517606e+02	1.097601e+02	4.847197e-03	1.097553e+02	4.636977e+11	2.910799e+01	1.360106e-02	1.989271e-01
5.804080e-06	1.000000e+02	5.515674e+02	2.275556e+00	5.515674e+02	1.097882e+02	4.818991e-03	1.097834e+02	4.622154e+11	2.897778e+01	1.358135e-02	1.990478e-01
6.035514e-06	1.000000e+02	5.513707e+02	2.237190e+00	5.513707e+02	1.098186e+02	4.791038e-03	1.098138e+02	4.607279e+11	2.884467e+01	1.356180e-02	1.991738e-01
6.276176e-06	1.000000e+02	5.511249e+02	2.213749e+00	5.511249e+02	1.098426e+02	4.763637e-03	1.098378e+02	4.589149e+11	2.869977e+01	1.353859e-02	1.993062e-01
6.526435e-06	1.000000e+02	5.509359e+02	2.180553e+00	5.509359e+02	1.098646e+02	4.735915e-03	1.098599e+02	4.575290e+11	2.858443e+01	1.352086e-02	1.994145e-01
6.786672e-06	1.000000e+02	5.506910e+02	2.147799e+00	5.506910e+02	1.098862e+02	4.708882e-03	1.098815e+02	4.557791e+11	2.844712e+01	1.349913e-02	1.995424e-01
7.057287e-06	1.000000e+02	5.505073e+02	2.119342e+00	5.505073e+02	1.099062e+02	4.681927e-03	1.099016e+02	4.543882e+11	2.833447e+01	1.348041e-02	1.996454e-01
7.338692e-06	1.000000e+02	5.502436e+02	2.093419e+00	5.502436e+02	1.099203e+02	4.655369e-03	1.099156e+02	4.525641e+11	2.820269e+01	1.345849e-02	1.997666e-01
7.631317e-06	1.000000e+02	5.500309e+02	2.062852e+00	5.500309e+02	1.099257e+02	4.629184e-03	1.099211e+02	4.510907e+11	2.810393e+01	1.344063e-02	1.998537e-01
7.935611e-06	1.000000e+02	5.497865e+02	2.043024e+00	5.497865e+02	1.099408e+02	4.602984e-03	1.099362e+02	4.493591e+11	2.797689e+01	1.341882e-02	1.999699e-01
8.252039e-06	1.000000e+02	5.495728e+02	2.009214e+00	5.495728e+02	1.099492e+02	4.577158e-03	1.099446e+02	4.478770e+11	2.787400e+01	1.340058e-02	2.000629e-01
8.581084e-06	1.000000e+02	5.493311e+02	1.987717e+00	5.493311e+02	1.099549e+02	4.551532e-03	1.099503e+02	4.462322e+11	2.776443e+01	1.338077e-02	2.001613e-01
8.923249e-06	1.000000e+02	5.491016e+02	1.956745e+00	5.491016e+02	1.099489e+02	4.526174e-03	1.099444e+02	4.446820e+11	2.767550e+01	1.336218e-02	2.002341e-01
9.279058e-06	1.000000e+02	5.488832e+02	1.926923e+00	5.488832e+02	1.099536e+02	4.500998e-03	1.099491e+02	4.432000e+11	2.757736e+01	1.334416e-02	2.003224e-01
9.649055e-06	1.000000e+02	5.486644e+02	1.898697e+00	5.486644e+02	1.099538e+02	4.476144e-03	1.099494e+02	4.417283e+11	2.748547e+01	1.332640e-02	2.004027e-01
1.003380e-05	1.000000e+02	5.484225e+02	1.878228e+00	5.484225e+02	1.099482e+02	4.451259e-03	1.099438e+02	4.401477e+11	2.739411e+01	1.330801e-02	2.004809e-01
1.043390e-05	1.000000e+02	5.482189e+02	1.854756e+00	5.482189e+02	1.099456e+02	4.426666e-03	1.099411e+02	4.387536e+11	2.731064e+01	1.329052e-02	2.005505e-01
1.084994e-05	1.000000e+02	5.479899e+02	1.826933e+00	5.479899e+02	1.099378e+02	4.402523e-03	1.099334e+02	4.372482e+11	2.722659e+01	1.327262e-02	2.006201e-01
1.128258e-05	1.000000e+02	5.477552e+02	1.808204e+00	5.477552e+02	1.099296e+02	4.378561e-03	1.099252e+02	4.357547e+11	2.714374e+01	1.325565e-02	2.006910e-01
1.173246e-05	1.000000e+02	5.475218e+02	1.780653e+00	5.475218e+02	1.099140e+02	4.354536e-03	1.099096e+02	4.342876e+11	2.707155e+01	1.323919e-02	2.007481e-01
1.220029e-05	1.000000e+02	5.473061e+02	1.762921e+00	5.473061e+02	1.099064e+02	4.330775e-03	1.099021e+02	4.328730e+11	2.699263e+01	1.322210e-02	2.008135e-01
1.268677e-05	1.000000e+02	5.470917e+02	1.739864e+00	5.470917e+02	1.098941e+02	4.307266e-03	1.098898e+02	4.315029e+11	2.692231e+01	1.320610e-02	2.008696e-01
1.319264e-05	1.000000e+02	5.468786e+02	1.713161e+00	5.468786e+02	1.098700e+02	4.283805e-03	1.098658e+02	4.301962e+11	2.687014e+01	1.319177e-02	2.009039e-01
1.371869e-05	1.000000e+02	5.466692e+02	1.690080e+00	5.466692e+02	1.098610e+02	4.260789e-03	1.098567e+02	4.288558e+11	2.679750e+01	1.317588e-02	2.009643e-01
1.426571e-05	1.000000e+02	5.464313e+02	1.670220e+00	5.464313e+02	1.098382e+02	4.237756e-03	1.098339e+02	4.274071e+11	2.673472e+01	1.315998e-02	2.010100e-01
1.483455e-05	1.000000e+02	5.462407e+02	1.650477e+00	5.462407e+02	1.098238e+02	4.215549e-03	1.098196e+02	4.262410e+11	2.667918e+01	1.314699e-02	2.010539e-01
1.542607e-05	1.000000e+02	5.460389e+02	1.630887e+00	5.460389e+02	1.098016e+02	4.196997e-03	1.097974e+02	4.249975e+11	2.662828e+01	1.313287e-02	2.010875e-01
1.604117e-05	1.000000e+02	5.458469e+02	1.608317e+00	5.458469e+02	1.097777e+02	4.181961e-03	1.097735e+02	4.238584e+11	2.658584e+01	1.312073e-02	2.011144e-01
1.668081e-05	1.000000e+02	5.456684e+02	1.590427e+00	5.456684e+02	1.097555e+02	4.170445e-03	1.097514e+02	4.227767e+11	2.654475e+01	1.310866e-02	2.011397e-01
1.734594e-05	1.000000e+02	5.454860e+02	1.573157e+00	5.454860e+02	1.097413e+02	4.159979e-03	1.097372e+02	4.216247e+11	2.648959e+01	1.309481e-02	2.011808e-01
1.803760e-05	1.000000e+02	5.452690e+02	1.551967e+00	5.452690e+02	1.097154e+02	4.149938e-03	1.097112e+02	4.203500e+11	2.644074e+01	1.308122e-02	2.012133e-01
1.875684e-05	1.000000e+02	5.450835e+02	1.534420e+00	5.450835e+02	1.096867e+02	4.139742e-03	1.096825e+02	4.192525e+11	2.640621e+01	1.306928e-02	2.012291e-01
1.950476e-05	1.000000e+02	5.449248e+02	1.517099e+00	5.449248e+02	1.096681e+02	4.129476e-03	1.096640e+02	4.183157e+11	2.636954e+01	1.305908e-02	2.012536e-01
2.028250e-05	1.000000e+02	5.447493e+02	1.501414e+00	5.447493e+02	1.096366e+02	4.119344e-03	1.096325e+02	4.173170e+11	2.634440e+01	1.304891e-02	2.012607e-01
2.109125e-05	1.000000e+02	5.445743e+02	1.480865e+00	5.445743e+02	1.096111e+02	4.108744e-03	1.096070e+02	4.163119e+11	2.631149e+01	1.303841e-02	2.012786e-01
2.193225e-05	1.000000e+02	5.443962e+02	1.466300e+00	5.443962e+02	1.095841e+02	4.098187e-03	1.095800e+02	4.152582e+11	2.627728e+01	1.302668e-02	2.012948e-01
2.280678e-05	1.000000e+02	5.442282e+02	1.445398e+00	5.442282e+02	1.095549e+02	4.087415e-03	1.095508e+02	4.143114e+11	2.625238e+01	1.301706e-02	2.013031e-01
2.371619e-05	1.000000e+02	5.440719e+02	1.431634e+00	5.440719e+02	1.095248e+02	4.076462e-03	1.095207e+02	4.134615e+11	2.623448e+01	1.300903e-02	2.013058e-01
2.466186e-05	1.000000e+02	5.439245e+02	1.417210e+00	5.439245e+02	1.094988e+02	4.065342e-03	1.094947e+02	4.125913e+11	2.621039e+01	1.299924e-02	2.013125e-01
2.564524e-05	1.000000e+02	5.437832e+02	1.396936e+00	5.437832e+02	1.094751e+02	4.054043e-03	1.094711e+02	4.117879e+11	2.618763e+01	1.299079e-02	2.013213e-01
2.666782e-05	1.000000e+02	5.436265e+02	1.382904e+00	5.436265e+02	1.094434e+02	4.042565e-03	1.094393e+02	4.109265e+11	2.617080e+01	1.298233e-02	2.013209e-01
2.773119e-05	1.000000e+02	5.434955e+02	1.368330e+00	5.434955e+02	1.094139e+02	4.030833e-03	1.094099e+02	4.102039e+11	2.615996e+01	1.297512e-02	2.013152e-01
2.883695e-05	1.000000e+02	5.433479e+02	1.354522e+00	5.433479e+02	1.093836e+02	4.018810e-03	1.093796e+02	4.094016e+11	2.614498e+01	1.296733e-02	2.013141e-01
2.998680e-05	1.000000e+02	5.432042e+02	1.338864e+00	5.432042e+02	1.093540e+02	4.006795e-03	1.093500e+02	4.086006e+11	2.612920e+01	1.295909e-02	2.013128e-01
3.118251e-05	1.000000e+02	5.431055e+02	1.324504e+00	5.431055e+02	1.093243e+02	3.994517e-03	1.093203e+02	4.080801e+11	2.613138e+01	1.295435e-02	2.012947e-01
3.242589e-05	1.000000e+02	5.429847e+02	1.307610e+00	5.429847e+02	1.092985e+02	3.982215e-03	1.092946e+02	4.074337e+11	2.612072e+01	1.294823e-02	2.012921e-01
3.371886e-05	1.000000e+02	5.428626e+02	1.296558e+00	5.428626e+02	1.092668e+02	3.971512e-03	1.092628e+02	4.067834e+11	2.611698e+01	1.294210e-02	2.012788e-01
3.506337e-05	1.000000e+02	5.427613e+02	1.283298e+00	5.427613e+02	1.092419e+02	3.956958e-03	1.092380e+02	4.062234e+11	2.611066e+01	1.293635e-02	2.012707e-01
3.646150e-05	1.000000e+02	5.426550e+02	1.267763e+00	5.426550e+02	1.092087e+02	3.944185e-03	1.092047e+02	4.056908e+11	2.611620e+01	1.293205e-02	2.012488e-01
3.791538e-05	1.000000e+02	5.425405e+02	1.257675e+00	5.425405e+02	1.091843e+02	3.931341e-03	1.091803e+02	4.050683e+11	2.610527e+01	1.292583e-02	2.012463e-01
3.942724e-05	1.000000e+02	5.424467e+02	1.242755e+00	5.424467e+02	1.091507e+02	3.918284e-03	1.091468e+02	4.046184e+11	2.611641e+01	1.292265e-02	2.012192e-01
4.099937e-05	1.000000e+02	5.423546e+02	1.229353e+00	5.423546e+02	1.091217e+02	3.905081e-03	1.091178e+02	4.041247e+11	2.611920e+01	1.291785e-02	2.011999e-01
4.263420e-05	1.000000e+02	5.422830e+02	1.217817e+00	5.422830e+02	1.090976e+02	3.891763e-03	1.090937e+02	4.037887e+11	2.612629e+01	1.291563e-02	2.011821e-01
4.433421e-05	1.000000e+02	5.422193e+02	1.206852e+00	5.422193e+02	1.090711e+02	3.879860e-03	1.090672e+02	4.034859e+11	2.613851e+01	1.291353e-02	2.011567e-01
4.610201e-05	1.000000e+02	5.421340e+02	1.193288e+00	5.421340e+02	1.090434e+02	3.864707e-03	1.090395e+02	4.030564e+11	2.614386e+01	1.290993e-02	2.011373e-01
4.794030e-05	1.000000e+02	5.420455e+02	1.181868e+00	5.420455e+02	1.090160e+02	3.850862e-03	1.090121e+02	4.025938e+11	2.614664e+01	1.290564e-02	2.011196e-01
4.985189e-05	1.000000e+02	5.419904e+02	1.172110e+00	5.419904e+02	1.089913e+02	3.836734e-03	1.089875e+02	4.023579e+11	2.616094e+01	1.290464e-02	2.010945e-01
5.183970e-05	1.000000e+02	5.419253e+02	1.157500e+00	5.419253e+02	1.089664e+02	3.823969e-03	1.089626e+02	4.020579e+11	2.617131e+01	1.290276e-02	2.010727e-01
5.390677e-05	1.000000e+02	5.418668e+02	1.149243e+00	5.418668e+02	1.089400e+02	3.808151e-03	1.089362e+02	4.017877e+11	2.618541e+01	1.290105e-02	2.010457e-01
5.605627e-05	1.000000e+02	5.418057e+02	1.136086e+00	5.418057e+02	1.089140e+02	3.793667e-03	1.089102e+02	4.014849e+11	2.619697e+01	1.289860e-02	2.010204e-01
5.829148e-05	1.000000e+02	5.417447e+02	1.125750e+00	5.417447e+02	1.088840e+02	3.781615e-03	1.088802e+02	4.012050e+11	2.621480e+01	1.289687e-02	2.009876e-01
6.061582e-05	1.000000e+02	5.416993e+02	1.114905e+00	5.416993e+02	1.088623e+02	3.766294e-03	1.088586e+02	4.010136e+11	2.622835e+01	1.289612e-02	2.009645e-01
6.303284e-05	1.000000e+02	5.416577e+02	1.103570e+00	5.416577e+02	1.088438e+02	3.749441e-03	1.088401e+02	4.008245e+11	2.623825e+01	1.289499e-02	2.009458e-01
6.554623e-05	1.000000e+02	5.416361e+02	1.094425e+00	5.416361e+02	1.088183e+02	3.735066e-03	1.088145e+02	4.008094e+11	2.626813e+01	1.289707e-02	2.009066e-01
6.815985e-05	1.000000e+02	5.415780e+02	1.083430e+00	5.415780e+02	1.087878e+02	3.718788e-03	1.087841e+02	4.005286e+11	2.628652e+01	1.289495e-02	2.008719e-01
7.087768e-05	1.000000e+02	5.415456e+02	1.072795e+00	5.415456e+02	1.087721e+02	3.703177e-03	1.087684e+02	4.003877e+11	2.629618e+01	1.289427e-02	2.008550e-01
7.370388e-05	1.000000e+02	5.415361e+02	1.062191e+00	5.415361e+02	1.087497e+02	3.687960e-03	1.087460e+02	4.003917e+11	2.632357e+01	1.289553e-02	2.008171e-01
7.664278e-05	1.000000e+02	5.414666e+02	1.053456e+00	5.414666e+02	1.087246e+02	3.673053e-03	1.087209e+02	4.000585e+11	2.633204e+01	1.289307e-02	2.007965e-01
7.969886e-05	1.000000e+02	5.414800e+02	1.043931e+00	5.414800e+02	1.087075e+02	3.656402e-03	1.087038e+02	4.001897e+11	2.636142e+01	1.289570e-02	2.007599e-01
8.287680e-05	1.000000e+02	5.414350e+02	1.035661e+00	5.414350e+02	1.086881e+02	3.641210e-03	1.086845e+02	4.000192e+11	2.637369e+01	1.289557e-02	2.007408e-01
8.618146e-05	1.000000e+02	5.414326e+02	1.026405e+00	5.414326e+02	1.086674e+02	3.624762e-03	1.086638e+02	4.000837e+11	2.640301e+01	1.289794e-02	2.007036e-01
8.961789e-05	1.000000e+02	5.414225e+02	1.015640e+00	5.414225e+02	1.086508e+02	3.608069e-03	1.086472e+02	4.000669e+11	2.642218e+01	1.289860e-02	2.006765e-01
9.319135e-05	1.000000e+02	5.414068e+02	1.005792e+00	5.414068e+02	1.086227e+02	3.592126e-03	1.086191e+02	4.000794e+11	2.645719e+01	1.290087e-02	2.006304e-01
9.690730e-05	1.000000e+02	5.413857e+02	9.966739e-01	5.413857e+02	1.086133e+02	3.575534e-03	1.086097e+02	3.999911e+11	2.646279e+01	1.290053e-02	2.006209e-01
1.007714e-04	1.000000e+02	5.414152e+02	9.901344e-01	5.414152e+02	1.086026e+02	3.559972e-03	1.085990e+02	4.002013e+11	2.648976e+01	1.290380e-02	2.005902e-01
1.047896e-04	1.000000e+02	5.414055e+02	9.807940e-01	5.414055e+02	1.085798e+02	3.542707e-03	1.085763e+02	4.002207e+11	2.651880e+01	1.290558e-02	2.005518e-01
1.089680e-04	1.000000e+02	5.413933e+02	9.711432e-01	5.413933e+02	1.085651e+02	3.525736e-03	1.085616e+02	4.002033e+11	2.653563e+01	1.290647e-02	2.005291e-01
1.133131e-04	1.000000e+02	5.414369e+02	9.636031e-01	5.414369e+02	1.085502e+02	3.510039e-03	1.085467e+02	4.005057e+11	2.657391e+01	1.291102e-02	2.004854e-01
1.178314e-04	1.000000e+02	5.414006e+02	9.560489e-01	5.414006e+02	1.085309e+02	3.492706e-03	1.085274e+02	4.003570e+11	2.658772e+01	1.291056e-02	2.004631e-01
1.225298e-04	1.000000e+02	5.414227e+02	9.462039e-01	5.414227e+02	1.085200e+02	3.476148e-03	1.085165e+02	4.005562e+11	2.661427e+01	1.291435e-02	2.004349e-01
1.274156e-04	1.000000e+02	5.414127e+02	9.385154e-01	5.414127e+02	1.085055e+02	3.458906e-03	1.085020e+02	4.005384e+11	2.663089e+01	1.291496e-02	2.004118e-01
1.324962e-04	1.000000e+02	5.414475e+02	9.303648e-01	5.414475e+02	1.084951e+02	3.441320e-03	1.084917e+02	4.007710e+11	2.665912e+01	1.291831e-02	2.003797e-01
1.377794e-04	1.000000e+02	5.414664e+02	9.224807e-01	5.414664e+02	1.084840e+02	3.424129e-03	1.084806e+02	4.009611e+11	2.668537e+01	1.292219e-02	2.003523e-01
1.432733e-04	1.000000e+02	5.414729e+02	9.147409e-01	5.414729e+02	1.084706e+02	3.406923e-03	1.084672e+02	4.010181e+11	2.670566e+01	1.292325e-02	2.003251e-01
1.489862e-04	1.000000e+02	5.414967e+02	9.075463e-01	5.414967e+02	1.084575e+02	3.389556e-03	1.084541e+02	4.012166e+11	2.673503e+01	1.292680e-02	2.002921e-01
1.549270e-04	1.000000e+02	5.415241e+02	8.995412e-01	5.415241e+02	1.084520e+02	3.372402e-03	1.084486e+02	4.014083e+11	2.675461e+01	1.292970e-02	2.002718e-01
1.611046e-04	1.000000e+02	5.415399e+02	8.935788e-01	5.415399e+02	1.084455e+02	3.356093e-03	1.084422e+02	4.015430e+11	2.677156e+01	1.293216e-02	2.002540e-01
1.675285e-04	1.000000e+02	5.415623e+02	8.842428e-01	5.415623e+02	1.084289e+02	3.337897e-03	1.084255e+02	4.017172e+11	2.680378e+01	1.293509e-02	2.002149e-01
1.742086e-04	1.000000e+02	5.415961e+02	8.768692e-01	5.415961e+02	1.084252e+02	3.320494e-03	1.084219e+02	4.019343e+11	2.682280e+01	1.293805e-02	2.001957e-01
1.811551e-04	1.000000e+02	5.416023e+02	8.709618e-01	5.416023e+02	1.084120e+02	3.303074e-03	1.084087e+02	4.020416e+11	2.684633e+01	1.294075e-02	2.001689e-01
1.883785e-04	1.000000e+02	5.416267e+02	8.634537e-01	5.416267e+02	1.084055e+02	3.284736e-03	1.084022e+02	4.022159e+11	2.686603e+01	1.294345e-02	2.001479e-01
1.958900e-04	1.000000e+02	5.416770e+02	8.561465e-01	5.416770e+02	1.084001e+02	3.267297e-03	1.083968e+02	4.025277e+11	2.689351e+01	1.294748e-02	2.001194e-01
2.037010e-04	1.000000e+02	5.417199e+02	8.500507e-01	5.417199e+02	1.083930e+02	3.249720e-03	1.083898e+02	4.028222e+11	2.692197e+01	1.295181e-02	2.000905e-01
2.118234e-04	1.000000e+02	5.417166e+02	8.430811e-01	5.417166e+02	1.083930e+02	3.232610e-03	1.083898e+02	4.028335e+11	2.692271e+01	1.295257e-02	2.000918e-01
2.202698e-04	1.000000e+02	5.417828e+02	8.356577e-01	5.417828e+02	1.083931e+02	3.214080e-03	1.083898e+02	4.032530e+11	2.695072e+01	1.295815e-02	2.000674e-01
2.290529e-04	1.000000e+02	5.418216e+02	8.295232e-01	5.418216e+02	1.083798e+02	3.196828e-03	1.083766e+02	4.035044e+11	2.698398e+01	1.296158e-02	2.000286e-01
2.381862e-04	1.000000e+02	5.418237e+02	8.210102e-01	5.418237e+02	1.083766e+02	3.178587e-03	1.083735e+02	4.035406e+11	2.699037e+01	1.296250e-02	2.000220e-01
2.476838e-04	1.000000e+02	5.418382e+02	8.162096e-01	5.418382e+02	1.083680e+02	3.160836e-03	1.083649e+02	4.036610e+11	2.700913e+01	1.296463e-02	2.000008e-01
2.575600e-04	1.000000e+02	5.419198e+02	8.100733e-01	5.419198e+02	1.083670e+02	3.143236e-03	1.083639e+02	4.041421e+11	2.704259e+01	1.297031e-02	1.999688e-01
2.678300e-04	1.000000e+02	5.419124e+02	8.034988e-01	5.419124e+02	1.083581e+02	3.125036e-03	1.083550e+02	4.041376e+11	2.705345e+01	1.297105e-02	1.999550e-01
2.785096e-04	1.000000e+02	5.419736e+02	7.979264e-01	5.419736e+02	1.083624e+02	3.107586e-03	1.083593e+02	4.044823e+11	2.707116e+01	1.297479e-02	1.999403e-01
2.896150e-04	1.000000e+02	5.420084e+02	7.915288e-01	5.420084e+02	1.083585e+02	3.089750e-03	1.083554e+02	4.047494e+11	2.709393e+01	1.297919e-02	1.999203e-01
3.011632e-04	1.000000e+02	5.420214e+02	7.848669e-01	5.420214e+02	1.083544e+02	3.071816e-03	1.083513e+02	4.048109e+11	2.710314e+01	1.297960e-02	1.999080e-01
3.131719e-04	1.000000e+02	5.420559e+02	7.790305e-01	5.420559e+02	1.083507e+02	3.053956e-03	1.083476e+02	4.050846e+11	2.712612e+01	1.298424e-02	1.998884e-01
3.256594e-04	1.000000e+02	5.421117e+02	7.733127e-01	5.421117e+02	1.083504e+02	3.036103e-03	1.083474e+02	4.054074e+11	2.714806e+01	1.298790e-02	1.998673e-01
3.386449e-04	1.000000e+02	5.421397e+02	7.675302e-01	5.421397e+02	1.083542e+02	3.018287e-03	1.083512e+02	4.055660e+11	2.715395e+01	1.298963e-02	1.998640e-01
3.521482e-04	1.000000e+02	5.421816e+02	7.612129e-01	5.421816e+02	1.083517e+02	3.000313e-03	1.083487e+02	4.058336e+11	2.717504e+01	1.299318e-02	1.998438e-01
3.661898e-04	1.000000e+02	5.422213e+02	7.561729e-01	5.422213e+02	1.083500e+02	2.982487e-03	1.083470e+02	4.060920e+11	2.719438e+01	1.299669e-02	1.998262e-01
3.807914e-04	1.000000e+02	5.422641e+02	7.493614e-01	5.422641e+02	1.083631e+02	2.964347e-03	1.083601e+02	4.063119e+11	2.719274e+01	1.299860e-02	1.998345e-01
3.959753e-04	1.000000e+02	5.423018e+02	7.442597e-01	5.423018e+02	1.083484e+02	2.946666e-03	1.083455e+02	4.066036e+11	2.723065e+01	1.300341e-02	1.997936e-01
4.117645e-04	1.000000e+02	5.423406e+02	7.388463e-01	5.423406e+02	1.083561e+02	2.928702e-03	1.083531e+02	4.068130e+11	2.723509e+01	1.300546e-02	1.997934e-01
4.281834e-04	1.000000e+02	5.423718e+02	7.336435e-01	5.423718e+02	1.083616e+02	2.910815e-03	1.083586e+02	4.069967e+11	2.724049e+01	1.300759e-02	1.997920e-01
4.452569e-04	1.000000e+02	5.424066e+02	7.274909e-01	5.424066e+02	1.083578e+02	2.892988e-03	1.083549e+02	4.072006e+11	2.725884e+01	1.300992e-02	1.997723e-01
4.630113e-04	1.000000e+02	5.424267e+02	7.223161e-01	5.424267e+02	1.083538e+02	2.875174e-03	1.083509e+02	4.073541e+11	2.727415e+01	1.301241e-02	1.997575e-01
4.814735e-04	1.000000e+02	5.425027e+02	7.167358e-01	5.425027e+02	1.083664e+02	2.857086e-03	1.083636e+02	4.077756e+11	2.728647e+01	1.301677e-02	1.997528e-01
5.006720e-04	1.000000e+02	5.425281e+02	7.113494e-01	5.425281e+02	1.083648e+02	2.839356e-03	1.083620e+02	4.079442e+11	2.729977e+01	1.301909e-02	1.997405e-01
5.206360e-04	1.000000e+02	5.425458e+02	7.064640e-01	5.425458e+02	1.083641e+02	2.821879e-03	1.083613e+02	4.080618e+11	2.730852e+01	1.302072e-02	1.997327e-01
5.413960e-04	1.000000e+02	5.425479e+02	7.010983e-01	5.425479e+02	1.083634e+02	2.804081e-03	1.083606e+02	4.080987e+11	2.731194e+01	1.302165e-02	1.997305e-01
5.629838e-04	1.000000e+02	5.426133e+02	6.961534e-01	5.426133e+02	1.083725e+02	2.786288e-03	1.083697e+02	4.084670e+11	2.732504e+01	1.302555e-02	1.997233e-01
5.854325e-04	1.000000e+02	5.426580e+02	6.910640e-01	5.426580e+02	1.083752e+02	2.768479e-03	1.083725e+02	4.087337e+11	2.733946e+01	1.302869e-02	1.997119e-01
6.087762e-04	1.000000e+02	5.426816e+02	6.866967e-01	5.426816e+02	1.083828e+02	2.751045e-03	1.083801e+02	4.088663e+11	2.733880e+01	1.303008e-02	1.997171e-01
6.330508e-04	1.000000e+02	5.427157e+02	6.811573e-01	5.427157e+02	1.083841e+02	2.733411e-03	1.083813e+02	4.090577e+11	2.735001e+01	1.303208e-02	1.997069e-01
6.582933e-04	1.000000e+02	5.427202e+02	6.759247e-01	5.427202e+02	1.083860e+02	2.715519e-03	1.083833e+02	4.090887e+11	2.734961e+01	1.303254e-02	1.997088e-01
6.845423e-04	1.000000e+02	5.427640e+02	6.710110e-01	5.427640e+02	1.083910e+02	2.698103e-03	1.083883e+02	4.093803e+11	2.736282e+01	1.303655e-02	1.997019e-01
7.118380e-04	1.000000e+02	5.428068e+02	6.668847e-01	5.428068e+02	1.083853e+02	2.680726e-03	1.083826e+02	4.096257e+11	2.738647e+01	1.303923e-02	1.996756e-01
7.402221e-04	1.000000e+02	5.428343e+02	6.614134e-01	5.428343e+02	1.084002e+02	2.662863e-03	1.083975e+02	4.097636e+11	2.737683e+01	1.304032e-02	1.996930e-01
7.697380e-04	1.000000e+02	5.428500e+02	6.571613e-01	5.428500e+02	1.084016e+02	2.645520e-03	1.083989e+02	4.098421e+11	2.738034e+01	1.304093e-02	1.996897e-01
8.004309e-04	1.000000e+02	5.429125e+02	6.526667e-01	5.429125e+02	1.084063e+02	2.628163e-03	1.084037e+02	4.102241e+11	2.739982e+01	1.304558e-02	1.996755e-01
8.323475e-04	1.000000e+02	5.429201e+02	6.479076e-01	5.429201e+02	1.084109e+02	2.610659e-03	1.084083e+02	4.102464e+11	2.739555e+01	1.304537e-02	1.996811e-01
8.655369e-04	1.000000e+02	5.429501e+02	6.434287e-01	5.429501e+02	1.084147e+02	2.593362e-03	1.084121e+02	4.104027e+11	2.740113e+01	1.304673e-02	1.996772e-01
9.000496e-04	1.000000e+02	5.429677e+02	6.385756e-01	5.429677e+02	1.084170e+02	2.575978e-03	1.084144e+02	4.105282e+11	2.740662e+01	1.304861e-02	1.996749e-01
9.359385e-04	1.000000e+02	5.430270e+02	6.337896e-01	5.430270e+02	1.084240e+02	2.558558e-03	1.084214e+02	4.108858e+11	2.742168e+01	1.305285e-02	1.996659e-01
9.732585e-04	1.000000e+02	5.430185e+02	6.297928e-01	5.430185e+02	1.084293e+02	2.541510e-03	1.084267e+02	4.107971e+11	2.740911e+01	1.305105e-02	1.996787e-01
1.012067e-03	1.000000e+02	5.430452e+02	6.249442e-01	5.430452e+02	1.084267e+02	2.524301e-03	1.084242e+02	4.109658e+11	2.742359e+01	1.305320e-02	1.996642e-01
1.052422e-03	1.000000e+02	5.430545e+02	6.204991e-01	5.430545e+02	1.084348e+02	2.507218e-03	1.084322e+02	4.110015e+11	2.741580e+01	1.305321e-02	1.996756e-01
1.094387e-03	1.000000e+02	5.430776e+02	6.170077e-01	5.430776e+02	1.084432e+02	2.490169e-03	1.084407e+02	4.111350e+11	2.741403e+01	1.305468e-02	1.996827e-01
1.138025e-03	1.000000e+02	5.430948e+02	6.127582e-01	5.430948e+02	1.084459e+02	2.473157e-03	1.084434e+02	4.112147e+11	2.741599e+01	1.305514e-02	1.996813e-01
1.183403e-03	1.000000e+02	5.431461e+02	6.081315e-01	5.431461e+02	1.084507e+02	2.456092e-03	1.084483e+02	4.114776e+11	2.742735e+01	1.305733e-02	1.996714e-01
1.230590e-03	1.000000e+02	5.431195e+02	6.035364e-01	5.431195e+02	1.084500e+02	2.439130e-03	1.084476e+02	4.113628e+11	2.742057e+01	1.305688e-02	1.996799e-01
1.279659e-03	1.000000e+02	5.431560e+02	5.995169e-01	5.431560e+02	1.084586e+02	2.422255e-03	1.084561e+02	4.115538e+11	2.742253e+01	1.305855e-02	1.996821e-01
1.330685e-03	1.000000e+02	5.431906e+02	5.955854e-01	5.431906e+02	1.084703e+02	2.405462e-03	1.084679e+02	4.117480e+11	2.742066e+01	1.306055e-02	1.996910e-01
1.383745e-03	1.000000e+02	5.431753e+02	5.913203e-01	5.431753e+02	1.084674e+02	2.388663e-03	1.084650e+02	4.116539e+11	2.741802e+01	1.305941e-02	1.996913e-01
1.438921e-03	1.000000e+02	5.432018e+02	5.876524e-01	5.432018e+02	1.084711e+02	2.371959e-03	1.084687e+02	4.118091e+11	2.742365e+01	1.306115e-02	1.996885e-01
1.496297e-03	1.000000e+02	5.432211e+02	5.835971e-01	5.432211e+02	1.084747e+02	2.355263e-03	1.084723e+02	4.119191e+11	2.742645e+01	1.306231e-02	1.996880e-01
1.555961e-03	1.000000e+02	5.432404e+02	5.789035e-01	5.432404e+02	1.084853e+02	2.338719e-03	1.084830e+02	4.119874e+11	2.741759e+01	1.306215e-02	1.997004e-01
1.618004e-03	1.000000e+02	5.432366e+02	5.756810e-01	5.432366e+02	1.084890e+02	2.322204e-03	1.084867e+02	4.119959e+11	2.741352e+01	1.306288e-02	1.997085e-01
1.682521e-03	1.000000e+02	5.432785e+02	5.715299e-01	5.432785e+02	1.084932e+02	2.305792e-03	1.084909e+02	4.121845e+11	2.742073e+01	1.306383e-02	1.997009e-01
1.749610e-03	1.000000e+02	5.432874e+02	5.674864e-01	5.432874e+02	1.084960e+02	2.289403e-03	1.084937e+02	4.122434e+11	2.742113e+01	1.306462e-02	1.997028e-01
1.819375e-03	1.000000e+02	5.432994e+02	5.635924e-01	5.432994e+02	1.084948e+02	2.273036e-03	1.084925e+02	4.123404e+11	2.742912e+01	1.306625e-02	1.996961e-01
1.891921e-03	1.000000e+02	5.433034e+02	5.598150e-01	5.433034e+02	1.085020e+02	2.256734e-03	1.084998e+02	4.123219e+11	2.741871e+01	1.306518e-02	1.997080e-01
1.967361e-03	1.000000e+02	5.433336e+02	5.559136e-01	5.433336e+02	1.085078e+02	2.240630e-03	1.085056e+02	4.124708e+11	2.742126e+01	1.306628e-02	1.997076e-01
2.045808e-03	1.000000e+02	5.433190e+02	5.523568e-01	5.433190e+02	1.085100e+02	2.224542e-03	1.085078e+02	4.124148e+11	2.741479e+01	1.306625e-02	1.997170e-01
2.127383e-03	1.000000e+02	5.433464e+02	5.484318e-01	5.433464e+02	1.085134e+02	2.208461e-03	1.085112e+02	4.125260e+11	2.741787e+01	1.306648e-02	1.997132e-01
2.212211e-03	1.000000e+02	5.433383e+02	5.448042e-01	5.433383e+02	1.085146e+02	2.192629e-03	1.085124e+02	4.125083e+11	2.741519e+01	1.306690e-02	1.997184e-01
2.300422e-03	1.000000e+02	5.433611e+02	5.416020e-01	5.433611e+02	1.085285e+02	2.176803e-03	1.085263e+02	4.125941e+11	2.740335e+01	1.306687e-02	1.997355e-01
2.392150e-03	1.000000e+02	5.433764e+02	5.376137e-01	5.433764e+02	1.085298e+02	2.160911e-03	1.085276e+02	4.126368e+11	2.740456e+01	1.306638e-02	1.997323e-01
2.487535e-03	1.000000e+02	5.433833e+02	5.336998e-01	5.433833e+02	1.085341e+02	2.145230e-03	1.085320e+02	4.127011e+11	2.740339e+01	1.306758e-02	1.997377e-01
2.586724e-03	1.000000e+02	5.433568e+02	5.303351e-01	5.433568e+02	1.085430e+02	2.129529e-03	1.085409e+02	4.125221e+11	2.738025e+01	1.306511e-02	1.997638e-01
2.689868e-03	1.000000e+02	5.433912e+02	5.273360e-01	5.433912e+02	1.085394e+02	2.114192e-03	1.085373e+02	4.127418e+11	2.739940e+01	1.306792e-02	1.997445e-01
2.797125e-03	1.000000e+02	5.433689e+02	5.236171e-01	5.433689e+02	1.085424e+02	2.098745e-03	1.085403e+02	4.126073e+11	2.738676e+01	1.306634e-02	1.997581e-01
2.908659e-03	1.000000e+02	5.433812e+02	5.200527e-01	5.433812e+02	1.085431e+02	2.083408e-03	1.085410e+02	4.126652e+11	2.738964e+01	1.306670e-02	1.997550e-01
3.024640e-03	1.000000e+02	5.433643e+02	5.171627e-01	5.433643e+02	1.085447e+02	2.068262e-03	1.085426e+02	4.125689e+11	2.738130e+01	1.306569e-02	1.997641e-01
3.145245e-03	1.000000e+02	5.433753e+02	5.133412e-01	5.433753e+02	1.085532e+02	2.053142e-03	1.085511e+02	4.125765e+11	2.737109e+01	1.306461e-02	1.997757e-01
3.270660e-03	1.000000e+02	5.434091e+02	5.099424e-01	5.434091e+02	1.085543e+02	2.037992e-03	1.085523e+02	4.128065e+11	2.738489e+01	1.306782e-02	1.997654e-01
3.401075e-03	1.000000e+02	5.433926e+02	5.068049e-01	5.433926e+02	1.085561e+02	2.022972e-03	1.085541e+02	4.126864e+11	2.737463e+01	1.306601e-02	1.997748e-01
3.536691e-03	1.000000e+02	5.434147e+02	5.035112e-01	5.434147e+02	1.085617e+02	2.007650e-03	1.085597e+02	4.127732e+11	2.737341e+01	1.306610e-02	1.997768e-01
3.677714e-03	1.000000e+02	5.433911e+02	5.000611e-01	5.433911e+02	1.085604e+02	1.990885e-03	1.085584e+02	4.126542e+11	2.736707e+01	1.306517e-02	1.997833e-01
3.824361e-03	1.000000e+02	5.434133e+02	4.965958e-01	5.434133e+02	1.085683e+02	1.972337e-03	1.085663e+02	4.127959e+11	2.736656e+01	1.306698e-02	1.997895e-01
3.976855e-03	1.000000e+02	5.433845e+02	4.928933e-01	5.433845e+02	1.085670e+02	1.952113e-03	1.085651e+02	4.126020e+11	2.735529e+01	1.306431e-02	1.997978e-01
4.135430e-03	1.000000e+02	5.433985e+02	4.893256e-01	5.433985e+02	1.085784e+02	1.930716e-03	1.085765e+02	4.126486e+11	2.734406e+01	1.306410e-02	1.998136e-01
4.300327e-03	1.000000e+02	5.433971e+02	4.854036e-01	5.433971e+02	1.085740e+02	1.908058e-03	1.085721e+02	4.126328e+11	2.734859e+01	1.306377e-02	1.998060e-01
4.471800e-03	1.000000e+02	5.433900e+02	4.816429e-01	5.433900e+02	1.085804e+02	1.884582e-03	1.085785e+02	4.126025e+11	2.733847e+01	1.306366e-02	1.998204e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_04_1.0e_neg_01_1.0e_pos_02.csv <==
4.673108e-24	1.000000e+02	9.011936e+05	9.011936e+05	3.264769e+02	1.566737e+00	1.566734e+00	2.646410e-06	-1.336991e+17	-1.416278e+16	-3.373876e-13	1.738513e-06
4.859445e-24	1.000000e+02	8.967435e+05	8.967435e+05	3.252117e+02	1.584291e+00	1.584288e+00	2.677728e-06	7.386726e+16	7.400776e+15	1.910742e-13	1.766716e-06
5.053213e-24	1.000000e+02	8.918702e+05	8.918702e+05	3.239298e+02	1.599414e+00	1.599412e+00	2.709252e-06	7.001167e+16	6.689069e+15	1.861030e-13	1.793326e-06
5.254706e-24	1.000000e+02	8.861516e+05	8.861516e+05	3.226724e+02	1.617479e+00	1.617476e+00	2.741296e-06	-1.028348e+17	-9.288543e+15	-2.822873e-13	1.825284e-06
5.464235e-24	1.000000e+02	8.832937e+05	8.832937e+05	3.214193e+02	1.644128e+00	1.644125e+00	2.773573e-06	-9.164117e+16	-7.628027e+15	-2.556562e-13	1.861361e-06
5.682117e-24	1.000000e+02	8.760978e+05	8.760978e+05	3.201670e+02	1.650431e+00	1.650428e+00	2.806351e-06	-1.112750e+17	-9.086794e+15	-3.233895e-13	1.883843e-06
5.908688e-24	1.000000e+02	8.720579e+05	8.720579e+05	3.189253e+02	1.679160e+00	1.679157e+00	2.839462e-06	2.359687e+17	1.767641e+16	7.018089e-13	1.925514e-06
6.144294e-24	1.000000e+02	8.681620e+05	8.681620e+05	3.176660e+02	1.700391e+00	1.700388e+00	2.872911e-06	-3.992198e+18	-2.808457e+17	-1.214226e-11	1.958610e-06
6.389293e-24	1.000000e+02	8.642784e+05	8.642784e+05	3.164238e+02	1.721320e+00	1.721317e+00	2.906860e-06	1.330244e+17	8.802850e+15	4.137655e-13	1.991627e-06
6.644063e-24	1.000000e+02	8.594921e+05	8.594921e+05	3.151888e+02	1.737761e+00	1.737758e+00	2.941173e-06	1.123470e+17	7.089429e+15	3.592885e-13	2.021846e-06
6.908990e-24	1.000000e+02	8.537575e+05	8.537575e+05	3.139643e+02	1.760801e+00	1.760798e+00	2.975919e-06	-1.364460e+17	-8.061372e+15	-4.512107e-13	2.062414e-06
7.184482e-24	1.000000e+02	8.512684e+05	8.512684e+05	3.127411e+02	1.787479e+00	1.787476e+00	3.010923e-06	-1.236115e+17	-6.774140e+15	-4.147797e-13	2.099783e-06
7.470959e-24	1.000000e+02	8.473266e+05	8.473266e+05	3.115136e+02	1.815567e+00	1.815564e+00	3.046596e-06	-4.695162e+17	-2.380068e+16	-1.612455e-12	2.142700e-06
7.768859e-24	1.000000e+02	8.396262e+05	8.396262e+05	3.103064e+02	1.825362e+00	1.825359e+00	3.082589e-06	1.563083e+17	7.713248e+15	5.618796e-13	2.174017e-06
8.078637e-24	1.000000e+02	8.369294e+05	8.369294e+05	3.090939e+02	1.849847e+00	1.849844e+00	3.118725e-06	3.073850e+17	1.419070e+16	1.122871e-12	2.210278e-06
8.400768e-24	1.000000e+02	8.327442e+05	8.327442e+05	3.078840e+02	1.875953e+00	1.875950e+00	3.155633e-06	-6.727351e+17	-2.895574e+16	-2.519865e-12	2.252736e-06
8.735743e-24	1.000000e+02	8.281791e+05	8.281791e+05	3.066762e+02	1.901915e+00	1.901912e+00	3.192756e-06	-2.949867e+18	-1.185351e+17	-1.135723e-11	2.296502e-06
9.084075e-24	1.000000e+02	8.244030e+05	8.244030e+05	3.054806e+02	1.926929e+00	1.926926e+00	3.230606e-06	2.240715e+17	8.434477e+15	8.826329e-13	2.337363e-06
9.446297e-24	1.000000e+02	8.210285e+05	8.210285e+05	3.042964e+02	1.947399e+00	1.947396e+00	3.268740e-06	2.052712e+17	7.329148e+15	8.253313e-13	2.371902e-06
9.822962e-24	1.000000e+02	8.149162e+05	8.149162e+05	3.031096e+02	1.968173e+00	1.968169e+00	3.307292e-06	-4.204050e+17	-1.423481e+16	-1.754666e-12	2.415184e-06
1.021465e-23	1.000000e+02	8.119502e+05	8.119502e+05	3.019189e+02	1.997350e+00	1.997346e+00	3.346285e-06	5.951314e+17	1.872158e+16	2.529631e-12	2.459941e-06
1.062195e-23	1.000000e+02	8.059027e+05	8.059027e+05	3.007446e+02	2.013823e+00	2.013819e+00	3.385577e-06	4.009957e+17	1.210692e+16	1.769367e-12	2.498841e-06
1.104549e-23	1.000000e+02	8.045445e+05	8.045445e+05	2.995734e+02	2.048511e+00	2.048508e+00	3.425506e-06	-3.295131e+17	-9.134420e+15	-1.466269e-12	2.546175e-06
1.148593e-23	1.000000e+02	8.003384e+05	8.003384e+05	2.983971e+02	2.077014e+00	2.077010e+00	3.466170e-06	7.249526e+17	1.875480e+16	3.311560e-12	2.595170e-06
1.194392e-23	1.000000e+02	7.948207e+05	7.948207e+05	2.972336e+02	2.092175e+00	2.092171e+00	3.506879e-06	9.994196e+17	2.493206e+16	4.725996e-12	2.632260e-06
1.242018e-23	1.000000e+02	7.919314e+05	7.919314e+05	2.960857e+02	2.124122e+00	2.124118e+00	3.548247e-06	3.502388e+17	8.099667e+15	1.686622e-12	2.682205e-06
1.291542e-23	1.000000e+02	7.846585e+05	7.846585e+05	2.949235e+02	2.140819e+00	2.140816e+00	3.590217e-06	3.890646e+18	8.652100e+16	1.962048e-11	2.728345e-06
1.343042e-23	1.000000e+02	7.835457e+05	7.835457e+05	2.937728e+02	2.177336e+00	2.177332e+00	3.632389e-06	-4.505244e+17	-9.206430e+15	-2.288169e-12	2.778824e-06
1.396595e-23	1.000000e+02	7.780154e+05	7.780154e+05	2.926188e+02	2.197787e+00	2.197784e+00	3.675632e-06	8.212676e+17	1.601608e+16	4.321506e-12	2.824864e-06
1.452283e-23	1.000000e+02	7.743016e+05	7.743016e+05	2.914854e+02	2.225676e+00	2.225673e+00	3.718889e-06	6.034522e+17	1.104925e+16	3.252245e-12	2.874430e-06
1.510192e-23	1.000000e+02	7.700987e+05	7.700987e+05	2.903480e+02	2.250561e+00	2.250557e+00	3.762722e-06	4.799608e+17	8.312889e+15	2.658062e-12	2.922432e-06
1.570410e-23	1.000000e+02	7.665717e+05	7.665717e+05	2.892165e+02	2.281681e+00	2.281677e+00	3.807145e-06	1.450341e+18	2.345285e+16	8.218590e-12	2.976474e-06
1.633029e-23	1.000000e+02	7.620681e+05	7.620681e+05	2.880897e+02	2.308835e+00	2.308831e+00	3.851983e-06	5.373502e+17	8.190169e+15	3.136026e-12	3.029696e-06
1.698145e-23	1.000000e+02	7.581628e+05	7.581628e+05	2.869663e+02	2.339124e+00	2.339120e+00	3.897545e-06	-5.620302e+17	-8.025894e+15	-3.365415e-12	3.085253e-06
1.765857e-23	1.000000e+02	7.549877e+05	7.549877e+05	2.858493e+02	2.370434e+00	2.370430e+00	3.943379e-06	-2.509767e+20	-3.353469e+18	-1.534706e-09	3.139699e-06
1.836270e-23	1.000000e+02	7.520253e+05	7.520253e+05	2.847208e+02	2.400754e+00	2.400750e+00	3.990008e-06	3.045383e+18	3.818599e+16	1.899201e-11	3.192384e-06
1.909490e-23	1.000000e+02	7.480038e+05	7.480038e+05	2.836054e+02	2.433962e+00	2.433958e+00	4.036899e-06	1.220818e+18	1.429165e+16	7.820296e-12	3.253943e-06
1.985630e-23	1.000000e+02	7.419242e+05	7.419242e+05	2.825028e+02	2.455299e+00	2.455294e+00	4.084697e-06	6.569625e+17	7.362393e+15	4.383632e-12	3.309366e-06
2.064805e-23	1.000000e+02	7.414445e+05	7.414445e+05	2.814136e+02	2.496978e+00	2.496974e+00	4.132750e-06	-2.499322e+18	-2.574831e+16	-1.673094e-11	3.367721e-06
2.147138e-23	1.000000e+02	7.366613e+05	7.366613e+05	2.803072e+02	2.526374e+00	2.526370e+00	4.181688e-06	-2.358175e+18	-2.291329e+16	-1.630526e-11	3.429492e-06
2.232754e-23	1.000000e+02	7.344503e+05	7.344503e+05	2.792101e+02	2.564172e+00	2.564168e+00	4.231218e-06	1.000052e+18	9.021657e+15	7.019426e-12	3.491281e-06
2.321784e-23	1.000000e+02	7.296036e+05	7.296036e+05	2.781270e+02	2.592657e+00	2.592653e+00	4.281038e-06	-3.047673e+18	-2.601615e+16	-2.211184e-11	3.553515e-06
2.414363e-23	1.000000e+02	7.249133e+05	7.249133e+05	2.770433e+02	2.621373e+00	2.621369e+00	4.331790e-06	3.835320e+18	3.098540e+16	2.873840e-11	3.616120e-06
2.510635e-23	1.000000e+02	7.242064e+05	7.242064e+05	2.759555e+02	2.665888e+00	2.665884e+00	4.382553e-06	-8.662739e+17	-6.433472e+15	-6.522808e-12	3.681117e-06
2.610745e-23	1.000000e+02	7.188573e+05	7.188573e+05	2.748777e+02	2.694602e+00	2.694597e+00	4.434382e-06	-2.321990e+18	-1.634509e+16	-1.814422e-11	3.748452e-06
2.714846e-23	1.000000e+02	7.149765e+05	7.149765e+05	2.738057e+02	2.726924e+00	2.726919e+00	4.486572e-06	1.092088e+18	7.242569e+15	8.767792e-12	3.814005e-06
2.823099e-23	1.000000e+02	7.117384e+05	7.117384e+05	2.727379e+02	2.764886e+00	2.764881e+00	4.539467e-06	8.404329e+18	5.201363e+16	6.902275e-11	3.884694e-06
2.935669e-23	1.000000e+02	7.085812e+05	7.085812e+05	2.716716e+02	2.801893e+00	2.801888e+00	4.593212e-06	-1.363449e+18	-7.895528e+15	-1.144938e-11	3.954230e-06
3.052727e-23	1.000000e+02	7.052966e+05	7.052966e+05	2.706113e+02	2.837928e+00	2.837923e+00	4.647325e-06	2.212018e+18	1.201662e+16	1.901171e-11	4.023736e-06
3.174452e-23	1.000000e+02	7.018238e+05	7.018238e+05	2.695546e+02	2.876150e+00	2.876145e+00	4.702138e-06	-1.910104e+18	-9.705085e+15	-1.682705e-11	4.098109e-06
3.301031e-23	1.000000e+02	6.986272e+05	6.986272e+05	2.685040e+02	2.914197e+00	2.914192e+00	4.757834e-06	-1.221254e+19	-5.810473e+16	-1.100702e-10	4.171319e-06
3.432658e-23	1.000000e+02	6.951563e+05	6.951563e+05	2.674647e+02	2.950186e+00	2.950181e+00	4.813917e-06	-7.673195e+18	-3.433439e+16	-7.090145e-11	4.243917e-06
3.569533e-23	1.000000e+02	6.925419e+05	6.925419e+05	2.664147e+02	2.992207e+00	2.992202e+00	4.870665e-06	-2.071000e+18	-8.634201e+15	-1.950029e-11	4.320615e-06
3.711866e-23	1.000000e+02	6.893954e+05	6.893954e+05	2.653809e+02	3.034042e+00	3.034037e+00	4.928086e-06	2.738041e+18	1.064957e+16	2.637482e-11	4.401019e-06
3.859874e-23	1.000000e+02	6.851723e+05	6.851723e+05	2.643356e+02	3.069433e+00	3.069428e+00	4.985917e-06	3.211703e+18	1.178813e+16	3.190272e-11	4.479797e-06
4.013784e-23	1.000000e+02	6.821686e+05	6.821686e+05	2.633079e+02	3.110813e+00	3.110808e+00	5.044920e-06	-4.537506e+20	-1.557570e+18	-4.607335e-09	4.560182e-06
4.173831e-23	1.000000e+02	6.778633e+05	6.778633e+05	2.622768e+02	3.149235e+00	3.149229e+00	5.104326e-06	4.936065e+18	1.593514e+16	5.173226e-11	4.645825e-06
4.340260e-23	1.000000e+02	6.759220e+05	6.759220e+05	2.612539e+02	3.194742e+00	3.194737e+00	5.164823e-06	3.496059e+18	1.050509e+16	3.716952e-11	4.726495e-06
4.513326e-23	1.000000e+02	6.730128e+05	6.730128e+05	2.602448e+02	3.236171e+00	3.236166e+00	5.225929e-06	2.019655e+19	5.690097e+16	2.194077e-10	4.808484e-06
4.693292e-23	1.000000e+02	6.689201e+05	6.689201e+05	2.592208e+02	3.275759e+00	3.275753e+00	5.287171e-06	-7.415543e+18	-1.966000e+16	-8.305447e-11	4.897085e-06
4.880434e-23	1.000000e+02	6.669307e+05	6.669307e+05	2.582111e+02	3.324818e+00	3.324813e+00	5.349488e-06	-3.441094e+18	-8.469483e+15	-3.911868e-11	4.985253e-06
5.075038e-23	1.000000e+02	6.649259e+05	6.649259e+05	2.571951e+02	3.370906e+00	3.370900e+00	5.412691e-06	-3.941299e+18	-9.055372e+15	-4.548461e-11	5.069597e-06
5.277402e-23	1.000000e+02	6.598208e+05	6.598208e+05	2.562043e+02	3.411498e+00	3.411493e+00	5.476391e-06	3.343697e+18	7.236044e+15	4.010404e-11	5.170340e-06
5.487835e-23	1.000000e+02	6.583033e+05	6.583033e+05	2.552000e+02	3.459216e+00	3.459211e+00	5.541171e-06	5.258268e+18	1.061583e+16	6.379750e-11	5.254745e-06
5.706659e-23	1.000000e+02	6.550114e+05	6.550114e+05	2.542128e+02	3.505385e+00	3.505380e+00	5.606722e-06	9.919163e+18	1.874115e+16	1.234020e-10	5.351641e-06
5.934208e-23	1.000000e+02	6.534569e+05	6.534569e+05	2.532193e+02	3.555447e+00	3.555442e+00	5.672812e-06	4.818671e+19	8.481174e+16	6.066439e-10	5.440982e-06
6.170831e-23	1.000000e+02	6.498297e+05	6.498297e+05	2.522176e+02	3.600185e+00	3.600180e+00	5.740105e-06	-1.006606e+19	-1.664314e+16	-1.303026e-10	5.540198e-06
6.416889e-23	1.000000e+02	6.477565e+05	6.477565e+05	2.512412e+02	3.650302e+00	3.650296e+00	5.807627e-06	8.650150e+18	1.334688e+16	1.137774e-10	5.635299e-06
6.672759e-23	1.000000e+02	6.454987e+05	6.454987e+05	2.502597e+02	3.700157e+00	3.700151e+00	5.876160e-06	5.063213e+18	7.300040e+15	6.777050e-11	5.732246e-06
6.938831e-23	1.000000e+02	6.428692e+05	6.428692e+05	2.492803e+02	3.751514e+00	3.751508e+00	5.945396e-06	2.396904e+19	3.225655e+16	3.274379e-10	5.835579e-06
7.215513e-23	1.000000e+02	6.391207e+05	6.391207e+05	2.483025e+02	3.799440e+00	3.799434e+00	6.015261e-06	5.756163e+18	7.270017e+15	8.096737e-11	5.944792e-06
7.503227e-23	1.000000e+02	6.370836e+05	6.370836e+05	2.473452e+02	3.851520e+00	3.851514e+00	6.086363e-06	8.193527e+18	9.667410e+15	1.171063e-10	6.045549e-06
7.802413e-23	1.000000e+02	6.342683e+05	6.342683e+05	2.463782e+02	3.902034e+00	3.902028e+00	6.158011e-06	-9.620648e+18	-1.063528e+16	-1.405822e-10	6.152025e-06
8.113529e-23	1.000000e+02	6.309519e+05	6.309519e+05	2.454219e+02	3.953955e+00	3.953949e+00	6.231012e-06	-1.184641e+19	-1.225824e+16	-1.777038e-10	6.266651e-06
8.437051e-23	1.000000e+02	6.285310e+05	6.285310e+05	2.444568e+02	4.006863e+00	4.006856e+00	6.304637e-06	1.338404e+19	1.295881e+16	2.046657e-10	6.374965e-06
8.773473e-23	1.000000e+02	6.260931e+05	6.260931e+05	2.435032e+02	4.062197e+00	4.062190e+00	6.378857e-06	8.757168e+18	7.916967e+15	1.365401e-10	6.488167e-06
9.123310e-23	1.000000e+02	6.234800e+05	6.234800e+05	2.425443e+02	4.115740e+00	4.115733e+00	6.454245e-06	-4.084289e+19	-3.458414e+16	-6.502718e-10	6.601237e-06
9.487097e-23	1.000000e+02	6.202073e+05	6.202073e+05	2.416084e+02	4.168907e+00	4.168900e+00	6.530269e-06	-2.651722e+19	-2.105799e+16	-4.334458e-10	6.721796e-06
9.865389e-23	1.000000e+02	6.176891e+05	6.176891e+05	2.406620e+02	4.225044e+00	4.225038e+00	6.607596e-06	9.264537e+18	6.881251e+15	1.545486e-10	6.840082e-06
1.025876e-22	1.000000e+02	6.161691e+05	6.161691e+05	2.397263e+02	4.284618e+00	4.284611e+00	6.685650e-06	1.443335e+19	9.995551e+15	2.437580e-10	6.953639e-06
1.066783e-22	1.000000e+02	6.139424e+05	6.139424e+05	2.387822e+02	4.341716e+00	4.341709e+00	6.764029e-06	1.083205e+19	7.021076e+15	1.862790e-10	7.071862e-06
1.109320e-22	1.000000e+02	6.115199e+05	6.115199e+05	2.378545e+02	4.399075e+00	4.399068e+00	6.843738e-06	-1.603068e+19	-9.730728e+15	-2.811837e-10	7.193673e-06
1.153553e-22	1.000000e+02	6.085630e+05	6.085630e+05	2.369280e+02	4.457605e+00	4.457598e+00	6.924778e-06	-1.426896e+19	-8.107453e+15	-2.564223e-10	7.324804e-06
1.199551e-22	1.000000e+02	6.058938e+05	6.058938e+05	2.360123e+02	4.517261e+00	4.517254e+00	7.006564e-06	-1.372449e+19	-7.296599e+15	-2.521186e-10	7.455532e-06
1.247382e-22	1.000000e+02	6.044146e+05	6.044146e+05	2.350790e+02	4.579604e+00	4.579597e+00	7.089159e-06	-4.408958e+19	-2.188750e+16	-8.198842e-10	7.576925e-06
1.297121e-22	1.000000e+02	6.010169e+05	6.010169e+05	2.341702e+02	4.637610e+00	4.637603e+00	7.172884e-06	1.575325e+19	7.343431e+15	3.013202e-10	7.716273e-06
1.348842e-22	1.000000e+02	5.982638e+05	5.982638e+05	2.332473e+02	4.698462e+00	4.698455e+00	7.257199e-06	-3.235458e+19	-1.413049e+16	-6.332325e-10	7.853495e-06
1.402627e-22	1.000000e+02	5.969552e+05	5.969552e+05	2.323427e+02	4.763060e+00	4.763053e+00	7.343134e-06	-3.625175e+19	-1.478764e+16	-7.173178e-10	7.978924e-06
1.458556e-22	1.000000e+02	5.945483e+05	5.945483e+05	2.314338e+02	4.826882e+00	4.826875e+00	7.429223e-06	9.930008e+19	3.789798e+16	2.004957e-09	8.118570e-06
1.516714e-22	1.000000e+02	5.918320e+05	5.918320e+05	2.305321e+02	4.889480e+00	4.889472e+00	7.517158e-06	-2.085852e+19	-7.463975e+15	-4.309062e-10	8.261602e-06
1.577193e-22	1.000000e+02	5.901798e+05	5.901798e+05	2.296262e+02	4.954969e+00	4.954962e+00	7.605699e-06	-2.203875e+19	-7.378739e+15	-4.616964e-10	8.395694e-06
1.640082e-22	1.000000e+02	5.876828e+05	5.876828e+05	2.287314e+02	5.021502e+00	5.021494e+00	7.695827e-06	2.615852e+19	8.193038e+15	5.597444e-10	8.544580e-06
1.705479e-22	1.000000e+02	5.862904e+05	5.862904e+05	2.278446e+02	5.088715e+00	5.088707e+00	7.786836e-06	2.189719e+20	6.417232e+16	4.741497e-09	8.679512e-06
1.773484e-22	1.000000e+02	5.831223e+05	5.831223e+05	2.269484e+02	5.155045e+00	5.155037e+00	7.878543e-06	2.356629e+20	6.473347e+16	5.243053e-09	8.840418e-06
1.844201e-22	1.000000e+02	5.812154e+05	5.812154e+05	2.260654e+02	5.223256e+00	5.223248e+00	7.971623e-06	1.067662e+20	2.746170e+16	2.414570e-09	8.986782e-06
1.917737e-22	1.000000e+02	5.785784e+05	5.785784e+05	2.251809e+02	5.292222e+00	5.292214e+00	8.065259e-06	3.139645e+19	7.562933e+15	7.263750e-10	9.146941e-06
1.994206e-22	1.000000e+02	5.767370e+05	5.767370e+05	2.242959e+02	5.360486e+00	5.360478e+00	8.160896e-06	2.026115e+20	4.577658e+16	4.762846e-09	9.294508e-06
2.073724e-22	1.000000e+02	5.746822e+05	5.746822e+05	2.234296e+02	5.432553e+00	5.432545e+00	8.256488e-06	-7.628364e+19	-1.612172e+16	-1.825510e-09	9.453144e-06
2.156412e-22	1.000000e+02	5.721908e+05	5.721908e+05	2.225628e+02	5.502405e+00	5.502397e+00	8.354426e-06	3.359256e+19	6.660094e+15	8.215428e-10	9.616382e-06
2.242398e-22	1.000000e+02	5.699894e+05	5.699894e+05	2.216915e+02	5.574291e+00	5.574282e+00	8.452659e-06	9.878241e+19	1.835404e+16	2.462845e-09	9.779639e-06
2.331812e-22	1.000000e+02	5.683796e+05	5.683796e+05	2.208245e+02	5.648013e+00	5.648004e+00	8.552899e-06	-8.273023e+19	-1.439415e+16	-2.092007e-09	9.937044e-06
2.424791e-22	1.000000e+02	5.659310e+05	5.659310e+05	2.199675e+02	5.721369e+00	5.721361e+00	8.653465e-06	-8.144347e+19	-1.328484e+16	-2.104409e-09	1.010966e-05
2.521478e-22	1.000000e+02	5.635992e+05	5.635992e+05	2.191055e+02	5.795874e+00	5.795866e+00	8.755562e-06	-1.517829e+20	-2.320749e+16	-4.003709e-09	1.028368e-05
2.622021e-22	1.000000e+02	5.621187e+05	5.621187e+05	2.182538e+02	5.871850e+00	5.871841e+00	8.858865e-06	8.445620e+19	1.209921e+16	2.257265e-09	1.044592e-05
2.726572e-22	1.000000e+02	5.597632e+05	5.597632e+05	2.174021e+02	5.949534e+00	5.949525e+00	8.963547e-06	9.030255e+19	1.211394e+16	2.464732e-09	1.062866e-05
2.835292e-22	1.000000e+02	5.579542e+05	5.579542e+05	2.165524e+02	6.026964e+00	6.026955e+00	9.069338e-06	-5.202714e+19	-6.542396e+15	-1.443207e-09	1.080190e-05
2.948348e-22	1.000000e+02	5.559937e+05	5.559937e+05	2.157075e+02	6.106925e+00	6.106916e+00	9.176899e-06	6.081253e+19	7.159458e+15	1.716861e-09	1.098380e-05
3.065912e-22	1.000000e+02	5.532832e+05	5.532832e+05	2.148685e+02	6.184176e+00	6.184167e+00	9.284080e-06	8.502423e+19	9.400120e+15	2.459782e-09	1.117724e-05
3.188163e-22	1.000000e+02	5.509255e+05	5.509255e+05	2.140197e+02	6.263766e+00	6.263757e+00	9.393953e-06	-8.874842e+19	-9.204134e+15	-2.622934e-09	1.136953e-05
3.315289e-22	1.000000e+02	5.491036e+05	5.491036e+05	2.131910e+02	6.343058e+00	6.343049e+00	9.504271e-06	2.360182e+20	2.298539e+16	7.091943e-09	1.155166e-05
3.447484e-22	1.000000e+02	5.470542e+05	5.470542e+05	2.123517e+02	6.425621e+00	6.425611e+00	9.616750e-06	-2.696749e+20	-2.461869e+16	-8.256200e-09	1.174586e-05
3.584950e-22	1.000000e+02	5.458556e+05	5.458556e+05	2.115326e+02	6.510652e+00	6.510642e+00	9.729667e-06	-9.113000e+19	-7.790028e+15	-2.820745e-09	1.192743e-05
3.727898e-22	1.000000e+02	5.430425e+05	5.430425e+05	2.107065e+02	6.591444e+00	6.591435e+00	9.844993e-06	1.648363e+20	1.324799e+16	5.235703e-09	1.213799e-05
3.876545e-22	1.000000e+02	5.413022e+05	5.413022e+05	2.098850e+02	6.677502e+00	6.677492e+00	9.961687e-06	-2.127779e+20	-1.602715e+16	-6.867818e-09	1.233600e-05
4.031120e-22	1.000000e+02	5.391671e+05	5.391671e+05	2.090560e+02	6.762840e+00	6.762829e+00	1.007907e-05	1.253403e+20	8.860235e+15	4.126339e-09	1.254312e-05
4.191859e-22	1.000000e+02	5.374147e+05	5.374147e+05	2.082488e+02	6.850132e+00	6.850122e+00	1.019808e-05	-1.441439e+20	-9.556559e+15	-4.823250e-09	1.274645e-05
4.359006e-22	1.000000e+02	5.350497e+05	5.350497e+05	2.074386e+02	6.935054e+00	6.935044e+00	1.031810e-05	1.458412e+20	9.091404e+15	4.988854e-09	1.296151e-05
4.532819e-22	1.000000e+02	5.328680e+05	5.328680e+05	2.066196e+02	7.024419e+00	7.024409e+00	1.044039e-05	1.426926e+20	8.343519e+15	4.981894e-09	1.318229e-05
4.713562e-22	1.000000e+02	5.315062e+05	5.315062e+05	2.058190e+02	7.115900e+00	7.115890e+00	1.056351e-05	1.336237e+20	7.323760e+15	4.725339e-09	1.338818e-05
4.901513e-22	1.000000e+02	5.293076e+05	5.293076e+05	2.050187e+02	7.203819e+00	7.203808e+00	1.068742e-05	-2.931304e+20	-1.510939e+16	-1.058306e-08	1.360989e-05
5.096957e-22	1.000000e+02	5.276827e+05	5.276827e+05	2.042167e+02	7.296502e+00	7.296491e+00	1.081348e-05	2.398388e+20	1.159700e+16	8.793188e-09	1.382744e-05
5.300195e-22	1.000000e+02	5.257101e+05	5.257101e+05	2.034219e+02	7.390512e+00	7.390501e+00	1.094168e-05	-1.159888e+21	-5.260699e+16	-4.332873e-08	1.405815e-05
5.511537e-22	1.000000e+02	5.238722e+05	5.238722e+05	2.026302e+02	7.481201e+00	7.481190e+00	1.107082e-05	2.778939e+20	1.185830e+16	1.056436e-08	1.428058e-05
5.731307e-22	1.000000e+02	5.217046e+05	5.217046e+05	2.018360e+02	7.576538e+00	7.576527e+00	1.120142e-05	-3.249322e+20	-1.301483e+16	-1.261133e-08	1.452266e-05
5.959839e-22	1.000000e+02	5.204197e+05	5.204197e+05	2.010442e+02	7.670482e+00	7.670471e+00	1.133384e-05	2.099274e+20	7.905983e+15	8.248821e-09	1.473903e-05
6.197484e-22	1.000000e+02	5.180794e+05	5.180794e+05	2.002633e+02	7.767551e+00	7.767540e+00	1.146683e-05	5.712039e+20	2.020089e+16	2.295624e-08	1.499297e-05
6.444605e-22	1.000000e+02	5.162115e+05	5.162115e+05	1.994800e+02	7.865574e+00	7.865563e+00	1.160320e-05	-7.403244e+20	-2.459064e+16	-3.029526e-08	1.523711e-05
6.701579e-22	1.000000e+02	5.143807e+05	5.143807e+05	1.986976e+02	7.962712e+00	7.962700e+00	1.173985e-05	2.066967e+20	6.456965e+15	8.609965e-09	1.548019e-05
6.968800e-22	1.000000e+02	5.124823e+05	5.124823e+05	1.979267e+02	8.064386e+00	8.064374e+00	1.187809e-05	8.649167e+20	2.535816e+16	3.670043e-08	1.573593e-05
7.246677e-22	1.000000e+02	5.106292e+05	5.106292e+05	1.971550e+02	8.162154e+00	8.162142e+00	1.201832e-05	-2.926258e+21	-8.077719e+16	-1.264374e-07	1.598450e-05
7.535634e-22	1.000000e+02	5.085110e+05	5.085110e+05	1.963860e+02	8.266104e+00	8.266092e+00	1.215977e-05	-2.986236e+20	-7.737838e+15	-1.317388e-08	1.625551e-05
7.836112e-22	1.000000e+02	5.067682e+05	5.067682e+05	1.956171e+02	8.369116e+00	8.369104e+00	1.230331e-05	3.201099e+21	7.796526e+16	1.436625e-07	1.651468e-05
8.148572e-22	1.000000e+02	5.052159e+05	5.052159e+05	1.948532e+02	8.473190e+00	8.473178e+00	1.244826e-05	3.496773e+20	8.006314e+15	1.593579e-08	1.677142e-05
8.473492e-22	1.000000e+02	5.027319e+05	5.027319e+05	1.940918e+02	8.576038e+00	8.576026e+00	1.259516e-05	3.421248e+20	7.374813e+15	1.598062e-08	1.705887e-05
8.811367e-22	1.000000e+02	5.016101e+05	5.016101e+05	1.933414e+02	8.683722e+00	8.683709e+00	1.274407e-05	-4.304042e+20	-8.716597e+15	-2.032996e-08	1.731170e-05
9.162715e-22	1.000000e+02	4.994731e+05	4.994731e+05	1.925800e+02	8.790555e+00	8.790542e+00	1.289389e-05	-2.128689e+21	-4.055373e+16	-1.027172e-07	1.759966e-05
9.528072e-22	1.000000e+02	4.973583e+05	4.973583e+05	1.918267e+02	8.898319e+00	8.898306e+00	1.304650e-05	-3.475589e+21	-6.230009e+16	-1.713060e-07	1.789116e-05
9.907998e-22	1.000000e+02	4.959507e+05	4.959507e+05	1.910901e+02	9.007957e+00	9.007944e+00	1.320048e-05	-1.944984e+22	-3.279325e+17	-9.723324e-07	1.816301e-05
1.030307e-21	1.000000e+02	4.940946e+05	4.940946e+05	1.903415e+02	9.116182e+00	9.116168e+00	1.335682e-05	-7.343543e+20	-1.166382e+16	-3.740645e-08	1.845028e-05
1.071390e-21	1.000000e+02	4.923224e+05	4.923224e+05	1.895955e+02	9.229436e+00	9.229423e+00	1.351441e-05	-5.763423e+21	-8.606063e+16	-2.988984e-07	1.874673e-05
1.114111e-21	1.000000e+02	4.903167e+05	4.903167e+05	1.888521e+02	9.341150e+00	9.341137e+00	1.367468e-05	2.720258e+21	3.824796e+16	1.439853e-07	1.905126e-05
1.158536e-21	1.000000e+02	4.884702e+05	4.884702e+05	1.881147e+02	9.454286e+00	9.454272e+00	1.383574e-05	7.447627e+20	9.859941e+15	4.017157e-08	1.935489e-05
1.204732e-21	1.000000e+02	4.863926e+05	4.863926e+05	1.873875e+02	9.569128e+00	9.569114e+00	1.399794e-05	1.929973e+21	2.405413e+16	1.063427e-07	1.967367e-05
1.252770e-21	1.000000e+02	4.850728e+05	4.850728e+05	1.866515e+02	9.688517e+00	9.688503e+00	1.416272e-05	-6.878527e+20	-8.057657e+15	-3.841951e-08	1.997332e-05
1.302723e-21	1.000000e+02	4.834378e+05	4.834378e+05	1.859254e+02	9.804380e+00	9.804365e+00	1.432987e-05	-1.251633e+21	-1.381581e+16	-7.109927e-08	2.028054e-05
1.354668e-21	1.000000e+02	4.813341e+05	4.813341e+05	1.851966e+02	9.921712e+00	9.921698e+00	1.449946e-05	-1.756978e+21	-1.827398e+16	-1.020057e-07	2.061294e-05
1.408685e-21	1.000000e+02	4.799878e+05	4.799878e+05	1.844768e+02	1.004060e+01	1.004059e+01	1.467053e-05	1.278782e+21	1.253134e+16	7.528988e-08	2.091845e-05
1.464855e-21	1.000000e+02	4.779796e+05	4.779796e+05	1.837560e+02	1.016096e+01	1.016095e+01	1.484356e-05	-2.227529e+21	-2.056597e+16	-1.339269e-07	2.125815e-05
1.523265e-21	1.000000e+02	4.762219e+05	4.762219e+05	1.830410e+02	1.028202e+01	1.028201e+01	1.501861e-05	-1.575453e+21	-1.370921e+16	-9.648281e-08	2.159082e-05
1.584005e-21	1.000000e+02	4.742517e+05	4.742517e+05	1.823274e+02	1.040659e+01	1.040658e+01	1.519499e-05	-2.945254e+21	-2.413124e+16	-1.841490e-07	2.194319e-05
1.647166e-21	1.000000e+02	4.723850e+05	4.723850e+05	1.816063e+02	1.053088e+01	1.053086e+01	1.537504e-05	1.044175e+22	8.062148e+16	6.658612e-07	2.229299e-05
1.712845e-21	1.000000e+02	4.704660e+05	4.704660e+05	1.809057e+02	1.065507e+01	1.065506e+01	1.555686e-05	-1.449705e+21	-1.055595e+16	-9.434737e-08	2.264792e-05
1.781144e-21	1.000000e+02	4.688091e+05	4.688091e+05	1.801994e+02	1.078186e+01	1.078184e+01	1.573969e-05	2.861335e+21	1.963818e+16	1.895308e-07	2.299839e-05
1.852166e-21	1.000000e+02	4.674761e+05	4.674761e+05	1.794968e+02	1.091010e+01	1.091009e+01	1.592556e-05	1.165818e+21	7.542003e+15	7.832944e-08	2.333831e-05
1.926020e-21	1.000000e+02	4.654725e+05	4.654725e+05	1.787901e+02	1.104038e+01	1.104036e+01	1.611302e-05	3.204632e+21	1.953705e+16	2.199881e-07	2.371864e-05
2.002819e-21	1.000000e+02	4.639226e+05	4.639226e+05	1.781029e+02	1.116976e+01	1.116974e+01	1.630410e-05	-1.220565e+21	-7.020080e+15	-8.519705e-08	2.407677e-05
2.082680e-21	1.000000e+02	4.621181e+05	4.621181e+05	1.774047e+02	1.130350e+01	1.130349e+01	1.649715e-05	-1.463960e+21	-7.933479e+15	-1.041971e-07	2.446021e-05
2.165726e-21	1.000000e+02	4.604454e+05	4.604454e+05	1.767100e+02	1.143492e+01	1.143491e+01	1.668993e-05	-2.016038e+21	-1.031175e+16	-1.461165e-07	2.483449e-05
2.252083e-21	1.000000e+02	4.590293e+05	4.590293e+05	1.760192e+02	1.156732e+01	1.156730e+01	1.688760e-05	4.727021e+21	2.282567e+16	3.479177e-07	2.519952e-05
2.341883e-21	1.000000e+02	4.571589e+05	4.571589e+05	1.753319e+02	1.170119e+01	1.170118e+01	1.708671e-05	-2.724565e+21	-1.242071e+16	-2.046693e-07	2.559547e-05
2.435264e-21	1.000000e+02	4.556585e+05	4.556585e+05	1.746476e+02	1.183920e+01	1.183918e+01	1.728895e-05	-1.835716e+22	-7.892114e+16	-1.401843e-06	2.598262e-05
2.532369e-21	1.000000e+02	4.539207e+05	4.539207e+05	1.739661e+02	1.197777e+01	1.197776e+01	1.749212e-05	4.033569e+21	1.636097e+16	3.139649e-07	2.638737e-05
2.633345e-21	1.000000e+02	4.518316e+05	4.518316e+05	1.732901e+02	1.211810e+01	1.211808e+01	1.770050e-05	-1.796683e+21	-6.875426e+15	-1.431131e-07	2.681994e-05
2.738348e-21	1.000000e+02	4.503611e+05	4.503611e+05	1.726136e+02	1.225831e+01	1.225829e+01	1.790817e-05	2.344823e+21	8.471450e+15	1.898441e-07	2.721884e-05
2.847538e-21	1.000000e+02	4.485294e+05	4.485294e+05	1.719408e+02	1.240077e+01	1.240076e+01	1.811840e-05	4.752634e+21	1.620654e+16	3.927094e-07	2.764763e-05
2.961082e-21	1.000000e+02	4.468979e+05	4.468979e+05	1.712649e+02	1.254345e+01	1.254343e+01	1.833212e-05	4.918720e+21	1.584042e+16	4.139059e-07	2.806783e-05
3.079153e-21	1.000000e+02	4.451738e+05	4.451738e+05	1.706029e+02	1.268648e+01	1.268646e+01	1.854844e-05	2.121034e+22	6.454198e+16	1.819663e-06	2.849781e-05
3.201933e-21	1.000000e+02	4.435450e+05	4.435450e+05	1.699408e+02	1.283079e+01	1.283078e+01	1.876884e-05	-2.247017e+21	-6.461578e+15	-1.963403e-07	2.892783e-05
3.329608e-21	1.000000e+02	4.418773e+05	4.418773e+05	1.692703e+02	1.298092e+01	1.298090e+01	1.899058e-05	3.715599e+21	1.008096e+16	3.308351e-07	2.937675e-05
3.462374e-21	1.000000e+02	4.402635e+05	4.402635e+05	1.686122e+02	1.312705e+01	1.312703e+01	1.921358e-05	9.351784e+21	2.399157e+16	8.480513e-07	2.981635e-05
3.600434e-21	1.000000e+02	4.385430e+05	4.385430e+05	1.679526e+02	1.327645e+01	1.327643e+01	1.943929e-05	-5.083451e+21	-1.232390e+16	-4.700989e-07	3.027401e-05
3.743999e-21	1.000000e+02	4.370576e+05	4.370576e+05	1.672913e+02	1.342393e+01	1.342391e+01	1.967011e-05	-3.922651e+24	-8.998734e+18	-3.689585e-04	3.071433e-05
3.893289e-21	1.000000e+02	4.351678e+05	4.351678e+05	1.666445e+02	1.357673e+01	1.357671e+01	1.990073e-05	3.573002e+21	7.745632e+15	3.434320e-07	3.119885e-05
4.048531e-21	1.000000e+02	4.337448e+05	4.337448e+05	1.659935e+02	1.373457e+01	1.373455e+01	2.013612e-05	-3.312775e+21	-6.778237e+15	-3.236768e-07	3.166509e-05
4.209964e-21	1.000000e+02	4.321707e+05	4.321707e+05	1.653457e+02	1.388561e+01	1.388559e+01	2.037424e-05	-4.414567e+21	-8.551912e+15	-4.392407e-07	3.212992e-05
4.377833e-21	1.000000e+02	4.303690e+05	4.303690e+05	1.647030e+02	1.404210e+01	1.404208e+01	2.061470e-05	4.326415e+21	7.924414e+15	4.395561e-07	3.262805e-05
4.552397e-21	1.000000e+02	4.287434e+05	4.287434e+05	1.640577e+02	1.420044e+01	1.420041e+01	2.085814e-05	4.014443e+21	6.952116e+15	4.156516e-07	3.312106e-05
4.733921e-21	1.000000e+02	4.271395e+05	4.271395e+05	1.634167e+02	1.435895e+01	1.435893e+01	2.110376e-05	-1.932582e+22	-3.166095e+16	-2.038827e-06	3.361654e-05
4.922683e-21	1.000000e+02	4.255077e+05	4.255077e+05	1.627764e+02	1.451882e+01	1.451880e+01	2.135249e-05	2.737197e+22	4.242767e+16	2.943473e-06	3.412117e-05
5.118972e-21	1.000000e+02	4.239743e+05	4.239743e+05	1.621405e+02	1.467846e+01	1.467844e+01	2.160428e-05	-9.941592e+21	-1.458995e+16	-1.088553e-06	3.462110e-05
5.323088e-21	1.000000e+02	4.223526e+05	4.223526e+05	1.615075e+02	1.484471e+01	1.484469e+01	2.186000e-05	-5.868038e+21	-8.140181e+15	-6.549499e-07	3.514767e-05
5.535342e-21	1.000000e+02	4.206104e+05	4.206104e+05	1.608807e+02	1.500940e+01	1.500938e+01	2.211636e-05	5.862883e+21	7.696517e+15	6.680403e-07	3.568481e-05
5.756061e-21	1.000000e+02	4.190142e+05	4.190142e+05	1.602473e+02	1.517258e+01	1.517256e+01	2.237982e-05	-5.920513e+21	-7.363116e+15	-6.875542e-07	3.621019e-05
5.985580e-21	1.000000e+02	4.173825e+05	4.173825e+05	1.596283e+02	1.533963e+01	1.533961e+01	2.264182e-05	-7.075980e+21	-8.331294e+15	-8.379282e-07	3.675197e-05
6.224251e-21	1.000000e+02	4.158203e+05	4.158203e+05	1.590067e+02	1.550798e+01	1.550795e+01	2.290974e-05	1.371307e+22	1.528830e+16	1.654618e-06	3.729490e-05
6.472439e-21	1.000000e+02	4.140921e+05	4.140921e+05	1.583820e+02	1.567955e+01	1.567953e+01	2.318006e-05	1.102338e+22	1.163179e+16	1.358068e-06	3.786489e-05
6.730524e-21	1.000000e+02	4.125800e+05	4.125800e+05	1.577648e+02	1.584754e+01	1.584751e+01	2.345284e-05	-9.421440e+21	-9.425586e+15	-1.182137e-06	3.841083e-05
6.998899e-21	1.000000e+02	4.109458e+05	4.109458e+05	1.571496e+02	1.601949e+01	1.601947e+01	2.373107e-05	-8.652411e+21	-8.201502e+15	-1.107403e-06	3.898201e-05
7.277976e-21	1.000000e+02	4.093249e+05	4.093249e+05	1.565400e+02	1.619322e+01	1.619320e+01	2.400967e-05	-1.494642e+22	-1.342367e+16	-1.951136e-06	3.956079e-05
7.568181e-21	1.000000e+02	4.077598e+05	4.077598e+05	1.559295e+02	1.636862e+01	1.636860e+01	2.429411e-05	-3.640040e+22	-3.097745e+16	-4.843677e-06	4.014280e-05
7.869957e-21	1.000000e+02	4.059647e+05	4.059647e+05	1.553219e+02	1.654125e+01	1.654123e+01	2.458104e-05	-1.016514e+22	-8.208635e+15	-1.382812e-06	4.074555e-05
8.183767e-21	1.000000e+02	4.044825e+05	4.044825e+05	1.547140e+02	1.672050e+01	1.672048e+01	2.487099e-05	1.827792e+22	1.398557e+16	2.532325e-06	4.133801e-05
8.510089e-21	1.000000e+02	4.029475e+05	4.029475e+05	1.541072e+02	1.689767e+01	1.689764e+01	2.516376e-05	-2.318031e+22	-1.682617e+16	-3.273166e-06	4.193516e-05
8.849424e-21	1.000000e+02	4.013588e+05	4.013588e+05	1.535092e+02	1.707993e+01	1.707990e+01	2.546102e-05	9.772773e+21	6.723385e+15	1.407490e-06	4.255526e-05
9.202289e-21	1.000000e+02	3.998082e+05	3.998082e+05	1.529130e+02	1.726102e+01	1.726099e+01	2.576062e-05	-3.274061e+22	-2.136756e+16	-4.807505e-06	4.317325e-05
9.569225e-21	1.000000e+02	3.980458e+05	3.980458e+05	1.523135e+02	1.744342e+01	1.744339e+01	2.606586e-05	2.586053e+22	1.601324e+16	3.882073e-06	4.382265e-05
9.950792e-21	1.000000e+02	3.965684e+05	3.965684e+05	1.517233e+02	1.762981e+01	1.762978e+01	2.637162e-05	1.162321e+22	6.824769e+15	1.777572e-06	4.445592e-05
1.034757e-20	1.000000e+02	3.948016e+05	3.948016e+05	1.511240e+02	1.781268e+01	1.781265e+01	2.668180e-05	1.620539e+22	9.036773e+15	2.534289e-06	4.511805e-05
1.076018e-20	1.000000e+02	3.932905e+05	3.932905e+05	1.505351e+02	1.799874e+01	1.799871e+01	2.699930e-05	-1.605982e+22	-8.502179e+15	-2.560146e-06	4.576449e-05
1.118923e-20	1.000000e+02	3.918323e+05	3.918323e+05	1.499445e+02	1.818495e+01	1.818493e+01	2.731672e-05	1.523211e+22	7.659478e+15	2.473718e-06	4.641004e-05
1.163540e-20	1.000000e+02	3.902823e+05	3.902823e+05	1.493583e+02	1.837743e+01	1.837740e+01	2.763922e-05	1.668623e+22	7.960387e+15	2.764111e-06	4.708754e-05
1.209935e-20	1.000000e+02	3.887094e+05	3.887094e+05	1.487787e+02	1.856484e+01	1.856481e+01	2.796634e-05	-3.038343e+22	-1.377784e+16	-5.135738e-06	4.776019e-05
1.258180e-20	1.000000e+02	3.871830e+05	3.871830e+05	1.481971e+02	1.876345e+01	1.876342e+01	2.829438e-05	8.363291e+22	3.595950e+16	1.441740e-05	4.846145e-05
1.308349e-20	1.000000e+02	3.854398e+05	3.854398e+05	1.476207e+02	1.895484e+01	1.895481e+01	2.863039e-05	5.016470e+22	2.050206e+16	8.845178e-06	4.917717e-05
1.360519e-20	1.000000e+02	3.838870e+05	3.838870e+05	1.470454e+02	1.915415e+01	1.915412e+01	2.896627e-05	3.139123e+22	1.217571e+16	5.647846e-06	4.989527e-05
1.414769e-20	1.000000e+02	3.823177e+05	3.823177e+05	1.464698e+02	1.934692e+01	1.934689e+01	2.930816e-05	-2.803793e+22	-1.034396e+16	-5.148909e-06	5.060430e-05
1.471182e-20	1.000000e+02	3.809935e+05	3.809935e+05	1.459014e+02	1.954425e+01	1.954422e+01	2.965399e-05	2.071990e+22	7.265953e+15	3.871607e-06	5.129812e-05
1.529844e-20	1.000000e+02	3.793012e+05	3.793012e+05	1.453315e+02	1.974494e+01	1.974491e+01	3.000476e-05	-3.065423e+22	-1.021438e+16	-5.856803e-06	5.205609e-05
1.590846e-20	1.000000e+02	3.776643e+05	3.776643e+05	1.447619e+02	1.994632e+01	1.994629e+01	3.035783e-05	5.462107e+22	1.730000e+16	1.066404e-05	5.281496e-05
1.654280e-20	1.000000e+02	3.761356e+05	3.761356e+05	1.441896e+02	2.014179e+01	2.014176e+01	3.071658e-05	-4.033895e+22	-1.216841e+16	-8.036991e-06	5.354929e-05
1.720243e-20	1.000000e+02	3.747272e+05	3.747272e+05	1.436370e+02	2.035293e+01	2.035290e+01	3.107929e-05	2.882647e+22	8.253845e+15	5.852030e-06	5.431400e-05
1.788837e-20	1.000000e+02	3.730497e+05	3.730497e+05	1.430696e+02	2.055375e+01	2.055372e+01	3.144536e-05	-9.800440e+22	-2.671713e+16	-2.034714e-05	5.509656e-05
1.860166e-20	1.000000e+02	3.715776e+05	3.715776e+05	1.425141e+02	2.075716e+01	2.075713e+01	3.181624e-05	-1.390263e+23	-3.607925e+16	-2.944017e-05	5.586224e-05
1.934339e-20	1.000000e+02	3.700018e+05	3.700018e+05	1.419530e+02	2.096266e+01	2.096263e+01	3.219215e-05	-1.046835e+23	-2.586105e+16	-2.264385e-05	5.665556e-05
2.011469e-20	1.000000e+02	3.683451e+05	3.683451e+05	1.414057e+02	2.117310e+01	2.117307e+01	3.257175e-05	5.235705e+22	1.230417e+16	1.158223e-05	5.748171e-05
2.091675e-20	1.000000e+02	3.669804e+05	3.669804e+05	1.408539e+02	2.138316e+01	2.138313e+01	3.295618e-05	-4.423748e+23	-9.895343e+16	-9.969367e-05	5.826786e-05
2.175080e-20	1.000000e+02	3.653150e+05	3.653150e+05	1.403046e+02	2.159340e+01	2.159337e+01	3.334749e-05	-7.878060e+22	-1.678085e+16	-1.816239e-05	5.910900e-05
2.261810e-20	1.000000e+02	3.637092e+05	3.637092e+05	1.397567e+02	2.180103e+01	2.180100e+01	3.374059e-05	-4.437340e+22	-9.010268e+15	-1.045785e-05	5.994082e-05
2.351998e-20	1.000000e+02	3.622636e+05	3.622636e+05	1.392122e+02	2.201710e+01	2.201706e+01	3.413611e-05	2.169343e+23	4.193029e+16	5.215498e-05	6.077645e-05
2.445782e-20	1.000000e+02	3.607492e+05	3.607492e+05	1.386674e+02	2.222957e+01	2.222954e+01	3.453956e-05	6.981194e+22	1.286099e+16	1.713934e-05	6.162057e-05
2.543306e-20	1.000000e+02	3.591916e+05	3.591916e+05	1.381270e+02	2.244825e+01	2.244821e+01	3.494484e-05	1.089109e+23	1.910554e+16	2.732321e-05	6.249657e-05
2.644719e-20	1.000000e+02	3.577478e+05	3.577478e+05	1.375883e+02	2.265613e+01	2.265609e+01	3.536111e-05	-5.138855e+22	-8.608706e+15	-1.315446e-05	6.332989e-05
2.750176e-20	1.000000e+02	3.562992e+05	3.562992e+05	1.370487e+02	2.287525e+01	2.287522e+01	3.577616e-05	2.022027e+23	3.228177e+16	5.282065e-05	6.420237e-05
2.859837e-20	1.000000e+02	3.546957e+05	3.546957e+05	1.365125e+02	2.309583e+01	2.309580e+01	3.619813e-05	1.261029e+23	1.918920e+16	3.369275e-05	6.511449e-05
2.973871e-20	1.000000e+02	3.531211e+05	3.531211e+05	1.359830e+02	2.331452e+01	2.331448e+01	3.662589e-05	-7.676084e+23	-1.114313e+17	-2.097070e-04	6.602416e-05
3.092453e-20	1.000000e+02	3.517685e+05	3.517685e+05	1.354547e+02	2.353973e+01	2.353969e+01	3.705817e-05	-1.242009e+24	-1.718372e+17	-3.458845e-04	6.691824e-05
3.215762e-20	1.000000e+02	3.502196e+05	3.502196e+05	1.349231e+02	2.376132e+01	2.376128e+01	3.749653e-05	-2.578164e+23	-3.403750e+16	-7.340060e-05	6.784692e-05
3.343989e-20	1.000000e+02	3.486126e+05	3.486126e+05	1.343949e+02	2.398819e+01	2.398815e+01	3.793961e-05	-9.026107e+22	-1.136352e+16	-2.629518e-05	6.881045e-05
3.477328e-20	1.000000e+02	3.471313e+05	3.471313e+05	1.338747e+02	2.421095e+01	2.421092e+01	3.838328e-05	-2.069777e+23	-2.488079e+16	-6.159504e-05	6.974580e-05
3.615984e-20	1.000000e+02	3.457866e+05	3.457866e+05	1.333538e+02	2.442929e+01	2.442925e+01	3.883625e-05	1.280893e+23	1.472172e+16	3.886540e-05	7.064846e-05
3.760170e-20	1.000000e+02	3.442018e+05	3.442018e+05	1.328261e+02	2.466334e+01	2.466330e+01	3.929695e-05	-6.019941e+22	-6.596788e+15	-1.869037e-05	7.165374e-05
3.910104e-20	1.000000e+02	3.426029e+05	3.426029e+05	1.323160e+02	2.489440e+01	2.489436e+01	3.976118e-05	-6.865586e+22	-7.180740e+15	-2.181793e-05	7.266255e-05
4.066017e-20	1.000000e+02	3.410203e+05	3.410203e+05	1.317983e+02	2.511851e+01	2.511847e+01	4.022863e-05	-1.214454e+23	-1.214540e+16	-3.949764e-05	7.365693e-05
4.228147e-20	1.000000e+02	3.397678e+05	3.397678e+05	1.312845e+02	2.534681e+01	2.534677e+01	4.070377e-05	-9.901152e+22	-9.463879e+15	-3.279939e-05	7.460038e-05
4.396742e-20	1.000000e+02	3.381702e+05	3.381702e+05	1.307693e+02	2.558234e+01	2.558230e+01	4.118196e-05	1.644864e+23	1.501167e+16	5.578853e-05	7.564930e-05
4.572059e-20	1.000000e+02	3.367131e+05	3.367131e+05	1.302586e+02	2.581233e+01	2.581228e+01	4.167014e-05	2.486493e+23	2.169959e+16	8.617446e-05	7.665971e-05
4.754367e-20	1.000000e+02	3.352905e+05	3.352905e+05	1.297523e+02	2.604364e+01	2.604359e+01	4.216176e-05	1.490970e+23	1.244402e+16	5.277808e-05	7.767483e-05
4.943944e-20	1.000000e+02	3.337224e+05	3.337224e+05	1.292431e+02	2.628173e+01	2.628168e+01	4.265913e-05	-9.577807e+22	-7.638299e+15	-3.470806e-05	7.875325e-05
5.141081e-20	1.000000e+02	3.322863e+05	3.322863e+05	1.287390e+02	2.651520e+01	2.651515e+01	4.316236e-05	-5.473335e+23	-4.176165e+16	-2.026661e-04	7.979624e-05
5.346078e-20	1.000000e+02	3.308394e+05	3.308394e+05	1.282341e+02	2.675234e+01	2.675230e+01	4.366929e-05	2.059247e+23	1.502795e+16	7.793157e-05	8.086200e-05
5.559250e-20	1.000000e+02	3.293058e+05	3.293058e+05	1.277355e+02	2.698934e+01	2.698930e+01	4.418539e-05	5.255187e+24	3.669668e+17	2.035555e-03	8.195831e-05
5.780922e-20	1.000000e+02	3.277855e+05	3.277855e+05	1.272411e+02	2.722870e+01	2.722865e+01	4.470774e-05	-1.265371e+23	-8.454416e+15	-5.016033e-05	8.306864e-05
6.011432e-20	1.000000e+02	3.263738e+05	3.263738e+05	1.267434e+02	2.746899e+01	2.746895e+01	4.523589e-05	-1.795298e+23	-1.147950e+16	-7.271960e-05	8.416421e-05
6.251134e-20	1.000000e+02	3.248168e+05	3.248168e+05	1.262508e+02	2.770720e+01	2.770715e+01	4.576743e-05	-1.454499e+23	-8.907383e+15	-6.034098e-05	8.530101e-05
6.500394e-20	1.000000e+02	3.234450e+05	3.234450e+05	1.257571e+02	2.794882e+01	2.794877e+01	4.631157e-05	1.882026e+23	1.103591e+16	7.974703e-05	8.640980e-05
6.759594e-20	1.000000e+02	3.218647e+05	3.218647e+05	1.252631e+02	2.819328e+01	2.819323e+01	4.685584e-05	-9.527247e+23	-5.348592e+16	-4.137062e-04	8.759358e-05
7.029128e-20	1.000000e+02	3.205075e+05	3.205075e+05	1.247750e+02	2.842849e+01	2.842844e+01	4.740908e-05	-3.906544e+23	-2.103893e+16	-1.732577e-04	8.869835e-05
7.309410e-20	1.000000e+02	3.190972e+05	3.190972e+05	1.242860e+02	2.867919e+01	2.867914e+01	4.796971e-05	-1.468848e+23	-7.570816e+15	-6.659674e-05	8.987601e-05
7.600868e-20	1.000000e+02	3.175901e+05	3.175901e+05	1.238073e+02	2.892452e+01	2.892447e+01	4.853625e-05	-2.797241e+23	-1.381654e+16	-1.298634e-04	9.107501e-05
7.903948e-20	1.000000e+02	3.162242e+05	3.162242e+05	1.233182e+02	2.916789e+01	2.916784e+01	4.910667e-05	1.468913e+23	6.957784e+15	6.968062e-05	9.223802e-05
8.219113e-20	1.000000e+02	3.147014e+05	3.147014e+05	1.228372e+02	2.941342e+01	2.941337e+01	4.968743e-05	-7.551449e+23	-3.430067e+16	-3.669681e-04	9.346455e-05
8.546845e-20	1.000000e+02	3.132933e+05	3.132933e+05	1.223555e+02	2.965835e+01	2.965830e+01	5.027300e-05	2.549505e+23	1.111018e+16	1.267043e-04	9.466638e-05
8.887645e-20	1.000000e+02	3.117722e+05	3.117722e+05	1.218797e+02	2.989668e+01	2.989663e+01	5.086356e-05	9.996816e+23	4.185495e+16	5.090564e-04	9.589271e-05
9.242035e-20	1.000000e+02	3.103812e+05	3.103812e+05	1.214063e+02	3.015359e+01	3.015354e+01	5.146539e-05	2.379346e+23	9.544704e+15	1.239001e-04	9.715017e-05
9.610555e-20	1.000000e+02	3.089418e+05	3.089418e+05	1.209323e+02	3.040730e+01	3.040725e+01	5.207316e-05	3.458841e+23	1.330580e+16	1.843480e-04	9.842405e-05
9.993770e-20	1.000000e+02	3.075020e+05	3.075020e+05	1.204581e+02	3.065536e+01	3.065531e+01	5.268819e-05	-4.558455e+23	-1.683780e+16	-2.486964e-04	9.969160e-05
1.039227e-19	1.000000e+02	3.060931e+05	3.060931e+05	1.199901e+02	3.090097e+01	3.090091e+01	5.330736e-05	-2.705154e+23	-9.601337e+15	-1.510135e-04	1.009528e-04
1.080665e-19	1.000000e+02	3.046619e+05	3.046619e+05	1.195211e+02	3.116043e+01	3.116037e+01	5.393581e-05	-2.017446e+23	-6.867285e+15	-1.152929e-04	1.022787e-04
1.123756e-19	1.000000e+02	3.032697e+05	3.032697e+05	1.190534e+02	3.141503e+01	3.141498e+01	5.457519e-05	-5.410896e+23	-1.768405e+16	-3.163844e-04	1.035878e-04
1.168565e-19	1.000000e+02	3.018386e+05	3.018386e+05	1.185912e+02	3.165935e+01	3.165929e+01	5.521809e-05	1.242256e+24	3.905721e+16	7.437528e-04	1.048883e-04
1.215161e-19	1.000000e+02	3.003599e+05	3.003599e+05	1.181271e+02	3.191132e+01	3.191126e+01	5.586880e-05	-3.867027e+23	-1.168566e+16	-2.372787e-04	1.062436e-04
1.263615e-19	1.000000e+02	2.989695e+05	2.989695e+05	1.176656e+02	3.217298e+01	3.217292e+01	5.652899e-05	9.507771e+23	2.758180e+16	5.970845e-04	1.076129e-04
1.314000e-19	1.000000e+02	2.975638e+05	2.975638e+05	1.172072e+02	3.242238e+01	3.242232e+01	5.719571e-05	3.644342e+24	1.017173e+17	2.343201e-03	1.089594e-04
1.366395e-19	1.000000e+02	2.960880e+05	2.960880e+05	1.167491e+02	3.267831e+01	3.267825e+01	5.787337e-05	8.906147e+23	2.389968e+16	5.870524e-04	1.103669e-04
1.420879e-19	1.000000e+02	2.946323e+05	2.946323e+05	1.162960e+02	3.293468e+01	3.293462e+01	5.855234e-05	4.954975e+24	1.278717e+17	3.347579e-03	1.117823e-04
1.477536e-19	1.000000e+02	2.933278e+05	2.933278e+05	1.158390e+02	3.318897e+01	3.318891e+01	5.924361e-05	-4.386940e+23	-1.089415e+16	-3.030308e-04	1.131463e-04
1.536452e-19	1.000000e+02	2.919268e+05	2.919268e+05	1.153866e+02	3.343987e+01	3.343981e+01	5.994206e-05	5.638812e+23	1.348543e+16	3.989416e-04	1.145488e-04
1.597717e-19	1.000000e+02	2.904388e+05	2.904388e+05	1.149368e+02	3.369603e+01	3.369597e+01	6.065326e-05	-4.318321e+24	-9.940792e+16	-3.134244e-03	1.160177e-04
1.661425e-19	1.000000e+02	2.891112e+05	2.891112e+05	1.144913e+02	3.395522e+01	3.395516e+01	6.136547e-05	-3.030619e+23	-6.714266e+15	-2.250596e-04	1.174469e-04
1.727673e-19	1.000000e+02	2.876667e+05	2.876667e+05	1.140460e+02	3.420413e+01	3.420407e+01	6.209305e-05	3.357112e+23	7.170891e+15	2.556285e-04	1.189019e-04
1.796563e-19	1.000000e+02	2.863167e+05	2.863167e+05	1.135986e+02	3.446673e+01	3.446666e+01	6.282175e-05	1.453798e+24	2.988848e+16	1.133344e-03	1.203797e-04
1.868200e-19	1.000000e+02	2.849192e+05	2.849192e+05	1.131537e+02	3.471604e+01	3.471597e+01	6.356450e-05	3.269933e+23	6.484675e+15	2.612290e-04	1.218452e-04
1.942693e-19	1.000000e+02	2.835246e+05	2.835246e+05	1.127135e+02	3.498666e+01	3.498659e+01	6.431413e-05	8.596086e+23	1.639791e+16	7.037826e-04	1.233990e-04
2.020157e-19	1.000000e+02	2.820978e+05	2.820978e+05	1.122724e+02	3.524083e+01	3.524077e+01	6.507308e-05	1.295864e+24	2.384123e+16	1.088060e-03	1.249242e-04
2.100710e-19	1.000000e+02	2.807866e+05	2.807866e+05	1.118314e+02	3.548998e+01	3.548991e+01	6.584137e-05	-3.699812e+23	-6.571293e+15	-3.179719e-04	1.263948e-04
2.184474e-19	1.000000e+02	2.793568e+05	2.793568e+05	1.113952e+02	3.575835e+01	3.575828e+01	6.661440e-05	-1.344945e+25	-2.300474e+17	-1.185769e-02	1.280024e-04
2.271579e-19	1.000000e+02	2.779580e+05	2.779580e+05	1.109629e+02	3.602502e+01	3.602495e+01	6.740482e-05	4.565186e+24	7.523806e+16	4.127184e-03	1.296060e-04
2.362156e-19	1.000000e+02	2.766484e+05	2.766484e+05	1.105306e+02	3.628134e+01	3.628127e+01	6.819764e-05	2.519331e+24	4.007458e+16	2.332037e-03	1.311460e-04
2.456346e-19	1.000000e+02	2.752266e+05	2.752266e+05	1.101008e+02	3.653745e+01	3.653738e+01	6.900498e-05	1.076190e+24	1.652715e+16	1.022182e-03	1.327541e-04
2.554291e-19	1.000000e+02	2.738320e+05	2.738320e+05	1.096717e+02	3.678992e+01	3.678985e+01	6.981740e-05	7.995455e+23	1.186312e+16	7.789569e-04	1.343522e-04
2.656142e-19	1.000000e+02	2.725381e+05	2.725381e+05	1.092396e+02	3.701920e+01	3.701913e+01	7.064262e-05	5.690301e+23	8.184652e+15	5.676631e-04	1.358313e-04
2.762054e-19	1.000000e+02	2.713243e+05	2.713243e+05	1.088142e+02	3.724153e+01	3.724146e+01	7.147437e-05	5.987372e+23	8.357930e+15	6.107793e-04	1.372584e-04
2.872189e-19	1.000000e+02	2.700875e+05	2.700875e+05	1.083904e+02	3.746223e+01	3.746216e+01	7.231962e-05	-5.756662e+23	-7.801942e+15	-6.008137e-04	1.387041e-04
2.986716e-19	1.000000e+02	2.687676e+05	2.687676e+05	1.079693e+02	3.766609e+01	3.766601e+01	7.317249e-05	5.243720e+23	6.916509e+15	5.608493e-04	1.401437e-04
3.105809e-19	1.000000e+02	2.675187e+05	2.675187e+05	1.075451e+02	3.787439e+01	3.787432e+01	7.403408e-05	7.559674e+23	9.700068e+15	8.276057e-04	1.415766e-04
3.229651e-19	1.000000e+02	2.662136e+05	2.662136e+05	1.071267e+02	3.809952e+01	3.809944e+01	7.490798e-05	-1.438867e+24	-1.792353e+16	-1.614214e-03	1.431164e-04
3.358432e-19	1.000000e+02	2.648809e+05	2.648809e+05	1.067080e+02	3.830307e+01	3.830299e+01	7.578599e-05	5.705567e+23	6.920395e+15	6.563517e-04	1.446049e-04
3.492347e-19	1.000000e+02	2.636118e+05	2.636118e+05	1.062904e+02	3.850109e+01	3.850102e+01	7.668286e-05	-2.747103e+24	-3.247203e+16	-3.236992e-03	1.460522e-04
3.631602e-19	1.000000e+02	2.622412e+05	2.622412e+05	1.058771e+02	3.870753e+01	3.870746e+01	7.758845e-05	6.462079e+23	7.436948e+15	7.815535e-04	1.476028e-04
3.776410e-19	1.000000e+02	2.610293e+05	2.610293e+05	1.054617e+02	3.891909e+01	3.891901e+01	7.850665e-05	5.990789e+23	6.709202e+15	7.415305e-04	1.490985e-04
3.926992e-19	1.000000e+02	2.596090e+05	2.596090e+05	1.050497e+02	3.913121e+01	3.913113e+01	7.943405e-05	9.575137e+23	1.043587e+16	1.217972e-03	1.507313e-04
4.083578e-19	1.000000e+02	2.583191e+05	2.583191e+05	1.046442e+02	3.933972e+01	3.933963e+01	8.036940e-05	-9.452090e+23	-1.003164e+16	-1.232641e-03	1.522912e-04
4.246409e-19	1.000000e+02	2.569968e+05	2.569968e+05	1.042365e+02	3.954341e+01	3.954333e+01	8.131229e-05	-1.727563e+24	-1.786748e+16	-2.311462e-03	1.538673e-04
4.415732e-19	1.000000e+02	2.556075e+05	2.556075e+05	1.038277e+02	3.975854e+01	3.975846e+01	8.227610e-05	3.092659e+24	3.113005e+16	4.251632e-03	1.555453e-04
4.591806e-19	1.000000e+02	2.543223e+05	2.543223e+05	1.034230e+02	4.010197e+01	4.010189e+01	8.324847e-05	6.788207e+23	6.545251e+15	9.570273e-04	1.576817e-04
4.774901e-19	1.000000e+02	2.529438e+05	2.529438e+05	1.030181e+02	4.017687e+01	4.017678e+01	8.423243e-05	3.745492e+24	3.577902e+16	5.426003e-03	1.588371e-04
4.965298e-19	1.000000e+02	2.517423e+05	2.517423e+05	1.026157e+02	4.055147e+01	4.055139e+01	8.522383e-05	1.213974e+24	1.107073e+16	1.801023e-03	1.610833e-04
5.163286e-19	1.000000e+02	2.502766e+05	2.502766e+05	1.022178e+02	4.059018e+01	4.059009e+01	8.622835e-05	7.208924e+23	6.542831e+15	1.101185e-03	1.621813e-04
5.369169e-19	1.000000e+02	2.489532e+05	2.489532e+05	1.018156e+02	4.079513e+01	4.079504e+01	8.724332e-05	-9.091262e+23	-8.046050e+15	-1.426024e-03	1.638666e-04
5.583261e-19	1.000000e+02	2.476362e+05	2.476362e+05	1.014187e+02	4.100607e+01	4.100598e+01	8.827381e-05	-8.983926e+23	-7.748638e+15	-1.447062e-03	1.655900e-04
5.805890e-19	1.000000e+02	2.462609e+05	2.462609e+05	1.010273e+02	4.121588e+01	4.121579e+01	8.931347e-05	-9.709434e+23	-8.163403e+15	-1.608081e-03	1.673667e-04
6.037396e-19	1.000000e+02	2.449386e+05	2.449386e+05	1.006307e+02	4.142946e+01	4.142937e+01	9.036984e-05	1.302091e+25	1.066829e+17	2.215371e-02	1.691422e-04
6.278134e-19	1.000000e+02	2.436749e+05	2.436749e+05	1.002351e+02	4.165800e+01	4.165791e+01	9.144103e-05	3.430009e+24	2.734029e+16	5.988694e-03	1.709573e-04
6.528470e-19	1.000000e+02	2.422962e+05	2.422962e+05	9.984662e+01	4.184100e+01	4.184090e+01	9.252001e-05	-1.712977e+24	-1.335800e+16	-3.076877e-03	1.726853e-04
6.788789e-19	1.000000e+02	2.409542e+05	2.409542e+05	9.945564e+01	4.204529e+01	4.204519e+01	9.360906e-05	-1.052082e+24	-8.006869e+15	-1.942978e-03	1.744949e-04
7.059488e-19	1.000000e+02	2.395919e+05	2.395919e+05	9.906910e+01	4.225364e+01	4.225354e+01	9.471093e-05	-1.310186e+24	-9.727749e+15	-2.489220e-03	1.763567e-04
7.340980e-19	1.000000e+02	2.383709e+05	2.383709e+05	9.868345e+01	4.250600e+01	4.250591e+01	9.583131e-05	-9.042342e+23	-6.516728e+15	-1.762408e-03	1.783188e-04
7.633697e-19	1.000000e+02	2.369852e+05	2.369852e+05	9.829806e+01	4.266411e+01	4.266401e+01	9.695914e-05	-1.844552e+24	-1.304901e+16	-3.701483e-03	1.800286e-04
7.938086e-19	1.000000e+02	2.356834e+05	2.356834e+05	9.791158e+01	4.288199e+01	4.288189e+01	9.810965e-05	-1.134919e+24	-7.826907e+15	-2.341055e-03	1.819475e-04
8.254612e-19	1.000000e+02	2.343421e+05	2.343421e+05	9.752833e+01	4.308849e+01	4.308839e+01	9.925844e-05	-1.281548e+24	-8.628361e+15	-2.720035e-03	1.838700e-04
8.583760e-19	1.000000e+02	2.330676e+05	2.330676e+05	9.715184e+01	4.328586e+01	4.328576e+01	1.004302e-04	-9.214683e+24	-6.063876e+16	-2.009841e-02	1.857223e-04
8.926032e-19	1.000000e+02	2.316780e+05	2.316780e+05	9.677146e+01	4.350721e+01	4.350711e+01	1.016107e-04	-4.235355e+24	-2.716962e+16	-9.518257e-03	1.877918e-04
9.281952e-19	1.000000e+02	2.304025e+05	2.304025e+05	9.639295e+01	4.371239e+01	4.371229e+01	1.028167e-04	4.300842e+24	2.694824e+16	9.935937e-03	1.897219e-04
9.652064e-19	1.000000e+02	2.291122e+05	2.291122e+05	9.601796e+01	4.392956e+01	4.392946e+01	1.040329e-04	-2.982023e+24	-1.822749e+16	-7.085352e-03	1.917382e-04
1.003693e-18	1.000000e+02	2.278163e+05	2.278163e+05	9.564194e+01	4.411990e+01	4.411980e+01	1.052618e-04	1.500862e+24	8.977764e+15	3.668662e-03	1.936643e-04
1.043715e-18	1.000000e+02	2.264942e+05	2.264942e+05	9.527083e+01	4.433965e+01	4.433954e+01	1.065020e-04	2.250368e+24	1.313083e+16	5.663173e-03	1.957651e-04
1.085333e-18	1.000000e+02	2.252130e+05	2.252130e+05	9.489525e+01	4.454215e+01	4.454204e+01	1.077567e-04	1.166075e+24	6.650746e+15	3.018911e-03	1.977779e-04
1.128609e-18	1.000000e+02	2.239572e+05	2.239572e+05	9.452553e+01	4.475627e+01	4.475616e+01	1.090316e-04	2.349001e+24	1.308018e+16	6.253881e-03	1.998430e-04
1.173612e-18	1.000000e+02	2.226465e+05	2.226465e+05	9.416006e+01	4.496173e+01	4.496162e+01	1.103110e-04	2.053239e+24	1.117441e+16	5.629259e-03	2.019422e-04
1.220409e-18	1.000000e+02	2.213140e+05	2.213140e+05	9.378959e+01	4.516305e+01	4.516293e+01	1.116108e-04	2.041802e+24	1.086670e+16	5.768469e-03	2.040677e-04
1.269072e-18	1.000000e+02	2.201726e+05	2.201726e+05	9.342351e+01	4.541217e+01	4.541206e+01	1.129229e-04	-3.021613e+24	-1.564507e+16	-8.760203e-03	2.062572e-04
1.319676e-18	1.000000e+02	2.189018e+05	2.189018e+05	9.305829e+01	4.562291e+01	4.562280e+01	1.142665e-04	-2.092308e+24	-1.058548e+16	-6.244100e-03	2.084172e-04
1.372297e-18	1.000000e+02	2.176293e+05	2.176293e+05	9.269473e+01	4.583466e+01	4.583455e+01	1.156111e-04	5.722770e+24	2.829020e+16	1.758373e-02	2.106089e-04
1.427016e-18	1.000000e+02	2.162856e+05	2.162856e+05	9.233412e+01	4.598460e+01	4.598448e+01	1.169768e-04	-3.118690e+24	-1.516737e+16	-9.883840e-03	2.126106e-04
1.483918e-18	1.000000e+02	2.149421e+05	2.149421e+05	9.197383e+01	4.619287e+01	4.619275e+01	1.183571e-04	-2.427490e+24	-1.154205e+16	-7.936728e-03	2.149084e-04
1.543088e-18	1.000000e+02	2.137059e+05	2.137059e+05	9.161534e+01	4.640716e+01	4.640704e+01	1.197546e-04	7.678252e+24	3.567283e+16	2.583872e-02	2.171543e-04
1.604618e-18	1.000000e+02	2.126866e+05	2.126866e+05	9.125903e+01	4.666920e+01	4.666908e+01	1.211723e-04	-7.878233e+24	-3.558583e+16	-2.715308e-02	2.194270e-04
1.668601e-18	1.000000e+02	2.112448e+05	2.112448e+05	9.089877e+01	4.680916e+01	4.680904e+01	1.225975e-04	-1.061803e+25	-4.724867e+16	-3.786214e-02	2.215873e-04
1.735135e-18	1.000000e+02	2.099520e+05	2.099520e+05	9.054587e+01	4.701128e+01	4.701115e+01	1.240387e-04	-1.573663e+24	-6.853327e+15	-5.786333e-03	2.239145e-04
1.804323e-18	1.000000e+02	2.088190e+05	2.088190e+05	9.019350e+01	4.725327e+01	4.725315e+01	1.255156e-04	-2.481746e+24	-1.053411e+16	-9.375589e-03	2.262882e-04
1.876269e-18	1.000000e+02	2.074323e+05	2.074323e+05	8.984179e+01	4.741181e+01	4.741168e+01	1.269896e-04	2.535316e+24	1.058278e+16	9.902432e-03	2.285652e-04
1.951084e-18	1.000000e+02	2.063626e+05	2.063626e+05	8.949030e+01	4.764351e+01	4.764338e+01	1.284861e-04	3.018450e+24	1.229604e+16	1.209818e-02	2.308728e-04
2.028882e-18	1.000000e+02	2.052488e+05	2.052488e+05	8.913945e+01	4.790090e+01	4.790077e+01	1.300003e-04	5.186992e+24	2.056823e+16	2.136014e-02	2.333798e-04
2.109783e-18	1.000000e+02	2.037476e+05	2.037476e+05	8.879201e+01	4.800416e+01	4.800402e+01	1.315287e-04	1.746116e+24	6.849818e+15	7.459366e-03	2.356060e-04
2.193909e-18	1.000000e+02	2.025734e+05	2.025734e+05	8.844842e+01	4.820832e+01	4.820819e+01	1.330835e-04	-4.957469e+24	-1.903926e+16	-2.179912e-02	2.379795e-04
2.281390e-18	1.000000e+02	2.014061e+05	2.014061e+05	8.810341e+01	4.841059e+01	4.841045e+01	1.346500e-04	-9.487637e+24	-3.568259e+16	-4.294239e-02	2.403631e-04
2.372359e-18	1.000000e+02	2.003416e+05	2.003416e+05	8.775841e+01	4.866755e+01	4.866741e+01	1.362444e-04	1.845314e+24	6.758854e+15	8.576424e-03	2.429229e-04
2.466955e-18	1.000000e+02	1.989978e+05	1.989978e+05	8.741449e+01	4.883787e+01	4.883773e+01	1.378499e-04	-2.731377e+24	-9.831008e+15	-1.312901e-02	2.454192e-04
2.565323e-18	1.000000e+02	1.977562e+05	1.977562e+05	8.707603e+01	4.900361e+01	4.900347e+01	1.394787e-04	-2.611968e+24	-9.243311e+15	-1.295415e-02	2.477981e-04
2.667614e-18	1.000000e+02	1.965598e+05	1.965598e+05	8.673380e+01	4.919664e+01	4.919650e+01	1.411230e-04	5.248830e+24	1.821316e+16	2.683368e-02	2.502884e-04
2.773983e-18	1.000000e+02	1.953407e+05	1.953407e+05	8.639698e+01	4.938310e+01	4.938296e+01	1.427922e-04	-2.287574e+24	-7.789031e+15	-1.206431e-02	2.528049e-04
2.884594e-18	1.000000e+02	1.943540e+05	1.943540e+05	8.605647e+01	4.966395e+01	4.966380e+01	1.444717e-04	-9.399409e+24	-3.110959e+16	-5.084219e-02	2.555334e-04
2.999616e-18	1.000000e+02	1.931719e+05	1.931719e+05	8.571902e+01	4.984025e+01	4.984010e+01	1.461832e-04	2.646181e+25	8.604358e+16	1.475676e-01	2.580098e-04
3.119223e-18	1.000000e+02	1.917885e+05	1.917885e+05	8.538997e+01	4.997161e+01	4.997146e+01	1.478981e-04	-6.093953e+24	-1.955610e+16	-3.522713e-02	2.605558e-04
3.243601e-18	1.000000e+02	1.907024e+05	1.907024e+05	8.505531e+01	5.019756e+01	5.019741e+01	1.496507e-04	2.896756e+24	9.088644e+15	1.722751e-02	2.632246e-04
3.372937e-18	1.000000e+02	1.896478e+05	1.896478e+05	8.472393e+01	5.040200e+01	5.040184e+01	1.514048e-04	1.412920e+26	4.343890e+17	8.639129e-01	2.657663e-04
3.507431e-18	1.000000e+02	1.882639e+05	1.882639e+05	8.439439e+01	5.052727e+01	5.052712e+01	1.532006e-04	-3.005296e+24	-9.125526e+15	-1.906088e-02	2.683853e-04
3.647287e-18	1.000000e+02	1.871189e+05	1.871189e+05	8.406130e+01	5.072995e+01	5.072979e+01	1.550080e-04	-6.994601e+24	-2.081809e+16	-4.573683e-02	2.711108e-04
3.792721e-18	1.000000e+02	1.859800e+05	1.859800e+05	8.373583e+01	5.091897e+01	5.091882e+01	1.568357e-04	3.382214e+24	9.881044e+15	2.280139e-02	2.737874e-04
3.943953e-18	1.000000e+02	1.850416e+05	1.850416e+05	8.340823e+01	5.117591e+01	5.117575e+01	1.586899e-04	4.789323e+24	1.364414e+16	3.311455e-02	2.765644e-04
4.101216e-18	1.000000e+02	1.836669e+05	1.836669e+05	8.308272e+01	5.128497e+01	5.128481e+01	1.605494e-04	2.964429e+24	8.355846e+15	2.127543e-02	2.792282e-04
4.264749e-18	1.000000e+02	1.825378e+05	1.825378e+05	8.275724e+01	5.147447e+01	5.147431e+01	1.624639e-04	-9.815147e+24	-2.716047e+16	-7.264814e-02	2.819936e-04
4.434803e-18	1.000000e+02	1.814037e+05	1.814037e+05	8.243412e+01	5.165372e+01	5.165355e+01	1.643627e-04	2.655655e+24	7.222104e+15	2.027831e-02	2.847445e-04
4.611638e-18	1.000000e+02	1.803356e+05	1.803356e+05	8.211464e+01	5.186522e+01	5.186506e+01	1.663147e-04	-3.255055e+24	-8.673155e+15	-2.560014e-02	2.876039e-04
4.795525e-18	1.000000e+02	1.791168e+05	1.791168e+05	8.179238e+01	5.202173e+01	5.202156e+01	1.682782e-04	7.710290e+24	2.023703e+16	6.273071e-02	2.904346e-04
4.986743e-18	1.000000e+02	1.779998e+05	1.779998e+05	8.147225e+01	5.219946e+01	5.219929e+01	1.702494e-04	2.012582e+24	5.193063e+15	1.689457e-02	2.932557e-04
5.185586e-18	1.000000e+02	1.768975e+05	1.768975e+05	8.115551e+01	5.238406e+01	5.238389e+01	1.722660e-04	4.265906e+24	1.081473e+16	3.693979e-02	2.961267e-04
5.392359e-18	1.000000e+02	1.757840e+05	1.757840e+05	8.084176e+01	5.255652e+01	5.255635e+01	1.742911e-04	-6.658257e+24	-1.660457e+16	-5.950517e-02	2.989835e-04
5.607375e-18	1.000000e+02	1.746807e+05	1.746807e+05	8.052314e+01	5.274530e+01	5.274512e+01	1.763632e-04	7.818886e+25	1.915254e+17	7.211258e-01	3.019526e-04
5.830966e-18	1.000000e+02	1.735508e+05	1.735508e+05	8.021001e+01	5.291196e+01	5.291178e+01	1.784345e-04	-5.814286e+24	-1.401933e+16	-5.539294e-02	3.048788e-04
6.063472e-18	1.000000e+02	1.725065e+05	1.725065e+05	7.989789e+01	5.308800e+01	5.308782e+01	1.805462e-04	2.401634e+24	5.695411e+15	2.358146e-02	3.077449e-04
6.305249e-18	1.000000e+02	1.714818e+05	1.714818e+05	7.958416e+01	5.329833e+01	5.329815e+01	1.826638e-04	2.773767e+24	6.449141e+15	2.805893e-02	3.108104e-04
6.556667e-18	1.000000e+02	1.702950e+05	1.702950e+05	7.927299e+01	5.344492e+01	5.344474e+01	1.848162e-04	2.320907e+26	5.322620e+17	2.430742e+00	3.138372e-04
6.818110e-18	1.000000e+02	1.691889e+05	1.691889e+05	7.896466e+01	5.361564e+01	5.361545e+01	1.870106e-04	7.690020e+24	1.735682e+16	8.320699e-02	3.168981e-04
7.089978e-18	1.000000e+02	1.681979e+05	1.681979e+05	7.865411e+01	5.381442e+01	5.381423e+01	1.892102e-04	2.586716e+24	5.731330e+15	2.882285e-02	3.199470e-04
7.372687e-18	1.000000e+02	1.671547e+05	1.671547e+05	7.834935e+01	5.398038e+01	5.398019e+01	1.914516e-04	2.377752e+24	5.187843e+15	2.733157e-02	3.229366e-04
7.666668e-18	1.000000e+02	1.660568e+05	1.660568e+05	7.804474e+01	5.413571e+01	5.413552e+01	1.937035e-04	3.363992e+24	7.234952e+15	3.996348e-02	3.260073e-04
7.972371e-18	1.000000e+02	1.649977e+05	1.649977e+05	7.773975e+01	5.431329e+01	5.431310e+01	1.959776e-04	1.473529e+27	3.117655e+18	1.807429e+01	3.291762e-04
8.290265e-18	1.000000e+02	1.638436e+05	1.638436e+05	7.743620e+01	5.445685e+01	5.445665e+01	1.983022e-04	4.833590e+24	1.009270e+16	6.140640e-02	3.323709e-04
8.620834e-18	1.000000e+02	1.628736e+05	1.628736e+05	7.713119e+01	5.464302e+01	5.464282e+01	2.006359e-04	8.845653e+24	1.815751e+16	1.157624e-01	3.354934e-04
8.964584e-18	1.000000e+02	1.617739e+05	1.617739e+05	7.683269e+01	5.479102e+01	5.479082e+01	2.030066e-04	-1.803544e+25	-3.652413e+16	-2.441608e-01	3.386889e-04
9.322041e-18	1.000000e+02	1.608006e+05	1.608006e+05	7.653524e+01	5.495883e+01	5.495862e+01	2.054003e-04	5.489416e+24	1.094810e+16	7.659125e-02	3.417825e-04
9.693752e-18	1.000000e+02	1.597632e+05	1.597632e+05	7.623250e+01	5.512525e+01	5.512504e+01	2.078214e-04	-1.394437e+25	-2.739342e+16	-2.009588e-01	3.450436e-04
1.008028e-17	1.000000e+02	1.586963e+05	1.586963e+05	7.593537e+01	5.528801e+01	5.528780e+01	2.102753e-04	3.442117e+24	6.663014e+15	5.129587e-02	3.483887e-04
1.048223e-17	1.000000e+02	1.576718e+05	1.576718e+05	7.563835e+01	5.544511e+01	5.544489e+01	2.127545e-04	5.905980e+24	1.127135e+16	9.091039e-02	3.516489e-04
1.090020e-17	1.000000e+02	1.566238e+05	1.566238e+05	7.534484e+01	5.559936e+01	5.559915e+01	2.152735e-04	-2.013983e+25	-3.790590e+16	-3.205221e-01	3.549866e-04
1.133484e-17	1.000000e+02	1.556311e+05	1.556311e+05	7.505071e+01	5.575290e+01	5.575269e+01	2.178062e-04	2.013441e+24	3.737674e+15	3.307864e-02	3.582374e-04
1.178681e-17	1.000000e+02	1.545121e+05	1.545121e+05	7.475831e+01	5.590433e+01	5.590411e+01	2.203767e-04	5.776950e+24	1.057965e+16	9.839610e-02	3.618121e-04
1.225680e-17	1.000000e+02	1.535500e+05	1.535500e+05	7.446609e+01	5.604244e+01	5.604222e+01	2.229698e-04	2.483921e+24	4.493166e+15	4.364961e-02	3.649785e-04
1.274553e-17	1.000000e+02	1.526229e+05	1.526229e+05	7.417394e+01	5.622792e+01	5.622769e+01	2.256100e-04	9.592341e+24	1.706729e+16	1.737473e-01	3.684109e-04
1.325375e-17	1.000000e+02	1.516053e+05	1.516053e+05	7.388717e+01	5.637160e+01	5.637137e+01	2.282666e-04	2.537554e+24	4.457729e+15	4.752642e-02	3.718314e-04
1.378224e-17	1.000000e+02	1.506073e+05	1.506073e+05	7.359777e+01	5.653799e+01	5.653776e+01	2.309572e-04	1.748829e+25	3.027232e+16	3.385383e-01	3.753999e-04
1.433180e-17	1.000000e+02	1.495838e+05	1.495838e+05	7.330955e+01	5.665839e+01	5.665815e+01	2.336852e-04	1.124685e+25	1.926238e+16	2.252680e-01	3.787736e-04
1.490327e-17	1.000000e+02	1.485219e+05	1.485219e+05	7.302099e+01	5.679865e+01	5.679841e+01	2.364545e-04	4.493049e+24	7.600658e+15	9.325679e-02	3.824262e-04
1.549753e-17	1.000000e+02	1.476080e+05	1.476080e+05	7.273901e+01	5.695733e+01	5.695709e+01	2.392366e-04	1.984425e+24	3.310446e+15	4.247920e-02	3.858688e-04
1.611548e-17	1.000000e+02	1.466194e+05	1.466194e+05	7.245477e+01	5.710787e+01	5.710763e+01	2.420617e-04	2.651145e+24	4.364691e+15	5.869047e-02	3.894974e-04
1.675808e-17	1.000000e+02	1.456379e+05	1.456379e+05	7.217177e+01	5.723330e+01	5.723305e+01	2.449081e-04	2.614501e+24	4.257406e+15	5.985603e-02	3.929835e-04
1.742629e-17	1.000000e+02	1.446384e+05	1.446384e+05	7.189189e+01	5.738134e+01	5.738109e+01	2.478067e-04	5.062669e+24	8.138156e+15	1.199644e-01	3.967227e-04
1.812116e-17	1.000000e+02	1.437509e+05	1.437509e+05	7.161016e+01	5.752458e+01	5.752433e+01	2.507278e-04	2.248950e+24	3.570362e+15	5.495646e-02	4.001686e-04
1.884373e-17	1.000000e+02	1.426957e+05	1.426957e+05	7.132976e+01	5.765436e+01	5.765411e+01	2.536707e-04	5.688659e+24	8.929953e+15	1.442273e-01	4.040372e-04
1.959511e-17	1.000000e+02	1.418045e+05	1.418045e+05	7.105136e+01	5.779390e+01	5.779364e+01	2.566690e-04	2.248887e+24	3.487848e+15	5.883143e-02	4.075605e-04
2.037645e-17	1.000000e+02	1.408473e+05	1.408473e+05	7.077281e+01	5.794034e+01	5.794008e+01	2.596976e-04	3.194120e+24	4.891546e+15	8.643700e-02	4.113699e-04
2.118895e-17	1.000000e+02	1.401010e+05	1.401010e+05	7.049701e+01	5.810005e+01	5.809979e+01	2.627458e-04	2.126654e+24	3.212287e+15	5.909916e-02	4.147011e-04
2.203385e-17	1.000000e+02	1.389092e+05	1.389092e+05	7.022176e+01	5.820559e+01	5.820533e+01	2.658764e-04	2.254173e+24	3.374144e+15	6.537673e-02	4.190190e-04
2.291243e-17	1.000000e+02	1.379698e+05	1.379698e+05	6.994855e+01	5.832962e+01	5.832935e+01	2.690114e-04	3.350978e+24	4.962792e+15	1.005410e-01	4.227710e-04
2.382605e-17	1.000000e+02	1.370909e+05	1.370909e+05	6.967868e+01	5.848468e+01	5.848441e+01	2.721809e-04	1.436902e+24	2.099987e+15	4.451180e-02	4.266124e-04
2.477610e-17	1.000000e+02	1.360887e+05	1.360887e+05	6.940306e+01	5.859816e+01	5.859789e+01	2.754061e-04	1.448199e+24	2.096082e+15	4.653818e-02	4.305881e-04
2.576403e-17	1.000000e+02	1.351960e+05	1.351960e+05	6.913311e+01	5.871746e+01	5.871718e+01	2.786327e-04	2.185159e+24	3.130739e+15	7.256964e-02	4.343135e-04
2.679136e-17	1.000000e+02	1.342523e+05	1.342523e+05	6.886355e+01	5.884366e+01	5.884338e+01	2.819229e-04	1.580178e+24	2.239793e+15	5.434867e-02	4.383066e-04
2.785964e-17	1.000000e+02	1.334242e+05	1.334242e+05	6.859390e+01	5.897844e+01	5.897815e+01	2.852456e-04	2.077302e+24	2.910940e+15	7.369151e-02	4.420370e-04
2.897053e-17	1.000000e+02	1.324616e+05	1.324616e+05	6.832665e+01	5.908855e+01	5.908826e+01	2.886130e-04	1.232588e+24	1.711202e+15	4.533773e-02	4.460807e-04
3.012571e-17	1.000000e+02	1.315304e+05	1.315304e+05	6.806306e+01	5.922950e+01	5.922920e+01	2.920212e-04	2.338691e+24	3.208357e+15	8.911143e-02	4.503103e-04
3.132696e-17	1.000000e+02	1.306311e+05	1.306311e+05	6.779307e+01	5.934911e+01	5.934882e+01	2.954400e-04	1.163843e+24	1.580605e+15	4.589358e-02	4.543259e-04
3.257610e-17	1.000000e+02	1.297559e+05	1.297559e+05	6.752935e+01	5.946599e+01	5.946569e+01	2.989448e-04	1.527676e+24	2.054415e+15	6.229989e-02	4.582913e-04
3.387505e-17	1.000000e+02	1.288351e+05	1.288351e+05	6.726479e+01	5.959793e+01	5.959763e+01	3.024735e-04	1.911206e+24	2.541859e+15	8.076590e-02	4.625909e-04
3.522580e-17	1.000000e+02	1.280119e+05	1.280119e+05	6.700314e+01	5.970916e+01	5.970886e+01	3.060499e-04	1.075827e+24	1.417547e+15	4.694425e-02	4.664346e-04
3.663040e-17	1.000000e+02	1.272301e+05	1.272301e+05	6.674055e+01	5.977657e+01	5.977626e+01	3.096466e-04	1.531843e+24	2.007056e+15	6.892168e-02	4.698303e-04
3.809102e-17	1.000000e+02	1.264543e+05	1.264543e+05	6.648073e+01	5.985579e+01	5.985548e+01	3.132938e-04	1.136581e+24	1.479345e+15	5.272594e-02	4.733395e-04
3.960987e-17	1.000000e+02	1.256233e+05	1.256233e+05	6.622105e+01	5.995651e+01	5.995619e+01	3.170009e-04	1.152590e+24	1.487624e+15	5.526051e-02	4.772722e-04
4.118929e-17	1.000000e+02	1.248762e+05	1.248762e+05	6.596252e+01	5.998935e+01	5.998903e+01	3.207479e-04	1.219600e+24	1.569808e+15	6.024351e-02	4.803906e-04
4.283169e-17	1.000000e+02	1.241288e+05	1.241288e+05	6.570375e+01	6.004992e+01	6.004960e+01	3.245276e-04	1.163420e+24	1.489959e+15	5.921954e-02	4.837711e-04
4.453958e-17	1.000000e+02	1.233000e+05	1.233000e+05	6.544842e+01	6.010126e+01	6.010093e+01	3.283525e-04	1.146639e+24	1.462207e+15	6.035361e-02	4.874394e-04
4.631557e-17	1.000000e+02	1.224845e+05	1.224845e+05	6.519433e+01	6.016830e+01	6.016797e+01	3.322024e-04	1.017449e+24	1.290251e+15	5.536025e-02	4.912319e-04
4.816237e-17	1.000000e+02	1.216862e+05	1.216862e+05	6.493864e+01	6.021320e+01	6.021287e+01	3.361733e-04	9.992364e+23	1.262437e+15	5.617617e-02	4.948234e-04
5.008281e-17	1.000000e+02	1.211983e+05	1.211983e+05	6.468522e+01	6.029341e+01	6.029307e+01	3.401081e-04	8.960000e+23	1.124498e+15	5.139446e-02	4.974773e-04
5.207984e-17	1.000000e+02	1.201064e+05	1.201064e+05	6.443397e+01	6.030332e+01	6.030298e+01	3.441305e-04	8.658293e+23	1.085741e+15	5.196285e-02	5.020825e-04
5.415649e-17	1.000000e+02	1.193253e+05	1.193253e+05	6.418049e+01	6.034887e+01	6.034852e+01	3.481801e-04	9.910561e+23	1.238091e+15	6.145060e-02	5.057507e-04
5.631594e-17	1.000000e+02	1.185184e+05	1.185184e+05	6.393136e+01	6.038718e+01	6.038683e+01	3.522934e-04	7.397296e+23	9.211898e+14	4.744987e-02	5.095173e-04
5.856151e-17	1.000000e+02	1.177202e+05	1.177202e+05	6.368326e+01	6.042826e+01	6.042790e+01	3.564468e-04	8.321392e+23	1.032751e+15	5.521185e-02	5.133211e-04
6.089661e-17	1.000000e+02	1.169349e+05	1.169349e+05	6.343224e+01	6.048103e+01	6.048067e+01	3.606658e-04	7.988836e+23	9.871603e+14	5.480918e-02	5.172195e-04
6.332482e-17	1.000000e+02	1.161296e+05	1.161296e+05	6.318511e+01	6.050867e+01	6.050831e+01	3.649170e-04	7.912776e+23	9.755304e+14	5.619608e-02	5.210445e-04
6.584986e-17	1.000000e+02	1.153544e+05	1.153544e+05	6.293796e+01	6.055103e+01	6.055066e+01	3.692126e-04	8.014379e+23	9.846057e+14	5.885597e-02	5.249131e-04
6.847558e-17	1.000000e+02	1.145559e+05	1.145559e+05	6.269420e+01	6.058510e+01	6.058473e+01	3.735614e-04	6.684251e+23	8.188862e+14	5.082253e-02	5.288692e-04
7.120600e-17	1.000000e+02	1.137712e+05	1.137712e+05	6.244875e+01	6.060610e+01	6.060572e+01	3.779578e-04	6.111964e+23	7.474793e+14	4.809622e-02	5.327017e-04
7.404530e-17	1.000000e+02	1.129695e+05	1.129695e+05	6.220348e+01	6.065723e+01	6.065684e+01	3.824409e-04	5.933299e+23	7.225759e+14	4.837061e-02	5.369346e-04
7.699781e-17	1.000000e+02	1.122476e+05	1.122476e+05	6.196335e+01	6.068642e+01	6.068603e+01	3.869387e-04	6.027927e+23	7.323361e+14	5.074273e-02	5.406478e-04
8.006805e-17	1.000000e+02	1.114107e+05	1.114107e+05	6.172115e+01	6.071723e+01	6.071684e+01	3.915193e-04	6.332723e+23	7.674155e+14	5.534097e-02	5.449856e-04
8.326071e-17	1.000000e+02	1.106217e+05	1.106217e+05	6.147868e+01	6.075392e+01	6.075353e+01	3.961222e-04	5.777112e+23	6.979739e+14	5.231188e-02	5.492044e-04
8.658068e-17	1.000000e+02	1.098423e+05	1.098423e+05	6.123841e+01	6.084699e+01	6.084659e+01	4.007904e-04	4.882783e+23	5.854260e+14	4.580482e-02	5.539487e-04
9.003303e-17	1.000000e+02	1.090801e+05	1.090801e+05	6.099923e+01	6.081801e+01	6.081761e+01	4.055185e-04	5.177797e+23	6.222771e+14	5.029308e-02	5.575536e-04
9.362304e-17	1.000000e+02	1.083070e+05	1.083070e+05	6.076094e+01	6.084900e+01	6.084859e+01	4.103338e-04	5.015303e+23	6.012153e+14	5.047839e-02	5.618195e-04
9.735620e-17	1.000000e+02	1.075281e+05	1.075281e+05	6.052510e+01	6.088286e+01	6.088244e+01	4.151543e-04	4.852894e+23	5.801304e+14	5.063857e-02	5.662040e-04
1.012382e-16	1.000000e+02	1.067547e+05	1.067547e+05	6.028819e+01	6.091477e+01	6.091435e+01	4.200565e-04	4.266665e+23	5.087160e+14	4.615778e-02	5.706051e-04
1.052750e-16	1.000000e+02	1.060027e+05	1.060027e+05	6.005293e+01	6.102119e+01	6.102076e+01	4.250023e-04	4.128335e+23	4.879459e+14	4.626812e-02	5.756570e-04
1.094728e-16	1.000000e+02	1.052157e+05	1.052157e+05	5.981865e+01	6.096866e+01	6.096823e+01	4.300321e-04	4.030368e+23	4.784224e+14	4.688489e-02	5.794634e-04
1.138380e-16	1.000000e+02	1.044757e+05	1.044757e+05	5.958332e+01	6.105645e+01	6.105601e+01	4.350754e-04	3.938037e+23	4.641114e+14	4.745649e-02	5.844084e-04
1.183772e-16	1.000000e+02	1.037208e+05	1.037208e+05	5.935310e+01	6.120560e+01	6.120516e+01	4.402207e-04	3.629502e+23	4.225628e+14	4.535336e-02	5.900997e-04
1.230974e-16	1.000000e+02	1.029554e+05	1.029554e+05	5.912120e+01	6.105349e+01	6.105305e+01	4.454238e-04	3.431771e+23	4.045440e+14	4.450037e-02	5.930091e-04
1.280058e-16	1.000000e+02	1.021912e+05	1.021912e+05	5.889059e+01	6.109470e+01	6.109425e+01	4.506753e-04	3.559832e+23	4.182268e+14	4.791296e-02	5.978469e-04
1.331100e-16	1.000000e+02	1.014709e+05	1.014709e+05	5.866004e+01	6.117619e+01	6.117573e+01	4.560151e-04	3.450642e+23	4.027057e+14	4.811526e-02	6.028937e-04
1.384177e-16	1.000000e+02	1.007779e+05	1.007779e+05	5.842897e+01	6.141203e+01	6.141156e+01	4.613887e-04	3.048947e+23	3.490461e+14	4.399619e-02	6.093800e-04
1.439370e-16	1.000000e+02	9.997325e+04	9.997325e+04	5.820297e+01	6.117812e+01	6.117765e+01	4.668424e-04	3.081054e+23	3.595164e+14	4.627767e-02	6.119449e-04
1.496764e-16	1.000000e+02	9.923631e+04	9.923631e+04	5.797706e+01	6.120248e+01	6.120201e+01	4.723375e-04	3.024347e+23	3.521976e+14	4.713787e-02	6.167348e-04
1.556446e-16	1.000000e+02	9.851613e+04	9.851613e+04	5.775028e+01	6.128152e+01	6.128104e+01	4.779009e-04	2.736112e+23	3.165819e+14	4.422708e-02	6.220455e-04
1.618509e-16	1.000000e+02	9.775725e+04	9.775725e+04	5.752417e+01	6.124987e+01	6.124939e+01	4.835256e-04	2.766487e+23	3.209244e+14	4.648095e-02	6.265507e-04
1.683046e-16	1.000000e+02	9.707102e+04	9.707102e+04	5.729999e+01	6.132064e+01	6.132015e+01	4.892526e-04	2.448857e+23	2.824425e+14	4.261935e-02	6.317090e-04
1.750156e-16	1.000000e+02	9.633505e+04	9.633505e+04	5.707462e+01	6.135097e+01	6.135047e+01	4.950032e-04	2.443477e+23	2.811261e+14	4.417514e-02	6.368499e-04
1.819942e-16	1.000000e+02	9.574425e+04	9.574425e+04	5.685265e+01	6.165151e+01	6.165101e+01	5.008467e-04	2.393532e+23	2.687328e+14	4.462385e-02	6.439187e-04
1.892511e-16	1.000000e+02	9.488357e+04	9.488357e+04	5.663160e+01	6.135398e+01	6.135348e+01	5.067544e-04	2.216482e+23	2.549473e+14	4.323152e-02	6.466239e-04
1.967974e-16	1.000000e+02	9.419484e+04	9.419484e+04	5.640952e+01	6.146523e+01	6.146472e+01	5.127366e-04	2.115619e+23	2.411515e+14	4.279502e-02	6.525329e-04
2.046446e-16	1.000000e+02	9.348401e+04	9.348401e+04	5.618962e+01	6.148686e+01	6.148634e+01	5.187946e-04	1.963886e+23	2.234625e+14	4.125919e-02	6.577259e-04
2.128047e-16	1.000000e+02	9.274268e+04	9.274268e+04	5.596950e+01	6.143794e+01	6.143742e+01	5.248846e-04	1.874630e+23	2.141571e+14	4.098347e-02	6.624560e-04
2.212901e-16	1.000000e+02	9.209511e+04	9.209511e+04	5.575219e+01	6.157104e+01	6.157051e+01	5.310894e-04	1.909017e+23	2.157384e+14	4.322333e-02	6.685592e-04
2.301139e-16	1.000000e+02	9.134260e+04	9.134260e+04	5.553444e+01	6.149028e+01	6.148974e+01	5.373716e-04	1.747423e+23	1.987769e+14	4.122138e-02	6.731829e-04
2.392896e-16	1.000000e+02	9.065016e+04	9.065016e+04	5.531738e+01	6.151176e+01	6.151121e+01	5.437084e-04	1.714746e+23	1.947193e+14	4.201924e-02	6.785620e-04
2.488311e-16	1.000000e+02	9.003247e+04	9.003247e+04	5.510347e+01	6.164734e+01	6.164679e+01	5.501373e-04	1.605441e+23	1.803111e+14	4.070893e-02	6.847234e-04
2.587531e-16	1.000000e+02	8.931821e+04	8.931821e+04	5.488831e+01	6.163131e+01	6.163076e+01	5.566435e-04	1.519852e+23	1.709206e+14	4.010445e-02	6.900195e-04
2.690707e-16	1.000000e+02	8.862697e+04	8.862697e+04	5.467255e+01	6.164434e+01	6.164377e+01	5.631423e-04	1.468108e+23	1.649272e+14	4.027355e-02	6.955483e-04
2.797997e-16	1.000000e+02	8.799005e+04	8.799005e+04	5.445904e+01	6.169693e+01	6.169636e+01	5.697802e-04	1.404671e+23	1.571292e+14	3.994829e-02	7.011808e-04
2.909566e-16	1.000000e+02	8.731076e+04	8.731076e+04	5.424781e+01	6.168502e+01	6.168444e+01	5.765382e-04	1.360905e+23	1.523804e+14	4.023278e-02	7.064996e-04
3.025583e-16	1.000000e+02	8.673150e+04	8.673150e+04	5.403588e+01	6.167295e+01	6.167237e+01	5.833266e-04	1.283710e+23	1.438777e+14	3.923503e-02	7.110790e-04
3.146226e-16	1.000000e+02	8.619295e+04	8.619295e+04	5.382231e+01	6.167439e+01	6.167380e+01	5.902074e-04	1.256117e+23	1.407686e+14	3.960615e-02	7.155387e-04
3.271680e-16	1.000000e+02	8.563921e+04	8.563921e+04	5.361362e+01	6.164994e+01	6.164934e+01	5.971778e-04	1.200356e+23	1.347866e+14	3.908749e-02	7.198798e-04
3.402136e-16	1.000000e+02	8.511299e+04	8.511299e+04	5.340361e+01	6.165087e+01	6.165026e+01	6.041917e-04	1.174478e+23	1.318709e+14	3.944181e-02	7.243414e-04
3.537794e-16	1.000000e+02	8.456216e+04	8.456216e+04	5.319361e+01	6.158200e+01	6.158139e+01	6.113697e-04	1.130925e+23	1.276924e+14	3.923241e-02	7.282453e-04
3.678861e-16	1.000000e+02	8.396973e+04	8.396973e+04	5.298734e+01	6.153335e+01	6.153274e+01	6.185467e-04	1.058834e+23	1.200259e+14	3.804568e-02	7.328040e-04
3.825554e-16	1.000000e+02	8.344632e+04	8.344632e+04	5.278140e+01	6.146966e+01	6.146903e+01	6.258469e-04	1.045149e+23	1.190897e+14	3.874659e-02	7.366371e-04
3.978095e-16	1.000000e+02	8.290052e+04	8.290052e+04	5.257571e+01	6.147198e+01	6.147135e+01	6.332340e-04	9.928479e+22	1.131088e+14	3.803537e-02	7.415151e-04
4.136719e-16	1.000000e+02	8.229608e+04	8.229608e+04	5.236774e+01	6.136329e+01	6.136265e+01	6.407030e-04	9.370411e+22	1.077000e+14	3.723524e-02	7.456405e-04
4.301668e-16	1.000000e+02	8.174891e+04	8.174891e+04	5.216617e+01	6.133208e+01	6.133143e+01	6.482399e-04	9.081088e+22	1.046404e+14	3.730950e-02	7.502495e-04
4.473195e-16	1.000000e+02	8.119687e+04	8.119687e+04	5.196207e+01	6.126931e+01	6.126866e+01	6.559013e-04	8.775440e+22	1.016375e+14	3.729613e-02	7.545773e-04
4.651561e-16	1.000000e+02	8.056144e+04	8.056144e+04	5.175911e+01	6.114636e+01	6.114570e+01	6.636296e-04	8.393800e+22	9.819867e+13	3.710341e-02	7.590028e-04
4.837039e-16	1.000000e+02	8.006271e+04	8.006271e+04	5.155472e+01	6.115639e+01	6.115572e+01	6.714580e-04	7.984575e+22	9.333457e+13	3.640755e-02	7.638561e-04
5.029913e-16	1.000000e+02	7.967050e+04	7.967050e+04	5.135601e+01	6.127634e+01	6.127566e+01	6.793878e-04	7.881690e+22	9.123369e+13	3.683179e-02	7.691221e-04
5.230477e-16	1.000000e+02	7.890304e+04	7.890304e+04	5.115447e+01	6.097933e+01	6.097864e+01	6.873931e-04	7.235752e+22	8.581643e+13	3.549003e-02	7.728388e-04
5.439039e-16	1.000000e+02	7.832515e+04	7.832515e+04	5.095520e+01	6.091378e+01	6.091308e+01	6.955443e-04	6.934885e+22	8.269165e+13	3.528777e-02	7.777039e-04
5.655918e-16	1.000000e+02	7.775729e+04	7.775729e+04	5.075586e+01	6.085458e+01	6.085387e+01	7.037096e-04	6.675503e+22	7.998670e+13	3.522652e-02	7.826222e-04
5.881444e-16	1.000000e+02	7.716392e+04	7.716392e+04	5.055830e+01	6.074332e+01	6.074260e+01	7.119999e-04	6.346657e+22	7.674544e+13	3.479886e-02	7.871985e-04
6.115963e-16	1.000000e+02	7.665806e+04	7.665806e+04	5.035980e+01	6.077782e+01	6.077710e+01	7.203908e-04	6.165360e+22	7.434177e+13	3.493498e-02	7.928431e-04
6.359833e-16	1.000000e+02	7.606706e+04	7.606706e+04	5.016289e+01	6.063720e+01	6.063647e+01	7.288778e-04	5.862132e+22	7.150886e+13	3.452738e-02	7.971545e-04
6.613427e-16	1.000000e+02	7.541466e+04	7.541466e+04	4.996883e+01	6.080466e+01	6.080392e+01	7.375101e-04	5.625901e+22	6.768740e+13	3.459428e-02	8.062710e-04
6.877133e-16	1.000000e+02	7.492068e+04	7.492068e+04	4.977387e+01	6.051214e+01	6.051140e+01	7.462398e-04	5.323233e+22	6.560890e+13	3.382659e-02	8.076828e-04
7.151355e-16	1.000000e+02	7.443133e+04	7.443133e+04	4.957781e+01	6.078265e+01	6.078189e+01	7.550164e-04	5.115897e+22	6.166287e+13	3.359187e-02	8.166272e-04
7.436511e-16	1.000000e+02	7.379189e+04	7.379189e+04	4.938579e+01	6.041923e+01	6.041847e+01	7.639263e-04	4.851190e+22	6.025210e+13	3.325802e-02	8.187788e-04
7.733037e-16	1.000000e+02	7.324674e+04	7.324674e+04	4.919276e+01	6.030824e+01	6.030747e+01	7.728971e-04	4.612306e+22	5.781423e+13	3.281467e-02	8.233574e-04
8.041387e-16	1.000000e+02	7.264131e+04	7.264131e+04	4.899979e+01	6.021668e+01	6.021589e+01	7.820535e-04	4.421779e+22	5.584871e+13	3.279215e-02	8.289591e-04
8.362032e-16	1.000000e+02	7.214096e+04	7.214096e+04	4.880952e+01	6.018179e+01	6.018100e+01	7.912385e-04	4.256729e+22	5.392009e+13	3.267816e-02	8.342249e-04
8.695463e-16	1.000000e+02	7.158834e+04	7.158834e+04	4.861843e+01	6.008199e+01	6.008119e+01	8.005883e-04	4.003956e+22	5.114085e+13	3.194252e-02	8.392706e-04
9.042189e-16	1.000000e+02	7.109118e+04	7.109118e+04	4.842901e+01	6.001478e+01	6.001397e+01	8.100404e-04	3.865434e+22	4.964859e+13	3.193089e-02	8.441946e-04
9.402741e-16	1.000000e+02	7.059987e+04	7.059987e+04	4.823941e+01	5.992920e+01	5.992838e+01	8.196211e-04	3.704111e+22	4.791724e+13	3.167785e-02	8.488570e-04
9.777669e-16	1.000000e+02	7.017657e+04	7.017657e+04	4.804869e+01	5.988081e+01	5.987999e+01	8.292483e-04	3.551250e+22	4.612567e+13	3.129766e-02	8.532879e-04
1.016755e-15	1.000000e+02	6.961853e+04	6.961853e+04	4.786458e+01	5.981779e+01	5.981696e+01	8.390387e-04	3.408074e+22	4.449970e+13	3.125907e-02	8.592223e-04
1.057297e-15	1.000000e+02	6.924488e+04	6.924488e+04	4.767635e+01	5.973079e+01	5.972994e+01	8.488758e-04	3.306513e+22	4.348896e+13	3.115468e-02	8.626022e-04
1.099456e-15	1.000000e+02	6.868288e+04	6.868288e+04	4.749049e+01	5.956548e+01	5.956462e+01	8.589366e-04	3.109929e+22	4.147413e+13	3.052103e-02	8.672536e-04
1.143296e-15	1.000000e+02	6.814432e+04	6.814432e+04	4.730593e+01	5.954043e+01	5.953956e+01	8.690891e-04	2.992491e+22	3.999199e+13	3.054750e-02	8.737401e-04
1.188885e-15	1.000000e+02	6.767643e+04	6.767643e+04	4.711803e+01	5.941304e+01	5.941216e+01	8.793473e-04	2.864160e+22	3.868910e+13	3.026225e-02	8.778984e-04
1.236291e-15	1.000000e+02	6.713003e+04	6.713003e+04	4.693596e+01	5.966116e+01	5.966027e+01	8.896795e-04	2.751217e+22	3.639707e+13	3.027137e-02	8.887403e-04
1.285587e-15	1.000000e+02	6.668557e+04	6.668557e+04	4.675234e+01	5.916292e+01	5.916202e+01	9.002559e-04	2.598690e+22	3.585144e+13	2.955876e-02	8.871921e-04
1.336849e-15	1.000000e+02	6.621210e+04	6.621210e+04	4.656959e+01	5.913225e+01	5.913134e+01	9.107848e-04	2.486456e+22	3.439211e+13	2.930793e-02	8.930731e-04
1.390155e-15	1.000000e+02	6.567524e+04	6.567524e+04	4.638981e+01	5.896656e+01	5.896564e+01	9.215996e-04	2.361803e+22	3.312949e+13	2.899524e-02	8.978507e-04
1.445587e-15	1.000000e+02	6.520641e+04	6.520641e+04	4.620712e+01	5.898689e+01	5.898595e+01	9.324189e-04	2.274138e+22	3.184486e+13	2.893720e-02	9.046179e-04
1.503228e-15	1.000000e+02	6.471959e+04	6.471959e+04	4.602642e+01	5.879012e+01	5.878917e+01	9.433794e-04	2.174250e+22	3.095907e+13	2.872248e-02	9.083821e-04
1.563169e-15	1.000000e+02	6.422349e+04	6.422349e+04	4.584726e+01	5.868178e+01	5.868082e+01	9.545079e-04	2.068365e+22	2.972424e+13	2.839545e-02	9.137120e-04
1.625499e-15	1.000000e+02	6.368808e+04	6.368808e+04	4.566849e+01	5.860752e+01	5.860655e+01	9.658275e-04	1.957968e+22	2.831647e+13	2.802891e-02	9.202275e-04
1.690315e-15	1.000000e+02	6.316686e+04	6.316686e+04	4.548884e+01	5.858439e+01	5.858341e+01	9.771995e-04	1.864821e+22	2.702262e+13	2.781517e-02	9.274545e-04
1.757715e-15	1.000000e+02	6.270641e+04	6.270641e+04	4.531319e+01	5.851212e+01	5.851113e+01	9.886684e-04	1.799001e+22	2.623023e+13	2.783318e-02	9.331123e-04
1.827803e-15	1.000000e+02	6.225025e+04	6.225025e+04	4.513565e+01	5.833677e+01	5.833577e+01	1.000456e-03	1.706213e+22	2.525349e+13	2.737908e-02	9.371330e-04
1.900685e-15	1.000000e+02	6.177007e+04	6.177007e+04	4.495922e+01	5.829278e+01	5.829177e+01	1.012142e-03	1.636883e+22	2.431889e+13	2.730351e-02	9.437059e-04
1.976474e-15	1.000000e+02	6.127507e+04	6.127507e+04	4.478215e+01	5.818815e+01	5.818713e+01	1.024106e-03	1.552404e+22	2.327190e+13	2.695734e-02	9.496221e-04
2.055285e-15	1.000000e+02	6.080710e+04	6.080710e+04	4.460819e+01	5.825610e+01	5.825506e+01	1.036203e-03	1.489308e+22	2.219614e+13	2.687225e-02	9.580475e-04
2.137238e-15	1.000000e+02	6.023499e+04	6.023499e+04	4.443459e+01	5.799045e+01	5.798941e+01	1.048411e-03	1.405180e+22	2.142641e+13	2.658148e-02	9.627370e-04
2.222459e-15	1.000000e+02	5.986392e+04	5.986392e+04	4.426066e+01	5.792416e+01	5.792310e+01	1.060810e-03	1.353239e+22	2.075276e+13	2.640218e-02	9.675971e-04
2.311078e-15	1.000000e+02	5.933829e+04	5.933829e+04	4.408953e+01	5.776543e+01	5.776436e+01	1.073298e-03	1.278613e+22	1.987920e+13	2.607084e-02	9.734933e-04
2.403231e-15	1.000000e+02	5.879400e+04	5.879400e+04	4.391558e+01	5.765952e+01	5.765844e+01	1.085954e-03	1.211350e+22	1.900703e+13	2.586400e-02	9.807042e-04
2.499058e-15	1.000000e+02	5.838147e+04	5.838147e+04	4.374560e+01	5.762135e+01	5.762025e+01	1.098836e-03	1.159949e+22	1.826089e+13	2.565400e-02	9.869800e-04
2.598707e-15	1.000000e+02	5.788396e+04	5.788396e+04	4.357481e+01	5.759587e+01	5.759475e+01	1.111682e-03	1.103828e+22	1.741585e+13	2.548013e-02	9.950230e-04
2.702328e-15	1.000000e+02	5.736548e+04	5.736548e+04	4.340529e+01	5.750206e+01	5.750094e+01	1.124858e-03	1.048385e+22	1.667644e+13	2.531387e-02	1.002381e-03
2.810082e-15	1.000000e+02	5.684544e+04	5.684544e+04	4.323329e+01	5.723861e+01	5.723748e+01	1.138139e-03	9.837250e+21	1.601136e+13	2.485917e-02	1.006916e-03
2.922132e-15	1.000000e+02	5.640635e+04	5.640635e+04	4.306547e+01	5.729455e+01	5.729340e+01	1.151566e-03	9.426987e+21	1.526885e+13	2.476420e-02	1.015747e-03
3.038651e-15	1.000000e+02	5.598486e+04	5.598486e+04	4.289727e+01	5.717198e+01	5.717081e+01	1.165094e-03	9.022964e+21	1.477179e+13	2.460863e-02	1.021204e-03
3.159815e-15	1.000000e+02	5.542880e+04	5.542880e+04	4.273098e+01	5.708702e+01	5.708584e+01	1.178854e-03	8.505675e+21	1.402885e+13	2.438499e-02	1.029916e-03
3.285811e-15	1.000000e+02	5.520153e+04	5.520153e+04	4.256262e+01	5.715234e+01	5.715115e+01	1.192726e-03	8.318215e+21	1.364143e+13	2.434255e-02	1.035340e-03
3.416830e-15	1.000000e+02	5.447254e+04	5.447254e+04	4.239662e+01	5.693806e+01	5.693685e+01	1.206823e-03	7.670003e+21	1.281688e+13	2.398827e-02	1.045262e-03
3.553074e-15	1.000000e+02	5.402963e+04	5.402963e+04	4.223099e+01	5.682728e+01	5.682606e+01	1.221057e-03	7.310827e+21	1.233622e+13	2.381759e-02	1.051780e-03
3.694751e-15	1.000000e+02	5.354011e+04	5.354011e+04	4.206587e+01	5.672704e+01	5.672581e+01	1.235437e-03	6.904550e+21	1.175397e+13	2.354130e-02	1.059524e-03
3.842077e-15	1.000000e+02	5.308947e+04	5.308947e+04	4.190190e+01	5.664002e+01	5.663877e+01	1.250039e-03	6.574008e+21	1.127752e+13	2.338189e-02	1.066879e-03
3.995277e-15	1.000000e+02	5.262020e+04	5.262020e+04	4.173841e+01	5.657193e+01	5.657067e+01	1.264734e-03	6.230448e+21	1.075262e+13	2.316584e-02	1.075099e-03
4.154586e-15	1.000000e+02	5.223251e+04	5.223251e+04	4.157361e+01	5.667494e+01	5.667366e+01	1.279682e-03	6.010531e+21	1.027916e+13	2.318993e-02	1.085051e-03
4.320248e-15	1.000000e+02	5.179087e+04	5.179087e+04	4.141144e+01	5.643131e+01	5.643001e+01	1.294778e-03	5.679486e+21	9.924495e+12	2.286305e-02	1.089600e-03
4.492515e-15	1.000000e+02	5.138007e+04	5.138007e+04	4.125242e+01	5.638702e+01	5.638571e+01	1.310002e-03	5.414902e+21	9.499374e+12	2.268341e-02	1.097449e-03
4.671651e-15	1.000000e+02	5.106544e+04	5.106544e+04	4.109103e+01	5.640786e+01	5.640654e+01	1.325460e-03	5.234865e+21	9.166579e+12	2.261317e-02	1.104619e-03
4.857930e-15	1.000000e+02	5.059894e+04	5.059894e+04	4.092932e+01	5.623782e+01	5.623648e+01	1.341116e-03	4.946734e+21	8.793790e+12	2.237190e-02	1.111443e-03
5.051637e-15	1.000000e+02	5.021328e+04	5.021328e+04	4.076928e+01	5.613488e+01	5.613352e+01	1.356942e-03	4.731229e+21	8.488091e+12	2.223167e-02	1.117929e-03
5.253068e-15	1.000000e+02	4.980616e+04	4.980616e+04	4.061067e+01	5.600767e+01	5.600630e+01	1.372904e-03	4.501833e+21	8.168677e+12	2.203258e-02	1.124513e-03
5.462531e-15	1.000000e+02	4.946130e+04	4.946130e+04	4.045205e+01	5.590987e+01	5.590848e+01	1.389130e-03	4.310901e+21	7.890886e+12	2.184397e-02	1.130376e-03
5.680346e-15	1.000000e+02	4.906640e+04	4.906640e+04	4.029341e+01	5.588310e+01	5.588169e+01	1.405485e-03	4.120730e+21	7.560869e+12	2.173425e-02	1.138928e-03
5.906846e-15	1.000000e+02	4.868733e+04	4.868733e+04	4.013647e+01	5.571183e+01	5.571041e+01	1.422064e-03	3.925260e+21	7.313600e+12	2.152187e-02	1.144278e-03
6.142378e-15	1.000000e+02	4.828486e+04	4.828486e+04	3.997917e+01	5.560998e+01	5.560854e+01	1.438876e-03	3.732875e+21	7.019075e+12	2.133438e-02	1.151706e-03
6.387302e-15	1.000000e+02	4.796642e+04	4.796642e+04	3.982394e+01	5.553610e+01	5.553464e+01	1.455782e-03	3.589567e+21	6.794622e+12	2.120542e-02	1.157812e-03
6.641991e-15	1.000000e+02	4.750055e+04	4.750055e+04	3.966788e+01	5.543976e+01	5.543828e+01	1.473022e-03	3.388932e+21	6.470775e+12	2.102137e-02	1.167139e-03
6.906836e-15	1.000000e+02	4.712982e+04	4.712982e+04	3.951218e+01	5.537791e+01	5.537642e+01	1.490407e-03	3.241867e+21	6.224614e+12	2.091257e-02	1.175008e-03
7.182242e-15	1.000000e+02	4.681012e+04	4.681012e+04	3.935820e+01	5.523786e+01	5.523635e+01	1.507938e-03	3.103017e+21	6.033924e+12	2.070982e-02	1.180041e-03
7.468630e-15	1.000000e+02	4.633939e+04	4.633939e+04	3.920600e+01	5.513419e+01	5.513267e+01	1.525651e-03	2.922886e+21	5.737290e+12	2.051878e-02	1.189791e-03
7.766437e-15	1.000000e+02	4.597273e+04	4.597273e+04	3.905232e+01	5.497869e+01	5.497715e+01	1.543719e-03	2.782490e+21	5.539387e+12	2.032467e-02	1.195898e-03
8.076118e-15	1.000000e+02	4.556712e+04	4.556712e+04	3.889954e+01	5.487823e+01	5.487667e+01	1.561889e-03	2.643549e+21	5.311129e+12	2.018462e-02	1.204338e-03
8.398149e-15	1.000000e+02	4.518700e+04	4.518700e+04	3.874706e+01	5.478205e+01	5.478047e+01	1.580303e-03	2.514381e+21	5.096122e+12	2.001957e-02	1.212341e-03
8.733020e-15	1.000000e+02	4.481658e+04	4.481658e+04	3.859531e+01	5.472061e+01	5.471901e+01	1.598931e-03	2.396340e+21	4.884204e+12	1.988136e-02	1.220990e-03
9.081243e-15	1.000000e+02	4.442723e+04	4.442723e+04	3.844473e+01	5.457387e+01	5.457225e+01	1.617802e-03	2.273561e+21	4.696593e+12	1.970388e-02	1.228388e-03
9.443352e-15	1.000000e+02	4.403778e+04	4.403778e+04	3.829531e+01	5.448062e+01	5.447898e+01	1.636835e-03	2.157800e+21	4.495740e+12	1.954229e-02	1.237134e-03
9.819900e-15	1.000000e+02	4.378955e+04	4.378955e+04	3.814450e+01	5.457009e+01	5.456844e+01	1.656185e-03	2.095379e+21	4.330012e+12	1.952097e-02	1.246190e-03
1.021146e-14	1.000000e+02	4.335020e+04	4.335020e+04	3.799643e+01	5.432298e+01	5.432131e+01	1.675700e-03	1.965631e+21	4.155125e+12	1.925918e-02	1.253119e-03
1.061864e-14	1.000000e+02	4.291283e+04	4.291283e+04	3.784723e+01	5.417650e+01	5.417481e+01	1.695552e-03	1.850091e+21	3.964041e+12	1.906989e-02	1.262478e-03
1.104205e-14	1.000000e+02	4.258702e+04	4.258702e+04	3.769936e+01	5.414833e+01	5.414662e+01	1.715506e-03	1.772693e+21	3.808097e+12	1.898186e-02	1.271475e-03
1.148234e-14	1.000000e+02	4.216586e+04	4.216586e+04	3.755239e+01	5.398988e+01	5.398814e+01	1.735676e-03	1.669686e+21	3.639764e+12	1.878977e-02	1.280417e-03
1.194020e-14	1.000000e+02	4.184222e+04	4.184222e+04	3.740656e+01	5.391905e+01	5.391730e+01	1.756143e-03	1.596311e+21	3.502726e+12	1.866960e-02	1.288628e-03
1.241630e-14	1.000000e+02	4.144649e+04	4.144649e+04	3.725944e+01	5.383819e+01	5.383641e+01	1.776937e-03	1.510081e+21	3.338474e+12	1.852051e-02	1.298981e-03
1.291140e-14	1.000000e+02	4.106457e+04	4.106457e+04	3.711472e+01	5.368231e+01	5.368051e+01	1.797792e-03	1.428654e+21	3.204581e+12	1.835193e-02	1.307266e-03
1.342623e-14	1.000000e+02	4.067834e+04	4.067834e+04	3.696935e+01	5.365257e+01	5.365075e+01	1.819000e-03	1.354778e+21	3.047302e+12	1.824497e-02	1.318947e-03
1.396159e-14	1.000000e+02	4.036187e+04	4.036187e+04	3.682459e+01	5.355022e+01	5.354838e+01	1.840562e-03	1.293037e+21	2.936328e+12	1.810697e-02	1.326753e-03
1.451830e-14	1.000000e+02	3.995768e+04	3.995768e+04	3.667969e+01	5.348898e+01	5.348712e+01	1.862061e-03	1.221297e+21	2.789329e+12	1.798503e-02	1.338641e-03
1.509721e-14	1.000000e+02	3.963617e+04	3.963617e+04	3.653704e+01	5.342413e+01	5.342225e+01	1.884080e-03	1.165697e+21	2.678541e+12	1.787388e-02	1.347863e-03
1.569920e-14	1.000000e+02	3.932570e+04	3.932570e+04	3.639470e+01	5.339918e+01	5.339727e+01	1.906151e-03	1.115263e+21	2.568648e+12	1.778633e-02	1.357870e-03
1.632520e-14	1.000000e+02	3.902198e+04	3.902198e+04	3.625346e+01	5.321069e+01	5.320876e+01	1.928721e-03	1.062146e+21	2.489945e+12	1.760877e-02	1.363608e-03
1.697615e-14	1.000000e+02	3.875375e+04	3.875375e+04	3.611086e+01	5.318209e+01	5.318014e+01	1.951400e-03	1.021662e+21	2.401486e+12	1.753194e-02	1.372308e-03
1.765307e-14	1.000000e+02	3.842316e+04	3.842316e+04	3.597005e+01	5.315046e+01	5.314848e+01	1.974503e-03	9.743131e+20	2.297013e+12	1.745116e-02	1.383292e-03
1.835697e-14	1.000000e+02	3.813006e+04	3.813006e+04	3.582993e+01	5.290524e+01	5.290324e+01	1.997832e-03	9.258686e+20	2.233860e+12	1.723070e-02	1.387494e-03
1.908895e-14	1.000000e+02	3.780402e+04	3.780402e+04	3.568984e+01	5.293146e+01	5.292944e+01	2.021330e-03	8.845144e+20	2.128803e+12	1.718328e-02	1.400154e-03
1.985011e-14	1.000000e+02	3.753539e+04	3.753539e+04	3.555041e+01	5.269491e+01	5.269287e+01	2.045205e-03	8.438545e+20	2.076940e+12	1.698847e-02	1.403873e-03
2.064162e-14	1.000000e+02	3.721910e+04	3.721910e+04	3.541125e+01	5.266235e+01	5.266028e+01	2.069333e-03	8.043743e+20	1.985899e+12	1.689352e-02	1.414928e-03
2.146469e-14	1.000000e+02	3.689012e+04	3.689012e+04	3.527278e+01	5.268921e+01	5.268712e+01	2.093767e-03	7.677735e+20	1.890709e+12	1.685676e-02	1.428274e-03
2.232058e-14	1.000000e+02	3.655042e+04	3.655042e+04	3.513545e+01	5.249287e+01	5.249075e+01	2.118343e-03	7.246546e+20	1.818149e+12	1.666329e-02	1.436177e-03
2.321060e-14	1.000000e+02	3.632162e+04	3.632162e+04	3.499750e+01	5.232128e+01	5.231913e+01	2.143341e-03	6.963021e+20	1.775849e+12	1.652200e-02	1.440499e-03
2.413611e-14	1.000000e+02	3.610169e+04	3.610169e+04	3.486101e+01	5.216982e+01	5.216765e+01	2.168557e-03	6.694751e+20	1.732358e+12	1.637525e-02	1.445080e-03
2.509852e-14	1.000000e+02	3.573478e+04	3.573478e+04	3.474683e+01	5.201328e+01	5.201108e+01	2.194758e-03	6.300738e+20	1.655085e+12	1.621912e-02	1.455537e-03
2.609931e-14	1.000000e+02	3.546337e+04	3.546337e+04	3.458899e+01	5.200441e+01	5.200219e+01	2.219886e-03	6.044142e+20	1.589036e+12	1.616316e-02	1.466426e-03
2.714000e-14	1.000000e+02	3.515687e+04	3.515687e+04	3.445335e+01	5.176903e+01	5.176679e+01	2.246101e-03	5.718399e+20	1.537886e+12	1.597036e-02	1.472515e-03
2.822219e-14	1.000000e+02	3.493728e+04	3.493728e+04	3.432010e+01	5.171979e+01	5.171752e+01	2.272559e-03	5.514792e+20	1.490202e+12	1.589186e-02	1.480361e-03
2.934753e-14	1.000000e+02	3.469481e+04	3.469481e+04	3.418576e+01	5.161665e+01	5.161435e+01	2.299412e-03	5.291241e+20	1.444137e+12	1.578796e-02	1.487734e-03
3.051775e-14	1.000000e+02	3.444780e+04	3.444780e+04	3.405179e+01	5.151087e+01	5.150855e+01	2.326442e-03	5.069702e+20	1.397938e+12	1.567713e-02	1.495332e-03
3.173462e-14	1.000000e+02	3.418409e+04	3.418409e+04	3.391852e+01	5.137772e+01	5.137536e+01	2.354012e-03	4.839665e+20	1.351890e+12	1.555201e-02	1.502972e-03
3.300002e-14	1.000000e+02	3.394033e+04	3.394033e+04	3.378601e+01	5.122149e+01	5.121911e+01	2.381601e-03	4.630404e+20	1.313282e+12	1.542162e-02	1.509163e-03
3.431588e-14	1.000000e+02	3.364472e+04	3.364472e+04	3.365500e+01	5.116801e+01	5.116560e+01	2.409698e-03	4.409085e+20	1.257060e+12	1.534105e-02	1.520833e-03
3.568420e-14	1.000000e+02	3.343580e+04	3.343580e+04	3.352299e+01	5.091985e+01	5.091741e+01	2.438152e-03	4.221888e+20	1.233307e+12	1.515443e-02	1.522914e-03
3.710709e-14	1.000000e+02	3.322498e+04	3.322498e+04	3.339157e+01	5.078320e+01	5.078073e+01	2.466902e-03	4.059203e+20	1.201823e+12	1.503864e-02	1.528464e-03
3.858671e-14	1.000000e+02	3.295204e+04	3.295204e+04	3.325997e+01	5.065499e+01	5.065250e+01	2.495970e-03	3.864733e+20	1.158799e+12	1.492103e-02	1.537234e-03
4.012533e-14	1.000000e+02	3.270547e+04	3.270547e+04	3.313267e+01	5.057076e+01	5.056824e+01	2.525359e-03	3.699671e+20	1.118576e+12	1.483039e-02	1.546248e-03
4.172530e-14	1.000000e+02	3.242131e+04	3.242131e+04	3.300107e+01	5.047578e+01	5.047323e+01	2.555127e-03	3.517206e+20	1.073452e+12	1.472774e-02	1.556870e-03
4.338907e-14	1.000000e+02	3.218011e+04	3.218011e+04	3.287282e+01	5.023661e+01	5.023402e+01	2.585177e-03	3.347586e+20	1.046237e+12	1.455075e-02	1.561107e-03
4.511918e-14	1.000000e+02	3.183793e+04	3.183793e+04	3.274476e+01	5.047157e+01	5.046895e+01	2.615806e-03	3.189556e+20	9.738590e+11	1.462504e-02	1.585265e-03
4.691828e-14	1.000000e+02	3.177798e+04	3.177798e+04	3.261603e+01	5.000870e+01	5.000606e+01	2.646680e-03	3.099978e+20	9.911301e+11	1.434890e-02	1.573690e-03
4.878912e-14	1.000000e+02	3.145458e+04	3.145458e+04	3.248955e+01	4.994611e+01	4.994343e+01	2.677877e-03	2.927796e+20	9.419602e+11	1.426306e-02	1.587880e-03
5.073456e-14	1.000000e+02	3.122799e+04	3.122799e+04	3.236193e+01	4.978571e+01	4.978300e+01	2.709278e-03	2.799512e+20	9.152903e+11	1.414014e-02	1.594266e-03
5.275757e-14	1.000000e+02	3.096553e+04	3.096553e+04	3.223481e+01	4.970329e+01	4.970055e+01	2.741171e-03	2.666037e+20	8.789021e+11	1.404640e-02	1.605117e-03
5.486124e-14	1.000000e+02	3.061730e+04	3.061730e+04	3.210911e+01	4.945927e+01	4.945650e+01	2.773613e-03	2.486968e+20	8.402947e+11	1.386522e-02	1.615403e-03
5.704880e-14	1.000000e+02	3.040661e+04	3.040661e+04	3.198433e+01	4.940777e+01	4.940496e+01	2.806307e-03	2.391445e+20	8.122399e+11	1.380104e-02	1.624902e-03
5.932358e-14	1.000000e+02	3.014762e+04	3.014762e+04	3.185908e+01	4.910167e+01	4.909883e+01	2.839188e-03	2.256686e+20	7.906601e+11	1.359242e-02	1.628708e-03
6.168908e-14	1.000000e+02	2.986273e+04	2.986273e+04	3.173449e+01	4.900654e+01	4.900367e+01	2.872862e-03	2.137877e+20	7.563318e+11	1.350289e-02	1.641061e-03
6.414889e-14	1.000000e+02	2.965306e+04	2.965306e+04	3.160963e+01	4.874766e+01	4.874475e+01	2.906682e-03	2.036398e+20	7.397652e+11	1.332312e-02	1.643933e-03
6.670679e-14	1.000000e+02	2.934918e+04	2.934918e+04	3.148728e+01	4.874905e+01	4.874611e+01	2.940856e-03	1.928499e+20	7.004682e+11	1.328407e-02	1.661002e-03
6.936668e-14	1.000000e+02	2.910699e+04	2.910699e+04	3.136363e+01	4.898712e+01	4.898414e+01	2.975622e-03	1.861903e+20	6.600055e+11	1.336787e-02	1.683002e-03
7.213263e-14	1.000000e+02	2.888665e+04	2.888665e+04	3.124141e+01	4.857341e+01	4.857040e+01	3.010593e-03	1.758360e+20	6.503015e+11	1.311334e-02	1.681518e-03
7.500887e-14	1.000000e+02	2.854389e+04	2.854389e+04	3.111998e+01	4.850372e+01	4.850067e+01	3.046203e-03	1.646326e+20	6.132546e+11	1.303292e-02	1.699268e-03
7.799981e-14	1.000000e+02	2.831440e+04	2.831440e+04	3.099839e+01	4.826522e+01	4.826214e+01	3.081839e-03	1.562137e+20	5.964140e+11	1.287577e-02	1.704617e-03
8.111000e-14	1.000000e+02	2.808093e+04	2.808093e+04	3.087684e+01	4.812770e+01	4.812458e+01	3.118311e-03	1.486559e+20	5.757140e+11	1.277074e-02	1.713893e-03
8.434421e-14	1.000000e+02	2.781847e+04	2.781847e+04	3.075561e+01	4.797248e+01	4.796933e+01	3.155145e-03	1.405430e+20	5.531567e+11	1.265418e-02	1.724483e-03
8.770738e-14	1.000000e+02	2.760576e+04	2.760576e+04	3.063562e+01	4.790089e+01	4.789769e+01	3.192065e-03	1.345042e+20	5.333570e+11	1.258429e-02	1.735177e-03
9.120466e-14	1.000000e+02	2.734471e+04	2.734471e+04	3.051452e+01	4.781107e+01	4.780784e+01	3.229793e-03	1.274178e+20	5.100203e+11	1.250128e-02	1.748458e-03
9.484139e-14	1.000000e+02	2.719900e+04	2.719900e+04	3.039595e+01	4.776526e+01	4.776199e+01	3.267821e-03	1.235807e+20	4.970384e+11	1.245310e-02	1.756140e-03
9.862313e-14	1.000000e+02	2.690722e+04	2.690722e+04	3.027618e+01	4.738990e+01	4.738660e+01	3.306331e-03	1.149600e+20	4.809697e+11	1.222626e-02	1.761233e-03
1.025557e-13	1.000000e+02	2.666536e+04	2.666536e+04	3.015943e+01	4.743861e+01	4.743526e+01	3.345235e-03	1.098241e+20	4.571284e+11	1.221945e-02	1.779035e-03
1.066450e-13	1.000000e+02	2.652860e+04	2.652860e+04	3.004001e+01	4.730312e+01	4.729973e+01	3.384618e-03	1.062708e+20	4.487095e+11	1.213204e-02	1.783099e-03
1.108974e-13	1.000000e+02	2.633326e+04	2.633326e+04	2.992281e+01	4.722458e+01	4.722115e+01	3.424425e-03	1.018492e+20	4.336280e+11	1.206496e-02	1.793343e-03
1.153194e-13	1.000000e+02	2.612645e+04	2.612645e+04	2.980617e+01	4.698658e+01	4.698311e+01	3.464607e-03	9.674747e+19	4.224453e+11	1.192144e-02	1.798430e-03
1.199177e-13	1.000000e+02	2.596167e+04	2.596167e+04	2.968978e+01	4.687311e+01	4.686960e+01	3.505729e-03	9.310923e+19	4.115038e+11	1.184187e-02	1.805473e-03
1.246993e-13	1.000000e+02	2.581513e+04	2.581513e+04	2.957376e+01	4.680536e+01	4.680181e+01	3.546892e-03	9.009348e+19	4.010657e+11	1.178726e-02	1.813098e-03
1.296716e-13	1.000000e+02	2.560591e+04	2.560591e+04	2.945820e+01	4.656181e+01	4.655822e+01	3.588636e-03	8.542120e+19	3.903159e+11	1.164008e-02	1.818401e-03
1.348422e-13	1.000000e+02	2.545246e+04	2.545246e+04	2.934349e+01	4.636148e+01	4.635785e+01	3.630995e-03	8.202116e+19	3.829478e+11	1.151777e-02	1.821493e-03
1.402189e-13	1.000000e+02	2.531787e+04	2.531787e+04	2.922774e+01	4.636633e+01	4.636265e+01	3.674057e-03	7.978466e+19	3.723111e+11	1.150470e-02	1.831368e-03
1.458101e-13	1.000000e+02	2.507053e+04	2.507053e+04	2.911364e+01	4.611896e+01	4.611524e+01	3.717136e-03	7.497528e+19	3.593525e+11	1.135513e-02	1.839569e-03
1.516242e-13	1.000000e+02	2.487496e+04	2.487496e+04	2.900022e+01	4.577507e+01	4.577130e+01	3.760830e-03	7.086016e+19	3.525797e+11	1.116045e-02	1.840207e-03
1.576701e-13	1.000000e+02	2.474908e+04	2.474908e+04	2.889787e+01	4.596825e+01	4.596445e+01	3.805126e-03	6.957631e+19	3.389779e+11	1.123976e-02	1.857372e-03
1.639571e-13	1.000000e+02	2.450872e+04	2.450872e+04	2.877269e+01	4.576277e+01	4.575892e+01	3.849897e-03	6.551712e+19	3.264325e+11	1.111329e-02	1.867203e-03
1.704948e-13	1.000000e+02	2.437285e+04	2.437285e+04	2.866000e+01	4.543445e+01	4.543055e+01	3.895374e-03	6.269156e+19	3.238044e+11	1.093375e-02	1.864142e-03
1.772931e-13	1.000000e+02	2.416882e+04	2.416882e+04	2.854948e+01	4.529970e+01	4.529576e+01	3.941207e-03	5.964706e+19	3.126889e+11	1.084933e-02	1.874303e-03
1.843626e-13	1.000000e+02	2.401786e+04	2.401786e+04	2.843697e+01	4.521664e+01	4.521265e+01	3.987792e-03	5.751079e+19	3.042690e+11	1.079367e-02	1.882626e-03
1.917139e-13	1.000000e+02	2.383894e+04	2.383894e+04	2.832459e+01	4.495557e+01	4.495154e+01	4.034558e-03	5.465057e+19	2.976302e+11	1.064759e-02	1.885804e-03
1.993584e-13	1.000000e+02	2.373576e+04	2.373576e+04	2.821486e+01	4.486217e+01	4.485809e+01	4.082169e-03	5.317198e+19	2.926047e+11	1.058664e-02	1.890067e-03
2.073077e-13	1.000000e+02	2.355259e+04	2.355259e+04	2.810491e+01	4.470404e+01	4.469991e+01	4.130404e-03	5.072325e+19	2.841014e+11	1.049796e-02	1.898052e-03
2.155740e-13	1.000000e+02	2.338641e+04	2.338641e+04	2.799382e+01	4.441473e+01	4.441055e+01	4.178759e-03	4.821820e+19	2.789818e+11	1.033913e-02	1.899168e-03
2.241698e-13	1.000000e+02	2.322584e+04	2.322584e+04	2.788505e+01	4.443739e+01	4.443316e+01	4.227934e-03	4.656996e+19	2.687591e+11	1.033570e-02	1.913273e-03
2.331085e-13	1.000000e+02	2.308019e+04	2.308019e+04	2.777604e+01	4.426981e+01	4.426553e+01	4.277492e-03	4.470614e+19	2.629232e+11	1.023909e-02	1.918087e-03
2.424035e-13	1.000000e+02	2.295763e+04	2.295763e+04	2.767572e+01	4.410960e+01	4.410527e+01	4.328050e-03	4.313665e+19	2.583336e+11	1.014618e-02	1.921348e-03
2.520692e-13	1.000000e+02	2.274093e+04	2.274093e+04	2.755805e+01	4.389051e+01	4.388613e+01	4.378932e-03	4.067268e+19	2.497180e+11	1.003120e-02	1.930022e-03
2.621203e-13	1.000000e+02	2.256612e+04	2.256612e+04	2.745008e+01	4.376237e+01	4.375794e+01	4.430482e-03	3.882355e+19	2.418751e+11	9.951805e-03	1.939295e-03
2.725722e-13	1.000000e+02	2.240703e+04	2.240703e+04	2.734323e+01	4.354935e+01	4.354487e+01	4.482650e-03	3.704788e+19	2.365130e+11	9.838590e-03	1.943557e-03
2.834409e-13	1.000000e+02	2.231812e+04	2.231812e+04	2.723654e+01	4.351539e+01	4.351086e+01	4.535589e-03	3.621965e+19	2.321291e+11	9.811776e-03	1.949779e-03
2.947429e-13	1.000000e+02	2.214273e+04	2.214273e+04	2.712964e+01	4.330585e+01	4.330126e+01	4.588876e-03	3.442722e+19	2.260315e+11	9.701464e-03	1.955759e-03
3.064956e-13	1.000000e+02	2.197853e+04	2.197853e+04	2.702311e+01	4.304905e+01	4.304441e+01	4.643115e-03	3.272543e+19	2.213439e+11	9.571565e-03	1.958686e-03
3.187169e-13	1.000000e+02	2.180666e+04	2.180666e+04	2.691760e+01	4.292199e+01	4.291729e+01	4.697705e-03	3.122943e+19	2.143704e+11	9.499692e-03	1.968297e-03
3.314255e-13	1.000000e+02	2.166658e+04	2.166658e+04	2.681270e+01	4.263260e+01	4.262785e+01	4.753126e-03	2.978858e+19	2.115147e+11	9.358136e-03	1.967667e-03
3.446409e-13	1.000000e+02	2.149262e+04	2.149262e+04	2.670786e+01	4.252466e+01	4.251985e+01	4.808781e-03	2.842214e+19	2.043866e+11	9.296113e-03	1.978571e-03
3.583833e-13	1.000000e+02	2.137191e+04	2.137191e+04	2.660291e+01	4.230727e+01	4.230241e+01	4.865642e-03	2.730961e+19	2.014839e+11	9.187337e-03	1.979573e-03
3.726736e-13	1.000000e+02	2.121858e+04	2.121858e+04	2.649838e+01	4.214964e+01	4.214472e+01	4.922790e-03	2.610084e+19	1.961937e+11	9.102564e-03	1.986449e-03
3.875337e-13	1.000000e+02	2.105637e+04	2.105637e+04	2.639359e+01	4.216023e+01	4.215525e+01	4.980308e-03	2.509030e+19	1.883611e+11	9.092433e-03	2.002256e-03
4.029863e-13	1.000000e+02	2.103485e+04	2.103485e+04	2.628977e+01	4.200314e+01	4.199810e+01	5.038681e-03	2.477053e+19	1.894640e+11	9.022555e-03	1.996836e-03
4.190552e-13	1.000000e+02	2.086962e+04	2.086962e+04	2.618555e+01	4.179231e+01	4.178722e+01	5.096795e-03	2.354280e+19	1.846614e+11	8.920241e-03	2.002543e-03
4.357647e-13	1.000000e+02	2.083776e+04	2.083776e+04	2.607975e+01	4.168231e+01	4.167715e+01	5.155909e-03	2.322844e+19	1.846126e+11	8.868620e-03	2.000326e-03
4.531406e-13	1.000000e+02	2.069708e+04	2.069708e+04	2.597581e+01	4.167080e+01	4.166559e+01	5.216360e-03	2.240527e+19	1.783162e+11	8.849043e-03	2.013367e-03
4.712093e-13	1.000000e+02	2.062370e+04	2.062370e+04	2.587352e+01	4.141641e+01	4.141113e+01	5.277697e-03	2.172310e+19	1.782624e+11	8.733324e-03	2.008194e-03
4.899985e-13	1.000000e+02	2.054915e+04	2.054915e+04	2.577291e+01	4.137611e+01	4.137077e+01	5.340042e-03	2.128548e+19	1.755234e+11	8.713754e-03	2.013519e-03
5.095368e-13	1.000000e+02	2.048390e+04	2.048390e+04	2.567145e+01	4.126028e+01	4.125488e+01	5.402383e-03	2.081536e+19	1.740696e+11	8.657886e-03	2.014279e-03
5.298543e-13	1.000000e+02	2.040206e+04	2.040206e+04	2.556978e+01	4.134621e+01	4.134074e+01	5.465847e-03	2.046816e+19	1.693950e+11	8.685604e-03	2.026570e-03
5.509819e-13	1.000000e+02	2.039948e+04	2.039948e+04	2.547028e+01	4.096208e+01	4.095655e+01	5.529930e-03	2.007296e+19	1.740609e+11	8.523286e-03	2.007996e-03
5.729520e-13	1.000000e+02	2.037445e+04	2.037445e+04	2.536969e+01	4.111168e+01	4.110609e+01	5.595177e-03	2.009784e+19	1.711288e+11	8.586395e-03	2.017805e-03
5.957981e-13	1.000000e+02	2.045348e+04	2.045348e+04	2.527013e+01	4.114682e+01	4.114116e+01	5.660889e-03	2.053670e+19	1.741203e+11	8.605705e-03	2.011728e-03
6.195552e-13	1.000000e+02	2.040886e+04	2.040886e+04	2.517075e+01	4.087597e+01	4.087024e+01	5.727227e-03	2.004135e+19	1.756252e+11	8.490334e-03	2.002854e-03
6.442595e-13	1.000000e+02	2.045395e+04	2.045395e+04	2.507155e+01	4.076016e+01	4.075437e+01	5.794400e-03	2.016142e+19	1.792015e+11	8.447458e-03	1.992777e-03
6.699490e-13	1.000000e+02	2.041715e+04	2.041715e+04	2.497306e+01	4.085040e+01	4.084453e+01	5.862375e-03	2.006070e+19	1.763457e+11	8.481283e-03	2.000788e-03
6.966628e-13	1.000000e+02	2.050091e+04	2.050091e+04	2.487517e+01	4.068513e+01	4.067920e+01	5.930976e-03	2.032874e+19	1.823610e+11	8.420456e-03	1.984552e-03
7.244418e-13	1.000000e+02	2.057216e+04	2.057216e+04	2.477676e+01	4.059267e+01	4.058667e+01	6.000273e-03	2.059256e+19	1.868410e+11	8.383061e-03	1.973185e-03
7.533284e-13	1.000000e+02	2.055206e+04	2.055206e+04	2.467960e+01	4.034264e+01	4.033657e+01	6.070956e-03	2.024311e+19	1.894329e+11	8.281165e-03	1.962949e-03
7.833669e-13	1.000000e+02	2.058747e+04	2.058747e+04	2.458324e+01	4.036559e+01	4.035945e+01	6.141558e-03	2.045231e+19	1.908472e+11	8.295036e-03	1.960687e-03
8.146032e-13	1.000000e+02	2.060144e+04	2.060144e+04	2.448506e+01	4.027133e+01	4.026512e+01	6.213588e-03	2.042940e+19	1.928749e+11	8.257708e-03	1.954783e-03
8.470850e-13	1.000000e+02	2.064300e+04	2.064300e+04	2.438882e+01	4.009950e+01	4.009321e+01	6.286778e-03	2.047028e+19	1.974373e+11	8.191273e-03	1.942523e-03
8.808620e-13	1.000000e+02	2.070445e+04	2.070445e+04	2.429225e+01	4.009475e+01	4.008839e+01	6.360143e-03	2.078779e+19	2.006185e+11	8.195610e-03	1.936528e-03
9.159858e-13	1.000000e+02	2.073014e+04	2.073014e+04	2.419647e+01	3.994385e+01	3.993741e+01	6.434875e-03	2.077470e+19	2.043080e+11	8.139823e-03	1.926849e-03
9.525102e-13	1.000000e+02	2.078054e+04	2.078054e+04	2.410093e+01	3.986647e+01	3.985996e+01	6.509992e-03	2.095523e+19	2.080912e+11	8.111480e-03	1.918452e-03
9.904909e-13	1.000000e+02	2.081744e+04	2.081744e+04	2.400541e+01	3.971153e+01	3.970494e+01	6.586034e-03	2.099549e+19	2.125900e+11	8.055278e-03	1.907609e-03
1.029986e-12	1.000000e+02	2.085581e+04	2.085581e+04	2.391123e+01	3.964468e+01	3.963802e+01	6.662843e-03	2.113161e+19	2.157785e+11	8.033192e-03	1.900893e-03
1.071056e-12	1.000000e+02	2.084917e+04	2.084917e+04	2.381665e+01	3.970783e+01	3.970109e+01	6.741308e-03	2.116415e+19	2.143976e+11	8.058396e-03	1.904529e-03
1.113764e-12	1.000000e+02	2.097330e+04	2.097330e+04	2.372209e+01	3.942777e+01	3.942095e+01	6.819693e-03	2.152625e+19	2.259213e+11	7.956570e-03	1.879903e-03
1.158175e-12	1.000000e+02	2.097435e+04	2.097435e+04	2.362919e+01	3.932779e+01	3.932089e+01	6.899942e-03	2.143250e+19	2.278111e+11	7.919937e-03	1.875042e-03
1.204356e-12	1.000000e+02	2.099931e+04	2.099931e+04	2.353510e+01	3.939387e+01	3.938689e+01	6.980111e-03	2.164217e+19	2.281169e+11	7.949996e-03	1.875960e-03
1.252379e-12	1.000000e+02	2.105762e+04	2.105762e+04	2.344197e+01	3.928336e+01	3.927630e+01	7.061700e-03	2.184145e+19	2.334739e+11	7.912721e-03	1.865517e-03
1.302317e-12	1.000000e+02	2.110269e+04	2.110269e+04	2.335042e+01	3.924003e+01	3.923288e+01	7.144276e-03	2.203553e+19	2.368520e+11	7.898161e-03	1.859480e-03
1.354246e-12	1.000000e+02	2.116846e+04	2.116846e+04	2.325744e+01	3.918553e+01	3.917830e+01	7.228029e-03	2.234616e+19	2.418656e+11	7.885847e-03	1.851129e-03
1.408246e-12	1.000000e+02	2.114748e+04	2.114748e+04	2.316571e+01	3.900867e+01	3.900136e+01	7.312414e-03	2.203961e+19	2.440047e+11	7.816307e-03	1.844601e-03
1.464398e-12	1.000000e+02	2.126251e+04	2.126251e+04	2.307301e+01	3.919030e+01	3.918290e+01	7.397402e-03	2.288526e+19	2.475501e+11	7.899047e-03	1.843164e-03
1.522790e-12	1.000000e+02	2.133254e+04	2.133254e+04	2.298219e+01	3.896847e+01	3.896099e+01	7.484746e-03	2.303034e+19	2.562910e+11	7.819501e-03	1.826715e-03
1.583511e-12	1.000000e+02	2.133401e+04	2.133401e+04	2.289212e+01	3.877631e+01	3.876874e+01	7.571783e-03	2.281654e+19	2.602659e+11	7.744231e-03	1.817582e-03
1.646652e-12	1.000000e+02	2.144448e+04	2.144448e+04	2.280168e+01	3.892078e+01	3.891312e+01	7.660811e-03	2.361486e+19	2.644099e+11	7.810867e-03	1.814956e-03
1.712311e-12	1.000000e+02	2.139672e+04	2.139672e+04	2.271147e+01	3.869102e+01	3.868327e+01	7.750195e-03	2.308184e+19	2.662070e+11	7.720145e-03	1.808269e-03
1.780589e-12	1.000000e+02	2.144661e+04	2.144661e+04	2.262178e+01	3.880980e+01	3.880196e+01	7.840523e-03	2.350839e+19	2.670027e+11	7.771786e-03	1.809601e-03
1.851589e-12	1.000000e+02	2.147231e+04	2.147231e+04	2.253194e+01	3.858512e+01	3.857719e+01	7.932180e-03	2.339362e+19	2.735256e+11	7.687674e-03	1.796971e-03
1.925420e-12	1.000000e+02	2.151408e+04	2.151408e+04	2.244331e+01	3.871106e+01	3.870303e+01	8.025137e-03	2.378252e+19	2.735789e+11	7.739892e-03	1.799336e-03
2.002195e-12	1.000000e+02	2.165489e+04	2.165489e+04	2.235423e+01	3.870250e+01	3.869438e+01	8.118703e-03	2.459672e+19	2.832578e+11	7.747978e-03	1.787241e-03
2.082031e-12	1.000000e+02	2.163340e+04	2.163340e+04	2.226617e+01	3.854064e+01	3.853242e+01	8.214045e-03	2.428836e+19	2.856298e+11	7.688920e-03	1.781534e-03
2.165050e-12	1.000000e+02	2.164510e+04	2.164510e+04	2.217793e+01	3.843120e+01	3.842289e+01	8.310052e-03	2.422285e+19	2.889386e+11	7.647476e-03	1.775515e-03
2.251381e-12	1.000000e+02	2.173109e+04	2.173109e+04	2.209110e+01	3.833273e+01	3.832433e+01	8.407117e-03	2.462889e+19	2.975746e+11	7.623047e-03	1.763958e-03
2.341153e-12	1.000000e+02	2.176596e+04	2.176596e+04	2.200326e+01	3.834539e+01	3.833689e+01	8.505480e-03	2.485093e+19	2.997620e+11	7.630365e-03	1.761714e-03
2.434505e-12	1.000000e+02	2.180960e+04	2.180960e+04	2.191725e+01	3.836986e+01	3.836126e+01	8.605049e-03	2.513913e+19	3.022728e+11	7.641921e-03	1.759310e-03
2.531579e-12	1.000000e+02	2.187018e+04	2.187018e+04	2.183092e+01	3.831247e+01	3.830377e+01	8.705536e-03	2.544471e+19	3.082453e+11	7.628283e-03	1.751813e-03
2.632524e-12	1.000000e+02	2.193175e+04	2.193175e+04	2.174420e+01	3.818130e+01	3.817250e+01	8.807967e-03	2.566611e+19	3.163052e+11	7.587263e-03	1.740915e-03
2.737495e-12	1.000000e+02	2.188808e+04	2.188808e+04	2.165910e+01	3.825629e+01	3.824738e+01	8.910963e-03	2.548814e+19	3.110456e+11	7.610111e-03	1.747814e-03
2.846651e-12	1.000000e+02	2.205374e+04	2.205374e+04	2.157355e+01	3.815655e+01	3.814753e+01	9.016005e-03	2.639184e+19	3.263053e+11	7.588392e-03	1.730162e-03
2.960159e-12	1.000000e+02	2.204740e+04	2.204740e+04	2.148842e+01	3.811888e+01	3.810976e+01	9.120467e-03	2.631233e+19	3.269328e+11	7.576409e-03	1.728951e-03
3.078193e-12	1.000000e+02	2.212984e+04	2.212984e+04	2.140351e+01	3.812160e+01	3.811237e+01	9.228059e-03	2.684510e+19	3.334337e+11	7.586907e-03	1.722633e-03
3.200935e-12	1.000000e+02	2.216596e+04	2.216596e+04	2.131926e+01	3.822830e+01	3.821897e+01	9.335699e-03	2.720330e+19	3.331934e+11	7.625710e-03	1.724640e-03
3.328570e-12	1.000000e+02	2.216781e+04	2.216781e+04	2.123524e+01	3.824245e+01	3.823300e+01	9.445627e-03	2.723664e+19	3.329852e+11	7.631859e-03	1.725134e-03
3.461294e-12	1.000000e+02	2.225986e+04	2.225986e+04	2.115132e+01	3.803907e+01	3.802951e+01	9.556347e-03	2.759065e+19	3.464278e+11	7.572525e-03	1.708863e-03
3.599311e-12	1.000000e+02	2.229066e+04	2.229066e+04	2.106822e+01	3.802901e+01	3.801935e+01	9.667589e-03	2.777776e+19	3.492384e+11	7.571368e-03	1.706052e-03
3.742832e-12	1.000000e+02	2.238509e+04	2.238509e+04	2.098523e+01	3.795899e+01	3.794921e+01	9.781493e-03	2.831011e+19	3.592265e+11	7.555079e-03	1.695727e-03
3.892075e-12	1.000000e+02	2.234198e+04	2.234198e+04	2.090327e+01	3.813627e+01	3.812637e+01	9.895965e-03	2.826404e+19	3.503832e+11	7.615833e-03	1.706933e-03
4.047269e-12	1.000000e+02	2.248501e+04	2.248501e+04	2.082049e+01	3.806620e+01	3.805619e+01	1.001131e-02	2.913156e+19	3.644736e+11	7.603078e-03	1.692959e-03
4.208651e-12	1.000000e+02	2.248482e+04	2.248482e+04	2.073852e+01	3.789496e+01	3.788483e+01	1.012938e-02	2.890219e+19	3.698482e+11	7.543529e-03	1.685357e-03
4.376468e-12	1.000000e+02	2.257556e+04	2.257556e+04	2.065664e+01	3.793416e+01	3.792391e+01	1.024828e-02	2.957967e+19	3.765657e+11	7.566448e-03	1.680320e-03
4.550977e-12	1.000000e+02	2.259831e+04	2.259831e+04	2.057632e+01	3.788856e+01	3.787819e+01	1.036774e-02	2.967657e+19	3.800787e+11	7.553104e-03	1.676610e-03
4.732445e-12	1.000000e+02	2.268600e+04	2.268600e+04	2.049526e+01	3.791034e+01	3.789985e+01	1.049038e-02	3.032712e+19	3.872957e+11	7.570646e-03	1.671090e-03
4.921148e-12	1.000000e+02	2.264859e+04	2.264859e+04	2.041470e+01	3.781797e+01	3.780735e+01	1.061238e-02	2.992879e+19	3.868997e+11	7.533108e-03	1.669771e-03
5.117376e-12	1.000000e+02	2.280496e+04	2.280496e+04	2.033446e+01	3.778930e+01	3.777857e+01	1.073703e-02	3.100900e+19	4.023863e+11	7.541057e-03	1.657065e-03
5.321428e-12	1.000000e+02	2.283627e+04	2.283627e+04	2.025400e+01	3.783864e+01	3.782777e+01	1.086286e-02	3.129883e+19	4.035067e+11	7.559502e-03	1.656953e-03
5.533617e-12	1.000000e+02	2.289512e+04	2.289512e+04	2.017461e+01	3.786505e+01	3.785406e+01	1.099019e-02	3.178901e+19	4.083989e+11	7.579733e-03	1.653848e-03
5.754266e-12	1.000000e+02	2.297744e+04	2.297744e+04	2.009536e+01	3.775252e+01	3.774140e+01	1.111874e-02	3.222332e+19	4.201849e+11	7.546638e-03	1.643026e-03
5.983714e-12	1.000000e+02	2.304088e+04	2.304088e+04	2.001669e+01	3.768882e+01	3.767757e+01	1.124994e-02	3.259903e+19	4.286886e+11	7.530091e-03	1.635737e-03
6.222311e-12	1.000000e+02	2.313040e+04	2.313040e+04	1.993755e+01	3.771554e+01	3.770416e+01	1.138091e-02	3.333515e+19	4.368181e+11	7.552271e-03	1.630561e-03
6.470421e-12	1.000000e+02	2.316724e+04	2.316724e+04	1.985969e+01	3.780161e+01	3.779010e+01	1.151448e-02	3.374967e+19	4.372380e+11	7.585595e-03	1.631684e-03
6.728425e-12	1.000000e+02	2.323728e+04	2.323728e+04	1.978138e+01	3.771169e+01	3.770004e+01	1.164964e-02	3.415872e+19	4.478386e+11	7.562522e-03	1.622896e-03
6.996717e-12	1.000000e+02	2.329920e+04	2.329920e+04	1.970362e+01	3.771531e+01	3.770353e+01	1.178664e-02	3.465327e+19	4.541042e+11	7.570595e-03	1.618738e-03
7.275707e-12	1.000000e+02	2.334509e+04	2.334509e+04	1.962645e+01	3.768632e+01	3.767439e+01	1.192499e-02	3.497762e+19	4.601206e+11	7.566657e-03	1.614315e-03
7.565821e-12	1.000000e+02	2.335805e+04	2.335805e+04	1.954914e+01	3.778774e+01	3.777567e+01	1.206504e-02	3.524180e+19	4.574078e+11	7.602677e-03	1.617761e-03
7.867504e-12	1.000000e+02	2.349532e+04	2.349532e+04	1.947201e+01	3.773079e+01	3.771859e+01	1.220626e-02	3.628101e+19	4.744601e+11	7.600878e-03	1.605885e-03
8.181215e-12	1.000000e+02	2.357949e+04	2.357949e+04	1.939604e+01	3.768855e+01	3.767620e+01	1.234892e-02	3.689741e+19	4.852310e+11	7.593037e-03	1.598362e-03
8.507436e-12	1.000000e+02	2.355276e+04	2.355276e+04	1.931921e+01	3.782214e+01	3.780965e+01	1.249385e-02	3.691040e+19	4.768899e+11	7.638895e-03	1.605847e-03
8.846665e-12	1.000000e+02	2.371741e+04	2.371741e+04	1.924392e+01	3.762426e+01	3.761162e+01	1.263966e-02	3.795567e+19	5.034276e+11	7.586319e-03	1.586356e-03
9.199420e-12	1.000000e+02	2.375683e+04	2.375683e+04	1.916810e+01	3.771177e+01	3.769898e+01	1.278754e-02	3.847426e+19	5.044127e+11	7.626396e-03	1.587407e-03
9.566241e-12	1.000000e+02	2.387431e+04	2.387431e+04	1.909273e+01	3.773696e+01	3.772402e+01	1.293856e-02	3.954836e+19	5.167662e+11	7.648306e-03	1.580651e-03
9.947689e-12	1.000000e+02	2.389896e+04	2.389896e+04	1.901746e+01	3.758314e+01	3.757005e+01	1.308957e-02	3.948577e+19	5.265929e+11	7.596914e-03	1.572585e-03
1.034435e-11	1.000000e+02	2.398209e+04	2.398209e+04	1.894344e+01	3.762124e+01	3.760800e+01	1.324267e-02	4.029758e+19	5.347042e+11	7.619646e-03	1.568722e-03
1.075682e-11	1.000000e+02	2.410342e+04	2.410342e+04	1.886871e+01	3.772554e+01	3.771215e+01	1.339895e-02	4.161669e+19	5.446154e+11	7.673003e-03	1.565153e-03
1.118574e-11	1.000000e+02	2.411882e+04	2.411882e+04	1.879476e+01	3.767256e+01	3.765900e+01	1.355452e-02	4.165452e+19	5.489548e+11	7.655498e-03	1.561957e-03
1.163177e-11	1.000000e+02	2.422796e+04	2.422796e+04	1.872110e+01	3.760884e+01	3.759513e+01	1.371403e-02	4.255273e+19	5.655587e+11	7.645999e-03	1.552291e-03
1.209558e-11	1.000000e+02	2.430522e+04	2.430522e+04	1.864706e+01	3.764799e+01	3.763411e+01	1.387515e-02	4.336189e+19	5.733230e+11	7.668352e-03	1.548967e-03
1.257788e-11	1.000000e+02	2.436260e+04	2.436260e+04	1.857333e+01	3.762298e+01	3.760894e+01	1.403717e-02	4.387895e+19	5.820902e+11	7.668840e-03	1.544293e-03
1.307942e-11	1.000000e+02	2.444463e+04	2.444463e+04	1.850094e+01	3.763546e+01	3.762126e+01	1.420182e-02	4.470904e+19	5.921194e+11	7.683686e-03	1.539621e-03
1.360095e-11	1.000000e+02	2.456790e+04	2.456790e+04	1.842820e+01	3.762060e+01	3.760623e+01	1.436847e-02	4.589356e+19	6.090080e+11	7.691347e-03	1.531291e-03
1.414328e-11	1.000000e+02	2.468006e+04	2.468006e+04	1.835528e+01	3.759074e+01	3.757620e+01	1.453590e-02	4.696393e+19	6.256915e+11	7.693507e-03	1.523122e-03
1.470723e-11	1.000000e+02	2.478251e+04	2.478251e+04	1.828368e+01	3.763322e+01	3.761851e+01	1.470789e-02	4.812630e+19	6.375664e+11	7.722318e-03	1.518540e-03
1.529367e-11	1.000000e+02	2.484038e+04	2.484038e+04	1.821155e+01	3.765636e+01	3.764148e+01	1.487946e-02	4.880895e+19	6.446261e+11	7.741045e-03	1.515933e-03
1.590350e-11	1.000000e+02	2.489025e+04	2.489025e+04	1.814004e+01	3.765493e+01	3.763988e+01	1.505434e-02	4.932301e+19	6.515388e+11	7.744523e-03	1.512839e-03
1.653764e-11	1.000000e+02	2.506922e+04	2.506922e+04	1.806846e+01	3.763007e+01	3.761484e+01	1.522957e-02	5.120984e+19	6.787007e+11	7.757831e-03	1.501047e-03
1.719707e-11	1.000000e+02	2.512583e+04	2.512583e+04	1.799781e+01	3.759444e+01	3.757903e+01	1.540822e-02	5.176101e+19	6.892629e+11	7.753398e-03	1.496247e-03
1.788279e-11	1.000000e+02	2.519266e+04	2.519266e+04	1.792684e+01	3.765381e+01	3.763822e+01	1.558850e-02	5.264886e+19	6.955756e+11	7.782345e-03	1.494634e-03
1.859586e-11	1.000000e+02	2.533163e+04	2.533163e+04	1.785564e+01	3.755125e+01	3.753548e+01	1.577265e-02	5.400356e+19	7.232697e+11	7.766014e-03	1.482386e-03
1.933736e-11	1.000000e+02	2.546161e+04	2.546161e+04	1.778561e+01	3.755333e+01	3.753737e+01	1.595595e-02	5.547606e+19	7.427857e+11	7.776208e-03	1.474900e-03
2.010842e-11	1.000000e+02	2.555161e+04	2.555161e+04	1.771663e+01	3.759780e+01	3.758166e+01	1.614282e-02	5.668589e+19	7.545062e+11	7.806840e-03	1.471446e-03
2.091023e-11	1.000000e+02	2.568729e+04	2.568729e+04	1.764703e+01	3.764178e+01	3.762545e+01	1.633144e-02	5.848175e+19	7.738729e+11	7.843679e-03	1.465385e-03
2.174402e-11	1.000000e+02	2.577215e+04	2.577215e+04	1.757688e+01	3.767263e+01	3.765610e+01	1.652233e-02	5.963248e+19	7.858748e+11	7.867214e-03	1.461757e-03
2.261104e-11	1.000000e+02	2.588640e+04	2.588640e+04	1.750777e+01	3.760337e+01	3.758665e+01	1.671608e-02	6.089050e+19	8.098707e+11	7.857471e-03	1.452631e-03
2.351265e-11	1.000000e+02	2.595448e+04	2.595448e+04	1.743943e+01	3.766234e+01	3.764543e+01	1.691128e-02	6.192889e+19	8.172533e+11	7.887194e-03	1.451092e-03
2.445020e-11	1.000000e+02	2.615657e+04	2.615657e+04	1.737064e+01	3.764972e+01	3.763261e+01	1.710905e-02	6.454999e+19	8.532724e+11	7.908306e-03	1.439398e-03
2.542513e-11	1.000000e+02	2.627971e+04	2.627971e+04	1.730188e+01	3.767117e+01	3.765386e+01	1.730893e-02	6.629338e+19	8.738254e+11	7.933392e-03	1.433470e-03
2.643895e-11	1.000000e+02	2.639937e+04	2.639937e+04	1.723386e+01	3.759836e+01	3.758084e+01	1.751174e-02	6.769032e+19	9.009118e+11	7.918629e-03	1.424214e-03
2.749318e-11	1.000000e+02	2.639308e+04	2.639308e+04	1.716614e+01	3.772000e+01	3.770228e+01	1.771645e-02	6.803317e+19	8.909686e+11	7.968229e-03	1.429163e-03
2.858946e-11	1.000000e+02	2.663614e+04	2.663614e+04	1.709896e+01	3.767386e+01	3.765594e+01	1.792338e-02	7.136490e+19	9.403381e+11	7.983983e-03	1.414389e-03
2.972944e-11	1.000000e+02	2.675761e+04	2.675761e+04	1.703141e+01	3.769376e+01	3.767563e+01	1.813332e-02	7.321139e+19	9.621247e+11	8.006329e-03	1.408712e-03
3.091488e-11	1.000000e+02	2.694777e+04	2.694777e+04	1.696403e+01	3.770841e+01	3.769007e+01	1.834575e-02	7.611733e+19	9.983715e+11	8.034537e-03	1.399315e-03
3.214760e-11	1.000000e+02	2.713682e+04	2.713682e+04	1.689722e+01	3.771821e+01	3.769965e+01	1.855917e-02	7.910605e+19	1.036226e+12	8.063172e-03	1.389927e-03
3.342946e-11	1.000000e+02	2.719777e+04	2.719777e+04	1.683040e+01	3.761571e+01	3.759694e+01	1.877691e-02	7.974080e+19	1.058849e+12	8.037207e-03	1.383044e-03
3.476244e-11	1.000000e+02	2.737103e+04	2.737103e+04	1.676461e+01	3.765154e+01	3.763255e+01	1.899563e-02	8.269373e+19	1.092845e+12	8.074361e-03	1.375598e-03
3.614857e-11	1.000000e+02	2.751030e+04	2.751030e+04	1.669913e+01	3.766390e+01	3.764469e+01	1.921750e-02	8.503402e+19	1.121931e+12	8.094829e-03	1.369084e-03
3.758997e-11	1.000000e+02	2.765079e+04	2.765079e+04	1.663302e+01	3.770402e+01	3.768458e+01	1.944224e-02	8.760961e+19	1.149776e+12	8.130278e-03	1.363579e-03
3.908885e-11	1.000000e+02	2.780200e+04	2.780200e+04	1.656739e+01	3.769898e+01	3.767931e+01	1.966874e-02	9.028644e+19	1.185699e+12	8.153297e-03	1.355981e-03
4.064749e-11	1.000000e+02	2.794405e+04	2.794405e+04	1.650170e+01	3.766540e+01	3.764550e+01	1.989850e-02	9.270704e+19	1.222925e+12	8.161257e-03	1.347886e-03
4.226829e-11	1.000000e+02	2.807572e+04	2.807572e+04	1.643677e+01	3.767657e+01	3.765644e+01	2.013026e-02	9.516579e+19	1.253499e+12	8.183093e-03	1.341963e-03
4.395371e-11	1.000000e+02	2.827798e+04	2.827798e+04	1.637218e+01	3.764108e+01	3.762072e+01	2.036544e-02	9.881086e+19	1.307658e+12	8.196977e-03	1.331109e-03
4.570634e-11	1.000000e+02	2.834857e+04	2.834857e+04	1.630757e+01	3.774240e+01	3.772180e+01	2.060332e-02	1.006410e+20	1.314096e+12	8.245368e-03	1.331369e-03
4.752885e-11	1.000000e+02	2.864751e+04	2.864751e+04	1.624332e+01	3.765958e+01	3.763874e+01	2.084426e-02	1.062255e+20	1.402334e+12	8.258207e-03	1.314585e-03
4.942403e-11	1.000000e+02	2.883834e+04	2.883834e+04	1.617888e+01	3.782737e+01	3.780629e+01	2.108658e-02	1.109651e+20	1.432701e+12	8.345006e-03	1.311704e-03
5.139478e-11	1.000000e+02	2.901453e+04	2.901453e+04	1.611605e+01	3.770201e+01	3.768068e+01	2.133345e-02	1.141608e+20	1.498629e+12	8.327804e-03	1.299418e-03
5.344412e-11	1.000000e+02	2.917393e+04	2.917393e+04	1.605209e+01	3.767870e+01	3.765712e+01	2.158245e-02	1.175259e+20	1.547583e+12	8.341607e-03	1.291519e-03
5.557517e-11	1.000000e+02	2.937167e+04	2.937167e+04	1.598861e+01	3.769082e+01	3.766899e+01	2.183363e-02	1.220531e+20	1.604614e+12	8.375227e-03	1.283237e-03
5.779119e-11	1.000000e+02	2.957522e+04	2.957522e+04	1.592536e+01	3.779009e+01	3.776800e+01	2.208879e-02	1.273523e+20	1.652407e+12	8.442252e-03	1.277762e-03
6.009558e-11	1.000000e+02	2.972685e+04	2.972685e+04	1.586185e+01	3.782035e+01	3.779800e+01	2.234576e-02	1.311642e+20	1.695070e+12	8.475439e-03	1.272262e-03
6.249185e-11	1.000000e+02	2.997239e+04	2.997239e+04	1.580010e+01	3.772020e+01	3.769759e+01	2.260827e-02	1.367132e+20	1.790360e+12	8.478021e-03	1.258498e-03
6.498368e-11	1.000000e+02	3.016672e+04	3.016672e+04	1.573786e+01	3.777623e+01	3.775336e+01	2.286988e-02	1.420172e+20	1.846070e+12	8.526919e-03	1.252249e-03
6.757486e-11	1.000000e+02	3.042144e+04	3.042144e+04	1.567591e+01	3.784057e+01	3.781743e+01	2.313809e-02	1.491542e+20	1.922414e+12	8.586728e-03	1.243878e-03
7.026937e-11	1.000000e+02	3.057429e+04	3.057429e+04	1.561367e+01	3.794234e+01	3.791894e+01	2.340559e-02	1.539943e+20	1.958321e+12	8.645968e-03	1.240988e-03
7.307131e-11	1.000000e+02	3.084637e+04	3.084637e+04	1.555175e+01	3.776696e+01	3.774328e+01	2.367914e-02	1.605700e+20	2.089798e+12	8.624536e-03	1.224357e-03
7.598499e-11	1.000000e+02	3.108443e+04	3.108443e+04	1.549035e+01	3.778572e+01	3.776176e+01	2.395465e-02	1.676593e+20	2.176655e+12	8.665711e-03	1.215583e-03
7.901484e-11	1.000000e+02	3.128976e+04	3.128976e+04	1.542924e+01	3.786701e+01	3.784277e+01	2.423360e-02	1.745296e+20	2.241632e+12	8.728698e-03	1.210205e-03
8.216551e-11	1.000000e+02	3.156650e+04	3.156650e+04	1.536857e+01	3.781023e+01	3.778572e+01	2.451558e-02	1.828602e+20	2.366313e+12	8.751408e-03	1.197796e-03
8.544181e-11	1.000000e+02	3.180270e+04	3.180270e+04	1.530771e+01	3.786632e+01	3.784152e+01	2.480152e-02	1.910463e+20	2.453993e+12	8.808659e-03	1.190664e-03
8.884875e-11	1.000000e+02	3.210708e+04	3.210708e+04	1.524714e+01	3.785536e+01	3.783026e+01	2.509035e-02	2.013886e+20	2.590587e+12	8.853642e-03	1.179034e-03
9.239153e-11	1.000000e+02	3.235371e+04	3.235371e+04	1.518678e+01	3.785626e+01	3.783088e+01	2.538028e-02	2.101242e+20	2.702635e+12	8.890917e-03	1.170075e-03
9.607559e-11	1.000000e+02	3.258067e+04	3.258067e+04	1.512716e+01	3.797008e+01	3.794440e+01	2.567774e-02	2.194678e+20	2.780759e+12	8.967312e-03	1.165417e-03
9.990654e-11	1.000000e+02	3.290949e+04	3.290949e+04	1.506709e+01	3.791151e+01	3.788553e+01	2.597681e-02	2.315764e+20	2.956916e+12	8.998706e-03	1.151993e-03
1.038903e-10	1.000000e+02	3.315561e+04	3.315561e+04	1.500719e+01	3.790780e+01	3.788152e+01	2.627845e-02	2.414416e+20	3.084388e+12	9.038958e-03	1.143330e-03
1.080328e-10	1.000000e+02	3.345156e+04	3.345156e+04	1.494782e+01	3.798022e+01	3.795363e+01	2.658409e-02	2.545451e+20	3.220903e+12	9.115366e-03	1.135380e-03
1.123406e-10	1.000000e+02	3.378067e+04	3.378067e+04	1.488865e+01	3.794420e+01	3.791731e+01	2.689226e-02	2.683692e+20	3.411974e+12	9.151295e-03	1.123252e-03
1.168201e-10	1.000000e+02	3.406942e+04	3.406942e+04	1.482993e+01	3.808722e+01	3.806001e+01	2.720508e-02	2.830808e+20	3.531946e+12	9.250772e-03	1.117930e-03
1.214782e-10	1.000000e+02	3.432201e+04	3.432201e+04	1.477095e+01	3.802807e+01	3.800055e+01	2.752020e-02	2.944546e+20	3.702518e+12	9.273545e-03	1.107979e-03
1.263221e-10	1.000000e+02	3.466459e+04	3.466459e+04	1.471259e+01	3.805463e+01	3.802680e+01	2.783954e-02	3.117592e+20	3.906443e+12	9.342865e-03	1.097796e-03
1.313591e-10	1.000000e+02	3.501263e+04	3.501263e+04	1.465465e+01	3.803720e+01	3.800903e+01	2.816372e-02	3.293157e+20	4.135899e+12	9.388154e-03	1.086385e-03
1.365969e-10	1.000000e+02	3.532364e+04	3.532364e+04	1.459659e+01	3.808820e+01	3.805971e+01	2.849032e-02	3.468353e+20	4.326843e+12	9.459917e-03	1.078264e-03
1.420436e-10	1.000000e+02	3.577004e+04	3.577004e+04	1.453845e+01	3.811155e+01	3.808273e+01	2.882126e-02	3.725519e+20	4.633440e+12	9.542912e-03	1.065460e-03
1.477076e-10	1.000000e+02	3.603510e+04	3.603510e+04	1.448110e+01	3.810062e+01	3.807147e+01	2.915620e-02	3.886103e+20	4.840094e+12	9.593495e-03	1.057320e-03
1.535973e-10	1.000000e+02	3.643263e+04	3.643263e+04	1.442388e+01	3.817395e+01	3.814446e+01	2.949296e-02	4.141956e+20	5.109398e+12	9.679305e-03	1.047796e-03
1.597219e-10	1.000000e+02	3.679539e+04	3.679539e+04	1.436645e+01	3.818443e+01	3.815459e+01	2.983690e-02	4.384451e+20	5.401120e+12	9.750785e-03	1.037750e-03
1.660907e-10	1.000000e+02	3.718461e+04	3.718461e+04	1.430980e+01	3.830993e+01	3.827974e+01	3.018306e-02	4.671985e+20	5.661675e+12	9.857721e-03	1.030263e-03
1.727135e-10	1.000000e+02	3.755770e+04	3.755770e+04	1.425278e+01	3.824178e+01	3.821125e+01	3.053215e-02	4.936754e+20	6.036023e+12	9.909188e-03	1.018214e-03
1.796003e-10	1.000000e+02	3.796140e+04	3.796140e+04	1.419597e+01	3.827457e+01	3.824369e+01	3.088637e-02	5.251664e+20	6.393597e+12	9.992574e-03	1.008250e-03
1.867618e-10	1.000000e+02	3.841763e+04	3.841763e+04	1.414018e+01	3.827551e+01	3.824427e+01	3.124518e-02	5.615199e+20	6.835341e+12	1.006477e-02	9.963008e-04
1.942088e-10	1.000000e+02	3.883547e+04	3.883547e+04	1.408392e+01	3.836920e+01	3.833759e+01	3.160426e-02	5.999917e+20	7.214924e+12	1.018812e-02	9.879937e-04
2.019527e-10	1.000000e+02	3.912209e+04	3.912209e+04	1.402781e+01	3.840056e+01	3.836859e+01	3.197041e-02	6.249405e+20	7.484294e+12	1.022868e-02	9.815569e-04
2.100055e-10	1.000000e+02	3.979344e+04	3.979344e+04	1.397240e+01	3.837588e+01	3.834353e+01	3.234148e-02	6.894265e+20	8.283168e+12	1.036386e-02	9.643768e-04
2.183793e-10	1.000000e+02	4.018981e+04	4.018981e+04	1.391672e+01	3.842813e+01	3.839542e+01	3.271628e-02	7.292045e+20	8.701675e+12	1.043183e-02	9.561660e-04
2.270870e-10	1.000000e+02	4.077216e+04	4.077216e+04	1.386157e+01	3.846795e+01	3.843485e+01	3.309653e-02	7.933116e+20	9.417781e+12	1.056128e-02	9.434858e-04
2.361420e-10	1.000000e+02	4.134842e+04	4.134842e+04	1.380664e+01	3.852324e+01	3.848976e+01	3.348000e-02	8.622464e+20	1.016289e+13	1.070110e-02	9.316740e-04
2.455580e-10	1.000000e+02	4.208662e+04	4.208662e+04	1.375226e+01	3.864415e+01	3.861029e+01	3.386331e-02	9.579371e+20	1.111522e+13	1.088198e-02	9.182051e-04
2.553495e-10	1.000000e+02	4.238325e+04	4.238325e+04	1.369679e+01	3.856484e+01	3.853059e+01	3.425671e-02	9.956341e+20	1.167191e+13	1.091992e-02	9.099076e-04
2.655314e-10	1.000000e+02	4.297471e+04	4.297471e+04	1.364264e+01	3.868739e+01	3.865274e+01	3.465509e-02	1.081971e+21	1.248442e+13	1.107241e-02	9.002362e-04
2.761193e-10	1.000000e+02	4.361585e+04	4.361585e+04	1.358838e+01	3.865615e+01	3.862109e+01	3.505604e-02	1.173836e+21	1.359924e+13	1.115518e-02	8.862866e-04
2.871294e-10	1.000000e+02	4.418623e+04	4.418623e+04	1.353470e+01	3.869380e+01	3.865834e+01	3.545916e-02	1.270026e+21	1.464217e+13	1.131017e-02	8.756982e-04
2.985785e-10	1.000000e+02	4.503788e+04	4.503788e+04	1.348041e+01	3.883787e+01	3.880200e+01	3.586959e-02	1.422591e+21	1.609915e+13	1.151547e-02	8.623380e-04
3.104841e-10	1.000000e+02	4.554187e+04	4.554187e+04	1.342714e+01	3.879477e+01	3.875849e+01	3.628222e-02	1.516844e+21	1.726136e+13	1.161390e-02	8.518485e-04
3.228644e-10	1.000000e+02	4.628009e+04	4.628009e+04	1.337328e+01	3.887375e+01	3.883705e+01	3.670232e-02	1.668337e+21	1.879324e+13	1.178703e-02	8.399671e-04
3.357385e-10	1.000000e+02	4.694178e+04	4.694178e+04	1.331999e+01	3.888567e+01	3.884854e+01	3.712674e-02	1.812765e+21	2.038890e+13	1.192985e-02	8.283807e-04
3.491258e-10	1.000000e+02	4.765553e+04	4.765553e+04	1.326718e+01	3.892896e+01	3.889141e+01	3.755471e-02	1.978369e+21	2.212805e+13	1.207347e-02	8.168824e-04
3.630470e-10	1.000000e+02	4.856716e+04	4.856716e+04	1.321437e+01	3.915548e+01	3.911749e+01	3.798964e-02	2.222933e+21	2.415259e+13	1.233968e-02	8.062130e-04
3.775233e-10	1.000000e+02	4.934641e+04	4.934641e+04	1.316201e+01	3.908040e+01	3.904198e+01	3.842525e-02	2.441669e+21	2.678500e+13	1.251700e-02	7.919604e-04
3.925768e-10	1.000000e+02	5.017054e+04	5.017054e+04	1.310942e+01	3.909719e+01	3.905832e+01	3.886859e-02	2.683778e+21	2.937778e+13	1.266467e-02	7.792857e-04
4.082305e-10	1.000000e+02	5.107057e+04	5.107057e+04	1.305714e+01	3.915041e+01	3.911109e+01	3.931522e-02	2.981413e+21	3.241461e+13	1.287242e-02	7.665943e-04
4.245085e-10	1.000000e+02	5.197246e+04	5.197246e+04	1.300488e+01	3.936246e+01	3.932269e+01	3.977152e-02	3.335711e+21	3.530019e+13	1.319511e-02	7.573715e-04
4.414355e-10	1.000000e+02	5.298701e+04	5.298701e+04	1.295344e+01	3.927523e+01	3.923500e+01	4.022818e-02	3.702786e+21	3.962187e+13	1.329759e-02	7.412238e-04
4.590374e-10	1.000000e+02	5.413623e+04	5.413623e+04	1.290186e+01	3.939882e+01	3.935813e+01	4.069240e-02	4.205563e+21	4.430045e+13	1.356674e-02	7.277717e-04
4.773413e-10	1.000000e+02	5.523553e+04	5.523553e+04	1.284999e+01	3.941321e+01	3.937205e+01	4.115838e-02	4.759393e+21	5.004291e+13	1.388513e-02	7.135481e-04
4.963750e-10	1.000000e+02	5.654374e+04	5.654374e+04	1.279921e+01	3.973007e+01	3.968843e+01	4.163288e-02	5.510659e+21	5.566819e+13	1.430119e-02	7.026431e-04
5.161676e-10	1.000000e+02	5.764362e+04	5.764362e+04	1.274779e+01	3.959583e+01	3.955372e+01	4.211138e-02	6.108933e+21	6.276507e+13	1.439795e-02	6.869075e-04
5.367495e-10	1.000000e+02	5.897997e+04	5.897997e+04	1.269695e+01	3.967846e+01	3.963586e+01	4.259798e-02	7.126553e+21	7.246119e+13	1.497780e-02	6.727446e-04
5.581520e-10	1.000000e+02	6.006527e+04	6.006527e+04	1.264627e+01	3.979716e+01	3.975408e+01	4.308547e-02	7.856760e+21	7.870147e+13	1.507362e-02	6.625653e-04
5.804080e-10	1.000000e+02	6.177443e+04	6.177443e+04	1.259618e+01	3.976735e+01	3.972377e+01	4.357988e-02	9.299551e+21	9.350368e+13	1.550634e-02	6.437509e-04
6.035514e-10	1.000000e+02	6.335336e+04	6.335336e+04	1.254560e+01	3.984719e+01	3.980311e+01	4.408226e-02	1.093850e+22	1.088853e+14	1.607685e-02	6.289673e-04
6.276176e-10	1.000000e+02	6.511777e+04	6.511777e+04	1.249534e+01	3.993595e+01	3.989137e+01	4.458820e-02	1.261901e+22	1.242238e+14	1.616661e-02	6.132881e-04
6.526435e-10	1.000000e+02	6.692517e+04	6.692517e+04	1.244512e+01	4.001515e+01	3.997005e+01	4.509783e-02	1.523236e+22	1.484721e+14	1.701810e-02	5.979089e-04
6.786672e-10	1.000000e+02	6.886269e+04	6.886269e+04	1.239515e+01	4.010635e+01	4.006073e+01	4.561584e-02	1.828346e+22	1.761946e+14	1.771045e-02	5.824104e-04
7.057287e-10	1.000000e+02	7.091952e+04	7.091952e+04	1.234587e+01	4.017738e+01	4.013124e+01	4.613767e-02	2.211572e+22	2.112483e+14	1.849113e-02	5.665207e-04
7.338692e-10	1.000000e+02	7.282366e+04	7.282366e+04	1.229682e+01	4.024308e+01	4.019641e+01	4.666895e-02	2.481695e+22	2.351216e+14	1.817512e-02	5.526099e-04
7.631317e-10	1.000000e+02	7.538052e+04	7.538052e+04	1.224731e+01	4.029446e+01	4.024725e+01	4.720173e-02	3.025326e+22	2.848038e+14	1.864524e-02	5.345473e-04
7.935611e-10	1.000000e+02	7.839870e+04	7.839870e+04	1.219829e+01	4.038827e+01	4.034052e+01	4.774610e-02	4.153988e+22	3.865352e+14	2.103837e-02	5.151650e-04
8.252039e-10	1.000000e+02	8.141004e+04	8.141004e+04	1.214942e+01	4.043383e+01	4.038554e+01	4.829080e-02	5.180473e+22	4.793412e+14	2.173055e-02	4.966688e-04
8.581084e-10	1.000000e+02	8.415141e+04	8.415141e+04	1.210098e+01	4.040716e+01	4.035832e+01	4.884209e-02	6.458422e+22	5.995628e+14	2.295677e-02	4.801721e-04
8.923249e-10	1.000000e+02	8.731874e+04	8.731874e+04	1.205231e+01	4.035843e+01	4.030903e+01	4.939984e-02	7.441060e+22	6.949663e+14	2.198815e-02	4.621966e-04
9.279058e-10	1.000000e+02	9.115141e+04	9.115141e+04	1.200367e+01	4.027194e+01	4.022197e+01	4.996868e-02	9.647100e+22	9.107184e+14	2.299699e-02	4.418136e-04
9.649055e-10	1.000000e+02	9.488675e+04	9.488675e+04	1.195587e+01	4.010694e+01	4.005640e+01	5.054113e-02	1.158204e+23	1.116060e+15	2.258648e-02	4.226822e-04
1.003380e-09	1.000000e+02	9.988929e+04	9.988929e+04	1.190760e+01	3.984751e+01	3.979639e+01	5.111691e-02	2.231409e+23	2.221126e+15	3.365702e-02	3.989167e-04
1.043390e-09	1.000000e+02	1.058091e+05	1.058091e+05	1.186019e+01	3.945996e+01	3.940826e+01	5.170089e-02	3.770839e+23	3.941437e+15	4.264958e-02	3.729355e-04
1.084994e-09	1.000000e+02	1.110227e+05	1.110227e+05	1.181243e+01	3.892877e+01	3.887648e+01	5.228855e-02	2.416937e+23	2.703409e+15	2.149306e-02	3.506380e-04
1.128258e-09	1.000000e+02	1.179114e+05	1.179114e+05	1.176481e+01	3.815076e+01	3.809788e+01	5.288212e-02	4.277305e+23	5.292421e+15	2.815027e-02	3.235544e-04
1.173246e-09	1.000000e+02	1.258202e+05	1.258202e+05	1.171776e+01	3.708423e+01	3.703074e+01	5.349015e-02	3.673565e+24	5.237706e+16	1.747541e-01	2.947399e-04
1.220029e-09	1.000000e+02	1.363534e+05	1.363534e+05	1.167052e+01	3.545569e+01	3.540159e+01	5.409793e-02	2.659749e+24	4.746912e+16	8.464522e-02	2.600279e-04
1.268677e-09	1.000000e+02	1.466540e+05	1.466540e+05	1.162403e+01	3.348435e+01	3.342964e+01	5.471325e-02	2.755903e+24	6.547184e+16	6.093773e-02	2.283222e-04
1.319264e-09	1.000000e+02	1.621354e+05	1.621354e+05	1.157718e+01	3.014615e+01	3.009081e+01	5.533602e-02	2.079168e+23	8.350848e+15	2.783504e-03	1.859319e-04
1.371869e-09	1.000000e+02	1.799742e+05	1.799742e+05	1.153071e+01	2.535790e+01	2.530194e+01	5.596631e-02	-4.012811e+24	-3.827207e+17	-3.187780e-02	1.408974e-04
1.426571e-09	1.000000e+02	1.942633e+05	1.942633e+05	1.148377e+01	1.846990e+01	1.841329e+01	5.660131e-02	4.090602e+22	1.903115e+16	2.217811e-04	9.507660e-05
1.483455e-09	1.000000e+02	1.484181e+05	1.484181e+05	1.143785e+01	9.069915e+00	9.012672e+00	5.724236e-02	-3.974817e+20	-6.475914e+15	-8.278935e-06	6.111058e-05
1.542607e-09	1.000000e+02	4.736280e+04	4.736280e+04	1.139169e+01	5.996154e+00	5.938261e+00	5.789336e-02	-1.795945e+21	-2.317017e+17	-1.130310e-02	1.266005e-04
1.604117e-09	1.000000e+02	2.115941e+04	2.115941e+04	1.134546e+01	5.630441e+00	5.571888e+00	5.855363e-02	2.035641e+18	3.597403e+14	7.199036e-04	2.660963e-04
1.668081e-09	1.000000e+02	1.243368e+04	1.243368e+04	1.130026e+01	5.541692e+00	5.482471e+00	5.922091e-02	7.727435e+16	1.478508e+13	3.900566e-04	4.456999e-04
1.734594e-09	1.000000e+02	8.776579e+03	8.776579e+03	1.125450e+01	5.535973e+00	5.476080e+00	5.989342e-02	9.648391e+15	1.855603e+12	2.779201e-04	6.307667e-04
1.803760e-09	1.000000e+02	6.696092e+03	6.696092e+03	1.120873e+01	5.560913e+00	5.500341e+00	6.057289e-02	2.010149e+15	3.780051e+11	2.239817e-04	8.304715e-04
1.875684e-09	1.000000e+02	5.405005e+03	5.405005e+03	1.116360e+01	5.602251e+00	5.540990e+00	6.126133e-02	5.996680e+14	1.086671e+11	1.949941e-04	1.036493e-03
1.950476e-09	1.000000e+02	4.377702e+03	4.377702e+03	1.111827e+01	5.650801e+00	5.588843e+00	6.195805e-02	1.886710e+14	3.274576e+10	1.760213e-04	1.290814e-03
2.028250e-09	1.000000e+02	3.771999e+03	3.771999e+03	1.107390e+01	5.715454e+00	5.652792e+00	6.266142e-02	8.606404e+13	1.411134e+10	1.690656e-04	1.515232e-03
2.109125e-09	1.000000e+02	3.248694e+03	3.248694e+03	1.102893e+01	5.784784e+00	5.721419e+00	6.336482e-02	4.030355e+13	6.221680e+09	1.670670e-04	1.780649e-03
2.193225e-09	1.000000e+02	2.849235e+03	2.849235e+03	1.098470e+01	5.861010e+00	5.796924e+00	6.408670e-02	2.139908e+13	3.094089e+09	1.709405e-04	2.057047e-03
2.280678e-09	1.000000e+02	2.518934e+03	2.518934e+03	1.094073e+01	5.943395e+00	5.878582e+00	6.481313e-02	1.225253e+13	1.652162e+09	1.812312e-04	2.359488e-03
2.371619e-09	1.000000e+02	2.295404e+03	2.295404e+03	1.089680e+01	6.035286e+00	5.969739e+00	6.554697e-02	8.433803e+12	1.053257e+09	1.985268e-04	2.629292e-03
2.466186e-09	1.000000e+02	2.078158e+03	2.078158e+03	1.085245e+01	6.131476e+00	6.065191e+00	6.628496e-02	5.810850e+12	6.705243e+08	2.248735e-04	2.950438e-03
2.564524e-09	1.000000e+02	1.894045e+03	1.894045e+03	1.080908e+01	6.233501e+00	6.166468e+00	6.703247e-02	4.245664e+12	4.511132e+08	2.612677e-04	3.291105e-03
2.666782e-09	1.000000e+02	1.738888e+03	1.738888e+03	1.076495e+01	6.341659e+00	6.273872e+00	6.778744e-02	3.311433e+12	3.228504e+08	3.124274e-04	3.646963e-03
2.773119e-09	1.000000e+02	1.617047e+03	1.617047e+03	1.072205e+01	6.457114e+00	6.388559e+00	6.855452e-02	2.785583e+12	2.481555e+08	3.779152e-04	3.993152e-03
2.883695e-09	1.000000e+02	1.486734e+03	1.486734e+03	1.067835e+01	6.577406e+00	6.508084e+00	6.932167e-02	2.256938e+12	1.833354e+08	4.660624e-04	4.424063e-03
2.998680e-09	1.000000e+02	1.396990e+03	1.396990e+03	1.063474e+01	6.704963e+00	6.634863e+00	7.010048e-02	2.012647e+12	1.485203e+08	5.674040e-04	4.799578e-03
3.118251e-09	1.000000e+02	1.316762e+03	1.316762e+03	1.059156e+01	6.840134e+00	6.769241e+00	7.089344e-02	1.858959e+12	1.241500e+08	7.044095e-04	5.194664e-03
3.242589e-09	1.000000e+02	1.236641e+03	1.236641e+03	1.054865e+01	6.981505e+00	6.909822e+00	7.168355e-02	1.702217e+12	1.026289e+08	8.828531e-04	5.645540e-03
3.371886e-09	1.000000e+02	1.167624e+03	1.167624e+03	1.050603e+01	7.130226e+00	7.057732e+00	7.249367e-02	1.534303e+12	8.325199e+07	1.060442e-03	6.106610e-03
3.506337e-09	1.000000e+02	1.106312e+03	1.106312e+03	1.046352e+01	7.287221e+00	7.213920e+00	7.330120e-02	1.444989e+12	7.031609e+07	1.307877e-03	6.586947e-03
3.646150e-09	1.000000e+02	1.052727e+03	1.052727e+03	1.042039e+01	7.452331e+00	7.378208e+00	7.412280e-02	1.361844e+12	5.924702e+07	1.579939e-03	7.079075e-03
3.791538e-09	1.000000e+02	1.004693e+03	1.004693e+03	1.037826e+01	7.627786e+00	7.552838e+00	7.494815e-02	1.320894e+12	5.115350e+07	1.935496e-03	7.592156e-03
3.942724e-09	1.000000e+02	9.563017e+02	9.563017e+02	1.033561e+01	7.813835e+00	7.738052e+00	7.578313e-02	1.235172e+12	4.240394e+07	2.316562e-03	8.170889e-03
4.099937e-09	1.000000e+02	9.141242e+02	9.141242e+02	1.029346e+01	8.015440e+00	7.938809e+00	7.663092e-02	1.189109e+12	3.594055e+07	2.794388e-03	8.768436e-03
4.263420e-09	1.000000e+02	8.750452e+02	8.750452e+02	1.025147e+01	8.232484e+00	8.154997e+00	7.748739e-02	1.146733e+12	3.032548e+07	3.352750e-03	9.408068e-03
4.433421e-09	1.000000e+02	8.389319e+02	8.389319e+02	1.020971e+01	8.465907e+00	8.387557e+00	7.835070e-02	1.115379e+12	2.564807e+07	4.026059e-03	1.009129e-02
4.610201e-09	1.000000e+02	8.060134e+02	8.060134e+02	1.016778e+01	8.715624e+00	8.636402e+00	7.922200e-02	1.083924e+12	2.155293e+07	4.779460e-03	1.081325e-02
4.794030e-09	1.000000e+02	7.746466e+02	7.746466e+02	1.012637e+01	8.991975e+00	8.911877e+00	8.009848e-02	1.058163e+12	1.800018e+07	5.690175e-03	1.160784e-02
4.985189e-09	1.000000e+02	7.456671e+02	7.456671e+02	1.008459e+01	9.296023e+00	9.215034e+00	8.098828e-02	1.041760e+12	1.500658e+07	6.778504e-03	1.246672e-02
5.183970e-09	1.000000e+02	7.223718e+02	7.223718e+02	1.004353e+01	9.584329e+00	9.502443e+00	8.188592e-02	1.031462e+12	1.275395e+07	7.865759e-03	1.326786e-02
5.390677e-09	1.000000e+02	7.003163e+02	7.003163e+02	1.000171e+01	9.874275e+00	9.791478e+00	8.279705e-02	1.015308e+12	1.081612e+07	9.041026e-03	1.409974e-02
5.605627e-09	1.000000e+02	6.796124e+02	6.796124e+02	9.961016e+00	1.026924e+01	1.018553e+01	8.370892e-02	1.029659e+12	9.015754e+06	1.065316e-02	1.511044e-02
5.829148e-09	1.000000e+02	6.608443e+02	6.608443e+02	9.920022e+00	1.059699e+01	1.051236e+01	8.463513e-02	1.024980e+12	7.670114e+06	1.219863e-02	1.603554e-02
6.061582e-09	1.000000e+02	6.443885e+02	6.443885e+02	9.879028e+00	1.092262e+01	1.083705e+01	8.557004e-02	1.009193e+12	6.491422e+06	1.362468e-02	1.695037e-02
6.303284e-09	1.000000e+02	6.299036e+02	6.299036e+02	9.838424e+00	1.133706e+01	1.125055e+01	8.651088e-02	1.027725e+12	5.487502e+06	1.554524e-02	1.799809e-02
6.554623e-09	1.000000e+02	6.156490e+02	6.156490e+02	9.797815e+00	1.175703e+01	1.166956e+01	8.746557e-02	1.037542e+12	4.618676e+06	1.759668e-02	1.909697e-02
6.815985e-09	1.000000e+02	6.035596e+02	6.035596e+02	9.757491e+00	1.214173e+01	1.205330e+01	8.843194e-02	1.041632e+12	3.947400e+06	1.950764e-02	2.011687e-02
7.087768e-09	1.000000e+02	5.914915e+02	5.914915e+02	9.717418e+00	1.260000e+01	1.251060e+01	8.940001e-02	1.055549e+12	3.323725e+06	2.186892e-02	2.130209e-02
7.370388e-09	1.000000e+02	5.805423e+02	5.805423e+02	9.677106e+00	1.304093e+01	1.295055e+01	9.038303e-02	1.064933e+12	2.823446e+06	2.422390e-02	2.246336e-02
7.664278e-09	1.000000e+02	5.719992e+02	5.719992e+02	9.636850e+00	1.350052e+01	1.340916e+01	9.136708e-02	1.083171e+12	2.415149e+06	2.653452e-02	2.360235e-02
7.969886e-09	1.000000e+02	5.628307e+02	5.628307e+02	9.597045e+00	1.396632e+01	1.387395e+01	9.237256e-02	1.090952e+12	2.053031e+06	2.897398e-02	2.481443e-02
8.287680e-09	1.000000e+02	5.533272e+02	5.533272e+02	9.557182e+00	1.446661e+01	1.437323e+01	9.338255e-02	1.095706e+12	1.729259e+06	3.168658e-02	2.614477e-02
8.618146e-09	1.000000e+02	5.467060e+02	5.467060e+02	9.517748e+00	1.498701e+01	1.489261e+01	9.440111e-02	1.120632e+12	1.482134e+06	3.441795e-02	2.741330e-02
8.961789e-09	1.000000e+02	5.407445e+02	5.407445e+02	9.477827e+00	1.551611e+01	1.542068e+01	9.542805e-02	1.144444e+12	1.272565e+06	3.713002e-02	2.869398e-02
9.319135e-09	1.000000e+02	5.336123e+02	5.336123e+02	9.438566e+00	1.605475e+01	1.595828e+01	9.647151e-02	1.152430e+12	1.080431e+06	3.995551e-02	3.008691e-02
9.690730e-09	1.000000e+02	5.279376e+02	5.279376e+02	9.399077e+00	1.662486e+01	1.652733e+01	9.752370e-02	1.173185e+12	9.237982e+05	4.290865e-02	3.149019e-02
1.007714e-08	1.000000e+02	5.226793e+02	5.226793e+02	9.359916e+00	1.716836e+01	1.706979e+01	9.857602e-02	1.186045e+12	7.951642e+05	4.560537e-02	3.284684e-02
1.047896e-08	1.000000e+02	5.183354e+02	5.183354e+02	9.320864e+00	1.780166e+01	1.770201e+01	9.965004e-02	1.215760e+12	6.800577e+05	4.873990e-02	3.434389e-02
1.089680e-08	1.000000e+02	5.145127e+02	5.145127e+02	9.282006e+00	1.840319e+01	1.830246e+01	1.007267e-01	1.243590e+12	5.891312e+05	5.173541e-02	3.576819e-02
1.133131e-08	1.000000e+02	5.090645e+02	5.090645e+02	9.243324e+00	1.903696e+01	1.893514e+01	1.018165e-01	1.245098e+12	4.979846e+05	5.462994e-02	3.739596e-02
1.178314e-08	1.000000e+02	5.060867e+02	5.060867e+02	9.204465e+00	1.968694e+01	1.958403e+01	1.029105e-01	1.273739e+12	4.307145e+05	5.755025e-02	3.890033e-02
1.225298e-08	1.000000e+02	5.022040e+02	5.022040e+02	9.165859e+00	2.033979e+01	2.023576e+01	1.040260e-01	1.286447e+12	3.695383e+05	6.040629e-02	4.050105e-02
1.274156e-08	1.000000e+02	4.985986e+02	4.985986e+02	9.127486e+00	2.105311e+01	2.094797e+01	1.051360e-01	1.305227e+12	3.155765e+05	6.353633e-02	4.222457e-02
1.324962e-08	1.000000e+02	4.960838e+02	4.960838e+02	9.088804e+00	2.174050e+01	2.163422e+01	1.062766e-01	1.326417e+12	2.731067e+05	6.622101e-02	4.382424e-02
1.377794e-08	1.000000e+02	4.938691e+02	4.938691e+02	9.050583e+00	2.249074e+01	2.238333e+01	1.074144e-01	1.363367e+12	2.369157e+05	6.960572e-02	4.553989e-02
1.432733e-08	1.000000e+02	4.912068e+02	4.912068e+02	9.012341e+00	2.322717e+01	2.311860e+01	1.085690e-01	1.371956e+12	2.029360e+05	7.196307e-02	4.728592e-02
1.489862e-08	1.000000e+02	4.884803e+02	4.884803e+02	8.974542e+00	2.399102e+01	2.388129e+01	1.097308e-01	1.388087e+12	1.746518e+05	7.486396e-02	4.911359e-02
1.549270e-08	1.000000e+02	4.861968e+02	4.861968e+02	8.936663e+00	2.477354e+01	2.466264e+01	1.109048e-01	1.401960e+12	1.502432e+05	7.740451e-02	5.095373e-02
1.611046e-08	1.000000e+02	4.842117e+02	4.842117e+02	8.898760e+00	2.557105e+01	2.545897e+01	1.120807e-01	1.417480e+12	1.296504e+05	7.987883e-02	5.280965e-02
1.675285e-08	1.000000e+02	4.826977e+02	4.826977e+02	8.861202e+00	2.640204e+01	2.628876e+01	1.132718e-01	1.441616e+12	1.123731e+05	8.252104e-02	5.469683e-02
1.742086e-08	1.000000e+02	4.809091e+02	4.809091e+02	8.823801e+00	2.724458e+01	2.713010e+01	1.144771e-01	1.455698e+12	9.697753e+04	8.488826e-02	5.665224e-02
1.811551e-08	1.000000e+02	4.795178e+02	4.795178e+02	8.785935e+00	2.811746e+01	2.800177e+01	1.156935e-01	1.478321e+12	8.411787e+04	8.746538e-02	5.863695e-02
1.883785e-08	1.000000e+02	4.782496e+02	4.782496e+02	8.748855e+00	2.899244e+01	2.887553e+01	1.169137e-01	1.489374e+12	7.270758e+04	8.929396e-02	6.062200e-02
1.958900e-08	1.000000e+02	4.766775e+02	4.766775e+02	8.711203e+00	2.989630e+01	2.977815e+01	1.181487e-01	1.499619e+12	6.279044e+04	9.140057e-02	6.271809e-02
2.037010e-08	1.000000e+02	4.759463e+02	4.759463e+02	8.674314e+00	3.082595e+01	3.070655e+01	1.193942e-01	1.520173e+12	5.461487e+04	9.336726e-02	6.476770e-02
2.118234e-08	1.000000e+02	4.750422e+02	4.750422e+02	8.637409e+00	3.175561e+01	3.163495e+01	1.206625e-01	1.534247e+12	4.751087e+04	9.513173e-02	6.684797e-02
2.202698e-08	1.000000e+02	4.740120e+02	4.740120e+02	8.600443e+00	3.274262e+01	3.262070e+01	1.219257e-01	1.547369e+12	4.111749e+04	9.699256e-02	6.907551e-02
2.290529e-08	1.000000e+02	4.735912e+02	4.735912e+02	8.563287e+00	3.374208e+01	3.361888e+01	1.232014e-01	1.569268e+12	3.587881e+04	9.880303e-02	7.124727e-02
2.381862e-08	1.000000e+02	4.725067e+02	4.725067e+02	8.526840e+00	3.473636e+01	3.461187e+01	1.244898e-01	1.573264e+12	3.110856e+04	1.001966e-01	7.351508e-02
2.476838e-08	1.000000e+02	4.719063e+02	4.719063e+02	8.490002e+00	3.573355e+01	3.560776e+01	1.257907e-01	1.581539e+12	2.714555e+04	1.013659e-01	7.572171e-02
2.575600e-08	1.000000e+02	4.712795e+02	4.712795e+02	8.453611e+00	3.679068e+01	3.666358e+01	1.271028e-01	1.590831e+12	2.360123e+04	1.026414e-01	7.806554e-02
2.678300e-08	1.000000e+02	4.708976e+02	4.708976e+02	8.417207e+00	3.783962e+01	3.771120e+01	1.284178e-01	1.601048e+12	2.063815e+04	1.037202e-01	8.035636e-02
2.785096e-08	1.000000e+02	4.705048e+02	4.705048e+02	8.380932e+00	3.894136e+01	3.881160e+01	1.297542e-01	1.612144e+12	1.800315e+04	1.048757e-01	8.276505e-02
2.896150e-08	1.000000e+02	4.698503e+02	4.698503e+02	8.344491e+00	4.002211e+01	3.989101e+01	1.310992e-01	1.610321e+12	1.568241e+04	1.054887e-01	8.518055e-02
3.011632e-08	1.000000e+02	4.693176e+02	4.693176e+02	8.308718e+00	4.115361e+01	4.102115e+01	1.324605e-01	1.614765e+12	1.367947e+04	1.063815e-01	8.768820e-02
3.131719e-08	1.000000e+02	4.690927e+02	4.690927e+02	8.272638e+00	4.226254e+01	4.212872e+01	1.338231e-01	1.615892e+12	1.198490e+04	1.067112e-01	9.009422e-02
3.256594e-08	1.000000e+02	4.693203e+02	4.693203e+02	8.237108e+00	4.344783e+01	4.331263e+01	1.352053e-01	1.632643e+12	1.054510e+04	1.075563e-01	9.257608e-02
3.386449e-08	1.000000e+02	4.688474e+02	4.688474e+02	8.201214e+00	4.461661e+01	4.448002e+01	1.365946e-01	1.626951e+12	9.202198e+03	1.077229e-01	9.516233e-02
3.521482e-08	1.000000e+02	4.684322e+02	4.684322e+02	8.165275e+00	4.578798e+01	4.564999e+01	1.379898e-01	1.621041e+12	8.054467e+03	1.078082e-01	9.774729e-02
3.661898e-08	1.000000e+02	4.686952e+02	4.686952e+02	8.129756e+00	4.700544e+01	4.686604e+01	1.394004e-01	1.629408e+12	7.100506e+03	1.080610e-01	1.002900e-01
3.807914e-08	1.000000e+02	4.682801e+02	4.682801e+02	8.094333e+00	4.820568e+01	4.806486e+01	1.408217e-01	1.619117e+12	6.219954e+03	1.078552e-01	1.029420e-01
3.959753e-08	1.000000e+02	4.677170e+02	4.677170e+02	8.059002e+00	4.942974e+01	4.928749e+01	1.422472e-01	1.605556e+12	5.441065e+03	1.075971e-01	1.056830e-01
4.117645e-08	1.000000e+02	4.682037e+02	4.682037e+02	8.023419e+00	5.069452e+01	5.055082e+01	1.437034e-01	1.612074e+12	4.814818e+03	1.074737e-01	1.082745e-01
4.281834e-08	1.000000e+02	4.680813e+02	4.680813e+02	7.988228e+00	5.195331e+01	5.180815e+01	1.451598e-01	1.604343e+12	4.238684e+03	1.070981e-01	1.109921e-01
4.452569e-08	1.000000e+02	4.682406e+02	4.682406e+02	7.953235e+00	5.324852e+01	5.310190e+01	1.466222e-01	1.603527e+12	3.745746e+03	1.068617e-01	1.137204e-01
4.630113e-08	1.000000e+02	4.680806e+02	4.680806e+02	7.918235e+00	5.452893e+01	5.438082e+01	1.481105e-01	1.589932e+12	3.297948e+03	1.061369e-01	1.164947e-01
4.814735e-08	1.000000e+02	4.680048e+02	4.680048e+02	7.883271e+00	5.582339e+01	5.567380e+01	1.495914e-01	1.577229e+12	2.909470e+03	1.053743e-01	1.192795e-01
5.006720e-08	1.000000e+02	4.679888e+02	4.679888e+02	7.848463e+00	5.714420e+01	5.699312e+01	1.510884e-01	1.567731e+12	2.572827e+03	1.047576e-01	1.221059e-01
5.206360e-08	1.000000e+02	4.677337e+02	4.677337e+02	7.813889e+00	5.845101e+01	5.829841e+01	1.526048e-01	1.547572e+12	2.268248e+03	1.036929e-01	1.249665e-01
5.413960e-08	1.000000e+02	4.683327e+02	4.683327e+02	7.778975e+00	5.983729e+01	5.968317e+01	1.541168e-01	1.550722e+12	2.021503e+03	1.032411e-01	1.277666e-01
5.629838e-08	1.000000e+02	4.680678e+02	4.680678e+02	7.744773e+00	6.115735e+01	6.100170e+01	1.556524e-01	1.529441e+12	1.787679e+03	1.021128e-01	1.306592e-01
5.854325e-08	1.000000e+02	4.682067e+02	4.682067e+02	7.709994e+00	6.253805e+01	6.238085e+01	1.572010e-01	1.518317e+12	1.587234e+03	1.012198e-01	1.335693e-01
6.087762e-08	1.000000e+02	4.678768e+02	4.678768e+02	7.675930e+00	6.387148e+01	6.371273e+01	1.587511e-01	1.493087e+12	1.404592e+03	9.988924e-02	1.365135e-01
6.330508e-08	1.000000e+02	4.680157e+02	4.680157e+02	7.641429e+00	6.523923e+01	6.507890e+01	1.603216e-01	1.478218e+12	1.250819e+03	9.874785e-02	1.393954e-01
6.582933e-08	1.000000e+02	4.679704e+02	4.679704e+02	7.606954e+00	6.659638e+01	6.643449e+01	1.618883e-01	1.460182e+12	1.114689e+03	9.759024e-02	1.423090e-01
6.845423e-08	1.000000e+02	4.675897e+02	4.675897e+02	7.573108e+00	6.796055e+01	6.779706e+01	1.634835e-01	1.430068e+12	9.864438e+02	9.596728e-02	1.453423e-01
7.118380e-08	1.000000e+02	4.675948e+02	4.675948e+02	7.539052e+00	6.934295e+01	6.917787e+01	1.650825e-01	1.411157e+12	8.801641e+02	9.469303e-02	1.482971e-01
7.402221e-08	1.000000e+02	4.671975e+02	4.671975e+02	7.505003e+00	7.069953e+01	7.053284e+01	1.666917e-01	1.380389e+12	7.814814e+02	9.302299e-02	1.513269e-01
7.697380e-08	1.000000e+02	4.673084e+02	4.673084e+02	7.471239e+00	7.208680e+01	7.191849e+01	1.683095e-01	1.364250e+12	7.008340e+02	9.182630e-02	1.542596e-01
8.004309e-08	1.000000e+02	4.671276e+02	4.671276e+02	7.437657e+00	7.348032e+01	7.331038e+01	1.699366e-01	1.339232e+12	6.251735e+02	9.031694e-02	1.573024e-01
8.323475e-08	1.000000e+02	4.670921e+02	4.670921e+02	7.403889e+00	7.485592e+01	7.468436e+01	1.715628e-01	1.316895e+12	5.602997e+02	8.884435e-02	1.602594e-01
8.655369e-08	1.000000e+02	4.660287e+02	4.660287e+02	7.370175e+00	7.617817e+01	7.600494e+01	1.732225e-01	1.271332e+12	4.955717e+02	8.675352e-02	1.634624e-01
9.000496e-08	1.000000e+02	4.658788e+02	4.658788e+02	7.336765e+00	7.759179e+01	7.741691e+01	1.748820e-01	1.247991e+12	4.437441e+02	8.529786e-02	1.665493e-01
9.359385e-08	1.000000e+02	4.660451e+02	4.660451e+02	7.303353e+00	7.895684e+01	7.878029e+01	1.765504e-01	1.227918e+12	4.001480e+02	8.377624e-02	1.694189e-01
9.732585e-08	1.000000e+02	4.658552e+02	4.658552e+02	7.270005e+00	8.035933e+01	8.018110e+01	1.782289e-01	1.202791e+12	3.589290e+02	8.222936e-02	1.724985e-01
1.012067e-07	1.000000e+02	4.657955e+02	4.657955e+02	7.236799e+00	8.173508e+01	8.155515e+01	1.799212e-01	1.178652e+12	3.231048e+02	8.063077e-02	1.754742e-01
1.052422e-07	1.000000e+02	4.657911e+02	4.657911e+02	7.203739e+00	8.310983e+01	8.292821e+01	1.816256e-01	1.156269e+12	2.916063e+02	7.910322e-02	1.784273e-01
1.094387e-07	1.000000e+02	4.647537e+02	4.647537e+02	7.170762e+00	8.443289e+01	8.424955e+01	1.833377e-01	1.114944e+12	2.598333e+02	7.713120e-02	1.816723e-01
1.138025e-07	1.000000e+02	4.647483e+02	4.647483e+02	7.137341e+00	8.578136e+01	8.559630e+01	1.850559e-01	1.093324e+12	2.353880e+02	7.563990e-02	1.845759e-01
1.183403e-07	1.000000e+02	4.641516e+02	4.641516e+02	7.104362e+00	8.710649e+01	8.691969e+01	1.867925e-01	1.060810e+12	2.115365e+02	7.386350e-02	1.876682e-01
1.230590e-07	1.000000e+02	4.638962e+02	4.638962e+02	7.071858e+00	8.844684e+01	8.825830e+01	1.885341e-01	1.034744e+12	1.911707e+02	7.224701e-02	1.906608e-01
1.279659e-07	1.000000e+02	4.633644e+02	4.633644e+02	7.038674e+00	8.973692e+01	8.954665e+01	1.902678e-01	1.004702e+12	1.726560e+02	7.055297e-02	1.936638e-01
1.330685e-07	1.000000e+02	4.631968e+02	4.631968e+02	7.006151e+00	9.105377e+01	9.086174e+01	1.920262e-01	9.806460e+11	1.566833e+02	6.898836e-02	1.965769e-01
1.383745e-07	1.000000e+02	4.624475e+02	4.624475e+02	6.973602e+00	9.231047e+01	9.211667e+01	1.937935e-01	9.470729e+11	1.412956e+02	6.716803e-02	1.996129e-01
1.438921e-07	1.000000e+02	4.616876e+02	4.616876e+02	6.941106e+00	9.358046e+01	9.338490e+01	1.955654e-01	9.153810e+11	1.275487e+02	6.545638e-02	2.026922e-01
1.496297e-07	1.000000e+02	4.611334e+02	4.611334e+02	6.908650e+00	9.484626e+01	9.464890e+01	1.973620e-01	8.888828e+11	1.158093e+02	6.394443e-02	2.056807e-01
1.555961e-07	1.000000e+02	4.608788e+02	4.608788e+02	6.875899e+00	9.609399e+01	9.589483e+01	1.991565e-01	8.649508e+11	1.055627e+02	6.239489e-02	2.085016e-01
1.618004e-07	1.000000e+02	4.604479e+02	4.604479e+02	6.843978e+00	9.734897e+01	9.714801e+01	2.009601e-01	8.396750e+11	9.604049e+01	6.085553e-02	2.114223e-01
1.682521e-07	1.000000e+02	4.594141e+02	4.594141e+02	6.811751e+00	9.851873e+01	9.831597e+01	2.027681e-01	8.062169e+11	8.686759e+01	5.909104e-02	2.144443e-01
1.749610e-07	1.000000e+02	4.589479e+02	4.589479e+02	6.779247e+00	9.970811e+01	9.950351e+01	2.045990e-01	7.824006e+11	7.939199e+01	5.763729e-02	2.172537e-01
1.819375e-07	1.000000e+02	4.583200e+02	4.583200e+02	6.747389e+00	1.008857e+02	1.006792e+02	2.064233e-01	7.572568e+11	7.245958e+01	5.616818e-02	2.201206e-01
1.891921e-07	1.000000e+02	4.576117e+02	4.576117e+02	6.715212e+00	1.020275e+02	1.018193e+02	2.082552e-01	7.310306e+11	6.612248e+01	5.464384e-02	2.229565e-01
1.967361e-07	1.000000e+02	4.566032e+02	4.566032e+02	6.683534e+00	1.031459e+02	1.029358e+02	2.100943e-01	7.012527e+11	6.006412e+01	5.299938e-02	2.258983e-01
2.045808e-07	1.000000e+02	4.559782e+02	4.559782e+02	6.651665e+00	1.042549e+02	1.040429e+02	2.119442e-01	6.782922e+11	5.507248e+01	5.161640e-02	2.286401e-01
2.127383e-07	1.000000e+02	4.554872e+02	4.554872e+02	6.619775e+00	1.053579e+02	1.051441e+02	2.138061e-01	6.578996e+11	5.067842e+01	5.033501e-02	2.313083e-01
2.212211e-07	1.000000e+02	4.544135e+02	4.544135e+02	6.588106e+00	1.064007e+02	1.061850e+02	2.156673e-01	6.305133e+11	4.623515e+01	4.881234e-02	2.341495e-01
2.300422e-07	1.000000e+02	4.535825e+02	4.535825e+02	6.556309e+00	1.074440e+02	1.072265e+02	2.175473e-01	6.080185e+11	4.246249e+01	4.750361e-02	2.368787e-01
2.392150e-07	1.000000e+02	4.527846e+02	4.527846e+02	6.525012e+00	1.084630e+02	1.082436e+02	2.194240e-01	5.855077e+11	3.900532e+01	4.614933e-02	2.395466e-01
2.487535e-07	1.000000e+02	4.518521e+02	4.518521e+02	6.493473e+00	1.094429e+02	1.092216e+02	2.213141e-01	5.631199e+11	3.586430e+01	4.484464e-02	2.422096e-01
2.586724e-07	1.000000e+02	4.509584e+02	4.509584e+02	6.461878e+00	1.104100e+02	1.101868e+02	2.231937e-01	5.417224e+11	3.301674e+01	4.356982e-02	2.448342e-01
2.689868e-07	1.000000e+02	4.499907e+02	4.499907e+02	6.430561e+00	1.113494e+02	1.111243e+02	2.251032e-01	5.204263e+11	3.040325e+01	4.230900e-02	2.474482e-01
2.797125e-07	1.000000e+02	4.490771e+02	4.490771e+02	6.399371e+00	1.122657e+02	1.120387e+02	2.270045e-01	5.005628e+11	2.806880e+01	4.110980e-02	2.499920e-01
2.908659e-07	1.000000e+02	4.479747e+02	4.479747e+02	6.368077e+00	1.131505e+02	1.129216e+02	2.289110e-01	4.797142e+11	2.586425e+01	3.988471e-02	2.525824e-01
3.024640e-07	1.000000e+02	4.468836e+02	4.468836e+02	6.337049e+00	1.140110e+02	1.137802e+02	2.308220e-01	4.598444e+11	2.387132e+01	3.870170e-02	2.551247e-01
3.145245e-07	1.000000e+02	4.459128e+02	4.459128e+02	6.305652e+00	1.148436e+02	1.146109e+02	2.327532e-01	4.418172e+11	2.211607e+01	3.759101e-02	2.575473e-01
3.270660e-07	1.000000e+02	4.449544e+02	4.449544e+02	6.274614e+00	1.156560e+02	1.154214e+02	2.346857e-01	4.244281e+11	2.050985e+01	3.650211e-02	2.599279e-01
3.401075e-07	1.000000e+02	4.437266e+02	4.437266e+02	6.243684e+00	1.164398e+02	1.162031e+02	2.366168e-01	4.061346e+11	1.897420e+01	3.541472e-02	2.624133e-01
3.536691e-07	1.000000e+02	4.428307e+02	4.428307e+02	6.212991e+00	1.171958e+02	1.169572e+02	2.385286e-01	3.910957e+11	1.768983e+01	3.444971e-02	2.646514e-01
3.677714e-07	1.000000e+02	4.417421e+02	4.417421e+02	6.181941e+00	1.178963e+02	1.176559e+02	2.404709e-01	3.748707e+11	1.645810e+01	3.342943e-02	2.668896e-01
3.824361e-07	1.000000e+02	4.406282e+02	4.406282e+02	6.151220e+00	1.185630e+02	1.183206e+02	2.424189e-01	3.599988e+11	1.536579e+01	3.251103e-02	2.690772e-01
3.976855e-07	1.000000e+02	4.394916e+02	4.394916e+02	6.120611e+00	1.191799e+02	1.189356e+02	2.443575e-01	3.454594e+11	1.436750e+01	3.160350e-02	2.711768e-01
4.135430e-07	1.000000e+02	4.384213e+02	4.384213e+02	6.089730e+00	1.197779e+02	1.195316e+02	2.462960e-01	3.323442e+11	1.348048e+01	3.077664e-02	2.732027e-01
4.300327e-07	1.000000e+02	4.373562e+02	4.373562e+02	6.059069e+00	1.203251e+02	1.200769e+02	2.482338e-01	3.200218e+11	1.268814e+01	2.999814e-02	2.751193e-01
4.471800e-07	1.000000e+02	4.364522e+02	4.364522e+02	6.028466e+00	1.208273e+02	1.205771e+02	2.501736e-01	3.089920e+11	1.199838e+01	2.926545e-02	2.768396e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_04_1.0e_neg_01_1.0e_pos_04.csv <==
4.673108e-24	1.000000e+04	9.136983e+05	9.136983e+05	2.060030e+02	1.520932e+00	1.520922e+00	1.053680e-05	3.056618e+17	3.755705e+16	7.199765e-13	1.664589e-06
4.859445e-24	1.000000e+04	9.075505e+05	9.075505e+05	2.052057e+02	1.531574e+00	1.531564e+00	1.066172e-05	9.214182e+16	1.093368e+16	2.244884e-13	1.687591e-06
5.053213e-24	1.000000e+04	9.021751e+05	9.021751e+05	2.044019e+02	1.550715e+00	1.550704e+00	1.078732e-05	-8.829810e+17	-9.846711e+16	-2.216096e-12	1.718863e-06
5.254706e-24	1.000000e+04	8.986904e+05	8.986904e+05	2.036091e+02	1.573748e+00	1.573738e+00	1.091394e-05	-1.990007e+17	-2.061474e+16	-5.092080e-13	1.751158e-06
5.464235e-24	1.000000e+04	8.935301e+05	8.935301e+05	2.028124e+02	1.588933e+00	1.588922e+00	1.104296e-05	-6.552846e+16	-6.469969e+15	-1.725739e-13	1.778264e-06
5.682117e-24	1.000000e+04	8.904390e+05	8.904390e+05	2.020187e+02	1.609350e+00	1.609339e+00	1.117305e-05	-3.308164e+17	-3.064320e+16	-8.864567e-13	1.807367e-06
5.908688e-24	1.000000e+04	8.849488e+05	8.849488e+05	2.012335e+02	1.628479e+00	1.628468e+00	1.130490e-05	-8.686995e+16	-7.585045e+15	-2.400878e-13	1.840196e-06
6.144294e-24	1.000000e+04	8.792299e+05	8.792299e+05	2.004445e+02	1.647510e+00	1.647499e+00	1.143921e-05	-7.797437e+16	-6.424089e+15	-2.226029e-13	1.873810e-06
6.389293e-24	1.000000e+04	8.756701e+05	8.756701e+05	1.996654e+02	1.666173e+00	1.666162e+00	1.157352e-05	3.060701e+17	2.383527e+16	8.916809e-13	1.902741e-06
6.644063e-24	1.000000e+04	8.718124e+05	8.718124e+05	1.988833e+02	1.693616e+00	1.693604e+00	1.171080e-05	-3.711018e+18	-2.663292e+17	-1.105272e-11	1.942638e-06
6.908990e-24	1.000000e+04	8.669142e+05	8.669142e+05	1.981128e+02	1.709353e+00	1.709341e+00	1.184850e-05	-1.009739e+17	-6.919105e+15	-3.093284e-13	1.971768e-06
7.184482e-24	1.000000e+04	8.625919e+05	8.625919e+05	1.973353e+02	1.734300e+00	1.734288e+00	1.198768e-05	-1.661269e+17	-1.058812e+16	-5.218002e-13	2.010568e-06
7.470959e-24	1.000000e+04	8.562814e+05	8.562814e+05	1.965685e+02	1.749356e+00	1.749344e+00	1.212952e-05	1.083239e+17	6.612002e+15	3.529659e-13	2.042969e-06
7.768859e-24	1.000000e+04	8.528190e+05	8.528190e+05	1.958013e+02	1.779834e+00	1.779821e+00	1.227285e-05	-1.706792e+17	-9.556165e+15	-5.675280e-13	2.087000e-06
8.078637e-24	1.000000e+04	8.479678e+05	8.479678e+05	1.950362e+02	1.798551e+00	1.798539e+00	1.241785e-05	-3.403150e+17	-1.808287e+16	-1.164329e-12	2.121013e-06
8.400768e-24	1.000000e+04	8.437987e+05	8.437987e+05	1.942681e+02	1.820673e+00	1.820660e+00	1.256405e-05	-1.516449e+17	-7.579991e+15	-5.317712e-13	2.157710e-06
8.735743e-24	1.000000e+04	8.398651e+05	8.398651e+05	1.935101e+02	1.845071e+00	1.845058e+00	1.271304e-05	-3.105077e+17	-1.452136e+16	-1.114592e-12	2.196866e-06
9.084075e-24	1.000000e+04	8.350657e+05	8.350657e+05	1.927636e+02	1.866723e+00	1.866710e+00	1.286219e-05	4.633356e+17	2.044073e+16	1.711527e-12	2.235420e-06
9.446297e-24	1.000000e+04	8.297479e+05	8.297479e+05	1.920171e+02	1.885825e+00	1.885812e+00	1.301436e-05	-2.149489e+17	-9.012153e+15	-8.197770e-13	2.272768e-06
9.822962e-24	1.000000e+04	8.246572e+05	8.246572e+05	1.912625e+02	1.905262e+00	1.905249e+00	1.316776e-05	-4.509185e+17	-1.796074e+16	-1.773462e-12	2.310369e-06
1.021465e-23	1.000000e+04	8.212915e+05	8.212915e+05	1.905116e+02	1.931256e+00	1.931242e+00	1.332268e-05	8.566880e+17	3.188776e+16	3.438962e-12	2.351486e-06
1.062195e-23	1.000000e+04	8.182964e+05	8.182964e+05	1.897694e+02	1.960865e+00	1.960851e+00	1.347979e-05	3.067830e+17	1.058261e+16	1.254207e-12	2.396277e-06
1.104549e-23	1.000000e+04	8.143077e+05	8.143077e+05	1.890279e+02	1.986421e+00	1.986408e+00	1.363994e-05	-9.358422e+17	-3.025838e+16	-3.920589e-12	2.439399e-06
1.148593e-23	1.000000e+04	8.103372e+05	8.103372e+05	1.882909e+02	2.012351e+00	2.012337e+00	1.380112e-05	2.564965e+17	7.772539e+15	1.101143e-12	2.483350e-06
1.194392e-23	1.000000e+04	8.061593e+05	8.061593e+05	1.875533e+02	2.036741e+00	2.036727e+00	1.396316e-05	2.772667e+17	7.910761e+15	1.221475e-12	2.526475e-06
1.242018e-23	1.000000e+04	8.002369e+05	8.002369e+05	1.868224e+02	2.052679e+00	2.052665e+00	1.412748e-05	-2.515943e+17	-6.903912e+15	-1.150004e-12	2.565090e-06
1.291542e-23	1.000000e+04	7.971289e+05	7.971289e+05	1.860925e+02	2.085058e+00	2.085044e+00	1.429453e-05	-2.541908e+17	-6.450141e+15	-1.184700e-12	2.615710e-06
1.343042e-23	1.000000e+04	7.937841e+05	7.937841e+05	1.853655e+02	2.113129e+00	2.113114e+00	1.446362e-05	3.396865e+17	8.062108e+15	1.616805e-12	2.662095e-06
1.396595e-23	1.000000e+04	7.890073e+05	7.890073e+05	1.846520e+02	2.134396e+00	2.134381e+00	1.463357e-05	3.655278e+17	8.251735e+15	1.793108e-12	2.705166e-06
1.452283e-23	1.000000e+04	7.839487e+05	7.839487e+05	1.839264e+02	2.158397e+00	2.158382e+00	1.480662e-05	-4.031851e+17	-8.606922e+15	-2.042478e-12	2.753237e-06
1.510192e-23	1.000000e+04	7.807792e+05	7.807792e+05	1.832091e+02	2.188237e+00	2.188222e+00	1.498073e-05	1.160566e+18	2.313119e+16	5.999566e-12	2.802632e-06
1.570410e-23	1.000000e+04	7.777874e+05	7.777874e+05	1.824951e+02	2.218844e+00	2.218829e+00	1.515776e-05	1.127739e+18	2.096884e+16	5.942859e-12	2.852765e-06
1.633029e-23	1.000000e+04	7.719770e+05	7.719770e+05	1.817834e+02	2.242697e+00	2.242682e+00	1.533596e-05	4.405558e+17	7.765109e+15	2.410295e-12	2.905135e-06
1.698145e-23	1.000000e+04	7.684650e+05	7.684650e+05	1.810685e+02	2.271736e+00	2.271721e+00	1.551759e-05	-4.103759e+17	-6.782535e+15	-2.296956e-12	2.956200e-06
1.765857e-23	1.000000e+04	7.653011e+05	7.653011e+05	1.803623e+02	2.300221e+00	2.300205e+00	1.570088e-05	5.676013e+17	8.814463e+15	3.243195e-12	3.005642e-06
1.836270e-23	1.000000e+04	7.608159e+05	7.608159e+05	1.796609e+02	2.330214e+00	2.330199e+00	1.588577e-05	1.050041e+18	1.528364e+16	6.178738e-12	3.062784e-06
1.909490e-23	1.000000e+04	7.576958e+05	7.576958e+05	1.789565e+02	2.363462e+00	2.363446e+00	1.607421e-05	-8.676536e+17	-1.176531e+16	-5.211504e-12	3.119275e-06
1.985630e-23	1.000000e+04	7.546163e+05	7.546163e+05	1.782577e+02	2.393930e+00	2.393914e+00	1.626395e-05	-8.356079e+17	-1.062784e+16	-5.122275e-12	3.172381e-06
2.064805e-23	1.000000e+04	7.480354e+05	7.480354e+05	1.775668e+02	2.415152e+00	2.415136e+00	1.645440e-05	-9.404712e+17	-1.144518e+16	-6.023184e-12	3.228661e-06
2.147138e-23	1.000000e+04	7.437783e+05	7.437783e+05	1.768711e+02	2.442763e+00	2.442747e+00	1.664942e-05	-1.527850e+18	-1.756603e+16	-1.006826e-11	3.284263e-06
2.232754e-23	1.000000e+04	7.411578e+05	7.411578e+05	1.761831e+02	2.477416e+00	2.477399e+00	1.684656e-05	8.275321e+18	8.867275e+16	5.550381e-11	3.342630e-06
2.321784e-23	1.000000e+04	7.371303e+05	7.371303e+05	1.754999e+02	2.509557e+00	2.509540e+00	1.704478e-05	-1.609572e+18	-1.617056e+16	-1.109380e-11	3.404495e-06
2.414363e-23	1.000000e+04	7.354088e+05	7.354088e+05	1.748179e+02	2.549284e+00	2.549267e+00	1.724635e-05	-5.473062e+18	-5.083226e+16	-3.816608e-11	3.466485e-06
2.510635e-23	1.000000e+04	7.300149e+05	7.300149e+05	1.741271e+02	2.577240e+00	2.577223e+00	1.744884e-05	1.716054e+19	1.509234e+17	1.241548e-10	3.530394e-06
2.610745e-23	1.000000e+04	7.242931e+05	7.242931e+05	1.734486e+02	2.599790e+00	2.599772e+00	1.765519e-05	9.634582e+17	8.112258e+15	7.250238e-12	3.589416e-06
2.714846e-23	1.000000e+04	7.239263e+05	7.239263e+05	1.727724e+02	2.645286e+00	2.645269e+00	1.786293e-05	-2.114770e+18	-1.632675e+16	-1.595448e-11	3.654082e-06
2.823099e-23	1.000000e+04	7.195221e+05	7.195221e+05	1.720954e+02	2.677528e+00	2.677510e+00	1.807456e-05	1.904309e+18	1.383779e+16	1.481180e-11	3.721259e-06
2.935669e-23	1.000000e+04	7.166691e+05	7.166691e+05	1.714305e+02	2.714276e+00	2.714258e+00	1.828794e-05	-1.418791e+18	-9.630486e+15	-1.125683e-11	3.787349e-06
3.052727e-23	1.000000e+04	7.133524e+05	7.133524e+05	1.707575e+02	2.749651e+00	2.749633e+00	1.850325e-05	-5.444408e+18	-3.463879e+16	-4.421008e-11	3.854548e-06
3.174452e-23	1.000000e+04	7.102453e+05	7.102453e+05	1.700922e+02	2.789262e+00	2.789244e+00	1.872155e-05	1.124639e+18	6.661413e+15	9.333885e-12	3.927181e-06
3.301031e-23	1.000000e+04	7.055118e+05	7.055118e+05	1.694322e+02	2.819875e+00	2.819857e+00	1.894295e-05	1.677434e+18	9.407965e+15	1.439511e-11	3.996922e-06
3.432658e-23	1.000000e+04	7.036251e+05	7.036251e+05	1.687692e+02	2.861680e+00	2.861660e+00	1.916609e-05	-4.770223e+18	-2.485614e+16	-4.148809e-11	4.067052e-06
3.569533e-23	1.000000e+04	7.000714e+05	7.000714e+05	1.681073e+02	2.899775e+00	2.899756e+00	1.939251e-05	-1.629386e+19	-7.946982e+16	-1.453461e-10	4.142113e-06
3.711866e-23	1.000000e+04	6.958833e+05	6.958833e+05	1.674520e+02	2.935855e+00	2.935835e+00	1.962090e-05	-9.670973e+18	-4.434016e+16	-8.889539e-11	4.218889e-06
3.859874e-23	1.000000e+04	6.934481e+05	6.934481e+05	1.667931e+02	2.976440e+00	2.976421e+00	1.985221e-05	-1.608656e+18	-6.886162e+15	-1.504821e-11	4.292233e-06
4.013784e-23	1.000000e+04	6.890665e+05	6.890665e+05	1.661444e+02	3.011189e+00	3.011169e+00	2.008644e-05	-2.414331e+18	-9.752291e+15	-2.331215e-11	4.369954e-06
4.173831e-23	1.000000e+04	6.866377e+05	6.866377e+05	1.654977e+02	3.054181e+00	3.054160e+00	2.032299e-05	-1.991489e+18	-7.493836e+15	-1.957181e-11	4.448024e-06
4.340260e-23	1.000000e+04	6.840924e+05	6.840924e+05	1.648506e+02	3.098485e+00	3.098465e+00	2.056372e-05	-4.918268e+19	-1.722126e+17	-4.924132e-10	4.529338e-06
4.513326e-23	1.000000e+04	6.812516e+05	6.812516e+05	1.642099e+02	3.139880e+00	3.139859e+00	2.080706e-05	-2.281982e+18	-7.477344e+15	-2.332738e-11	4.608987e-06
4.693292e-23	1.000000e+04	6.784592e+05	6.784592e+05	1.635687e+02	3.183047e+00	3.183026e+00	2.105069e-05	4.158684e+18	1.272743e+16	4.339388e-11	4.691582e-06
4.880434e-23	1.000000e+04	6.734770e+05	6.734770e+05	1.629329e+02	3.219057e+00	3.219036e+00	2.129966e-05	4.098839e+20	1.185817e+18	4.437499e-09	4.779758e-06
5.075038e-23	1.000000e+04	6.723113e+05	6.723113e+05	1.622906e+02	3.267071e+00	3.267049e+00	2.155051e-05	-3.531046e+18	-9.486606e+15	-3.856050e-11	4.859461e-06
5.277402e-23	1.000000e+04	6.686242e+05	6.686242e+05	1.616686e+02	3.308954e+00	3.308932e+00	2.180501e-05	4.655126e+18	1.173486e+16	5.225314e-11	4.948900e-06
5.487835e-23	1.000000e+04	6.646838e+05	6.646838e+05	1.610333e+02	3.349756e+00	3.349733e+00	2.206315e-05	-1.260606e+19	-2.988916e+16	-1.457454e-10	5.039622e-06
5.706659e-23	1.000000e+04	6.616131e+05	6.616131e+05	1.604057e+02	3.396096e+00	3.396073e+00	2.232337e-05	8.865298e+18	1.962428e+16	1.048973e-10	5.133054e-06
5.934208e-23	1.000000e+04	6.593331e+05	6.593331e+05	1.597736e+02	3.442868e+00	3.442845e+00	2.258697e-05	-3.723261e+18	-7.697004e+15	-4.482191e-11	5.221743e-06
6.170831e-23	1.000000e+04	6.569727e+05	6.569727e+05	1.591515e+02	3.488825e+00	3.488802e+00	2.285321e-05	-4.196119e+18	-8.118050e+15	-5.142833e-11	5.310457e-06
6.416889e-23	1.000000e+04	6.525616e+05	6.525616e+05	1.585271e+02	3.533860e+00	3.533837e+00	2.312288e-05	-5.984937e+18	-1.085957e+16	-7.586529e-11	5.415366e-06
6.672759e-23	1.000000e+04	6.519210e+05	6.519210e+05	1.579091e+02	3.586664e+00	3.586641e+00	2.339727e-05	-4.470570e+18	-7.531983e+15	-5.694812e-11	5.501685e-06
6.938831e-23	1.000000e+04	6.484137e+05	6.484137e+05	1.572947e+02	3.632916e+00	3.632892e+00	2.367126e-05	1.426949e+20	2.254923e+17	1.867406e-09	5.602775e-06
7.215513e-23	1.000000e+04	6.467595e+05	6.467595e+05	1.566841e+02	3.683360e+00	3.683336e+00	2.394990e-05	-3.440989e+19	-5.075309e+16	-4.561004e-10	5.695100e-06
7.503227e-23	1.000000e+04	6.426498e+05	6.426498e+05	1.560731e+02	3.730074e+00	3.730049e+00	2.423284e-05	7.515304e+18	1.040781e+16	1.028409e-10	5.804209e-06
7.802413e-23	1.000000e+04	6.408764e+05	6.408764e+05	1.554598e+02	3.783355e+00	3.783330e+00	2.452176e-05	5.077935e+18	6.550912e+15	7.045420e-11	5.903408e-06
8.113529e-23	1.000000e+04	6.371687e+05	6.371687e+05	1.548554e+02	3.831716e+00	3.831691e+00	2.481064e-05	1.746433e+19	2.114392e+16	2.494428e-10	6.013660e-06
8.437051e-23	1.000000e+04	6.349758e+05	6.349758e+05	1.542527e+02	3.884360e+00	3.884335e+00	2.510107e-05	-1.115890e+19	-1.261898e+16	-1.621537e-10	6.117335e-06
8.773473e-23	1.000000e+04	6.324092e+05	6.324092e+05	1.536505e+02	3.937247e+00	3.937221e+00	2.539880e-05	-1.547088e+20	-1.635129e+17	-2.294116e-09	6.225789e-06
9.123310e-23	1.000000e+04	6.302630e+05	6.302630e+05	1.530432e+02	3.990319e+00	3.990293e+00	2.569772e-05	-2.502781e+19	-2.473914e+16	-3.774895e-10	6.331197e-06
9.487097e-23	1.000000e+04	6.268337e+05	6.268337e+05	1.524502e+02	4.041842e+00	4.041816e+00	2.599984e-05	-6.781635e+19	-6.286915e+16	-1.051149e-09	6.448030e-06
9.865389e-23	1.000000e+04	6.240544e+05	6.240544e+05	1.518580e+02	4.096083e+00	4.096057e+00	2.630732e-05	1.005336e+19	8.719021e+15	1.593274e-10	6.563664e-06
1.025876e-22	1.000000e+04	6.217771e+05	6.217771e+05	1.512654e+02	4.151496e+00	4.151470e+00	2.661654e-05	1.381951e+20	1.120649e+17	2.230542e-09	6.676824e-06
1.066783e-22	1.000000e+04	6.195240e+05	6.195240e+05	1.506765e+02	4.207233e+00	4.207206e+00	2.693266e-05	-1.406944e+20	-1.067318e+17	-2.312477e-09	6.791074e-06
1.109320e-22	1.000000e+04	6.158594e+05	6.158594e+05	1.500854e+02	4.262246e+00	4.262219e+00	2.724919e-05	-6.819663e+19	-4.848086e+16	-1.154639e-09	6.920810e-06
1.153553e-22	1.000000e+04	6.154182e+05	6.154182e+05	1.494971e+02	4.324189e+00	4.324162e+00	2.757093e-05	-3.286055e+19	-2.173459e+16	-5.583599e-10	7.026424e-06
1.199551e-22	1.000000e+04	6.115660e+05	6.115660e+05	1.489156e+02	4.378911e+00	4.378883e+00	2.789525e-05	1.682656e+19	1.045116e+16	2.950326e-10	7.160161e-06
1.247382e-22	1.000000e+04	6.100043e+05	6.100043e+05	1.483378e+02	4.438693e+00	4.438665e+00	2.822579e-05	9.243279e+19	5.364761e+16	1.641546e-09	7.276496e-06
1.297121e-22	1.000000e+04	6.067359e+05	6.067359e+05	1.477556e+02	4.496360e+00	4.496331e+00	2.855874e-05	2.379018e+19	1.294472e+16	4.340007e-10	7.410735e-06
1.348842e-22	1.000000e+04	6.043322e+05	6.043322e+05	1.471798e+02	4.557905e+00	4.557876e+00	2.889693e-05	1.965131e+19	9.989990e+15	3.656825e-10	7.542053e-06
1.402627e-22	1.000000e+04	6.028493e+05	6.028493e+05	1.466087e+02	4.619584e+00	4.619555e+00	2.923734e-05	-3.907305e+19	-1.857219e+16	-7.360792e-10	7.662916e-06
1.458556e-22	1.000000e+04	6.004941e+05	6.004941e+05	1.460359e+02	4.681508e+00	4.681479e+00	2.958106e-05	-2.845302e+19	-1.265317e+16	-5.466079e-10	7.796094e-06
1.516714e-22	1.000000e+04	5.976414e+05	5.976414e+05	1.454657e+02	4.742740e+00	4.742710e+00	2.993052e-05	1.785349e+19	7.440062e+15	3.512458e-10	7.935763e-06
1.577193e-22	1.000000e+04	5.957902e+05	5.957902e+05	1.448974e+02	4.807138e+00	4.807108e+00	3.028170e-05	7.285229e+19	2.837985e+16	1.455686e-09	8.068508e-06
1.640082e-22	1.000000e+04	5.928695e+05	5.928695e+05	1.443325e+02	4.868953e+00	4.868922e+00	3.064099e-05	-4.230977e+19	-1.546189e+16	-8.664356e-10	8.212521e-06
1.705479e-22	1.000000e+04	5.902810e+05	5.902810e+05	1.437734e+02	4.933169e+00	4.933138e+00	3.100164e-05	4.230188e+19	1.447871e+16	8.854353e-10	8.357322e-06
1.773484e-22	1.000000e+04	5.889112e+05	5.889112e+05	1.432075e+02	5.000554e+00	5.000523e+00	3.136875e-05	-2.748227e+19	-8.789456e+15	-5.819622e-10	8.491185e-06
1.844201e-22	1.000000e+04	5.859815e+05	5.859815e+05	1.426524e+02	5.065677e+00	5.065645e+00	3.173686e-05	5.712237e+19	1.712454e+16	1.240161e-09	8.644773e-06
1.917737e-22	1.000000e+04	5.842000e+05	5.842000e+05	1.420931e+02	5.133216e+00	5.133184e+00	3.211243e-05	2.554657e+19	7.167780e+15	5.631396e-10	8.786745e-06
1.994206e-22	1.000000e+04	5.810333e+05	5.810333e+05	1.415367e+02	5.199269e+00	5.199237e+00	3.249206e-05	-2.906538e+19	-7.650051e+15	-6.583582e-10	8.948316e-06
2.073724e-22	1.000000e+04	5.790987e+05	5.790987e+05	1.409827e+02	5.269503e+00	5.269470e+00	3.287528e-05	-2.734358e+19	-6.729875e+15	-6.297724e-10	9.099490e-06
2.156412e-22	1.000000e+04	5.772164e+05	5.772164e+05	1.404360e+02	5.338821e+00	5.338788e+00	3.326213e-05	4.750741e+19	1.095304e+16	1.112140e-09	9.249254e-06
2.242398e-22	1.000000e+04	5.754934e+05	5.754934e+05	1.398911e+02	5.410841e+00	5.410807e+00	3.365477e-05	-7.812701e+20	-1.684525e+17	-1.856482e-08	9.402090e-06
2.331812e-22	1.000000e+04	5.726637e+05	5.726637e+05	1.393364e+02	5.479977e+00	5.479942e+00	3.405296e-05	3.285331e+19	6.647917e+15	8.001516e-10	9.569276e-06
2.424791e-22	1.000000e+04	5.709929e+05	5.709929e+05	1.387985e+02	5.553172e+00	5.553137e+00	3.445458e-05	5.346425e+19	1.012414e+16	1.321299e-09	9.725465e-06
2.521478e-22	1.000000e+04	5.688186e+05	5.688186e+05	1.382522e+02	5.624361e+00	5.624326e+00	3.486191e-05	-2.392292e+20	-4.250580e+16	-6.026103e-09	9.887794e-06
2.622021e-22	1.000000e+04	5.662596e+05	5.662596e+05	1.377142e+02	5.698853e+00	5.698817e+00	3.527094e-05	-4.133434e+19	-6.876601e+15	-1.064938e-09	1.006403e-05
2.726572e-22	1.000000e+04	5.643016e+05	5.643016e+05	1.371815e+02	5.772195e+00	5.772159e+00	3.568943e-05	-2.210802e+20	-3.450204e+16	-5.795414e-09	1.022892e-05
2.835292e-22	1.000000e+04	5.618968e+05	5.618968e+05	1.366438e+02	5.848715e+00	5.848678e+00	3.610921e-05	-4.466985e+19	-6.526981e+15	-1.196252e-09	1.040888e-05
2.948348e-22	1.000000e+04	5.605942e+05	5.605942e+05	1.361080e+02	5.926856e+00	5.926820e+00	3.653451e-05	-4.116006e+20	-5.627998e+16	-1.115126e-08	1.057245e-05
3.065912e-22	1.000000e+04	5.576159e+05	5.576159e+05	1.355825e+02	6.000726e+00	6.000689e+00	3.696664e-05	-7.765925e+19	-9.981004e+15	-2.160771e-09	1.076140e-05
3.188163e-22	1.000000e+04	5.562645e+05	5.562645e+05	1.350476e+02	6.081035e+00	6.080997e+00	3.740280e-05	-1.809677e+20	-2.176275e+16	-5.096662e-09	1.093191e-05
3.315289e-22	1.000000e+04	5.543198e+05	5.543198e+05	1.345235e+02	6.160857e+00	6.160819e+00	3.784341e-05	-4.531247e+20	-5.105192e+16	-1.298695e-08	1.111427e-05
3.447484e-22	1.000000e+04	5.516842e+05	5.516842e+05	1.339958e+02	6.237901e+00	6.237863e+00	3.829065e-05	-1.573379e+20	-1.665868e+16	-4.618189e-09	1.130701e-05
3.584950e-22	1.000000e+04	5.496707e+05	5.496707e+05	1.334717e+02	6.320122e+00	6.320084e+00	3.874155e-05	-1.063044e+20	-1.054202e+16	-3.177823e-09	1.149802e-05
3.727898e-22	1.000000e+04	5.479326e+05	5.479326e+05	1.329478e+02	6.400931e+00	6.400892e+00	3.919872e-05	-7.485409e+19	-6.966260e+15	-2.273375e-09	1.168197e-05
3.876545e-22	1.000000e+04	5.459152e+05	5.459152e+05	1.324373e+02	6.483889e+00	6.483849e+00	3.966141e-05	1.061140e+21	9.259660e+16	3.282753e-08	1.187710e-05
4.031120e-22	1.000000e+04	5.442660e+05	5.442660e+05	1.319164e+02	6.569334e+00	6.569294e+00	4.013100e-05	8.465914e+19	6.919379e+15	2.658944e-09	1.207008e-05
4.191859e-22	1.000000e+04	5.416584e+05	5.416584e+05	1.314036e+02	6.652023e+00	6.651982e+00	4.060399e-05	-5.396636e+20	-4.143378e+16	-1.736149e-08	1.228084e-05
4.359006e-22	1.000000e+04	5.392983e+05	5.392983e+05	1.308912e+02	6.736995e+00	6.736954e+00	4.108317e-05	3.581595e+20	2.580747e+16	1.177667e-08	1.249215e-05
4.532819e-22	1.000000e+04	5.381777e+05	5.381777e+05	1.303868e+02	6.820772e+00	6.820730e+00	4.156829e-05	-1.657461e+20	-1.122731e+16	-5.506885e-09	1.267383e-05
4.713562e-22	1.000000e+04	5.359607e+05	5.359607e+05	1.298697e+02	6.911759e+00	6.911717e+00	4.205781e-05	-3.801541e+20	-2.409998e+16	-1.289395e-08	1.289602e-05
4.901513e-22	1.000000e+04	5.336468e+05	5.336468e+05	1.293616e+02	6.998401e+00	6.998359e+00	4.255417e-05	-1.324337e+20	-7.888680e+15	-4.590080e-09	1.311429e-05
5.096957e-22	1.000000e+04	5.317835e+05	5.317835e+05	1.288576e+02	7.086427e+00	7.086384e+00	4.305543e-05	3.766547e+20	2.107690e+16	1.328496e-08	1.332577e-05
5.300195e-22	1.000000e+04	5.300485e+05	5.300485e+05	1.283566e+02	7.177858e+00	7.177815e+00	4.356301e-05	1.397667e+22	7.335494e+17	5.010912e-07	1.354189e-05
5.511537e-22	1.000000e+04	5.279167e+05	5.279167e+05	1.278541e+02	7.267437e+00	7.267393e+00	4.408108e-05	-2.083111e+20	-1.027557e+16	-7.620384e-09	1.376626e-05
5.731307e-22	1.000000e+04	5.264829e+05	5.264829e+05	1.273574e+02	7.361016e+00	7.360972e+00	4.459897e-05	-8.048342e+20	-3.724067e+16	-2.984534e-08	1.398149e-05
5.959839e-22	1.000000e+04	5.243514e+05	5.243514e+05	1.268607e+02	7.453549e+00	7.453504e+00	4.512496e-05	-2.527929e+20	-1.098878e+16	-9.566299e-09	1.421480e-05
6.197484e-22	1.000000e+04	5.223247e+05	5.223247e+05	1.263678e+02	7.548837e+00	7.548791e+00	4.565604e-05	-1.333339e+21	-5.439268e+16	-5.144332e-08	1.445238e-05
6.444605e-22	1.000000e+04	5.208012e+05	5.208012e+05	1.258694e+02	7.644787e+00	7.644741e+00	4.619444e-05	-6.785150e+20	-2.598558e+16	-2.656384e-08	1.467890e-05
6.701579e-22	1.000000e+04	5.191868e+05	5.191868e+05	1.253820e+02	7.739155e+00	7.739108e+00	4.674093e-05	2.956418e+20	1.064874e+16	1.175544e-08	1.490630e-05
6.968800e-22	1.000000e+04	5.166511e+05	5.166511e+05	1.248886e+02	7.837343e+00	7.837296e+00	4.729325e-05	2.032962e+20	6.875193e+15	8.283881e-09	1.516951e-05
7.246677e-22	1.000000e+04	5.147629e+05	5.147629e+05	1.244055e+02	7.933057e+00	7.933009e+00	4.784745e-05	-2.216659e+21	-7.054987e+16	-9.199287e-08	1.541109e-05
7.535634e-22	1.000000e+04	5.124923e+05	5.124923e+05	1.239202e+02	8.033444e+00	8.033396e+00	4.841536e-05	2.338111e+20	6.988053e+15	9.920180e-09	1.567525e-05
7.836112e-22	1.000000e+04	5.110402e+05	5.110402e+05	1.234359e+02	8.134002e+00	8.133953e+00	4.898593e-05	-3.413744e+20	-9.587589e+15	-1.469084e-08	1.591656e-05
8.148572e-22	1.000000e+04	5.095052e+05	5.095052e+05	1.229544e+02	8.235465e+00	8.235416e+00	4.956309e-05	1.845313e+21	4.871124e+16	8.061538e-08	1.616365e-05
8.473492e-22	1.000000e+04	5.071835e+05	5.071835e+05	1.224729e+02	8.338734e+00	8.338684e+00	5.014970e-05	3.512950e+20	8.713074e+15	1.570137e-08	1.644126e-05
8.811367e-22	1.000000e+04	5.055926e+05	5.055926e+05	1.219943e+02	8.441387e+00	8.441336e+00	5.073935e-05	3.661834e+21	8.543378e+16	1.662595e-07	1.669603e-05
9.162715e-22	1.000000e+04	5.038098e+05	5.038098e+05	1.215177e+02	8.545124e+00	8.545072e+00	5.133751e-05	-3.290639e+20	-7.222515e+15	-1.520682e-08	1.696101e-05
9.528072e-22	1.000000e+04	5.020080e+05	5.020080e+05	1.210413e+02	8.652184e+00	8.652132e+00	5.194489e-05	9.149135e+21	1.886910e+17	4.304454e-07	1.723515e-05
9.907998e-22	1.000000e+04	4.998091e+05	4.998091e+05	1.205744e+02	8.756973e+00	8.756920e+00	5.255805e-05	-9.906040e+20	-1.923668e+16	-4.763988e-08	1.752064e-05
1.030307e-21	1.000000e+04	4.983413e+05	4.983413e+05	1.201000e+02	8.864663e+00	8.864609e+00	5.317714e-05	-8.895446e+20	-1.625012e+16	-4.341348e-08	1.778834e-05
1.071390e-21	1.000000e+04	4.962145e+05	4.962145e+05	1.196326e+02	8.974634e+00	8.974580e+00	5.380458e-05	-8.222983e+20	-1.412361e+16	-4.099900e-08	1.808620e-05
1.114111e-21	1.000000e+04	4.947546e+05	4.947546e+05	1.191660e+02	9.083889e+00	9.083834e+00	5.444196e-05	-1.070827e+21	-1.731253e+16	-5.418281e-08	1.836039e-05
1.158536e-21	1.000000e+04	4.926174e+05	4.926174e+05	1.187017e+02	9.196838e+00	9.196783e+00	5.508040e-05	-4.939124e+20	-7.506840e+15	-2.553832e-08	1.866933e-05
1.204732e-21	1.000000e+04	4.908482e+05	4.908482e+05	1.182344e+02	9.307982e+00	9.307926e+00	5.573416e-05	-8.454356e+20	-1.210049e+16	-4.450775e-08	1.896305e-05
1.252770e-21	1.000000e+04	4.892941e+05	4.892941e+05	1.177754e+02	9.419693e+00	9.419636e+00	5.639105e-05	4.897396e+20	6.603612e+15	2.619428e-08	1.925160e-05
1.302723e-21	1.000000e+04	4.871560e+05	4.871560e+05	1.173178e+02	9.536149e+00	9.536092e+00	5.705484e-05	5.772395e+20	7.319658e+15	3.155783e-08	1.957515e-05
1.354668e-21	1.000000e+04	4.854111e+05	4.854111e+05	1.168601e+02	9.650546e+00	9.650489e+00	5.773073e-05	1.261685e+21	1.507271e+16	7.022533e-08	1.988118e-05
1.408685e-21	1.000000e+04	4.837083e+05	4.837083e+05	1.164025e+02	9.767447e+00	9.767389e+00	5.841245e-05	8.415601e+20	9.466290e+15	4.767147e-08	2.019284e-05
1.464855e-21	1.000000e+04	4.819652e+05	4.819652e+05	1.159532e+02	9.886426e+00	9.886367e+00	5.909605e-05	-6.596188e+20	-6.983874e+15	-3.804571e-08	2.051274e-05
1.523265e-21	1.000000e+04	4.802240e+05	4.802240e+05	1.154953e+02	1.000501e+01	1.000495e+01	5.979767e-05	-3.272174e+21	-3.263982e+16	-1.921801e-07	2.083406e-05
1.584005e-21	1.000000e+04	4.783988e+05	4.783988e+05	1.150456e+02	1.012446e+01	1.012440e+01	6.050298e-05	1.155494e+21	1.086198e+16	6.916851e-08	2.116322e-05
1.647166e-21	1.000000e+04	4.765391e+05	4.765391e+05	1.145997e+02	1.024627e+01	1.024621e+01	6.121071e-05	-2.132951e+22	-1.888652e+17	-1.301905e-06	2.150142e-05
1.712845e-21	1.000000e+04	4.749909e+05	4.749909e+05	1.141539e+02	1.036865e+01	1.036859e+01	6.194037e-05	1.059337e+21	8.839415e+15	6.572025e-08	2.182915e-05
1.781144e-21	1.000000e+04	4.730870e+05	4.730870e+05	1.137040e+02	1.049143e+01	1.049137e+01	6.266759e-05	-1.428402e+21	-1.123767e+16	-9.041413e-08	2.217654e-05
1.852166e-21	1.000000e+04	4.715456e+05	4.715456e+05	1.132652e+02	1.061782e+01	1.061775e+01	6.340974e-05	1.342129e+21	9.945314e+15	8.635099e-08	2.251705e-05
1.926020e-21	1.000000e+04	4.694344e+05	4.694344e+05	1.128176e+02	1.074168e+01	1.074162e+01	6.415867e-05	-1.340614e+21	-9.374384e+15	-8.821056e-08	2.288218e-05
2.002819e-21	1.000000e+04	4.678123e+05	4.678123e+05	1.123798e+02	1.086971e+01	1.086964e+01	6.491156e-05	1.394240e+21	9.188580e+15	9.334062e-08	2.323519e-05
2.082680e-21	1.000000e+04	4.664759e+05	4.664759e+05	1.119404e+02	1.099965e+01	1.099958e+01	6.567891e-05	-2.292939e+21	-1.423965e+16	-1.557176e-07	2.358031e-05
2.165726e-21	1.000000e+04	4.645328e+05	4.645328e+05	1.115005e+02	1.112997e+01	1.112991e+01	6.645310e-05	-1.388493e+21	-8.129675e+15	-9.628375e-08	2.395950e-05
2.252083e-21	1.000000e+04	4.627591e+05	4.627591e+05	1.110681e+02	1.126290e+01	1.126283e+01	6.723782e-05	-4.124073e+22	-2.275492e+17	-2.915030e-06	2.433858e-05
2.341883e-21	1.000000e+04	4.607138e+05	4.607138e+05	1.106326e+02	1.139167e+01	1.139160e+01	6.803017e-05	-1.290214e+21	-6.725505e+15	-9.323888e-08	2.472613e-05
2.435264e-21	1.000000e+04	4.592776e+05	4.592776e+05	1.101999e+02	1.152715e+01	1.152709e+01	6.883547e-05	1.433978e+21	7.045825e+15	1.052586e-07	2.509845e-05
2.532369e-21	1.000000e+04	4.575468e+05	4.575468e+05	1.097732e+02	1.166070e+01	1.166063e+01	6.964386e-05	1.799269e+21	8.345902e+15	1.345891e-07	2.548526e-05
2.633345e-21	1.000000e+04	4.559403e+05	4.559403e+05	1.093460e+02	1.179690e+01	1.179683e+01	7.046427e-05	4.303500e+21	1.883576e+16	3.276221e-07	2.587377e-05
2.738348e-21	1.000000e+04	4.539702e+05	4.539702e+05	1.089193e+02	1.193674e+01	1.193667e+01	7.129960e-05	2.538656e+21	1.047549e+16	1.974961e-07	2.629412e-05
2.847538e-21	1.000000e+04	4.525073e+05	4.525073e+05	1.084920e+02	1.207033e+01	1.207026e+01	7.213769e-05	-5.952842e+21	-2.323423e+16	-4.706387e-07	2.667434e-05
2.961082e-21	1.000000e+04	4.509051e+05	4.509051e+05	1.080688e+02	1.221283e+01	1.221276e+01	7.299637e-05	2.237098e+21	8.233857e+15	1.800324e-07	2.708515e-05
3.079153e-21	1.000000e+04	4.491128e+05	4.491128e+05	1.076464e+02	1.235278e+01	1.235271e+01	7.385307e-05	1.698126e+22	5.903991e+16	1.394068e-06	2.750486e-05
3.201933e-21	1.000000e+04	4.474365e+05	4.474365e+05	1.072304e+02	1.249425e+01	1.249418e+01	7.472395e-05	-1.566452e+22	-5.144768e+16	-1.310241e-06	2.792408e-05
3.329608e-21	1.000000e+04	4.457869e+05	4.457869e+05	1.068067e+02	1.263848e+01	1.263841e+01	7.560307e-05	2.459471e+21	7.627239e+15	2.095543e-07	2.835095e-05
3.462374e-21	1.000000e+04	4.441352e+05	4.441352e+05	1.063920e+02	1.278500e+01	1.278493e+01	7.649399e-05	-2.506777e+21	-7.338568e+15	-2.175859e-07	2.878629e-05
3.600434e-21	1.000000e+04	4.424760e+05	4.424760e+05	1.059810e+02	1.293024e+01	1.293016e+01	7.739976e-05	-5.709263e+21	-1.579599e+16	-5.049199e-07	2.922247e-05
3.743999e-21	1.000000e+04	4.407891e+05	4.407891e+05	1.055654e+02	1.307923e+01	1.307915e+01	7.831630e-05	2.756948e+21	7.203072e+15	2.485225e-07	2.967231e-05
3.893289e-21	1.000000e+04	4.391976e+05	4.391976e+05	1.051505e+02	1.322543e+01	1.322535e+01	7.923654e-05	-4.601749e+21	-1.137296e+16	-4.223906e-07	3.011272e-05
4.048531e-21	1.000000e+04	4.374782e+05	4.374782e+05	1.047414e+02	1.337684e+01	1.337676e+01	8.017291e-05	3.376199e+21	7.882428e+15	3.160364e-07	3.057716e-05
4.209964e-21	1.000000e+04	4.360477e+05	4.360477e+05	1.043337e+02	1.353022e+01	1.353014e+01	8.112123e-05	4.871585e+21	1.074351e+16	4.635446e-07	3.102922e-05
4.377833e-21	1.000000e+04	4.343901e+05	4.343901e+05	1.039249e+02	1.368145e+01	1.368137e+01	8.207842e-05	-3.787968e+21	-7.902145e+15	-3.673653e-07	3.149578e-05
4.552397e-21	1.000000e+04	4.325198e+05	4.325198e+05	1.035200e+02	1.383349e+01	1.383341e+01	8.304509e-05	-4.390160e+21	-8.666045e+15	-4.350527e-07	3.198350e-05
4.733921e-21	1.000000e+04	4.309531e+05	4.309531e+05	1.031127e+02	1.399165e+01	1.399156e+01	8.402372e-05	1.690852e+22	3.153269e+16	1.706266e-06	3.246676e-05
4.922683e-21	1.000000e+04	4.294722e+05	4.294722e+05	1.027122e+02	1.414562e+01	1.414554e+01	8.501496e-05	-4.305202e+21	-7.601223e+15	-4.419872e-07	3.293722e-05
5.118972e-21	1.000000e+04	4.279040e+05	4.279040e+05	1.023095e+02	1.430311e+01	1.430303e+01	8.601936e-05	1.073617e+23	1.793480e+17	1.122558e-05	3.342598e-05
5.323088e-21	1.000000e+04	4.259513e+05	4.259513e+05	1.019135e+02	1.446265e+01	1.446256e+01	8.703292e-05	-5.424480e+21	-8.572720e+15	-5.802963e-07	3.395377e-05
5.535342e-21	1.000000e+04	4.242886e+05	4.242886e+05	1.015148e+02	1.462123e+01	1.462114e+01	8.806133e-05	-7.685354e+21	-1.150123e+16	-8.383947e-07	3.446058e-05
5.756061e-21	1.000000e+04	4.227588e+05	4.227588e+05	1.011176e+02	1.478672e+01	1.478663e+01	8.910196e-05	1.242299e+22	1.757387e+16	1.379921e-06	3.497672e-05
5.985580e-21	1.000000e+04	4.212525e+05	4.212525e+05	1.007264e+02	1.494893e+01	1.494884e+01	9.015006e-05	6.137488e+21	8.221304e+15	6.940156e-07	3.548685e-05
6.224251e-21	1.000000e+04	4.195633e+05	4.195633e+05	1.003300e+02	1.511454e+01	1.511444e+01	9.121578e-05	-5.475739e+21	-6.941745e+15	-6.317515e-07	3.602444e-05
6.472439e-21	1.000000e+04	4.179370e+05	4.179370e+05	9.994185e+01	1.527889e+01	1.527880e+01	9.229726e-05	-1.673932e+22	-2.010379e+16	-1.969133e-06	3.655789e-05
6.730524e-21	1.000000e+04	4.162621e+05	4.162621e+05	9.955247e+01	1.544701e+01	1.544692e+01	9.338224e-05	4.625752e+22	5.259686e+16	5.551868e-06	3.710886e-05
6.998899e-21	1.000000e+04	4.147276e+05	4.147276e+05	9.916292e+01	1.561493e+01	1.561483e+01	9.448325e-05	1.292240e+22	1.392013e+16	1.579865e-06	3.765105e-05
7.277976e-21	1.000000e+04	4.131359e+05	4.131359e+05	9.877646e+01	1.578658e+01	1.578649e+01	9.559704e-05	3.497191e+22	3.566800e+16	4.358587e-06	3.821159e-05
7.568181e-21	1.000000e+04	4.115222e+05	4.115222e+05	9.838963e+01	1.595501e+01	1.595492e+01	9.672464e-05	-9.307720e+21	-9.002379e+15	-1.182955e-06	3.877072e-05
7.869957e-21	1.000000e+04	4.097327e+05	4.097327e+05	9.800334e+01	1.613363e+01	1.613354e+01	9.786749e-05	8.696977e+21	7.956229e+15	1.129683e-06	3.937600e-05
8.183767e-21	1.000000e+04	4.083320e+05	4.083320e+05	9.762249e+01	1.629912e+01	1.629902e+01	9.901904e-05	1.561007e+22	1.357013e+16	2.062666e-06	3.991634e-05
8.510089e-21	1.000000e+04	4.065743e+05	4.065743e+05	9.723973e+01	1.647958e+01	1.647948e+01	1.001849e-04	-8.716300e+22	-7.171351e+16	-1.176857e-05	4.053277e-05
8.849424e-21	1.000000e+04	4.049355e+05	4.049355e+05	9.686283e+01	1.665206e+01	1.665196e+01	1.013708e-04	1.174844e+22	9.175720e+15	1.618610e-06	4.112275e-05
9.202289e-21	1.000000e+04	4.035746e+05	4.035746e+05	9.648501e+01	1.683264e+01	1.683253e+01	1.025674e-04	2.282252e+23	1.688897e+17	3.197685e-05	4.170885e-05
9.569225e-21	1.000000e+04	4.018936e+05	4.018936e+05	9.610837e+01	1.701275e+01	1.701264e+01	1.037748e-04	1.265181e+23	8.877294e+16	1.810041e-05	4.233147e-05
9.950792e-21	1.000000e+04	4.004014e+05	4.004014e+05	9.573198e+01	1.719160e+01	1.719149e+01	1.049982e-04	1.119194e+22	7.452879e+15	1.631243e-06	4.293591e-05
1.034757e-20	1.000000e+04	3.987716e+05	3.987716e+05	9.536205e+01	1.737387e+01	1.737376e+01	1.062464e-04	-1.042342e+22	-6.584576e+15	-1.550531e-06	4.356847e-05
1.076018e-20	1.000000e+04	3.970793e+05	3.970793e+05	9.498312e+01	1.755767e+01	1.755756e+01	1.074937e-04	-2.443940e+22	-1.464727e+16	-3.713605e-06	4.421703e-05
1.118923e-20	1.000000e+04	3.954960e+05	3.954960e+05	9.461565e+01	1.774378e+01	1.774367e+01	1.087591e-04	-2.383149e+22	-1.354940e+16	-3.694299e-06	4.486464e-05
1.163540e-20	1.000000e+04	3.939652e+05	3.939652e+05	9.424806e+01	1.792975e+01	1.792964e+01	1.100470e-04	-1.796833e+22	-9.696974e+15	-2.839943e-06	4.551100e-05
1.209935e-20	1.000000e+04	3.922151e+05	3.922151e+05	9.387910e+01	1.811501e+01	1.811489e+01	1.113425e-04	-1.932959e+22	-9.909012e+15	-3.123867e-06	4.618641e-05
1.258180e-20	1.000000e+04	3.908855e+05	3.908855e+05	9.351404e+01	1.830022e+01	1.830011e+01	1.126581e-04	-2.046081e+22	-9.968760e+15	-3.363306e-06	4.681735e-05
1.308349e-20	1.000000e+04	3.892309e+05	3.892309e+05	9.314588e+01	1.848922e+01	1.848910e+01	1.139912e-04	-2.521278e+22	-1.166886e+16	-4.233268e-06	4.750193e-05
1.360519e-20	1.000000e+04	3.877471e+05	3.877471e+05	9.278363e+01	1.868650e+01	1.868639e+01	1.153358e-04	-2.570521e+22	-1.128186e+16	-4.399157e-06	4.819250e-05
1.414769e-20	1.000000e+04	3.860980e+05	3.860980e+05	9.242223e+01	1.887554e+01	1.887543e+01	1.166931e-04	5.087433e+22	2.123251e+16	8.894098e-06	4.888795e-05
1.471182e-20	1.000000e+04	3.846861e+05	3.846861e+05	9.206255e+01	1.906771e+01	1.906759e+01	1.180688e-04	-2.147829e+22	-8.521322e+15	-3.824356e-06	4.956693e-05
1.529844e-20	1.000000e+04	3.830937e+05	3.830937e+05	9.169979e+01	1.926564e+01	1.926552e+01	1.194658e-04	7.106357e+22	2.677503e+16	1.291854e-05	5.028963e-05
1.590846e-20	1.000000e+04	3.815540e+05	3.815540e+05	9.134590e+01	1.946257e+01	1.946245e+01	1.208694e-04	1.946769e+22	6.971292e+15	3.610985e-06	5.100870e-05
1.654280e-20	1.000000e+04	3.797846e+05	3.797846e+05	9.098855e+01	1.965968e+01	1.965955e+01	1.222961e-04	-6.542020e+22	-2.227564e+16	-1.241985e-05	5.176533e-05
1.720243e-20	1.000000e+04	3.783575e+05	3.783575e+05	9.062860e+01	1.985910e+01	1.985897e+01	1.237422e-04	3.529288e+24	1.142587e+18	6.827580e-04	5.248766e-05
1.788837e-20	1.000000e+04	3.767261e+05	3.767261e+05	9.028145e+01	2.005916e+01	2.005904e+01	1.251986e-04	-2.183874e+22	-6.724556e+15	-4.317080e-06	5.324601e-05
1.860166e-20	1.000000e+04	3.753209e+05	3.753209e+05	8.992850e+01	2.025758e+01	2.025745e+01	1.266843e-04	3.600711e+22	1.055481e+16	7.252129e-06	5.397402e-05
1.934339e-20	1.000000e+04	3.736456e+05	3.736456e+05	8.957667e+01	2.046315e+01	2.046302e+01	1.281738e-04	-3.966751e+22	-1.105536e+16	-8.170090e-06	5.476619e-05
2.011469e-20	1.000000e+04	3.721447e+05	3.721447e+05	8.922509e+01	2.066156e+01	2.066143e+01	1.296824e-04	9.049990e+22	2.403436e+16	1.901866e-05	5.552023e-05
2.091675e-20	1.000000e+04	3.707970e+05	3.707970e+05	8.888124e+01	2.086914e+01	2.086901e+01	1.312167e-04	2.651791e+22	6.699094e+15	5.674785e-06	5.628186e-05
2.175080e-20	1.000000e+04	3.691291e+05	3.691291e+05	8.853187e+01	2.107642e+01	2.107628e+01	1.327684e-04	-1.161885e+24	-2.793696e+17	-2.543096e-04	5.709768e-05
2.261810e-20	1.000000e+04	3.676296e+05	3.676296e+05	8.818653e+01	2.128387e+01	2.128373e+01	1.343355e-04	5.885778e+22	1.347569e+16	1.314748e-05	5.789487e-05
2.351998e-20	1.000000e+04	3.660309e+05	3.660309e+05	8.784383e+01	2.149575e+01	2.149561e+01	1.359112e-04	-4.043866e+22	-8.811176e+15	-9.232070e-06	5.872659e-05
2.445782e-20	1.000000e+04	3.645594e+05	3.645594e+05	8.749999e+01	2.170327e+01	2.170313e+01	1.375246e-04	4.734772e+22	9.832706e+15	1.102932e-05	5.953288e-05
2.543306e-20	1.000000e+04	3.630284e+05	3.630284e+05	8.715429e+01	2.191345e+01	2.191331e+01	1.391426e-04	3.304848e+22	6.540299e+15	7.862125e-06	6.036292e-05
2.644719e-20	1.000000e+04	3.614211e+05	3.614211e+05	8.681480e+01	2.212925e+01	2.212911e+01	1.407784e-04	-7.710807e+23	-1.453002e+17	-1.875528e-04	6.122844e-05
2.750176e-20	1.000000e+04	3.599057e+05	3.599057e+05	8.647974e+01	2.234336e+01	2.234322e+01	1.424432e-04	-4.129904e+22	-7.416478e+15	-1.025859e-05	6.208114e-05
2.859837e-20	1.000000e+04	3.584995e+05	3.584995e+05	8.614209e+01	2.256301e+01	2.256287e+01	1.441314e-04	8.634709e+22	1.476598e+16	2.187237e-05	6.293736e-05
2.973871e-20	1.000000e+04	3.569345e+05	3.569345e+05	8.580599e+01	2.277014e+01	2.276999e+01	1.458216e-04	-5.859691e+23	-9.572969e+16	-1.517133e-04	6.379360e-05
3.092453e-20	1.000000e+04	3.553801e+05	3.553801e+05	8.546828e+01	2.299903e+01	2.299888e+01	1.475459e-04	1.041882e+23	1.619091e+16	2.757050e-05	6.471671e-05
3.215762e-20	1.000000e+04	3.539636e+05	3.539636e+05	8.513634e+01	2.321481e+01	2.321467e+01	1.492826e-04	4.447829e+22	6.596628e+15	1.200732e-05	6.558531e-05
3.343989e-20	1.000000e+04	3.524537e+05	3.524537e+05	8.480381e+01	2.342572e+01	2.342557e+01	1.510438e-04	6.048772e+22	8.574382e+15	1.668200e-05	6.646466e-05
3.477328e-20	1.000000e+04	3.509637e+05	3.509637e+05	8.447383e+01	2.365187e+01	2.365171e+01	1.528294e-04	8.557996e+22	1.156232e+16	2.410752e-05	6.739121e-05
3.615984e-20	1.000000e+04	3.494792e+05	3.494792e+05	8.414309e+01	2.387317e+01	2.387302e+01	1.546371e-04	8.107863e+22	1.045576e+16	2.332872e-05	6.831071e-05
3.760170e-20	1.000000e+04	3.480165e+05	3.480165e+05	8.381569e+01	2.410018e+01	2.410002e+01	1.564586e-04	2.693868e+23	3.313410e+16	7.915314e-05	6.925009e-05
3.910104e-20	1.000000e+04	3.464091e+05	3.464091e+05	8.348770e+01	2.432413e+01	2.432397e+01	1.583022e-04	-5.995433e+22	-7.040992e+15	-1.802874e-05	7.021793e-05
4.066017e-20	1.000000e+04	3.449786e+05	3.449786e+05	8.316397e+01	2.454299e+01	2.454283e+01	1.601649e-04	-7.355066e+22	-8.259415e+15	-2.257964e-05	7.114351e-05
4.228147e-20	1.000000e+04	3.435363e+05	3.435363e+05	8.283688e+01	2.477422e+01	2.477405e+01	1.620493e-04	1.785045e+23	1.912711e+16	5.595989e-05	7.211527e-05
4.396742e-20	1.000000e+04	3.420118e+05	3.420118e+05	8.251635e+01	2.499924e+01	2.499908e+01	1.639779e-04	-1.750493e+23	-1.792776e+16	-5.611076e-05	7.309468e-05
4.572059e-20	1.000000e+04	3.404684e+05	3.404684e+05	8.219084e+01	2.523191e+01	2.523174e+01	1.659090e-04	-2.592177e+23	-2.534626e+16	-8.499078e-05	7.410941e-05
4.754367e-20	1.000000e+04	3.389430e+05	3.389430e+05	8.187177e+01	2.545164e+01	2.545147e+01	1.678645e-04	-1.322979e+23	-1.238722e+16	-4.436195e-05	7.509121e-05
4.943944e-20	1.000000e+04	3.374604e+05	3.374604e+05	8.155222e+01	2.568302e+01	2.568285e+01	1.698417e-04	5.892978e+23	5.273565e+16	2.019816e-04	7.610676e-05
5.141081e-20	1.000000e+04	3.359455e+05	3.359455e+05	8.123167e+01	2.591977e+01	2.591960e+01	1.718507e-04	8.681819e+22	7.420878e+15	3.043393e-05	7.715468e-05
5.346078e-20	1.000000e+04	3.345205e+05	3.345205e+05	8.091769e+01	2.615503e+01	2.615485e+01	1.738868e-04	8.551151e+22	6.986323e+15	3.061977e-05	7.818662e-05
5.559250e-20	1.000000e+04	3.330864e+05	3.330864e+05	8.060191e+01	2.638289e+01	2.638271e+01	1.759282e-04	1.288706e+23	1.008190e+16	4.714770e-05	7.920733e-05
5.780922e-20	1.000000e+04	3.317229e+05	3.317229e+05	8.028768e+01	2.662459e+01	2.662441e+01	1.780110e-04	3.330400e+23	2.489327e+16	1.243686e-04	8.026154e-05
6.011432e-20	1.000000e+04	3.300974e+05	3.300974e+05	7.997328e+01	2.685960e+01	2.685942e+01	1.801078e-04	-1.315483e+23	-9.409952e+15	-5.034616e-05	8.136873e-05
6.251134e-20	1.000000e+04	3.286928e+05	3.286928e+05	7.966028e+01	2.709562e+01	2.709543e+01	1.822386e-04	7.104514e+23	4.864513e+16	2.777634e-04	8.243447e-05
6.500394e-20	1.000000e+04	3.272386e+05	3.272386e+05	7.935277e+01	2.733261e+01	2.733242e+01	1.843774e-04	-1.600554e+23	-1.049216e+16	-6.397920e-05	8.352500e-05
6.759594e-20	1.000000e+04	3.257694e+05	3.257694e+05	7.904166e+01	2.756193e+01	2.756174e+01	1.865582e-04	-1.152320e+23	-7.244777e+15	-4.710997e-05	8.460564e-05
7.029128e-20	1.000000e+04	3.243374e+05	3.243374e+05	7.873149e+01	2.780512e+01	2.780493e+01	1.887562e-04	-1.640495e+23	-9.870776e+15	-6.856168e-05	8.572900e-05
7.309410e-20	1.000000e+04	3.228149e+05	3.228149e+05	7.842615e+01	2.804625e+01	2.804606e+01	1.909908e-04	-2.852739e+23	-1.643948e+16	-1.220633e-04	8.688027e-05
7.600868e-20	1.000000e+04	3.214099e+05	3.214099e+05	7.812025e+01	2.828496e+01	2.828477e+01	1.932463e-04	-2.439151e+23	-1.347288e+16	-1.066678e-04	8.800277e-05
7.903948e-20	1.000000e+04	3.198827e+05	3.198827e+05	7.781557e+01	2.853363e+01	2.853344e+01	1.955259e-04	2.037223e+23	1.077093e+16	9.123801e-05	8.920029e-05
8.219113e-20	1.000000e+04	3.184838e+05	3.184838e+05	7.751163e+01	2.877669e+01	2.877649e+01	1.978249e-04	-1.513332e+23	-7.668844e+15	-6.927693e-05	9.035527e-05
8.546845e-20	1.000000e+04	3.170273e+05	3.170273e+05	7.721150e+01	2.901251e+01	2.901231e+01	2.001655e-04	4.789252e+23	2.329922e+16	2.243239e-04	9.151422e-05
8.887645e-20	1.000000e+04	3.155815e+05	3.155815e+05	7.690706e+01	2.926275e+01	2.926255e+01	2.025156e-04	4.313056e+23	2.010061e+16	2.066897e-04	9.272646e-05
9.242035e-20	1.000000e+04	3.141645e+05	3.141645e+05	7.660704e+01	2.950448e+01	2.950428e+01	2.049131e-04	7.339108e+23	3.282488e+16	3.597068e-04	9.391411e-05
9.610555e-20	1.000000e+04	3.128133e+05	3.128133e+05	7.630667e+01	2.975629e+01	2.975608e+01	2.073242e-04	-6.026179e+23	-2.583141e+16	-3.017914e-04	9.512475e-05
9.993770e-20	1.000000e+04	3.112417e+05	3.112417e+05	7.600870e+01	2.999587e+01	2.999566e+01	2.097756e-04	-9.951662e+23	-4.098155e+16	-5.110907e-04	9.637484e-05
1.039227e-19	1.000000e+04	3.098134e+05	3.098134e+05	7.571390e+01	3.024290e+01	3.024269e+01	2.122545e-04	-2.065181e+23	-8.162833e+15	-1.085297e-04	9.761651e-05
1.080665e-19	1.000000e+04	3.084321e+05	3.084321e+05	7.541690e+01	3.049038e+01	3.049016e+01	2.147509e-04	2.337399e+23	8.869906e+15	1.256105e-04	9.885603e-05
1.123756e-19	1.000000e+04	3.070450e+05	3.070450e+05	7.512476e+01	3.074580e+01	3.074559e+01	2.172910e-04	2.184154e+23	7.949758e+15	1.200506e-04	1.001345e-04
1.168565e-19	1.000000e+04	3.055625e+05	3.055625e+05	7.483200e+01	3.098785e+01	3.098763e+01	2.198415e-04	-6.937725e+23	-2.428062e+16	-3.906684e-04	1.014125e-04
1.215161e-19	1.000000e+04	3.041464e+05	3.041464e+05	7.454008e+01	3.123749e+01	3.123727e+01	2.224401e-04	5.762902e+23	1.937583e+16	3.321387e-04	1.027055e-04
1.263615e-19	1.000000e+04	3.027991e+05	3.027991e+05	7.424644e+01	3.148958e+01	3.148936e+01	2.250641e-04	2.321168e+23	7.496733e+15	1.367807e-04	1.039950e-04
1.314000e-19	1.000000e+04	3.013311e+05	3.013311e+05	7.395660e+01	3.174166e+01	3.174143e+01	2.277200e-04	3.025601e+23	9.389960e+15	1.826766e-04	1.053381e-04
1.366395e-19	1.000000e+04	2.999322e+05	2.999322e+05	7.366951e+01	3.199075e+01	3.199052e+01	2.304127e-04	-2.894631e+23	-8.639159e+15	-1.788830e-04	1.066599e-04
1.420879e-19	1.000000e+04	2.985377e+05	2.985377e+05	7.338371e+01	3.224032e+01	3.224009e+01	2.331345e-04	-2.364701e+23	-6.788586e+15	-1.495794e-04	1.079942e-04
1.477536e-19	1.000000e+04	2.971890e+05	2.971890e+05	7.309332e+01	3.248689e+01	3.248666e+01	2.358715e-04	7.987546e+23	2.207357e+16	5.168217e-04	1.093139e-04
1.536452e-19	1.000000e+04	2.956823e+05	2.956823e+05	7.281184e+01	3.274401e+01	3.274377e+01	2.386701e-04	-1.047090e+25	-2.781793e+17	-6.949421e-03	1.107405e-04
1.597717e-19	1.000000e+04	2.943807e+05	2.943807e+05	7.252453e+01	3.300113e+01	3.300089e+01	2.414796e-04	8.390822e+23	2.143681e+16	5.693107e-04	1.121036e-04
1.661425e-19	1.000000e+04	2.929257e+05	2.929257e+05	7.224127e+01	3.325228e+01	3.325204e+01	2.443396e-04	-3.516543e+23	-8.649850e+15	-2.445793e-04	1.135178e-04
1.727673e-19	1.000000e+04	2.914073e+05	2.914073e+05	7.195957e+01	3.350471e+01	3.350446e+01	2.472291e-04	-5.163642e+23	-1.223002e+16	-3.685912e-04	1.149755e-04
1.796563e-19	1.000000e+04	2.900870e+05	2.900870e+05	7.168000e+01	3.376193e+01	3.376168e+01	2.501308e-04	-3.274096e+23	-7.463710e+15	-2.390789e-04	1.163855e-04
1.868200e-19	1.000000e+04	2.886486e+05	2.886486e+05	7.139935e+01	3.401122e+01	3.401097e+01	2.530895e-04	-3.678356e+23	-8.082443e+15	-2.753580e-04	1.178292e-04
1.942693e-19	1.000000e+04	2.872591e+05	2.872591e+05	7.112194e+01	3.426515e+01	3.426490e+01	2.560726e-04	7.433529e+23	1.573735e+16	5.700562e-04	1.192831e-04
2.020157e-19	1.000000e+04	2.858881e+05	2.858881e+05	7.084474e+01	3.452704e+01	3.452678e+01	2.590818e-04	-5.879829e+23	-1.198307e+16	-4.618234e-04	1.207712e-04
2.100710e-19	1.000000e+04	2.845221e+05	2.845221e+05	7.056615e+01	3.477706e+01	3.477679e+01	2.621519e-04	-6.483732e+23	-1.274562e+16	-5.215988e-04	1.222297e-04
2.184474e-19	1.000000e+04	2.832064e+05	2.832064e+05	7.029308e+01	3.503573e+01	3.503546e+01	2.652416e-04	2.423931e+24	4.591604e+16	1.995703e-03	1.237109e-04
2.271579e-19	1.000000e+04	2.819133e+05	2.819133e+05	7.001787e+01	3.529337e+01	3.529310e+01	2.683844e-04	-4.807328e+24	-8.778857e+16	-4.049645e-03	1.251923e-04
2.362156e-19	1.000000e+04	2.804687e+05	2.804687e+05	6.974772e+01	3.554783e+01	3.554756e+01	2.715571e-04	-1.577701e+25	-2.779450e+17	-1.363621e-02	1.267444e-04
2.456346e-19	1.000000e+04	2.790817e+05	2.790817e+05	6.947446e+01	3.580280e+01	3.580253e+01	2.747398e-04	-8.326506e+23	-1.415395e+16	-7.377292e-04	1.282879e-04
2.554291e-19	1.000000e+04	2.778152e+05	2.778152e+05	6.920152e+01	3.605123e+01	3.605095e+01	2.779775e-04	-4.053524e+23	-6.656291e+15	-3.674038e-04	1.297669e-04
2.656142e-19	1.000000e+04	2.764219e+05	2.764219e+05	6.893087e+01	3.631334e+01	3.631306e+01	2.812594e-04	6.695690e+23	1.060387e+16	6.223350e-04	1.313693e-04
2.762054e-19	1.000000e+04	2.751510e+05	2.751510e+05	6.866321e+01	3.655662e+01	3.655633e+01	2.845797e-04	-5.948496e+23	-9.111232e+15	-5.657745e-04	1.328602e-04
2.872189e-19	1.000000e+04	2.738195e+05	2.738195e+05	6.839550e+01	3.680677e+01	3.680648e+01	2.879308e-04	1.331435e+24	1.970977e+16	1.297446e-03	1.344198e-04
2.986716e-19	1.000000e+04	2.725927e+05	2.725927e+05	6.813015e+01	3.703488e+01	3.703459e+01	2.913305e-04	5.008704e+23	7.189035e+15	4.991664e-04	1.358616e-04
3.105809e-19	1.000000e+04	2.712842e+05	2.712842e+05	6.786139e+01	3.725238e+01	3.725209e+01	2.947672e-04	-6.045231e+24	-8.426411e+16	-6.171367e-03	1.373186e-04
3.229651e-19	1.000000e+04	2.700202e+05	2.700202e+05	6.759685e+01	3.746393e+01	3.746363e+01	2.982449e-04	-6.091960e+23	-8.254494e+15	-6.366008e-04	1.387449e-04
3.358432e-19	1.000000e+04	2.687278e+05	2.687278e+05	6.733298e+01	3.767671e+01	3.767641e+01	3.017684e-04	-6.768863e+23	-8.915600e+15	-7.245093e-04	1.402040e-04
3.492347e-19	1.000000e+04	2.674768e+05	2.674768e+05	6.706988e+01	3.787922e+01	3.787891e+01	3.053174e-04	-4.767026e+24	-6.112835e+16	-5.222857e-03	1.416168e-04
3.631602e-19	1.000000e+04	2.661272e+05	2.661272e+05	6.681067e+01	3.808727e+01	3.808696e+01	3.089367e-04	-7.495248e+23	-9.351623e+15	-8.422311e-04	1.431168e-04
3.776410e-19	1.000000e+04	2.649350e+05	2.649350e+05	6.654722e+01	3.829031e+01	3.829000e+01	3.125875e-04	2.774520e+24	3.370882e+16	3.188471e-03	1.445272e-04
3.926992e-19	1.000000e+04	2.636108e+05	2.636108e+05	6.628952e+01	3.850956e+01	3.850924e+01	3.162453e-04	4.891049e+24	5.775096e+16	5.763375e-03	1.460849e-04
4.083578e-19	1.000000e+04	2.623631e+05	2.623631e+05	6.603069e+01	3.871226e+01	3.871194e+01	3.199905e-04	1.370379e+24	1.576152e+16	1.653552e-03	1.475522e-04
4.246409e-19	1.000000e+04	2.610107e+05	2.610107e+05	6.577271e+01	3.890964e+01	3.890932e+01	3.237757e-04	1.172459e+24	1.314654e+16	1.451767e-03	1.490729e-04
4.415732e-19	1.000000e+04	2.596924e+05	2.596924e+05	6.551506e+01	3.911058e+01	3.911026e+01	3.275819e-04	-1.260165e+25	-1.377069e+17	-1.600378e-02	1.506035e-04
4.591806e-19	1.000000e+04	2.583916e+05	2.583916e+05	6.525928e+01	3.932396e+01	3.932362e+01	3.314607e-04	2.995373e+24	3.185407e+16	3.900767e-03	1.521874e-04
4.774901e-19	1.000000e+04	2.570424e+05	2.570424e+05	6.500495e+01	3.953242e+01	3.953208e+01	3.353779e-04	1.034200e+24	1.071119e+16	1.382521e-03	1.537973e-04
4.965298e-19	1.000000e+04	2.556924e+05	2.556924e+05	6.475177e+01	3.972611e+01	3.972577e+01	3.393431e-04	-1.602221e+24	-1.619356e+16	-2.198999e-03	1.553668e-04
5.163286e-19	1.000000e+04	2.544435e+05	2.544435e+05	6.449938e+01	3.994155e+01	3.994120e+01	3.433123e-04	6.991612e+23	6.877855e+15	9.833584e-04	1.569761e-04
5.369169e-19	1.000000e+04	2.531149e+05	2.531149e+05	6.424630e+01	4.014285e+01	4.014250e+01	3.473879e-04	-7.939348e+23	-7.616296e+15	-1.146271e-03	1.585954e-04
5.583261e-19	1.000000e+04	2.518006e+05	2.518006e+05	6.399542e+01	4.035762e+01	4.035727e+01	3.514866e-04	-9.482620e+23	-8.857285e+15	-1.405193e-03	1.602761e-04
5.805890e-19	1.000000e+04	2.504785e+05	2.504785e+05	6.374856e+01	4.055787e+01	4.055751e+01	3.556242e-04	3.755099e+24	3.421730e+16	5.712949e-03	1.619216e-04
6.037396e-19	1.000000e+04	2.491563e+05	2.491563e+05	6.349771e+01	4.076046e+01	4.076010e+01	3.598207e-04	-1.049289e+24	-9.326092e+15	-1.639181e-03	1.635939e-04
6.278134e-19	1.000000e+04	2.478929e+05	2.478929e+05	6.324930e+01	4.096482e+01	4.096446e+01	3.640804e-04	3.166591e+24	2.744964e+16	5.074141e-03	1.652521e-04
6.528470e-19	1.000000e+04	2.464956e+05	2.464956e+05	6.300431e+01	4.117315e+01	4.117278e+01	3.683511e-04	-1.388268e+24	-1.173284e+16	-2.288332e-03	1.670340e-04
6.788789e-19	1.000000e+04	2.452022e+05	2.452022e+05	6.275656e+01	4.137715e+01	4.137678e+01	3.727010e-04	9.872834e+23	8.140274e+15	1.670748e-03	1.687470e-04
7.059488e-19	1.000000e+04	2.439465e+05	2.439465e+05	6.251083e+01	4.162716e+01	4.162679e+01	3.771088e-04	1.087209e+24	8.698191e+15	1.887693e-03	1.706405e-04
7.340980e-19	1.000000e+04	2.425376e+05	2.425376e+05	6.227035e+01	4.179283e+01	4.179245e+01	3.815456e-04	-9.762242e+23	-7.656682e+15	-1.744798e-03	1.723148e-04
7.633697e-19	1.000000e+04	2.412542e+05	2.412542e+05	6.202632e+01	4.199472e+01	4.199433e+01	3.860616e-04	2.038119e+24	1.560473e+16	3.740648e-03	1.740684e-04
7.938086e-19	1.000000e+04	2.399862e+05	2.399862e+05	6.178348e+01	4.224942e+01	4.224902e+01	3.906105e-04	-1.154616e+24	-8.576972e+15	-2.175693e-03	1.760494e-04
8.254612e-19	1.000000e+04	2.386718e+05	2.386718e+05	6.154130e+01	4.240530e+01	4.240491e+01	3.952136e-04	1.623850e+24	1.184255e+16	3.145083e-03	1.776721e-04
8.583760e-19	1.000000e+04	2.376373e+05	2.376373e+05	6.130158e+01	4.281046e+01	4.281006e+01	3.998977e-04	1.752721e+24	1.218886e+16	3.469213e-03	1.801504e-04
8.926032e-19	1.000000e+04	2.361813e+05	2.361813e+05	6.106310e+01	4.292014e+01	4.291974e+01	4.046004e-04	-1.181081e+24	-8.109119e+15	-2.410699e-03	1.817254e-04
9.281952e-19	1.000000e+04	2.347255e+05	2.347255e+05	6.082468e+01	4.302264e+01	4.302223e+01	4.093626e-04	7.400146e+24	5.020593e+16	1.557865e-02	1.832891e-04
9.652064e-19	1.000000e+04	2.333781e+05	2.333781e+05	6.058780e+01	4.323575e+01	4.323533e+01	4.141827e-04	2.297081e+24	1.520413e+16	4.976994e-03	1.852605e-04
1.003693e-18	1.000000e+04	2.321588e+05	2.321588e+05	6.035035e+01	4.343747e+01	4.343705e+01	4.190681e-04	1.312281e+24	8.486027e+15	2.918720e-03	1.871024e-04
1.043715e-18	1.000000e+04	2.308487e+05	2.308487e+05	6.011469e+01	4.364338e+01	4.364296e+01	4.240025e-04	1.421364e+24	8.976629e+15	3.252064e-03	1.890562e-04
1.085333e-18	1.000000e+04	2.295696e+05	2.295696e+05	5.987982e+01	4.385004e+01	4.384961e+01	4.290385e-04	-1.262659e+24	-7.788182e+15	-2.970336e-03	1.910098e-04
1.128609e-18	1.000000e+04	2.282582e+05	2.282582e+05	5.964597e+01	4.405132e+01	4.405088e+01	4.341088e-04	3.354105e+24	2.022005e+16	8.119629e-03	1.929890e-04
1.173612e-18	1.000000e+04	2.269948e+05	2.269948e+05	5.941224e+01	4.425855e+01	4.425811e+01	4.392404e-04	-4.085082e+24	-2.405554e+16	-1.016747e-02	1.949761e-04
1.220409e-18	1.000000e+04	2.256886e+05	2.256886e+05	5.918161e+01	4.446752e+01	4.446708e+01	4.443971e-04	1.381425e+24	7.945346e+15	3.538919e-03	1.970304e-04
1.269072e-18	1.000000e+04	2.244309e+05	2.244309e+05	5.895325e+01	4.467065e+01	4.467020e+01	4.496421e-04	9.832014e+24	5.527532e+16	2.590122e-02	1.990396e-04
1.319676e-18	1.000000e+04	2.233717e+05	2.233717e+05	5.871981e+01	4.497343e+01	4.497297e+01	4.549551e-04	1.458766e+26	7.928765e+17	3.934920e-01	2.013390e-04
1.372297e-18	1.000000e+04	2.218725e+05	2.218725e+05	5.849274e+01	4.506129e+01	4.506082e+01	4.602972e-04	2.083686e+24	1.121539e+16	5.813073e-03	2.030954e-04
1.427016e-18	1.000000e+04	2.205419e+05	2.205419e+05	5.826266e+01	4.528122e+01	4.528075e+01	4.657687e-04	-1.454897e+24	-7.642615e+15	-4.182813e-03	2.053180e-04
1.483918e-18	1.000000e+04	2.193564e+05	2.193564e+05	5.803665e+01	4.548445e+01	4.548398e+01	4.712581e-04	-2.852239e+24	-1.465113e+16	-8.424136e-03	2.073541e-04
1.543088e-18	1.000000e+04	2.182045e+05	2.182045e+05	5.780992e+01	4.572679e+01	4.572631e+01	4.767850e-04	-4.823381e+24	-2.412671e+16	-1.462597e-02	2.095594e-04
1.604618e-18	1.000000e+04	2.169706e+05	2.169706e+05	5.758341e+01	4.593567e+01	4.593519e+01	4.824208e-04	1.509214e+24	7.379051e+15	4.708011e-03	2.117138e-04
1.668601e-18	1.000000e+04	2.155928e+05	2.155928e+05	5.735936e+01	4.608958e+01	4.608909e+01	4.881137e-04	1.837033e+24	8.832902e+15	5.916121e-03	2.137807e-04
1.735135e-18	1.000000e+04	2.145128e+05	2.145128e+05	5.713486e+01	4.634341e+01	4.634292e+01	4.938781e-04	-1.036720e+25	-4.849772e+16	-3.423629e-02	2.160403e-04
1.804323e-18	1.000000e+04	2.130936e+05	2.130936e+05	5.691160e+01	4.649052e+01	4.649002e+01	4.997189e-04	1.711070e+24	7.878542e+15	5.841260e-03	2.181694e-04
1.876269e-18	1.000000e+04	2.118892e+05	2.118892e+05	5.669089e+01	4.668886e+01	4.668835e+01	5.055814e-04	-5.319189e+24	-2.397613e+16	-1.868066e-02	2.203456e-04
1.951084e-18	1.000000e+04	2.106121e+05	2.106121e+05	5.646889e+01	4.688690e+01	4.688639e+01	5.115654e-04	-1.972828e+24	-8.706256e+15	-7.141082e-03	2.226221e-04
2.028882e-18	1.000000e+04	2.094126e+05	2.094126e+05	5.624847e+01	4.709149e+01	4.709097e+01	5.175967e-04	-3.505038e+24	-1.513494e+16	-1.305480e-02	2.248742e-04
2.109783e-18	1.000000e+04	2.086965e+05	2.086965e+05	5.603196e+01	4.747338e+01	4.747286e+01	5.237021e-04	-2.144412e+24	-8.893182e+15	-8.125006e-03	2.274757e-04
2.193909e-18	1.000000e+04	2.072259e+05	2.072259e+05	5.581155e+01	4.758512e+01	4.758459e+01	5.298967e-04	-4.046789e+24	-1.658649e+16	-1.588480e-02	2.296292e-04
2.281390e-18	1.000000e+04	2.057585e+05	2.057585e+05	5.559396e+01	4.768795e+01	4.768741e+01	5.361400e-04	2.514926e+24	1.019723e+16	1.022886e-02	2.317665e-04
2.372359e-18	1.000000e+04	2.046548e+05	2.046548e+05	5.537570e+01	4.792337e+01	4.792283e+01	5.424502e-04	-7.010785e+24	-2.773511e+16	-2.929197e-02	2.341669e-04
2.466955e-18	1.000000e+04	2.033734e+05	2.033734e+05	5.515764e+01	4.808015e+01	4.807960e+01	5.488599e-04	2.403846e+24	9.355728e+15	1.036400e-02	2.364132e-04
2.565323e-18	1.000000e+04	2.023384e+05	2.023384e+05	5.494548e+01	4.830495e+01	4.830440e+01	5.553476e-04	-2.730815e+24	-1.038327e+16	-1.207793e-02	2.387335e-04
2.667614e-18	1.000000e+04	2.011873e+05	2.011873e+05	5.473044e+01	4.852827e+01	4.852771e+01	5.619107e-04	4.082968e+25	1.517057e+17	1.858080e-01	2.412094e-04
2.773983e-18	1.000000e+04	2.000077e+05	2.000077e+05	5.451766e+01	4.873061e+01	4.873004e+01	5.685665e-04	2.490189e+26	9.061980e+17	1.167052e+00	2.436437e-04
2.884594e-18	1.000000e+04	1.990022e+05	1.990022e+05	5.430415e+01	4.897692e+01	4.897635e+01	5.752381e-04	1.926876e+24	6.837484e+15	9.260947e-03	2.461124e-04
2.999616e-18	1.000000e+04	1.976896e+05	1.976896e+05	5.409015e+01	4.912927e+01	4.912869e+01	5.820472e-04	-3.911055e+24	-1.366445e+16	-1.942969e-02	2.485172e-04
3.119223e-18	1.000000e+04	1.962493e+05	1.962493e+05	5.388109e+01	4.923686e+01	4.923628e+01	5.888685e-04	-2.410714e+24	-8.330936e+15	-1.242214e-02	2.508894e-04
3.243601e-18	1.000000e+04	1.950797e+05	1.950797e+05	5.367093e+01	4.944011e+01	4.943952e+01	5.958334e-04	5.922393e+24	2.004933e+16	3.144331e-02	2.534355e-04
3.372937e-18	1.000000e+04	1.944091e+05	1.944091e+05	5.346060e+01	4.977592e+01	4.977532e+01	6.028600e-04	-7.337058e+24	-2.401184e+16	-3.963061e-02	2.560370e-04
3.507431e-18	1.000000e+04	1.927433e+05	1.927433e+05	5.325321e+01	4.979945e+01	4.979884e+01	6.099620e-04	-3.711163e+25	-1.211679e+17	-2.092688e-01	2.583718e-04
3.647287e-18	1.000000e+04	1.915873e+05	1.915873e+05	5.304433e+01	5.000129e+01	5.000067e+01	6.171847e-04	-4.426697e+24	-1.416360e+16	-2.572392e-02	2.609843e-04
3.792721e-18	1.000000e+04	1.904145e+05	1.904145e+05	5.283672e+01	5.019394e+01	5.019332e+01	6.244381e-04	-5.383916e+24	-1.689825e+16	-3.226184e-02	2.636035e-04
3.943953e-18	1.000000e+04	1.894435e+05	1.894435e+05	5.263136e+01	5.043496e+01	5.043433e+01	6.317749e-04	1.365365e+25	4.183986e+16	8.393459e-02	2.662269e-04
4.101216e-18	1.000000e+04	1.881558e+05	1.881558e+05	5.242599e+01	5.056282e+01	5.056218e+01	6.392837e-04	7.601423e+25	2.300057e+17	4.835017e-01	2.687284e-04
4.264749e-18	1.000000e+04	1.871036e+05	1.871036e+05	5.222323e+01	5.078018e+01	5.077953e+01	6.468214e-04	2.556293e+24	7.570762e+15	1.672210e-02	2.714013e-04
4.434803e-18	1.000000e+04	1.858863e+05	1.858863e+05	5.201756e+01	5.093230e+01	5.093164e+01	6.544666e-04	-4.352412e+24	-1.269883e+16	-2.941605e-02	2.739971e-04
4.611638e-18	1.000000e+04	1.847177e+05	1.847177e+05	5.181443e+01	5.110118e+01	5.110051e+01	6.621892e-04	-3.280925e+24	-9.415465e+15	-2.288468e-02	2.766447e-04
4.795525e-18	1.000000e+04	1.836259e+05	1.836259e+05	5.161198e+01	5.128278e+01	5.128211e+01	6.699447e-04	-2.912279e+24	-8.210603e+15	-2.092446e-02	2.792786e-04
4.986743e-18	1.000000e+04	1.825906e+05	1.825906e+05	5.141132e+01	5.149957e+01	5.149889e+01	6.778767e-04	7.356877e+24	2.030839e+16	5.437424e-02	2.820495e-04
5.185586e-18	1.000000e+04	1.816391e+05	1.816391e+05	5.120970e+01	5.172384e+01	5.172315e+01	6.858687e-04	-4.750632e+24	-1.283210e+16	-3.604097e-02	2.847616e-04
5.392359e-18	1.000000e+04	1.803162e+05	1.803162e+05	5.100906e+01	5.185802e+01	5.185732e+01	6.939415e-04	1.763982e+25	4.703429e+16	1.388069e-01	2.875948e-04
5.607375e-18	1.000000e+04	1.791614e+05	1.791614e+05	5.081271e+01	5.202359e+01	5.202289e+01	7.021725e-04	-1.601517e+25	-4.202713e+16	-1.301370e-01	2.903728e-04
5.830966e-18	1.000000e+04	1.780507e+05	1.780507e+05	5.061250e+01	5.219581e+01	5.219510e+01	7.104380e-04	1.306036e+25	3.371141e+16	1.094782e-01	2.931513e-04
6.063472e-18	1.000000e+04	1.770625e+05	1.770625e+05	5.041589e+01	5.239179e+01	5.239107e+01	7.187996e-04	1.624147e+26	4.114425e+17	1.399855e+00	2.958942e-04
6.305249e-18	1.000000e+04	1.759139e+05	1.759139e+05	5.021925e+01	5.255113e+01	5.255040e+01	7.273051e-04	-1.703495e+25	-4.250408e+16	-1.516811e-01	2.987321e-04
6.556667e-18	1.000000e+04	1.749039e+05	1.749039e+05	5.002276e+01	5.275256e+01	5.275183e+01	7.359193e-04	4.723483e+24	1.156231e+16	4.328683e-02	3.016088e-04
6.818110e-18	1.000000e+04	1.737315e+05	1.737315e+05	4.982756e+01	5.288790e+01	5.288715e+01	7.445751e-04	2.122608e+24	5.129658e+15	2.011725e-02	3.044232e-04
7.089978e-18	1.000000e+04	1.726380e+05	1.726380e+05	4.963250e+01	5.306351e+01	5.306275e+01	7.533377e-04	2.352553e+24	5.591904e+15	2.301168e-02	3.073686e-04
7.372687e-18	1.000000e+04	1.716638e+05	1.716638e+05	4.943844e+01	5.327015e+01	5.326939e+01	7.622681e-04	1.791081e+25	4.175378e+16	1.802241e-01	3.103167e-04
7.666668e-18	1.000000e+04	1.706013e+05	1.706013e+05	4.924796e+01	5.343868e+01	5.343791e+01	7.712437e-04	1.858992e+25	4.265785e+16	1.929557e-01	3.132373e-04
7.972371e-18	1.000000e+04	1.694538e+05	1.694538e+05	4.905334e+01	5.357067e+01	5.356989e+01	7.803505e-04	5.046139e+24	1.143731e+16	5.417438e-02	3.161373e-04
8.290265e-18	1.000000e+04	1.683684e+05	1.683684e+05	4.886288e+01	5.373768e+01	5.373689e+01	7.894924e-04	1.648761e+25	3.679283e+16	1.827874e-01	3.191673e-04
8.620834e-18	1.000000e+04	1.674546e+05	1.674546e+05	4.867143e+01	5.393477e+01	5.393397e+01	7.988480e-04	6.630838e+24	1.452861e+16	7.553943e-02	3.220859e-04
8.964584e-18	1.000000e+04	1.662886e+05	1.662886e+05	4.848156e+01	5.406742e+01	5.406661e+01	8.082996e-04	2.878736e+24	6.230510e+15	3.396103e-02	3.251421e-04
9.322041e-18	1.000000e+04	1.653642e+05	1.653642e+05	4.829321e+01	5.425483e+01	5.425401e+01	8.178054e-04	3.218684e+24	6.846782e+15	3.904474e-02	3.280930e-04
9.693752e-18	1.000000e+04	1.642165e+05	1.642165e+05	4.810428e+01	5.440700e+01	5.440617e+01	8.274814e-04	6.015574e+24	1.261837e+16	7.555871e-02	3.313126e-04
1.008028e-17	1.000000e+04	1.632554e+05	1.632554e+05	4.791586e+01	5.458195e+01	5.458111e+01	8.371791e-04	2.355145e+24	4.861525e+15	3.046293e-02	3.343348e-04
1.048223e-17	1.000000e+04	1.621439e+05	1.621439e+05	4.772858e+01	5.472863e+01	5.472778e+01	8.471752e-04	4.492083e+24	9.149027e+15	6.012234e-02	3.375312e-04
1.090020e-17	1.000000e+04	1.612917e+05	1.612917e+05	4.754398e+01	5.491604e+01	5.491519e+01	8.570793e-04	2.354385e+25	4.713911e+16	3.235259e-01	3.404766e-04
1.133484e-17	1.000000e+04	1.601024e+05	1.601024e+05	4.735718e+01	5.503934e+01	5.503848e+01	8.672326e-04	3.342821e+24	6.618307e+15	4.766664e-02	3.437758e-04
1.178681e-17	1.000000e+04	1.591664e+05	1.591664e+05	4.717131e+01	5.520807e+01	5.520719e+01	8.774077e-04	6.193672e+24	1.207634e+16	9.094591e-02	3.468577e-04
1.225680e-17	1.000000e+04	1.581965e+05	1.581965e+05	4.698822e+01	5.535769e+01	5.535680e+01	8.878082e-04	6.586908e+24	1.267045e+16	9.972135e-02	3.499299e-04
1.274553e-17	1.000000e+04	1.571843e+05	1.571843e+05	4.680503e+01	5.552030e+01	5.551940e+01	8.982627e-04	3.028134e+24	5.740054e+15	4.733919e-02	3.532179e-04
1.325375e-17	1.000000e+04	1.561428e+05	1.561428e+05	4.662244e+01	5.566595e+01	5.566504e+01	9.088659e-04	1.064252e+26	1.991115e+17	1.719991e+00	3.565067e-04
1.378224e-17	1.000000e+04	1.551506e+05	1.551506e+05	4.644172e+01	5.582426e+01	5.582334e+01	9.195993e-04	6.716532e+24	1.238882e+16	1.120649e-01	3.598071e-04
1.433180e-17	1.000000e+04	1.541394e+05	1.541394e+05	4.625920e+01	5.597331e+01	5.597238e+01	9.304496e-04	3.329529e+24	6.060071e+15	5.739924e-02	3.631344e-04
1.490327e-17	1.000000e+04	1.531943e+05	1.531943e+05	4.607937e+01	5.611784e+01	5.611690e+01	9.414408e-04	2.535207e+24	4.555212e+15	4.507039e-02	3.663180e-04
1.549753e-17	1.000000e+04	1.522451e+05	1.522451e+05	4.589871e+01	5.628494e+01	5.628398e+01	9.525638e-04	5.787862e+24	1.024607e+16	1.061433e-01	3.696995e-04
1.611548e-17	1.000000e+04	1.512861e+05	1.512861e+05	4.572081e+01	5.641406e+01	5.641310e+01	9.638112e-04	1.301083e+25	2.277026e+16	2.462642e-01	3.728966e-04
1.675808e-17	1.000000e+04	1.502975e+05	1.502975e+05	4.554071e+01	5.657755e+01	5.657657e+01	9.750823e-04	2.552408e+24	4.402806e+15	4.992096e-02	3.764371e-04
1.742629e-17	1.000000e+04	1.493245e+05	1.493245e+05	4.536400e+01	5.671216e+01	5.671117e+01	9.866140e-04	1.710732e+25	2.916092e+16	3.456350e-01	3.797913e-04
1.812116e-17	1.000000e+04	1.483212e+05	1.483212e+05	4.518731e+01	5.685052e+01	5.684952e+01	9.982706e-04	5.552560e+24	9.350206e+15	1.160296e-01	3.832933e-04
1.884373e-17	1.000000e+04	1.473688e+05	1.473688e+05	4.501024e+01	5.698796e+01	5.698695e+01	1.010079e-03	1.826510e+24	3.038832e+15	3.941715e-02	3.867029e-04
1.959511e-17	1.000000e+04	1.464128e+05	1.464128e+05	4.483384e+01	5.712732e+01	5.712630e+01	1.021938e-03	6.131811e+24	1.007789e+16	1.367052e-01	3.901798e-04
2.037645e-17	1.000000e+04	1.454222e+05	1.454222e+05	4.465919e+01	5.726975e+01	5.726871e+01	1.034029e-03	4.443840e+24	7.213268e+15	1.024935e-01	3.938172e-04
2.118895e-17	1.000000e+04	1.445170e+05	1.445170e+05	4.448533e+01	5.739997e+01	5.739893e+01	1.046222e-03	2.730609e+24	4.382288e+15	6.497657e-02	3.971851e-04
2.203385e-17	1.000000e+04	1.435371e+05	1.435371e+05	4.431084e+01	5.753086e+01	5.752980e+01	1.058557e-03	2.040882e+24	3.238274e+15	5.024442e-02	4.008082e-04
2.291243e-17	1.000000e+04	1.425957e+05	1.425957e+05	4.413835e+01	5.765735e+01	5.765627e+01	1.071118e-03	3.634959e+24	5.704614e+15	9.248244e-02	4.043415e-04
2.382605e-17	1.000000e+04	1.417266e+05	1.417266e+05	4.396583e+01	5.781650e+01	5.781542e+01	1.083735e-03	1.577949e+24	2.442496e+15	4.139304e-02	4.079439e-04
2.477610e-17	1.000000e+04	1.407493e+05	1.407493e+05	4.379428e+01	5.793363e+01	5.793254e+01	1.096446e-03	1.602991e+24	2.456277e+15	4.353028e-02	4.116087e-04
2.576403e-17	1.000000e+04	1.397905e+05	1.397905e+05	4.362251e+01	5.806888e+01	5.806777e+01	1.109387e-03	2.401474e+24	3.637145e+15	6.748093e-02	4.153994e-04
2.679136e-17	1.000000e+04	1.388804e+05	1.388804e+05	4.345336e+01	5.819378e+01	5.819266e+01	1.122454e-03	3.891304e+24	5.830587e+15	1.129748e-01	4.190208e-04
2.785964e-17	1.000000e+04	1.380554e+05	1.380554e+05	4.328441e+01	5.833875e+01	5.833761e+01	1.135737e-03	1.491659e+24	2.207415e+15	4.461629e-02	4.225748e-04
2.897053e-17	1.000000e+04	1.370556e+05	1.370556e+05	4.311529e+01	5.845351e+01	5.845236e+01	1.149116e-03	1.430143e+24	2.095687e+15	4.435957e-02	4.264950e-04
3.012571e-17	1.000000e+04	1.362380e+05	1.362380e+05	4.294831e+01	5.859125e+01	5.859009e+01	1.162698e-03	1.691056e+24	2.449031e+15	5.404525e-02	4.300653e-04
3.132696e-17	1.000000e+04	1.352909e+05	1.352909e+05	4.277890e+01	5.871976e+01	5.871858e+01	1.176383e-03	1.519534e+24	2.176653e+15	5.028743e-02	4.340261e-04
3.257610e-17	1.000000e+04	1.343620e+05	1.343620e+05	4.261208e+01	5.882859e+01	5.882740e+01	1.190299e-03	2.187424e+24	3.104494e+15	7.492761e-02	4.378365e-04
3.387505e-17	1.000000e+04	1.334873e+05	1.334873e+05	4.244417e+01	5.894653e+01	5.894532e+01	1.204336e-03	1.808096e+24	2.540566e+15	6.399018e-02	4.415891e-04
3.522580e-17	1.000000e+04	1.326156e+05	1.326156e+05	4.227987e+01	5.907877e+01	5.907756e+01	1.218491e-03	2.231111e+24	3.100014e+15	8.159053e-02	4.454890e-04
3.663040e-17	1.000000e+04	1.318050e+05	1.318050e+05	4.211593e+01	5.918797e+01	5.918674e+01	1.232843e-03	2.113380e+24	2.909446e+15	7.969113e-02	4.490572e-04
3.809102e-17	1.000000e+04	1.310068e+05	1.310068e+05	4.195067e+01	5.929656e+01	5.929532e+01	1.247414e-03	1.846513e+24	2.518865e+15	7.177522e-02	4.526220e-04
3.960987e-17	1.000000e+04	1.300940e+05	1.300940e+05	4.178759e+01	5.941478e+01	5.941352e+01	1.262140e-03	1.719367e+24	2.322181e+15	6.921084e-02	4.567067e-04
4.118929e-17	1.000000e+04	1.292710e+05	1.292710e+05	4.162344e+01	5.952937e+01	5.952809e+01	1.277067e-03	1.682150e+24	2.250133e+15	6.989576e-02	4.605007e-04
4.283169e-17	1.000000e+04	1.284452e+05	1.284452e+05	4.146137e+01	5.964032e+01	5.963902e+01	1.292070e-03	1.316721e+24	1.744995e+15	5.649318e-02	4.643250e-04
4.453958e-17	1.000000e+04	1.276755e+05	1.276755e+05	4.129982e+01	5.973235e+01	5.973104e+01	1.307381e-03	1.592116e+24	2.093759e+15	7.039288e-02	4.678452e-04
4.631557e-17	1.000000e+04	1.269837e+05	1.269837e+05	4.113822e+01	5.982247e+01	5.982115e+01	1.322795e-03	1.673293e+24	2.183988e+15	7.601917e-02	4.711035e-04
4.816237e-17	1.000000e+04	1.261269e+05	1.261269e+05	4.097785e+01	5.987981e+01	5.987847e+01	1.338349e-03	1.011629e+24	1.314072e+15	4.754169e-02	4.747586e-04
5.008281e-17	1.000000e+04	1.253735e+05	1.253735e+05	4.081812e+01	5.993986e+01	5.993851e+01	1.354210e-03	1.494890e+24	1.932104e+15	7.238899e-02	4.780905e-04
5.207984e-17	1.000000e+04	1.246147e+05	1.246147e+05	4.065838e+01	6.000559e+01	6.000422e+01	1.370103e-03	1.269901e+24	1.632342e+15	6.338908e-02	4.815289e-04
5.415649e-17	1.000000e+04	1.238337e+05	1.238337e+05	4.050048e+01	6.005668e+01	6.005530e+01	1.386226e-03	1.110251e+24	1.421067e+15	5.718969e-02	4.849784e-04
5.631594e-17	1.000000e+04	1.231088e+05	1.231088e+05	4.034152e+01	6.012126e+01	6.011985e+01	1.402572e-03	9.167382e+23	1.167092e+15	4.862846e-02	4.883586e-04
5.856151e-17	1.000000e+04	1.221826e+05	1.221826e+05	4.018271e+01	6.029580e+01	6.029438e+01	1.419142e-03	9.557851e+23	1.199292e+15	5.265083e-02	4.934894e-04
6.089661e-17	1.000000e+04	1.215323e+05	1.215323e+05	4.002730e+01	6.021044e+01	6.020901e+01	1.435889e-03	9.885079e+23	1.249168e+15	5.592582e-02	4.954274e-04
6.332482e-17	1.000000e+04	1.207651e+05	1.207651e+05	3.987022e+01	6.025917e+01	6.025771e+01	1.452843e-03	8.337676e+23	1.049372e+15	4.868882e-02	4.989783e-04
6.584986e-17	1.000000e+04	1.200004e+05	1.200004e+05	3.971592e+01	6.030066e+01	6.029919e+01	1.470017e-03	1.054242e+24	1.322300e+15	6.355035e-02	5.025038e-04
6.847558e-17	1.000000e+04	1.191430e+05	1.191430e+05	3.956151e+01	6.048369e+01	6.048221e+01	1.487368e-03	7.602369e+23	9.391985e+14	4.750053e-02	5.076565e-04
7.120600e-17	1.000000e+04	1.184647e+05	1.184647e+05	3.940700e+01	6.039804e+01	6.039654e+01	1.504975e-03	9.146852e+23	1.138040e+15	5.880547e-02	5.098399e-04
7.404530e-17	1.000000e+04	1.176715e+05	1.176715e+05	3.925275e+01	6.042414e+01	6.042262e+01	1.522616e-03	8.527847e+23	1.058734e+15	5.669893e-02	5.134987e-04
7.699781e-17	1.000000e+04	1.169279e+05	1.169279e+05	3.910028e+01	6.046730e+01	6.046575e+01	1.540671e-03	9.021722e+23	1.116058e+15	6.191425e-02	5.171333e-04
8.006805e-17	1.000000e+04	1.161715e+05	1.161715e+05	3.894671e+01	6.049145e+01	6.048989e+01	1.558853e-03	6.498514e+23	8.023134e+14	4.606888e-02	5.207083e-04
8.326071e-17	1.000000e+04	1.153959e+05	1.153959e+05	3.879469e+01	6.053970e+01	6.053812e+01	1.577226e-03	6.973396e+23	8.575179e+14	5.111909e-02	5.246259e-04
8.658068e-17	1.000000e+04	1.146141e+05	1.146141e+05	3.864287e+01	6.058255e+01	6.058096e+01	1.595755e-03	7.877301e+23	9.652496e+14	5.974175e-02	5.285784e-04
9.003303e-17	1.000000e+04	1.138849e+05	1.138849e+05	3.849159e+01	6.061416e+01	6.061255e+01	1.614573e-03	6.230903e+23	7.615186e+14	4.878779e-02	5.322404e-04
9.362304e-17	1.000000e+04	1.130921e+05	1.130921e+05	3.834248e+01	6.070055e+01	6.069891e+01	1.633648e-03	6.810155e+23	8.264071e+14	5.521879e-02	5.367355e-04
9.735620e-17	1.000000e+04	1.123710e+05	1.123710e+05	3.819250e+01	6.068050e+01	6.067885e+01	1.652990e-03	5.782519e+23	7.028638e+14	4.841012e-02	5.400012e-04
1.012382e-16	1.000000e+04	1.116096e+05	1.116096e+05	3.804222e+01	6.071159e+01	6.070991e+01	1.672370e-03	6.450647e+23	7.820697e+14	5.587098e-02	5.439637e-04
1.052750e-16	1.000000e+04	1.108398e+05	1.108398e+05	3.789534e+01	6.074369e+01	6.074200e+01	1.692121e-03	6.142305e+23	7.427204e+14	5.507372e-02	5.480316e-04
1.094728e-16	1.000000e+04	1.100903e+05	1.100903e+05	3.774751e+01	6.088709e+01	6.088538e+01	1.712172e-03	5.493270e+23	6.564550e+14	5.095389e-02	5.530651e-04
1.138380e-16	1.000000e+04	1.093543e+05	1.093543e+05	3.759938e+01	6.080888e+01	6.080715e+01	1.732281e-03	5.253891e+23	6.318966e+14	5.039569e-02	5.560722e-04
1.183772e-16	1.000000e+04	1.086078e+05	1.086078e+05	3.745167e+01	6.095463e+01	6.095287e+01	1.752670e-03	5.118829e+23	6.083272e+14	5.081092e-02	5.612362e-04
1.230974e-16	1.000000e+04	1.078651e+05	1.078651e+05	3.730614e+01	6.087021e+01	6.086843e+01	1.773388e-03	4.944508e+23	5.916968e+14	5.079358e-02	5.643177e-04
1.280058e-16	1.000000e+04	1.071181e+05	1.071181e+05	3.716169e+01	6.088606e+01	6.088426e+01	1.794210e-03	4.922978e+23	5.883540e+14	5.236075e-02	5.684015e-04
1.331100e-16	1.000000e+04	1.063870e+05	1.063870e+05	3.701570e+01	6.099577e+01	6.099396e+01	1.815516e-03	4.385024e+23	5.193658e+14	4.826372e-02	5.733387e-04
1.384177e-16	1.000000e+04	1.056706e+05	1.056706e+05	3.687039e+01	6.107640e+01	6.107456e+01	1.836827e-03	3.999362e+23	4.705692e+14	4.553149e-02	5.779888e-04
1.439370e-16	1.000000e+04	1.049265e+05	1.049265e+05	3.672728e+01	6.103096e+01	6.102910e+01	1.858578e-03	4.091860e+23	4.832476e+14	4.825975e-02	5.816541e-04
1.496764e-16	1.000000e+04	1.041891e+05	1.041891e+05	3.658369e+01	6.100394e+01	6.100206e+01	1.880428e-03	3.665145e+23	4.338123e+14	4.477858e-02	5.855115e-04
1.556446e-16	1.000000e+04	1.034791e+05	1.034791e+05	3.644160e+01	6.103318e+01	6.103128e+01	1.902612e-03	3.828627e+23	4.520776e+14	4.840280e-02	5.898115e-04
1.618509e-16	1.000000e+04	1.027416e+05	1.027416e+05	3.629943e+01	6.105177e+01	6.104984e+01	1.924989e-03	3.742131e+23	4.411921e+14	4.903195e-02	5.942265e-04
1.683046e-16	1.000000e+04	1.020354e+05	1.020354e+05	3.615828e+01	6.108305e+01	6.108110e+01	1.947900e-03	3.303686e+23	3.885036e+14	4.480594e-02	5.986457e-04
1.750156e-16	1.000000e+04	1.013198e+05	1.013198e+05	3.601538e+01	6.110003e+01	6.109806e+01	1.970754e-03	3.238625e+23	3.803239e+14	4.549683e-02	6.030416e-04
1.819942e-16	1.000000e+04	1.007228e+05	1.007228e+05	3.587461e+01	6.148431e+01	6.148232e+01	1.994046e-03	3.181688e+23	3.621062e+14	4.603721e-02	6.104307e-04
1.892511e-16	1.000000e+04	9.989951e+04	9.989951e+04	3.573508e+01	6.121675e+01	6.121473e+01	2.017494e-03	3.085532e+23	3.589043e+14	4.651624e-02	6.127833e-04
1.967974e-16	1.000000e+04	9.930501e+04	9.930501e+04	3.559567e+01	6.157482e+01	6.157278e+01	2.041272e-03	3.012604e+23	3.403503e+14	4.679262e-02	6.200576e-04
2.046446e-16	1.000000e+04	9.849153e+04	9.849153e+04	3.545747e+01	6.127355e+01	6.127148e+01	2.065392e-03	2.797703e+23	3.239190e+14	4.527916e-02	6.221199e-04
2.128047e-16	1.000000e+04	9.777753e+04	9.777753e+04	3.531799e+01	6.129834e+01	6.129625e+01	2.089771e-03	2.720744e+23	3.143722e+14	4.566502e-02	6.269164e-04
2.212901e-16	1.000000e+04	9.710818e+04	9.710818e+04	3.518137e+01	6.135655e+01	6.135444e+01	2.114344e-03	2.614686e+23	3.006872e+14	4.541839e-02	6.318371e-04
2.301139e-16	1.000000e+04	9.644880e+04	9.644880e+04	3.504316e+01	6.146305e+01	6.146092e+01	2.139393e-03	2.553169e+23	2.910776e+14	4.588669e-02	6.372610e-04
2.392896e-16	1.000000e+04	9.573843e+04	9.573843e+04	3.490665e+01	6.144861e+01	6.144644e+01	2.164482e-03	2.362909e+23	2.697036e+14	4.406632e-02	6.418385e-04
2.488311e-16	1.000000e+04	9.500018e+04	9.500018e+04	3.476945e+01	6.135012e+01	6.134793e+01	2.190093e-03	2.282721e+23	2.626490e+14	4.425090e-02	6.457895e-04
2.587531e-16	1.000000e+04	9.430681e+04	9.430681e+04	3.463473e+01	6.136911e+01	6.136689e+01	2.215954e-03	2.147294e+23	2.466847e+14	4.317849e-02	6.507389e-04
2.690707e-16	1.000000e+04	9.367067e+04	9.367067e+04	3.450013e+01	6.147894e+01	6.147669e+01	2.241994e-03	2.107941e+23	2.400086e+14	4.384617e-02	6.563307e-04
2.797997e-16	1.000000e+04	9.300775e+04	9.300775e+04	3.436507e+01	6.149938e+01	6.149711e+01	2.268400e-03	1.942026e+23	2.207504e+14	4.185531e-02	6.612285e-04
2.909566e-16	1.000000e+04	9.237125e+04	9.237125e+04	3.423018e+01	6.156156e+01	6.155926e+01	2.295227e-03	1.918366e+23	2.169619e+14	4.278965e-02	6.664580e-04
3.025583e-16	1.000000e+04	9.169027e+04	9.169027e+04	3.409712e+01	6.146590e+01	6.146357e+01	2.322477e-03	1.851268e+23	2.110076e+14	4.284935e-02	6.703644e-04
3.146226e-16	1.000000e+04	9.106869e+04	9.106869e+04	3.396355e+01	6.148691e+01	6.148456e+01	2.349639e-03	1.758466e+23	2.000878e+14	4.210946e-02	6.751706e-04
3.271680e-16	1.000000e+04	9.046945e+04	9.046945e+04	3.383104e+01	6.158779e+01	6.158542e+01	2.377354e-03	1.699488e+23	1.917984e+14	4.206294e-02	6.807579e-04
3.402136e-16	1.000000e+04	8.986596e+04	8.986596e+04	3.369921e+01	6.160153e+01	6.159912e+01	2.405493e-03	1.626300e+23	1.833342e+14	4.162133e-02	6.854823e-04
3.537794e-16	1.000000e+04	8.929621e+04	8.929621e+04	3.356716e+01	6.172245e+01	6.172001e+01	2.433780e-03	1.531209e+23	1.709302e+14	4.045393e-02	6.912102e-04
3.678861e-16	1.000000e+04	8.857448e+04	8.857448e+04	3.343643e+01	6.158620e+01	6.158374e+01	2.462585e-03	1.444762e+23	1.630720e+14	3.975068e-02	6.953041e-04
3.825554e-16	1.000000e+04	8.803038e+04	8.803038e+04	3.330508e+01	6.171919e+01	6.171670e+01	2.491543e-03	1.412035e+23	1.576684e+14	4.006582e-02	7.011124e-04
3.978095e-16	1.000000e+04	8.737287e+04	8.737287e+04	3.317657e+01	6.166563e+01	6.166311e+01	2.521004e-03	1.390069e+23	1.558908e+14	4.094911e-02	7.057755e-04
4.136719e-16	1.000000e+04	8.684568e+04	8.684568e+04	3.304594e+01	6.169104e+01	6.168849e+01	2.550668e-03	1.294754e+23	1.449028e+14	3.931311e-02	7.103525e-04
4.301668e-16	1.000000e+04	8.631197e+04	8.631197e+04	3.291652e+01	6.167495e+01	6.167237e+01	2.580708e-03	1.259886e+23	1.411846e+14	3.945186e-02	7.145585e-04
4.473195e-16	1.000000e+04	8.575279e+04	8.575279e+04	3.278855e+01	6.160083e+01	6.159822e+01	2.611153e-03	1.200317e+23	1.353204e+14	3.882808e-02	7.183536e-04
4.651561e-16	1.000000e+04	8.529884e+04	8.529884e+04	3.265964e+01	6.162885e+01	6.162621e+01	2.641945e-03	1.160128e+23	1.304925e+14	3.853734e-02	7.225052e-04
4.837039e-16	1.000000e+04	8.473610e+04	8.473610e+04	3.253364e+01	6.159330e+01	6.159063e+01	2.673210e-03	1.139537e+23	1.285468e+14	3.912707e-02	7.268838e-04
5.029913e-16	1.000000e+04	8.419766e+04	8.419766e+04	3.240613e+01	6.152913e+01	6.152643e+01	2.704632e-03	1.078705e+23	1.223204e+14	3.823787e-02	7.307701e-04
5.230477e-16	1.000000e+04	8.370683e+04	8.370683e+04	3.227929e+01	6.152400e+01	6.152127e+01	2.736602e-03	1.052082e+23	1.193512e+14	3.840046e-02	7.349938e-04
5.439039e-16	1.000000e+04	8.317982e+04	8.317982e+04	3.215208e+01	6.147548e+01	6.147271e+01	2.768878e-03	1.007606e+23	1.147576e+14	3.795704e-02	7.390672e-04
5.655918e-16	1.000000e+04	8.263095e+04	8.263095e+04	3.202772e+01	6.139454e+01	6.139174e+01	2.801477e-03	9.587532e+22	1.099153e+14	3.733227e-02	7.429969e-04
5.881444e-16	1.000000e+04	8.212316e+04	8.212316e+04	3.190338e+01	6.136225e+01	6.135941e+01	2.834561e-03	9.355688e+22	1.075399e+14	3.756978e-02	7.471978e-04
6.115963e-16	1.000000e+04	8.157803e+04	8.157803e+04	3.177814e+01	6.126941e+01	6.126654e+01	2.867930e-03	8.846318e+22	1.024575e+14	3.672719e-02	7.510529e-04
6.359833e-16	1.000000e+04	8.105668e+04	8.105668e+04	3.165361e+01	6.124785e+01	6.124494e+01	2.901825e-03	8.744150e+22	1.014527e+14	3.748562e-02	7.556175e-04
6.613427e-16	1.000000e+04	8.050856e+04	8.050856e+04	3.153109e+01	6.116988e+01	6.116694e+01	2.936056e-03	8.377568e+22	9.782050e+13	3.715344e-02	7.597935e-04
6.877133e-16	1.000000e+04	7.987259e+04	7.987259e+04	3.140770e+01	6.125521e+01	6.125224e+01	2.970572e-03	7.902530e+22	9.163284e+13	3.646435e-02	7.669114e-04
7.151355e-16	1.000000e+04	7.948095e+04	7.948095e+04	3.128454e+01	6.108903e+01	6.108602e+01	3.005618e-03	7.670574e+22	9.015954e+13	3.627470e-02	7.685996e-04
7.436511e-16	1.000000e+04	7.891359e+04	7.891359e+04	3.116206e+01	6.097202e+01	6.096898e+01	3.041104e-03	7.317116e+22	8.683342e+13	3.586512e-02	7.726429e-04
7.733037e-16	1.000000e+04	7.815466e+04	7.815466e+04	3.104026e+01	6.129898e+01	6.129590e+01	3.076892e-03	6.942808e+22	8.021747e+13	3.571511e-02	7.843291e-04
8.041387e-16	1.000000e+04	7.777783e+04	7.777783e+04	3.091984e+01	6.081768e+01	6.081456e+01	3.113105e-03	6.724629e+22	8.082006e+13	3.543892e-02	7.819411e-04
8.362032e-16	1.000000e+04	7.728885e+04	7.728885e+04	3.079841e+01	6.077490e+01	6.077175e+01	3.150006e-03	6.369441e+22	7.682104e+13	3.464244e-02	7.863346e-04
8.695463e-16	1.000000e+04	7.673104e+04	7.673104e+04	3.067801e+01	6.071972e+01	6.071653e+01	3.186930e-03	6.211726e+22	7.525987e+13	3.503065e-02	7.913319e-04
9.042189e-16	1.000000e+04	7.622769e+04	7.622769e+04	3.055878e+01	6.066428e+01	6.066106e+01	3.224496e-03	5.844238e+22	7.113160e+13	3.406084e-02	7.958300e-04
9.402741e-16	1.000000e+04	7.574102e+04	7.574102e+04	3.043870e+01	6.060841e+01	6.060515e+01	3.262556e-03	5.664731e+22	6.926514e+13	3.408903e-02	8.002059e-04
9.777669e-16	1.000000e+04	7.523135e+04	7.523135e+04	3.032101e+01	6.052772e+01	6.052442e+01	3.301031e-03	5.447149e+22	6.704983e+13	3.390520e-02	8.045545e-04
1.016755e-15	1.000000e+04	7.474619e+04	7.474619e+04	3.020256e+01	6.047807e+01	6.047473e+01	3.339771e-03	5.233678e+22	6.468704e+13	3.364752e-02	8.091125e-04
1.057297e-15	1.000000e+04	7.438478e+04	7.438478e+04	3.008367e+01	6.053522e+01	6.053184e+01	3.379303e-03	5.085487e+22	6.255930e+13	3.349680e-02	8.138119e-04
1.099456e-15	1.000000e+04	7.373297e+04	7.373297e+04	2.996647e+01	6.034708e+01	6.034367e+01	3.419028e-03	4.774947e+22	5.966053e+13	3.286632e-02	8.184545e-04
1.143296e-15	1.000000e+04	7.316330e+04	7.316330e+04	2.984954e+01	6.037997e+01	6.037651e+01	3.459642e-03	4.600647e+22	5.732636e+13	3.291878e-02	8.252768e-04
1.188885e-15	1.000000e+04	7.268629e+04	7.268629e+04	2.973316e+01	6.024883e+01	6.024533e+01	3.500213e-03	4.386654e+22	5.525737e+13	3.243114e-02	8.288886e-04
1.236291e-15	1.000000e+04	7.218854e+04	7.218854e+04	2.961696e+01	6.017960e+01	6.017605e+01	3.541751e-03	4.268455e+22	5.407846e+13	3.266034e-02	8.336448e-04
1.285587e-15	1.000000e+04	7.163460e+04	7.163460e+04	2.950141e+01	6.031255e+01	6.030896e+01	3.583244e-03	4.092766e+22	5.128361e+13	3.254573e-02	8.419472e-04
1.336849e-15	1.000000e+04	7.121617e+04	7.121617e+04	2.938667e+01	6.004831e+01	6.004468e+01	3.625322e-03	3.928681e+22	5.032026e+13	3.216954e-02	8.431836e-04
1.390155e-15	1.000000e+04	7.091724e+04	7.091724e+04	2.927096e+01	6.010990e+01	6.010623e+01	3.668263e-03	3.800601e+22	4.843086e+13	3.178222e-02	8.476063e-04
1.445587e-15	1.000000e+04	7.029670e+04	7.029670e+04	2.915684e+01	5.988423e+01	5.988052e+01	3.711293e-03	3.619582e+22	4.699980e+13	3.162825e-02	8.518783e-04
1.503228e-15	1.000000e+04	6.985988e+04	6.985988e+04	2.904332e+01	5.980065e+01	5.979689e+01	3.755368e-03	3.489382e+22	4.562670e+13	3.145579e-02	8.560084e-04
1.563169e-15	1.000000e+04	6.934473e+04	6.934473e+04	2.892956e+01	5.970021e+01	5.969641e+01	3.799547e-03	3.313774e+22	4.369619e+13	3.099894e-02	8.609192e-04
1.625499e-15	1.000000e+04	6.895016e+04	6.895016e+04	2.881694e+01	5.962073e+01	5.961689e+01	3.844151e-03	3.196503e+22	4.243153e+13	3.076735e-02	8.646932e-04
1.690315e-15	1.000000e+04	6.842413e+04	6.842413e+04	2.870441e+01	5.951861e+01	5.951472e+01	3.889530e-03	3.048780e+22	4.081899e+13	3.049095e-02	8.698483e-04
1.757715e-15	1.000000e+04	6.801495e+04	6.801495e+04	2.859198e+01	5.944919e+01	5.944525e+01	3.935457e-03	2.926278e+22	3.940814e+13	3.015677e-02	8.740606e-04
1.827803e-15	1.000000e+04	6.761485e+04	6.761485e+04	2.848018e+01	5.945828e+01	5.945429e+01	3.981772e-03	2.842123e+22	3.824559e+13	3.016642e-02	8.793671e-04
1.900685e-15	1.000000e+04	6.707790e+04	6.707790e+04	2.836887e+01	5.922902e+01	5.922499e+01	4.028790e-03	2.687664e+22	3.687247e+13	2.968718e-02	8.829886e-04
1.976474e-15	1.000000e+04	6.662873e+04	6.662873e+04	2.825735e+01	5.916346e+01	5.915939e+01	4.076067e-03	2.577824e+22	3.556194e+13	2.944672e-02	8.879572e-04
2.055285e-15	1.000000e+04	6.617346e+04	6.617346e+04	2.814687e+01	5.907321e+01	5.906909e+01	4.124356e-03	2.477964e+22	3.444625e+13	2.929322e-02	8.927025e-04
2.137238e-15	1.000000e+04	6.566091e+04	6.566091e+04	2.803711e+01	5.900151e+01	5.899734e+01	4.172606e-03	2.370354e+22	3.315108e+13	2.913198e-02	8.985789e-04
2.222459e-15	1.000000e+04	6.519957e+04	6.519957e+04	2.792882e+01	5.885954e+01	5.885532e+01	4.221941e-03	2.261930e+22	3.201806e+13	2.879697e-02	9.027596e-04
2.311078e-15	1.000000e+04	6.477618e+04	6.477618e+04	2.782004e+01	5.876394e+01	5.875967e+01	4.271652e-03	2.171177e+22	3.098423e+13	2.855681e-02	9.071844e-04
2.403231e-15	1.000000e+04	6.435019e+04	6.435019e+04	2.771089e+01	5.871523e+01	5.871091e+01	4.322040e-03	2.084696e+22	2.987370e+13	2.833903e-02	9.124329e-04
2.499058e-15	1.000000e+04	6.390467e+04	6.390467e+04	2.760275e+01	5.862739e+01	5.862301e+01	4.372923e-03	1.999592e+22	2.886947e+13	2.814296e-02	9.174195e-04
2.598707e-15	1.000000e+04	6.339654e+04	6.339654e+04	2.749486e+01	5.850503e+01	5.850061e+01	4.424603e-03	1.913769e+22	2.792052e+13	2.803192e-02	9.228426e-04
2.702328e-15	1.000000e+04	6.292503e+04	6.292503e+04	2.738760e+01	5.841144e+01	5.840697e+01	4.476584e-03	1.823721e+22	2.682061e+13	2.772890e-02	9.282705e-04
2.810082e-15	1.000000e+04	6.248889e+04	6.248889e+04	2.728001e+01	5.836987e+01	5.836534e+01	4.529678e-03	1.743976e+22	2.573930e+13	2.745476e-02	9.340840e-04
2.922132e-15	1.000000e+04	6.202873e+04	6.202873e+04	2.717287e+01	5.828162e+01	5.827704e+01	4.582992e-03	1.672395e+22	2.487028e+13	2.731904e-02	9.395907e-04
3.038651e-15	1.000000e+04	6.159711e+04	6.159711e+04	2.706667e+01	5.822719e+01	5.822255e+01	4.636916e-03	1.609436e+22	2.404610e+13	2.722471e-02	9.452909e-04
3.159815e-15	1.000000e+04	6.111394e+04	6.111394e+04	2.696103e+01	5.817855e+01	5.817386e+01	4.691741e-03	1.529131e+22	2.294195e+13	2.690510e-02	9.519685e-04
3.285811e-15	1.000000e+04	6.066696e+04	6.066696e+04	2.685545e+01	5.801707e+01	5.801232e+01	4.746984e-03	1.461755e+22	2.223799e+13	2.668116e-02	9.563208e-04
3.416830e-15	1.000000e+04	6.019478e+04	6.019478e+04	2.675090e+01	5.786599e+01	5.786118e+01	4.802701e-03	1.395580e+22	2.150988e+13	2.648815e-02	9.613123e-04
3.553074e-15	1.000000e+04	5.982863e+04	5.982863e+04	2.664666e+01	5.793146e+01	5.792660e+01	4.859260e-03	1.342286e+22	2.057182e+13	2.626582e-02	9.682899e-04
3.694751e-15	1.000000e+04	5.929343e+04	5.929343e+04	2.654166e+01	5.787112e+01	5.786621e+01	4.916445e-03	1.276185e+22	1.966093e+13	2.611992e-02	9.760123e-04
3.842077e-15	1.000000e+04	5.882263e+04	5.882263e+04	2.643821e+01	5.783651e+01	5.783154e+01	4.974445e-03	1.216334e+22	1.879500e+13	2.590727e-02	9.832357e-04
3.995277e-15	1.000000e+04	5.835867e+04	5.835867e+04	2.633528e+01	5.751035e+01	5.750532e+01	5.033072e-03	1.152646e+22	1.832170e+13	2.554231e-02	9.854637e-04
4.154586e-15	1.000000e+04	5.795744e+04	5.795744e+04	2.623229e+01	5.750602e+01	5.750093e+01	5.092568e-03	1.109786e+22	1.764707e+13	2.545567e-02	9.922112e-04
4.320248e-15	1.000000e+04	5.752797e+04	5.752797e+04	2.613015e+01	5.738784e+01	5.738269e+01	5.152448e-03	1.058943e+22	1.701270e+13	2.520977e-02	9.975643e-04
4.492515e-15	1.000000e+04	5.710700e+04	5.710700e+04	2.602734e+01	5.731985e+01	5.731463e+01	5.213077e-03	1.011601e+22	1.634874e+13	2.498355e-02	1.003727e-03
4.671651e-15	1.000000e+04	5.666791e+04	5.666791e+04	2.592577e+01	5.719330e+01	5.718803e+01	5.274457e-03	9.676751e+21	1.581261e+13	2.483904e-02	1.009271e-03
4.857930e-15	1.000000e+04	5.623672e+04	5.623672e+04	2.582508e+01	5.725675e+01	5.725141e+01	5.336727e-03	9.277322e+21	1.507611e+13	2.474082e-02	1.018138e-03
5.051637e-15	1.000000e+04	5.588701e+04	5.588701e+04	2.572399e+01	5.711254e+01	5.710714e+01	5.399691e-03	8.907426e+21	1.465868e+13	2.450695e-02	1.021929e-03
5.253068e-15	1.000000e+04	5.543199e+04	5.543199e+04	2.562334e+01	5.697387e+01	5.696840e+01	5.463192e-03	8.458134e+21	1.408952e+13	2.424172e-02	1.027816e-03
5.462531e-15	1.000000e+04	5.500532e+04	5.500532e+04	2.552309e+01	5.700607e+01	5.700054e+01	5.527386e-03	8.107107e+21	1.346668e+13	2.415092e-02	1.036374e-03
5.680346e-15	1.000000e+04	5.461959e+04	5.461959e+04	2.542318e+01	5.697982e+01	5.697423e+01	5.592583e-03	7.792224e+21	1.297347e+13	2.404421e-02	1.043212e-03
5.906846e-15	1.000000e+04	5.423024e+04	5.423024e+04	2.532429e+01	5.693411e+01	5.692845e+01	5.658145e-03	7.468242e+21	1.248406e+13	2.388372e-02	1.049859e-03
6.142378e-15	1.000000e+04	5.393194e+04	5.393194e+04	2.522585e+01	5.695065e+01	5.694493e+01	5.724958e-03	7.238470e+21	1.208240e+13	2.379620e-02	1.055973e-03
6.387302e-15	1.000000e+04	5.335742e+04	5.335742e+04	2.512711e+01	5.665918e+01	5.665339e+01	5.792045e-03	6.759274e+21	1.157573e+13	2.344320e-02	1.061880e-03
6.641991e-15	1.000000e+04	5.298674e+04	5.298674e+04	2.502849e+01	5.668184e+01	5.667598e+01	5.860312e-03	6.510064e+21	1.112667e+13	2.337979e-02	1.069736e-03
6.906836e-15	1.000000e+04	5.254774e+04	5.254774e+04	2.493073e+01	5.659849e+01	5.659256e+01	5.929779e-03	6.196258e+21	1.066855e+13	2.319799e-02	1.077087e-03
7.182242e-15	1.000000e+04	5.214721e+04	5.214721e+04	2.483301e+01	5.657929e+01	5.657329e+01	5.999931e-03	5.929294e+21	1.022623e+13	2.306423e-02	1.084992e-03
7.468630e-15	1.000000e+04	5.176503e+04	5.176503e+04	2.473619e+01	5.635726e+01	5.635119e+01	6.070281e-03	5.639648e+21	9.919796e+12	2.275940e-02	1.088713e-03
7.766437e-15	1.000000e+04	5.148513e+04	5.148513e+04	2.463928e+01	5.666091e+01	5.665476e+01	6.141795e-03	5.523879e+21	9.458596e+12	2.290480e-02	1.100530e-03
8.076118e-15	1.000000e+04	5.102406e+04	5.102406e+04	2.454221e+01	5.622574e+01	5.621953e+01	6.213981e-03	5.186350e+21	9.229663e+12	2.249458e-02	1.101946e-03
8.398149e-15	1.000000e+04	5.068855e+04	5.068855e+04	2.444718e+01	5.620079e+01	5.619450e+01	6.287317e-03	5.000790e+21	8.919213e+12	2.241716e-02	1.108747e-03
8.733020e-15	1.000000e+04	5.034598e+04	5.034598e+04	2.435131e+01	5.618038e+01	5.617402e+01	6.361673e-03	4.800565e+21	8.577663e+12	2.226176e-02	1.115886e-03
9.081243e-15	1.000000e+04	5.003593e+04	5.003593e+04	2.425698e+01	5.606298e+01	5.605654e+01	6.436213e-03	4.622289e+21	8.345958e+12	2.210744e-02	1.120454e-03
9.443352e-15	1.000000e+04	4.962489e+04	4.962489e+04	2.416098e+01	5.595256e+01	5.594605e+01	6.512086e-03	4.398743e+21	8.021007e+12	2.192411e-02	1.127510e-03
9.819900e-15	1.000000e+04	4.927656e+04	4.927656e+04	2.406704e+01	5.584176e+01	5.583517e+01	6.588423e-03	4.212717e+21	7.758304e+12	2.174962e-02	1.133232e-03
1.021146e-14	1.000000e+04	4.895621e+04	4.895621e+04	2.397281e+01	5.579195e+01	5.578528e+01	6.666391e-03	4.061740e+21	7.513710e+12	2.166528e-02	1.139630e-03
1.061864e-14	1.000000e+04	4.851972e+04	4.851972e+04	2.387898e+01	5.573262e+01	5.572588e+01	6.745080e-03	3.856865e+21	7.172771e+12	2.151466e-02	1.148659e-03
1.104205e-14	1.000000e+04	4.822399e+04	4.822399e+04	2.378605e+01	5.558210e+01	5.557527e+01	6.824192e-03	3.705214e+21	6.984554e+12	2.131025e-02	1.152582e-03
1.148234e-14	1.000000e+04	4.788365e+04	4.788365e+04	2.369338e+01	5.548880e+01	5.548190e+01	6.904223e-03	3.552656e+21	6.753462e+12	2.116939e-02	1.158826e-03
1.194020e-14	1.000000e+04	4.752126e+04	4.752126e+04	2.359993e+01	5.534494e+01	5.533795e+01	6.985793e-03	3.385763e+21	6.520292e+12	2.095598e-02	1.164635e-03
1.241630e-14	1.000000e+04	4.719179e+04	4.719179e+04	2.350857e+01	5.530528e+01	5.529821e+01	7.067801e-03	3.253503e+21	6.288083e+12	2.085021e-02	1.171926e-03
1.291140e-14	1.000000e+04	4.684787e+04	4.684787e+04	2.341646e+01	5.521240e+01	5.520525e+01	7.151468e-03	3.115979e+21	6.073113e+12	2.071268e-02	1.178547e-03
1.342623e-14	1.000000e+04	4.650122e+04	4.650122e+04	2.332407e+01	5.511401e+01	5.510677e+01	7.235475e-03	2.977974e+21	5.856133e+12	2.054427e-02	1.185217e-03
1.396159e-14	1.000000e+04	4.616856e+04	4.616856e+04	2.323284e+01	5.501901e+01	5.501169e+01	7.320575e-03	2.854339e+21	5.661636e+12	2.041104e-02	1.191699e-03
1.451830e-14	1.000000e+04	4.585772e+04	4.585772e+04	2.314191e+01	5.496673e+01	5.495933e+01	7.406651e-03	2.744509e+21	5.469718e+12	2.029989e-02	1.198636e-03
1.509721e-14	1.000000e+04	4.554701e+04	4.554701e+04	2.305226e+01	5.488465e+01	5.487716e+01	7.493870e-03	2.636924e+21	5.294719e+12	2.017853e-02	1.205011e-03
1.569920e-14	1.000000e+04	4.518789e+04	4.518789e+04	2.296074e+01	5.475715e+01	5.474957e+01	7.582473e-03	2.510715e+21	5.100272e+12	1.998843e-02	1.211766e-03
1.632520e-14	1.000000e+04	4.487873e+04	4.487873e+04	2.287178e+01	5.478895e+01	5.478128e+01	7.671176e-03	2.419121e+21	4.899964e+12	1.993177e-02	1.220822e-03
1.697615e-14	1.000000e+04	4.451812e+04	4.451812e+04	2.278244e+01	5.490481e+01	5.489705e+01	7.761332e-03	2.324458e+21	4.658755e+12	1.994017e-02	1.233314e-03
1.765307e-14	1.000000e+04	4.421400e+04	4.421400e+04	2.269375e+01	5.459160e+01	5.458375e+01	7.852786e-03	2.214624e+21	4.567419e+12	1.966039e-02	1.234713e-03
1.835697e-14	1.000000e+04	4.390921e+04	4.390921e+04	2.260482e+01	5.454913e+01	5.454119e+01	7.945764e-03	2.126435e+21	4.402637e+12	1.954184e-02	1.242316e-03
1.908895e-14	1.000000e+04	4.358539e+04	4.358539e+04	2.251568e+01	5.444332e+01	5.443528e+01	8.038785e-03	2.034440e+21	4.253260e+12	1.940132e-02	1.249118e-03
1.985011e-14	1.000000e+04	4.329048e+04	4.329048e+04	2.242855e+01	5.431515e+01	5.430701e+01	8.133613e-03	1.952832e+21	4.131046e+12	1.926611e-02	1.254667e-03
2.064162e-14	1.000000e+04	4.307817e+04	4.307817e+04	2.234060e+01	5.434731e+01	5.433908e+01	8.229155e-03	1.901371e+21	4.010298e+12	1.922525e-02	1.261598e-03
2.146469e-14	1.000000e+04	4.272238e+04	4.272238e+04	2.225207e+01	5.415137e+01	5.414304e+01	8.326264e-03	1.803296e+21	3.872754e+12	1.900557e-02	1.267517e-03
2.232058e-14	1.000000e+04	4.227008e+04	4.227008e+04	2.216514e+01	5.402449e+01	5.401607e+01	8.423792e-03	1.695520e+21	3.684253e+12	1.884642e-02	1.278079e-03
2.321060e-14	1.000000e+04	4.200108e+04	4.200108e+04	2.207868e+01	5.393685e+01	5.392833e+01	8.522483e-03	1.631141e+21	3.573253e+12	1.871892e-02	1.284178e-03
2.413611e-14	1.000000e+04	4.171398e+04	4.171398e+04	2.199262e+01	5.384343e+01	5.383481e+01	8.623513e-03	1.564949e+21	3.458092e+12	1.858589e-02	1.290777e-03
2.509852e-14	1.000000e+04	4.140626e+04	4.140626e+04	2.190593e+01	5.384107e+01	5.383235e+01	8.724735e-03	1.502792e+21	3.321471e+12	1.852083e-02	1.300313e-03
2.609931e-14	1.000000e+04	4.108093e+04	4.108093e+04	2.182051e+01	5.372311e+01	5.371428e+01	8.827579e-03	1.432677e+21	3.201419e+12	1.836701e-02	1.307739e-03
2.714000e-14	1.000000e+04	4.088294e+04	4.088294e+04	2.173519e+01	5.373012e+01	5.372119e+01	8.931417e-03	1.395296e+21	3.115853e+12	1.832511e-02	1.314243e-03
2.822219e-14	1.000000e+04	4.052912e+04	4.052912e+04	2.164980e+01	5.356075e+01	5.355171e+01	9.036076e-03	1.323622e+21	3.002829e+12	1.815596e-02	1.321537e-03
2.934753e-14	1.000000e+04	4.021022e+04	4.021022e+04	2.156539e+01	5.346665e+01	5.345750e+01	9.142725e-03	1.262795e+21	2.890135e+12	1.801945e-02	1.329678e-03
3.051775e-14	1.000000e+04	3.989680e+04	3.989680e+04	2.148115e+01	5.352913e+01	5.351988e+01	9.249802e-03	1.213438e+21	2.761002e+12	1.800606e-02	1.341690e-03
3.173462e-14	1.000000e+04	3.968402e+04	3.968402e+04	2.139679e+01	5.339511e+01	5.338575e+01	9.358133e-03	1.171928e+21	2.700183e+12	1.786132e-02	1.345506e-03
3.300002e-14	1.000000e+04	3.937920e+04	3.937920e+04	2.131304e+01	5.326178e+01	5.325231e+01	9.468794e-03	1.118902e+21	2.610441e+12	1.772349e-02	1.352536e-03
3.431588e-14	1.000000e+04	3.915240e+04	3.915240e+04	2.122973e+01	5.324615e+01	5.323657e+01	9.579762e-03	1.083541e+21	2.531655e+12	1.766626e-02	1.359971e-03
3.568420e-14	1.000000e+04	3.903892e+04	3.903892e+04	2.114636e+01	5.332633e+01	5.331664e+01	9.692453e-03	1.068044e+21	2.476740e+12	1.766817e-02	1.365979e-03
3.710709e-14	1.000000e+04	3.863636e+04	3.863636e+04	2.106415e+01	5.311208e+01	5.310227e+01	9.806699e-03	1.003087e+21	2.373408e+12	1.747629e-02	1.374666e-03
3.858671e-14	1.000000e+04	3.836159e+04	3.836159e+04	2.098215e+01	5.310744e+01	5.309752e+01	9.921682e-03	9.646844e+20	2.283540e+12	1.741782e-02	1.384391e-03
4.012533e-14	1.000000e+04	3.812675e+04	3.812675e+04	2.089887e+01	5.288615e+01	5.287611e+01	1.003876e-02	9.251359e+20	2.236123e+12	1.722455e-02	1.387114e-03
4.172530e-14	1.000000e+04	3.788416e+04	3.788416e+04	2.081784e+01	5.280338e+01	5.279322e+01	1.015659e-02	8.908930e+20	2.170287e+12	1.712492e-02	1.393811e-03
4.338907e-14	1.000000e+04	3.766644e+04	3.766644e+04	2.073597e+01	5.267882e+01	5.266855e+01	1.027635e-02	8.588722e+20	2.117133e+12	1.699209e-02	1.398561e-03
4.511918e-14	1.000000e+04	3.743613e+04	3.743613e+04	2.065529e+01	5.268646e+01	5.267606e+01	1.039710e-02	8.311917e+20	2.047417e+12	1.695657e-02	1.407369e-03
4.691828e-14	1.000000e+04	3.713744e+04	3.713744e+04	2.057393e+01	5.249648e+01	5.248596e+01	1.051885e-02	7.904165e+20	1.982463e+12	1.678368e-02	1.413573e-03
4.878912e-14	1.000000e+04	3.691945e+04	3.691945e+04	2.049300e+01	5.242159e+01	5.241095e+01	1.064279e-02	7.636631e+20	1.929082e+12	1.670001e-02	1.419891e-03
5.073456e-14	1.000000e+04	3.668460e+04	3.668460e+04	2.041286e+01	5.246180e+01	5.245104e+01	1.076749e-02	7.384981e+20	1.858375e+12	1.667331e-02	1.430077e-03
5.275757e-14	1.000000e+04	3.641059e+04	3.641059e+04	2.033297e+01	5.220851e+01	5.219761e+01	1.089379e-02	7.026044e+20	1.811359e+12	1.646886e-02	1.433882e-03
5.486124e-14	1.000000e+04	3.617963e+04	3.617963e+04	2.025350e+01	5.216618e+01	5.215516e+01	1.102219e-02	6.774781e+20	1.753679e+12	1.639328e-02	1.441866e-03
5.704880e-14	1.000000e+04	3.593607e+04	3.593607e+04	2.017395e+01	5.204446e+01	5.203331e+01	1.115157e-02	6.503337e+20	1.703192e+12	1.627702e-02	1.448252e-03
5.932358e-14	1.000000e+04	3.571778e+04	3.571778e+04	2.009497e+01	5.198229e+01	5.197101e+01	1.128268e-02	6.278562e+20	1.654182e+12	1.620053e-02	1.455362e-03
6.168908e-14	1.000000e+04	3.546495e+04	3.546495e+04	2.001655e+01	5.197337e+01	5.196196e+01	1.141521e-02	6.036871e+20	1.591869e+12	1.614010e-02	1.465485e-03
6.414889e-14	1.000000e+04	3.520150e+04	3.520150e+04	1.993820e+01	5.174872e+01	5.173717e+01	1.154947e-02	5.754779e+20	1.550710e+12	1.597033e-02	1.470071e-03
6.670679e-14	1.000000e+04	3.501381e+04	3.501381e+04	1.985954e+01	5.172494e+01	5.171325e+01	1.168518e-02	5.584509e+20	1.508291e+12	1.591766e-02	1.477272e-03
6.936668e-14	1.000000e+04	3.478599e+04	3.478599e+04	1.978186e+01	5.159764e+01	5.158581e+01	1.182253e-02	5.363495e+20	1.466557e+12	1.579491e-02	1.483288e-03
7.213263e-14	1.000000e+04	3.455612e+04	3.455612e+04	1.970467e+01	5.154346e+01	5.153150e+01	1.196115e-02	5.166348e+20	1.420090e+12	1.572716e-02	1.491587e-03
7.500887e-14	1.000000e+04	3.436886e+04	3.436886e+04	1.962788e+01	5.141954e+01	5.140744e+01	1.210195e-02	4.992724e+20	1.388982e+12	1.561719e-02	1.496108e-03
7.799981e-14	1.000000e+04	3.420752e+04	3.420752e+04	1.955046e+01	5.136183e+01	5.134959e+01	1.224296e-02	4.856450e+20	1.358677e+12	1.555257e-02	1.501478e-03
8.111000e-14	1.000000e+04	3.402658e+04	3.402658e+04	1.947404e+01	5.131475e+01	5.130237e+01	1.238787e-02	4.710517e+20	1.323907e+12	1.549061e-02	1.508079e-03
8.434421e-14	1.000000e+04	3.374174e+04	3.374174e+04	1.939755e+01	5.114326e+01	5.113072e+01	1.253246e-02	4.472407e+20	1.278202e+12	1.533894e-02	1.515727e-03
8.770738e-14	1.000000e+04	3.350855e+04	3.350855e+04	1.932127e+01	5.114863e+01	5.113596e+01	1.267993e-02	4.309322e+20	1.230945e+12	1.530107e-02	1.526435e-03
9.120466e-14	1.000000e+04	3.339404e+04	3.339404e+04	1.924575e+01	5.095661e+01	5.094378e+01	1.282889e-02	4.199415e+20	1.222323e+12	1.516825e-02	1.525919e-03
9.484139e-14	1.000000e+04	3.319998e+04	3.319998e+04	1.916993e+01	5.076872e+01	5.075574e+01	1.297973e-02	4.041102e+20	1.198171e+12	1.502802e-02	1.529179e-03
9.862313e-14	1.000000e+04	3.300577e+04	3.300577e+04	1.909465e+01	5.069756e+01	5.068443e+01	1.313213e-02	3.905472e+20	1.166106e+12	1.495600e-02	1.536021e-03
1.025557e-13	1.000000e+04	3.294310e+04	3.294310e+04	1.901993e+01	5.061416e+01	5.060088e+01	1.328655e-02	3.850184e+20	1.159101e+12	1.488505e-02	1.536411e-03
1.066450e-13	1.000000e+04	3.264864e+04	3.264864e+04	1.894512e+01	5.046887e+01	5.045542e+01	1.344205e-02	3.650291e+20	1.114833e+12	1.476024e-02	1.545819e-03
1.108974e-13	1.000000e+04	3.250066e+04	3.250066e+04	1.887157e+01	5.048033e+01	5.046673e+01	1.359921e-02	3.564157e+20	1.087291e+12	1.474305e-02	1.553209e-03
1.153194e-13	1.000000e+04	3.225886e+04	3.225886e+04	1.879708e+01	5.029366e+01	5.027990e+01	1.375881e-02	3.399799e+20	1.056543e+12	1.459820e-02	1.559065e-03
1.199177e-13	1.000000e+04	3.210928e+04	3.210928e+04	1.872289e+01	5.015483e+01	5.014091e+01	1.392053e-02	3.297247e+20	1.038933e+12	1.449071e-02	1.562004e-03
1.246993e-13	1.000000e+04	3.189279e+04	3.189279e+04	1.864973e+01	4.999478e+01	4.998070e+01	1.408375e-02	3.160276e+20	1.011816e+12	1.436659e-02	1.567589e-03
1.296716e-13	1.000000e+04	3.172477e+04	3.172477e+04	1.857703e+01	4.999560e+01	4.998135e+01	1.424965e-02	3.070786e+20	9.830842e+11	1.433337e-02	1.575917e-03
1.348422e-13	1.000000e+04	3.144437e+04	3.144437e+04	1.850393e+01	4.989562e+01	4.988121e+01	1.441544e-02	2.917884e+20	9.435301e+11	1.423786e-02	1.586790e-03
1.402189e-13	1.000000e+04	3.133720e+04	3.133720e+04	1.843101e+01	4.974548e+01	4.973090e+01	1.458426e-02	2.848367e+20	9.350346e+11	1.413794e-02	1.587426e-03
1.458101e-13	1.000000e+04	3.113857e+04	3.113857e+04	1.835864e+01	4.960204e+01	4.958728e+01	1.475583e-02	2.737255e+20	9.116279e+11	1.402534e-02	1.592945e-03
1.516242e-13	1.000000e+04	3.096009e+04	3.096009e+04	1.828675e+01	4.950442e+01	4.948949e+01	1.492919e-02	2.644625e+20	8.894968e+11	1.394583e-02	1.598975e-03
1.576701e-13	1.000000e+04	3.089704e+04	3.089704e+04	1.821516e+01	4.947820e+01	4.946310e+01	1.510395e-02	2.611536e+20	8.806970e+11	1.391242e-02	1.601389e-03
1.639571e-13	1.000000e+04	3.061134e+04	3.061134e+04	1.814330e+01	4.940641e+01	4.939113e+01	1.528105e-02	2.478666e+20	8.419795e+11	1.383239e-02	1.613990e-03
1.704948e-13	1.000000e+04	3.040523e+04	3.040523e+04	1.807182e+01	4.929637e+01	4.928091e+01	1.545996e-02	2.380154e+20	8.175805e+11	1.373899e-02	1.621312e-03
1.772931e-13	1.000000e+04	3.023738e+04	3.023738e+04	1.800149e+01	4.918940e+01	4.917376e+01	1.564105e-02	2.301260e+20	7.991131e+11	1.365641e-02	1.626775e-03
1.843626e-13	1.000000e+04	3.005997e+04	3.005997e+04	1.793018e+01	4.902224e+01	4.900641e+01	1.582564e-02	2.215634e+20	7.825863e+11	1.354087e-02	1.630815e-03
1.917139e-13	1.000000e+04	2.988252e+04	2.988252e+04	1.786069e+01	4.901319e+01	4.899718e+01	1.600969e-02	2.146196e+20	7.587600e+11	1.351060e-02	1.640196e-03
1.993584e-13	1.000000e+04	2.966722e+04	2.966722e+04	1.778993e+01	4.889282e+01	4.887663e+01	1.619739e-02	2.054744e+20	7.354144e+11	1.341112e-02	1.648042e-03
2.073077e-13	1.000000e+04	2.949326e+04	2.949326e+04	1.771993e+01	4.889388e+01	4.887749e+01	1.638638e-02	1.991429e+20	7.126763e+11	1.338574e-02	1.657799e-03
2.155740e-13	1.000000e+04	2.938164e+04	2.938164e+04	1.764979e+01	4.863692e+01	4.862034e+01	1.657843e-02	1.930648e+20	7.093699e+11	1.322556e-02	1.655351e-03
2.241698e-13	1.000000e+04	2.919276e+04	2.919276e+04	1.758163e+01	4.851917e+01	4.850239e+01	1.677291e-02	1.856902e+20	6.905931e+11	1.313725e-02	1.662027e-03
2.331085e-13	1.000000e+04	2.896536e+04	2.896536e+04	1.751184e+01	4.863337e+01	4.861640e+01	1.697008e-02	1.789140e+20	6.576160e+11	1.316258e-02	1.679018e-03
2.424035e-13	1.000000e+04	2.888908e+04	2.888908e+04	1.744330e+01	4.841219e+01	4.839502e+01	1.716860e-02	1.747800e+20	6.572310e+11	1.302909e-02	1.675795e-03
2.520692e-13	1.000000e+04	2.868291e+04	2.868291e+04	1.737485e+01	4.823542e+01	4.821805e+01	1.737035e-02	1.671417e+20	6.401100e+11	1.291398e-02	1.681678e-03
2.621203e-13	1.000000e+04	2.853151e+04	2.853151e+04	1.730660e+01	4.818791e+01	4.817034e+01	1.757363e-02	1.621807e+20	6.241786e+11	1.286669e-02	1.688937e-03
2.725722e-13	1.000000e+04	2.839771e+04	2.839771e+04	1.723822e+01	4.825728e+01	4.823950e+01	1.777976e-02	1.585894e+20	6.059826e+11	1.288099e-02	1.699337e-03
2.834409e-13	1.000000e+04	2.822682e+04	2.822682e+04	1.717079e+01	4.805259e+01	4.803460e+01	1.798688e-02	1.523341e+20	5.945837e+11	1.275200e-02	1.702373e-03
2.947429e-13	1.000000e+04	2.805500e+04	2.805500e+04	1.710352e+01	4.805854e+01	4.804034e+01	1.819695e-02	1.474773e+20	5.752711e+11	1.272815e-02	1.713012e-03
3.064956e-13	1.000000e+04	2.787725e+04	2.787725e+04	1.703604e+01	4.792825e+01	4.790984e+01	1.841052e-02	1.418289e+20	5.607989e+11	1.263591e-02	1.719260e-03
3.187169e-13	1.000000e+04	2.773407e+04	2.773407e+04	1.696879e+01	4.778499e+01	4.776636e+01	1.862513e-02	1.372012e+20	5.506812e+11	1.254242e-02	1.722971e-03
3.314255e-13	1.000000e+04	2.758078e+04	2.758078e+04	1.690237e+01	4.768838e+01	4.766953e+01	1.884387e-02	1.326926e+20	5.380021e+11	1.247112e-02	1.729044e-03
3.446409e-13	1.000000e+04	2.743449e+04	2.743449e+04	1.683530e+01	4.774744e+01	4.772837e+01	1.906413e-02	1.293274e+20	5.211230e+11	1.248238e-02	1.740416e-03
3.583833e-13	1.000000e+04	2.726146e+04	2.726146e+04	1.676928e+01	4.756242e+01	4.754313e+01	1.928692e-02	1.240941e+20	5.098372e+11	1.236222e-02	1.744676e-03
3.726736e-13	1.000000e+04	2.714401e+04	2.714401e+04	1.670306e+01	4.746052e+01	4.744101e+01	1.951230e-02	1.207737e+20	5.015451e+11	1.229401e-02	1.748471e-03
3.875337e-13	1.000000e+04	2.704146e+04	2.704146e+04	1.663773e+01	4.739230e+01	4.737256e+01	1.974003e-02	1.180623e+20	4.938239e+11	1.224762e-02	1.752579e-03
4.029863e-13	1.000000e+04	2.702334e+04	2.702334e+04	1.657214e+01	4.738153e+01	4.736156e+01	1.997035e-02	1.175652e+20	4.923037e+11	1.223699e-02	1.753356e-03
4.190552e-13	1.000000e+04	2.700471e+04	2.700471e+04	1.650572e+01	4.755481e+01	4.753461e+01	2.020406e-02	1.179513e+20	4.849871e+11	1.231960e-02	1.760982e-03
4.357647e-13	1.000000e+04	2.690724e+04	2.690724e+04	1.644139e+01	4.740991e+01	4.738946e+01	2.044245e-02	1.150766e+20	4.804424e+11	1.223861e-02	1.761976e-03
4.531406e-13	1.000000e+04	2.693606e+04	2.693606e+04	1.637608e+01	4.756149e+01	4.754081e+01	2.068078e-02	1.163936e+20	4.782463e+11	1.231261e-02	1.765718e-03
4.712093e-13	1.000000e+04	2.684419e+04	2.684419e+04	1.631201e+01	4.738931e+01	4.736839e+01	2.092298e-02	1.135275e+20	4.750058e+11	1.221633e-02	1.765347e-03
4.899985e-13	1.000000e+04	2.684367e+04	2.684367e+04	1.624773e+01	4.733892e+01	4.731775e+01	2.116805e-02	1.132892e+20	4.765374e+11	1.219188e-02	1.763504e-03
5.095368e-13	1.000000e+04	2.681898e+04	2.681898e+04	1.618297e+01	4.722867e+01	4.720726e+01	2.141566e-02	1.122266e+20	4.776029e+11	1.213322e-02	1.761017e-03
5.298543e-13	1.000000e+04	2.677805e+04	2.677805e+04	1.612034e+01	4.726669e+01	4.724502e+01	2.166503e-02	1.115180e+20	4.726820e+11	1.214903e-02	1.765128e-03
5.509819e-13	1.000000e+04	2.674059e+04	2.674059e+04	1.605638e+01	4.725837e+01	4.723645e+01	2.191891e-02	1.106403e+20	4.693748e+11	1.213807e-02	1.767290e-03
5.729520e-13	1.000000e+04	2.676034e+04	2.676034e+04	1.599360e+01	4.736692e+01	4.734475e+01	2.217425e-02	1.115716e+20	4.679265e+11	1.219514e-02	1.770042e-03
5.957981e-13	1.000000e+04	2.677240e+04	2.677240e+04	1.593023e+01	4.738609e+01	4.736366e+01	2.243426e-02	1.118734e+20	4.682442e+11	1.220060e-02	1.769960e-03
6.195552e-13	1.000000e+04	2.667836e+04	2.667836e+04	1.586815e+01	4.735642e+01	4.733372e+01	2.269503e-02	1.097353e+20	4.607360e+11	1.217984e-02	1.775087e-03
6.442595e-13	1.000000e+04	2.672222e+04	2.672222e+04	1.580480e+01	4.728489e+01	4.726193e+01	2.296000e-02	1.103168e+20	4.666915e+11	1.214423e-02	1.769497e-03
6.699490e-13	1.000000e+04	2.668094e+04	2.668094e+04	1.574260e+01	4.724172e+01	4.721850e+01	2.322683e-02	1.092505e+20	4.642960e+11	1.212018e-02	1.770617e-03
6.966628e-13	1.000000e+04	2.670384e+04	2.670384e+04	1.568091e+01	4.724258e+01	4.721908e+01	2.349739e-02	1.097667e+20	4.664473e+11	1.212533e-02	1.769131e-03
7.244418e-13	1.000000e+04	2.672936e+04	2.672936e+04	1.561904e+01	4.728619e+01	4.726241e+01	2.377247e-02	1.104908e+20	4.673635e+11	1.214715e-02	1.769073e-03
7.533284e-13	1.000000e+04	2.672276e+04	2.672276e+04	1.555724e+01	4.726092e+01	4.723688e+01	2.404724e-02	1.102346e+20	4.675273e+11	1.213396e-02	1.768564e-03
7.833669e-13	1.000000e+04	2.679957e+04	2.679957e+04	1.549578e+01	4.738824e+01	4.736391e+01	2.432714e-02	1.125124e+20	4.708118e+11	1.220822e-02	1.768246e-03
8.146032e-13	1.000000e+04	2.684132e+04	2.684132e+04	1.543472e+01	4.733330e+01	4.730869e+01	2.461355e-02	1.131679e+20	4.763095e+11	1.218415e-02	1.763449e-03
8.470850e-13	1.000000e+04	2.690615e+04	2.690615e+04	1.538228e+01	4.738410e+01	4.735918e+01	2.491620e-02	1.148240e+20	4.806950e+11	1.221422e-02	1.761088e-03
8.808620e-13	1.000000e+04	2.686130e+04	2.686130e+04	1.532168e+01	4.735568e+01	4.733047e+01	2.520721e-02	1.137449e+20	4.776080e+11	1.220079e-02	1.762970e-03
9.159858e-13	1.000000e+04	2.688297e+04	2.688297e+04	1.525255e+01	4.740426e+01	4.737878e+01	2.548208e-02	1.144704e+20	4.781962e+11	1.222919e-02	1.763356e-03
9.525102e-13	1.000000e+04	2.695622e+04	2.695622e+04	1.519217e+01	4.748566e+01	4.745988e+01	2.577974e-02	1.165161e+20	4.825850e+11	1.227955e-02	1.761585e-03
9.904909e-13	1.000000e+04	2.698664e+04	2.698664e+04	1.513206e+01	4.739935e+01	4.737327e+01	2.607775e-02	1.168068e+20	4.882096e+11	1.224096e-02	1.756401e-03
1.029986e-12	1.000000e+04	2.704331e+04	2.704331e+04	1.507254e+01	4.748033e+01	4.745395e+01	2.638191e-02	1.185251e+20	4.911812e+11	1.229143e-02	1.755714e-03
1.071056e-12	1.000000e+04	2.714448e+04	2.714448e+04	1.501299e+01	4.742085e+01	4.739416e+01	2.668917e-02	1.205857e+20	5.028625e+11	1.227380e-02	1.746979e-03
1.113764e-12	1.000000e+04	2.727089e+04	2.727089e+04	1.495353e+01	4.752042e+01	4.749342e+01	2.700023e-02	1.240641e+20	5.119703e+11	1.233788e-02	1.742532e-03
1.158175e-12	1.000000e+04	2.728284e+04	2.728284e+04	1.490363e+01	4.758313e+01	4.755580e+01	2.733024e-02	1.246929e+20	5.111830e+11	1.237329e-02	1.744068e-03
1.204356e-12	1.000000e+04	2.741274e+04	2.741274e+04	1.483534e+01	4.766185e+01	4.763422e+01	2.763046e-02	1.282521e+20	5.214471e+11	1.242778e-02	1.738675e-03
1.252379e-12	1.000000e+04	2.745733e+04	2.745733e+04	1.477664e+01	4.769716e+01	4.766921e+01	2.795306e-02	1.296067e+20	5.250065e+11	1.245739e-02	1.737138e-03
1.302317e-12	1.000000e+04	2.764557e+04	2.764557e+04	1.471834e+01	4.776075e+01	4.773247e+01	2.827844e-02	1.346658e+20	5.418782e+11	1.250895e-02	1.727609e-03
1.354246e-12	1.000000e+04	2.779340e+04	2.779340e+04	1.466034e+01	4.779742e+01	4.776881e+01	2.860523e-02	1.387582e+20	5.562071e+11	1.254992e-02	1.719740e-03
1.408246e-12	1.000000e+04	2.782085e+04	2.782085e+04	1.460217e+01	4.783912e+01	4.781018e+01	2.893855e-02	1.397686e+20	5.578196e+11	1.257908e-02	1.719542e-03
1.464398e-12	1.000000e+04	2.795849e+04	2.795849e+04	1.454402e+01	4.794880e+01	4.791953e+01	2.927622e-02	1.441039e+20	5.685740e+11	1.265314e-02	1.714999e-03
1.522790e-12	1.000000e+04	2.807986e+04	2.807986e+04	1.448681e+01	4.792312e+01	4.789351e+01	2.961439e-02	1.473472e+20	5.829299e+11	1.266072e-02	1.706672e-03
1.583511e-12	1.000000e+04	2.823511e+04	2.823511e+04	1.442906e+01	4.812308e+01	4.809312e+01	2.995786e-02	1.529709e+20	5.927096e+11	1.278654e-02	1.704370e-03
1.646652e-12	1.000000e+04	2.838284e+04	2.838284e+04	1.437222e+01	4.816945e+01	4.813915e+01	3.030639e-02	1.575866e+20	6.076601e+11	1.283310e-02	1.697133e-03
1.712311e-12	1.000000e+04	2.854216e+04	2.854216e+04	1.431535e+01	4.836195e+01	4.833129e+01	3.065715e-02	1.635972e+20	6.183818e+11	1.295487e-02	1.694404e-03
1.780589e-12	1.000000e+04	2.869866e+04	2.869866e+04	1.425896e+01	4.829204e+01	4.826103e+01	3.101387e-02	1.679701e+20	6.395201e+11	1.294240e-02	1.682728e-03
1.851589e-12	1.000000e+04	2.888401e+04	2.888401e+04	1.420205e+01	4.842399e+01	4.839262e+01	3.137310e-02	1.747289e+20	6.562385e+11	1.303672e-02	1.676498e-03
1.925420e-12	1.000000e+04	2.903428e+04	2.903428e+04	1.414576e+01	4.839609e+01	4.836435e+01	3.173713e-02	1.794904e+20	6.760674e+11	1.304900e-02	1.666860e-03
2.002195e-12	1.000000e+04	2.918969e+04	2.918969e+04	1.408992e+01	4.863880e+01	4.860670e+01	3.210293e-02	1.864986e+20	6.851118e+11	1.320137e-02	1.666300e-03
2.082031e-12	1.000000e+04	2.948142e+04	2.948142e+04	1.403363e+01	4.856650e+01	4.853402e+01	3.247576e-02	1.959877e+20	7.253454e+11	1.320012e-02	1.647359e-03
2.165050e-12	1.000000e+04	2.959998e+04	2.959998e+04	1.397851e+01	4.879754e+01	4.876468e+01	3.285484e-02	2.022228e+20	7.308707e+11	1.334947e-02	1.648566e-03
2.251381e-12	1.000000e+04	2.982285e+04	2.982285e+04	1.392283e+01	4.881880e+01	4.878557e+01	3.323397e-02	2.106107e+20	7.595299e+11	1.339141e-02	1.636960e-03
2.341153e-12	1.000000e+04	3.005712e+04	3.005712e+04	1.386771e+01	4.888261e+01	4.884899e+01	3.361619e-02	2.201489e+20	7.887597e+11	1.346081e-02	1.626324e-03
2.434505e-12	1.000000e+04	3.023944e+04	3.023944e+04	1.381225e+01	4.910033e+01	4.906632e+01	3.400731e-02	2.293723e+20	8.037464e+11	1.360702e-02	1.623718e-03
2.531579e-12	1.000000e+04	3.050075e+04	3.050075e+04	1.375782e+01	4.917631e+01	4.914191e+01	3.439989e-02	2.409186e+20	8.377043e+11	1.369017e-02	1.612298e-03
2.632524e-12	1.000000e+04	3.072690e+04	3.072690e+04	1.370316e+01	4.932465e+01	4.928985e+01	3.479773e-02	2.521261e+20	8.635702e+11	1.380751e-02	1.605260e-03
2.737495e-12	1.000000e+04	3.091533e+04	3.091533e+04	1.366268e+01	4.952683e+01	4.949161e+01	3.522144e-02	2.626346e+20	8.813516e+11	1.394999e-02	1.602015e-03
2.846651e-12	1.000000e+04	3.120242e+04	3.120242e+04	1.359453e+01	4.966825e+01	4.963264e+01	3.560845e-02	2.775443e+20	9.182013e+11	1.407610e-02	1.591808e-03
2.960159e-12	1.000000e+04	3.146745e+04	3.146745e+04	1.354118e+01	4.982733e+01	4.979131e+01	3.601667e-02	2.921405e+20	9.511605e+11	1.420284e-02	1.583456e-03
3.078193e-12	1.000000e+04	3.172856e+04	3.172856e+04	1.348644e+01	4.988759e+01	4.985116e+01	3.643483e-02	3.060895e+20	9.905714e+11	1.427868e-02	1.572325e-03
3.200935e-12	1.000000e+04	3.201012e+04	3.201012e+04	1.343328e+01	5.001883e+01	4.998198e+01	3.685417e-02	3.225497e+20	1.030217e+12	1.439630e-02	1.562594e-03
3.328570e-12	1.000000e+04	3.229403e+04	3.229403e+04	1.337998e+01	5.017825e+01	5.014097e+01	3.728006e-02	3.402292e+20	1.069532e+12	1.452953e-02	1.553794e-03
3.461294e-12	1.000000e+04	3.249966e+04	3.249966e+04	1.332709e+01	5.030637e+01	5.026867e+01	3.770954e-02	3.539291e+20	1.098503e+12	1.464245e-02	1.547905e-03
3.599311e-12	1.000000e+04	3.282865e+04	3.282865e+04	1.327368e+01	5.045458e+01	5.041643e+01	3.814829e-02	3.759671e+20	1.149865e+12	1.479026e-02	1.536907e-03
3.742832e-12	1.000000e+04	3.321533e+04	3.321533e+04	1.322094e+01	5.069301e+01	5.065443e+01	3.858494e-02	4.038677e+20	1.206420e+12	1.498434e-02	1.526193e-03
3.892075e-12	1.000000e+04	3.351774e+04	3.351774e+04	1.316832e+01	5.085028e+01	5.081125e+01	3.902822e-02	4.266290e+20	1.254827e+12	1.512752e-02	1.517115e-03
4.047269e-12	1.000000e+04	3.378199e+04	3.378199e+04	1.311589e+01	5.088846e+01	5.084899e+01	3.947714e-02	4.456481e+20	1.305856e+12	1.519348e-02	1.506379e-03
4.208651e-12	1.000000e+04	3.410573e+04	3.410573e+04	1.306344e+01	5.120058e+01	5.116065e+01	3.993224e-02	4.750997e+20	1.350238e+12	1.544328e-02	1.501231e-03
4.376468e-12	1.000000e+04	3.441566e+04	3.441566e+04	1.301968e+01	5.129670e+01	5.125630e+01	4.040607e-02	5.007116e+20	1.409744e+12	1.555601e-02	1.490505e-03
4.550977e-12	1.000000e+04	3.477100e+04	3.477100e+04	1.295953e+01	5.152584e+01	5.148498e+01	4.085571e-02	5.338355e+20	1.469881e+12	1.575480e-02	1.481862e-03
4.732445e-12	1.000000e+04	3.515598e+04	3.515598e+04	1.291604e+01	5.169193e+01	5.165058e+01	4.134177e-02	5.698859e+20	1.544096e+12	1.591781e-02	1.470360e-03
4.921148e-12	1.000000e+04	3.556217e+04	3.556217e+04	1.286295e+01	5.189150e+01	5.184969e+01	4.181296e-02	6.111353e+20	1.624262e+12	1.611713e-02	1.459177e-03
5.117376e-12	1.000000e+04	3.598709e+04	3.598709e+04	1.282441e+01	5.195094e+01	5.190862e+01	4.231736e-02	6.531064e+20	1.725905e+12	1.623086e-02	1.443599e-03
5.321428e-12	1.000000e+04	3.645518e+04	3.645518e+04	1.275434e+01	5.215882e+01	5.211605e+01	4.276755e-02	7.056369e+20	1.827858e+12	1.643903e-02	1.430766e-03
5.533617e-12	1.000000e+04	3.691685e+04	3.691685e+04	1.270331e+01	5.230528e+01	5.226202e+01	4.325673e-02	7.599004e+20	1.941016e+12	1.662358e-02	1.416840e-03
5.754266e-12	1.000000e+04	3.744410e+04	3.744410e+04	1.265997e+01	5.250676e+01	5.246299e+01	4.376517e-02	8.268687e+20	2.071860e+12	1.685042e-02	1.402271e-03
5.983714e-12	1.000000e+04	3.792613e+04	3.792613e+04	1.260215e+01	5.287118e+01	5.282693e+01	4.425421e-02	8.982130e+20	2.174124e+12	1.717031e-02	1.394057e-03
6.222311e-12	1.000000e+04	3.842298e+04	3.842298e+04	1.255870e+01	5.286701e+01	5.282224e+01	4.477303e-02	9.642133e+20	2.334797e+12	1.727068e-02	1.375922e-03
6.470421e-12	1.000000e+04	3.901866e+04	3.901866e+04	1.250155e+01	5.307377e+01	5.302849e+01	4.527680e-02	1.056039e+21	2.507727e+12	1.751497e-02	1.360215e-03
6.728425e-12	1.000000e+04	3.958196e+04	3.958196e+04	1.245180e+01	5.341022e+01	5.336443e+01	4.579423e-02	1.156033e+21	2.659796e+12	1.784740e-02	1.349358e-03
6.996717e-12	1.000000e+04	4.022639e+04	4.022639e+04	1.240181e+01	5.342008e+01	5.337377e+01	4.631583e-02	1.263808e+21	2.905081e+12	1.799769e-02	1.327986e-03
7.275707e-12	1.000000e+04	4.098778e+04	4.098778e+04	1.236168e+01	5.353821e+01	5.349134e+01	4.686741e-02	1.405570e+21	3.195458e+12	1.822517e-02	1.306199e-03
7.565821e-12	1.000000e+04	4.167345e+04	4.167345e+04	1.230279e+01	5.375327e+01	5.370589e+01	4.738029e-02	1.553119e+21	3.460829e+12	1.853526e-02	1.289869e-03
7.867504e-12	1.000000e+04	4.253489e+04	4.253489e+04	1.225353e+01	5.403394e+01	5.398602e+01	4.792441e-02	1.753185e+21	3.806224e+12	1.888827e-02	1.270344e-03
8.181215e-12	1.000000e+04	4.325111e+04	4.325111e+04	1.221988e+01	5.409338e+01	5.404488e+01	4.850482e-02	1.928945e+21	4.164849e+12	1.911722e-02	1.250682e-03
8.507436e-12	1.000000e+04	4.409569e+04	4.409569e+04	1.216101e+01	5.436171e+01	5.431267e+01	4.903795e-02	2.163854e+21	4.557875e+12	1.946876e-02	1.232812e-03
8.846665e-12	1.000000e+04	4.505194e+04	4.505194e+04	1.210683e+01	5.466144e+01	5.461185e+01	4.958191e-02	2.461471e+21	5.044168e+12	1.989382e-02	1.213298e-03
9.199420e-12	1.000000e+04	4.597400e+04	4.597400e+04	1.205795e+01	5.487767e+01	5.482752e+01	5.014353e-02	2.772782e+21	5.571057e+12	2.025096e-02	1.193667e-03
9.566241e-12	1.000000e+04	4.697086e+04	4.697086e+04	1.201748e+01	5.511089e+01	5.506016e+01	5.073692e-02	3.152235e+21	6.200566e+12	2.068080e-02	1.173300e-03
9.947689e-12	1.000000e+04	4.797350e+04	4.797350e+04	1.196802e+01	5.538916e+01	5.533785e+01	5.131058e-02	3.576461e+21	6.860085e+12	2.111241e-02	1.154578e-03
1.034435e-11	1.000000e+04	4.900786e+04	4.900786e+04	1.192272e+01	5.560766e+01	5.555576e+01	5.190141e-02	4.063078e+21	7.641560e+12	2.155846e-02	1.134668e-03
1.075682e-11	1.000000e+04	5.016723e+04	5.016723e+04	1.186595e+01	5.592993e+01	5.587746e+01	5.247127e-02	4.675205e+21	8.542385e+12	2.206944e-02	1.114870e-03
1.118574e-11	1.000000e+04	5.135953e+04	5.135953e+04	1.181789e+01	5.617944e+01	5.612638e+01	5.306530e-02	5.365914e+21	9.588630e+12	2.252318e-02	1.093847e-03
1.163177e-11	1.000000e+04	5.265350e+04	5.265350e+04	1.179044e+01	5.642253e+01	5.636881e+01	5.372326e-02	6.221559e+21	1.088019e+13	2.305973e-02	1.071582e-03
1.209558e-11	1.000000e+04	5.424666e+04	5.424666e+04	1.172268e+01	5.685256e+01	5.679829e+01	5.427581e-02	7.455705e+21	1.255274e+13	2.380756e-02	1.048038e-03
1.257788e-11	1.000000e+04	5.568043e+04	5.568043e+04	1.167591e+01	5.691651e+01	5.686161e+01	5.489794e-02	8.658003e+21	1.449527e+13	2.426588e-02	1.022200e-03
1.307942e-11	1.000000e+04	5.744707e+04	5.744707e+04	1.162878e+01	5.719353e+01	5.713801e+01	5.552128e-02	1.042967e+22	1.704260e+13	2.500475e-02	9.955866e-04
1.360095e-11	1.000000e+04	5.923720e+04	5.923720e+04	1.158771e+01	5.749165e+01	5.743549e+01	5.616302e-02	1.256506e+22	2.000510e+13	2.583945e-02	9.705329e-04
1.414328e-11	1.000000e+04	6.114354e+04	6.114354e+04	1.153515e+01	5.791721e+01	5.786043e+01	5.678086e-02	1.523058e+22	2.337105e+13	2.673344e-02	9.472336e-04
1.470723e-11	1.000000e+04	6.314454e+04	6.314454e+04	1.150430e+01	5.826306e+01	5.820558e+01	5.747342e-02	1.851548e+22	2.757838e+13	2.766605e-02	9.226934e-04
1.529367e-11	1.000000e+04	6.538696e+04	6.538696e+04	1.144221e+01	5.876310e+01	5.870503e+01	5.807445e-02	2.295124e+22	3.275539e+13	2.880326e-02	8.986975e-04
1.590350e-11	1.000000e+04	6.757055e+04	6.757055e+04	1.139651e+01	5.921518e+01	5.915645e+01	5.873011e-02	2.800998e+22	3.847226e+13	2.982748e-02	8.763459e-04
1.653764e-11	1.000000e+04	7.010717e+04	7.010717e+04	1.135579e+01	5.961171e+01	5.955230e+01	5.941518e-02	3.502841e+22	4.653315e+13	3.102412e-02	8.502941e-04
1.719707e-11	1.000000e+04	7.280395e+04	7.280395e+04	1.131526e+01	6.007739e+01	6.001729e+01	6.010139e-02	4.449303e+22	5.685080e+13	3.262936e-02	8.251942e-04
1.788279e-11	1.000000e+04	7.584456e+04	7.584456e+04	1.126481e+01	6.047285e+01	6.041209e+01	6.076396e-02	5.742228e+22	7.100325e+13	3.432017e-02	7.973261e-04
1.859586e-11	1.000000e+04	7.916321e+04	7.916321e+04	1.123365e+01	6.078897e+01	6.072747e+01	6.149862e-02	7.404310e+22	8.919917e+13	3.572390e-02	7.678942e-04
1.933736e-11	1.000000e+04	8.296171e+04	8.296171e+04	1.116748e+01	6.121234e+01	6.115022e+01	6.212040e-02	9.729518e+22	1.132130e+14	3.713592e-02	7.378385e-04
2.010842e-11	1.000000e+04	8.672859e+04	8.672859e+04	1.113730e+01	6.145431e+01	6.139144e+01	6.287151e-02	1.300759e+23	1.484004e+14	3.976277e-02	7.085819e-04
2.091023e-11	1.000000e+04	9.157036e+04	9.157036e+04	1.108286e+01	6.133174e+01	6.126819e+01	6.354628e-02	1.841783e+23	2.122325e+14	4.290967e-02	6.697772e-04
2.174402e-11	1.000000e+04	9.719161e+04	9.719161e+04	1.103991e+01	6.110576e+01	6.104150e+01	6.426902e-02	2.534936e+23	2.975474e+14	4.384442e-02	6.287144e-04
2.261104e-11	1.000000e+04	1.036702e+05	1.036702e+05	1.098704e+01	6.096917e+01	6.090421e+01	6.496086e-02	3.744322e+23	4.444487e+14	4.690240e-02	5.881071e-04
2.351265e-11	1.000000e+04	1.110197e+05	1.110197e+05	1.095729e+01	6.051293e+01	6.044718e+01	6.574789e-02	5.279109e+23	6.506084e+14	4.695180e-02	5.450650e-04
2.445020e-11	1.000000e+04	1.195426e+05	1.195426e+05	1.091412e+01	6.008631e+01	6.001982e+01	6.648791e-02	8.158355e+23	1.041657e+15	5.012789e-02	5.026349e-04
2.542513e-11	1.000000e+04	1.295881e+05	1.295881e+05	1.086431e+01	5.924671e+01	5.917950e+01	6.720752e-02	1.824578e+24	2.499432e+15	7.489088e-02	4.571927e-04
2.643895e-11	1.000000e+04	1.425048e+05	1.425048e+05	1.082449e+01	5.744510e+01	5.737712e+01	6.798031e-02	2.014328e+24	3.220069e+15	5.141304e-02	4.031098e-04
2.749318e-11	1.000000e+04	1.595395e+05	1.595395e+05	1.077661e+01	5.491077e+01	5.484203e+01	6.873206e-02	-1.069435e+25	-2.142233e+16	-1.552044e-01	3.441828e-04
2.858946e-11	1.000000e+04	1.824344e+05	1.824344e+05	1.072164e+01	5.123597e+01	5.116652e+01	6.945026e-02	2.111458e+25	5.980088e+16	1.567257e-01	2.808460e-04
2.972944e-11	1.000000e+04	2.161031e+05	2.161031e+05	1.067820e+01	4.586495e+01	4.579473e+01	7.022593e-02	1.096857e+25	5.404371e+16	3.490894e-02	2.122365e-04
3.091488e-11	1.000000e+04	2.692844e+05	2.692844e+05	1.065063e+01	3.727279e+01	3.720171e+01	7.108134e-02	-4.794435e+23	-6.664662e+15	-5.078938e-04	1.384142e-04
3.214760e-11	1.000000e+04	4.074661e+05	4.074661e+05	1.059997e+01	1.600942e+01	1.593758e+01	7.184112e-02	-7.456311e+21	-7.089990e+15	-9.957678e-07	3.929020e-05
3.342946e-11	1.000000e+04	6.483684e+02	6.483684e+02	1.054775e+01	7.260908e-02	6.525478e-06	7.260255e-02	3.045813e+07	1.509206e+13	3.987359e-07	1.119874e-04
3.476244e-11	1.000000e+04	2.714463e+02	2.714463e+02	1.051894e+01	7.347905e-02	5.677879e-06	7.347337e-02	1.861982e+05	8.692764e+10	1.895165e-07	2.706946e-04
3.614857e-11	1.000000e+04	1.687491e+02	1.687491e+02	1.046186e+01	7.423491e-02	5.420589e-06	7.422949e-02	2.639326e+04	1.170718e+10	2.893188e-07	4.399129e-04
3.758997e-11	1.000000e+04	1.236310e+02	1.236310e+02	1.042542e+01	7.509104e-02	5.305092e-06	7.508573e-02	1.460948e+04	6.119195e+09	7.587321e-07	6.073801e-04
3.908885e-11	1.000000e+04	9.783734e+01	9.783734e+01	1.039047e+01	7.596128e-02	5.241368e-06	7.595604e-02	1.233360e+04	4.876729e+09	2.063755e-06	7.764038e-04
4.064749e-11	1.000000e+04	8.099030e+01	8.099030e+01	1.035465e+01	7.683940e-02	5.204533e-06	7.683420e-02	1.147869e+04	4.285215e+09	4.941043e-06	9.487482e-04
4.226829e-11	1.000000e+04	6.907826e+01	6.907826e+01	1.031272e+01	7.769419e-02	5.183829e-06	7.768900e-02	1.106158e+04	3.907280e+09	1.054876e-05	1.124727e-03
4.395371e-11	1.000000e+04	5.992770e+01	5.992770e+01	1.024901e+01	7.844562e-02	5.170769e-06	7.844045e-02	1.052128e+04	3.541808e+09	2.041840e-05	1.309004e-03
4.570634e-11	1.000000e+04	5.347369e+01	5.347369e+01	1.022864e+01	7.942605e-02	5.174836e-06	7.942087e-02	1.038309e+04	3.284823e+09	3.562190e-05	1.485329e-03
4.752885e-11	1.000000e+04	4.811738e+01	4.811738e+01	1.018546e+01	8.029891e-02	5.181405e-06	8.029373e-02	1.011568e+04	3.030030e+09	5.882698e-05	1.668813e-03
4.942403e-11	1.000000e+04	4.366516e+01	4.366516e+01	1.013718e+01	8.114794e-02	5.192559e-06	8.114274e-02	9.802386e+03	2.785765e+09	9.262912e-05	1.858414e-03
5.139478e-11	1.000000e+04	4.008142e+01	4.008142e+01	1.010012e+01	8.207370e-02	5.209769e-06	8.206849e-02	9.597963e+03	2.577265e+09	1.391730e-04	2.047674e-03
5.344412e-11	1.000000e+04	3.705217e+01	3.705217e+01	1.006333e+01	8.300724e-02	5.230247e-06	8.300200e-02	9.403072e+03	2.386108e+09	2.019726e-04	2.240280e-03
5.557517e-11	1.000000e+04	3.441310e+01	3.441310e+01	1.000603e+01	8.382869e-02	5.251844e-06	8.382344e-02	9.118792e+03	2.202794e+09	2.834065e-04	2.435953e-03
5.779119e-11	1.000000e+04	3.217340e+01	3.217340e+01	9.975464e+00	8.481626e-02	5.278912e-06	8.481098e-02	8.937936e+03	2.036299e+09	3.889054e-04	2.636223e-03
6.009558e-11	1.000000e+04	3.021052e+01	3.021052e+01	9.925884e+00	8.569350e-02	5.306100e-06	8.568820e-02	8.721001e+03	1.887239e+09	5.198359e-04	2.836545e-03
6.249185e-11	1.000000e+04	2.853704e+01	2.853704e+01	9.897062e+00	8.671200e-02	5.337421e-06	8.670666e-02	8.609610e+03	1.756255e+09	6.823861e-04	3.038577e-03
6.498368e-11	1.000000e+04	2.697450e+01	2.697450e+01	9.853751e+00	8.764872e-02	5.369508e-06	8.764335e-02	8.366610e+03	1.617416e+09	8.787664e-04	3.249317e-03
6.757486e-11	1.000000e+04	2.558783e+01	2.558783e+01	9.808277e+00	8.857546e-02	5.402900e-06	8.857006e-02	8.164792e+03	1.497538e+09	1.116526e-03	3.461624e-03
7.026937e-11	1.000000e+04	2.431892e+01	2.431892e+01	9.757316e+00	8.948258e-02	5.437611e-06	8.947714e-02	7.904433e+03	1.377775e+09	1.393930e-03	3.679546e-03
7.307131e-11	1.000000e+04	2.324536e+01	2.324536e+01	9.731069e+00	9.055313e-02	5.475637e-06	9.054765e-02	7.805517e+03	1.281989e+09	1.725091e-03	3.895536e-03
7.598499e-11	1.000000e+04	2.222107e+01	2.222107e+01	9.690765e+00	9.153669e-02	5.513271e-06	9.153117e-02	7.613622e+03	1.184719e+09	2.107937e-03	4.119364e-03
7.901484e-11	1.000000e+04	2.127005e+01	2.127005e+01	9.637135e+00	9.244912e-02	5.552026e-06	9.244357e-02	7.383819e+03	1.093370e+09	2.544076e-03	4.346446e-03
8.216551e-11	1.000000e+04	2.046222e+01	2.046222e+01	9.590981e+00	9.340839e-02	5.592193e-06	9.340279e-02	7.247377e+03	1.019181e+09	3.030461e-03	4.564920e-03
8.544181e-11	1.000000e+04	1.968377e+01	1.968377e+01	9.568182e+00	9.455095e-02	5.634655e-06	9.454531e-02	7.126173e+03	9.430330e+08	3.617479e-03	4.803498e-03
8.884875e-11	1.000000e+04	1.896979e+01	1.896979e+01	9.533199e+00	9.561137e-02	5.677927e-06	9.560569e-02	6.968980e+03	8.722109e+08	4.255472e-03	5.040191e-03
9.239153e-11	1.000000e+04	1.830082e+01	1.830082e+01	9.484457e+00	9.658160e-02	5.720987e-06	9.657588e-02	6.786373e+03	8.075433e+08	4.958796e-03	5.277446e-03
9.607559e-11	1.000000e+04	1.770561e+01	1.770561e+01	9.456244e+00	9.771414e-02	5.766170e-06	9.770837e-02	6.687387e+03	7.507052e+08	5.764913e-03	5.518822e-03
9.990654e-11	1.000000e+04	1.712075e+01	1.712075e+01	9.409325e+00	9.871724e-02	5.811677e-06	9.871143e-02	6.510704e+03	6.944849e+08	6.639042e-03	5.765942e-03
1.038903e-10	1.000000e+04	1.656987e+01	1.656987e+01	9.368301e+00	9.977295e-02	5.858444e-06	9.976709e-02	6.333568e+03	6.405962e+08	7.605792e-03	6.021348e-03
1.080328e-10	1.000000e+04	1.608056e+01	1.608056e+01	9.330157e+00	1.008541e-01	5.905661e-06	1.008482e-01	6.206372e+03	5.947989e+08	8.658103e-03	6.271801e-03
1.123406e-10	1.000000e+04	1.563884e+01	1.563884e+01	9.294934e+00	1.019759e-01	5.954072e-06	1.019699e-01	6.112639e+03	5.542956e+08	9.801623e-03	6.520683e-03
1.168201e-10	1.000000e+04	1.517731e+01	1.517731e+01	9.257784e+00	1.030824e-01	6.003039e-06	1.030764e-01	5.946546e+03	5.109073e+08	1.107599e-02	6.791878e-03
1.214782e-10	1.000000e+04	1.476592e+01	1.476592e+01	9.219287e+00	1.041956e-01	6.053128e-06	1.041896e-01	5.819326e+03	4.738328e+08	1.243547e-02	7.056497e-03
1.263221e-10	1.000000e+04	1.436214e+01	1.436214e+01	9.170207e+00	1.052262e-01	6.104313e-06	1.052201e-01	5.647110e+03	4.377308e+08	1.386187e-02	7.326637e-03
1.313591e-10	1.000000e+04	1.401490e+01	1.401490e+01	9.136111e+00	1.063901e-01	6.155896e-06	1.063840e-01	5.556348e+03	4.076456e+08	1.541452e-02	7.591213e-03
1.365969e-10	1.000000e+04	1.364131e+01	1.364131e+01	9.093209e+00	1.074896e-01	6.208239e-06	1.074834e-01	5.386129e+03	3.753573e+08	1.710361e-02	7.879711e-03
1.420436e-10	1.000000e+04	1.329458e+01	1.329458e+01	9.047240e+00	1.085691e-01	6.261759e-06	1.085628e-01	5.225628e+03	3.464235e+08	1.887371e-02	8.166420e-03
1.477076e-10	1.000000e+04	1.300526e+01	1.300526e+01	9.022509e+00	1.098537e-01	6.316399e-06	1.098474e-01	5.166125e+03	3.229175e+08	2.082861e-02	8.446864e-03
1.535973e-10	1.000000e+04	1.270912e+01	1.270912e+01	8.981599e+00	1.109981e-01	6.371165e-06	1.109918e-01	5.046751e+03	2.995254e+08	2.283101e-02	8.733736e-03
1.597219e-10	1.000000e+04	1.242149e+01	1.242149e+01	8.940659e+00	1.121496e-01	6.427370e-06	1.121432e-01	4.920345e+03	2.773367e+08	2.495853e-02	9.028676e-03
1.660907e-10	1.000000e+04	1.217616e+01	1.217616e+01	8.909094e+00	1.134021e-01	6.484500e-06	1.133956e-01	4.861027e+03	2.591928e+08	2.724384e-02	9.313455e-03
1.727135e-10	1.000000e+04	1.191154e+01	1.191154e+01	8.873189e+00	1.146226e-01	6.541967e-06	1.146161e-01	4.739122e+03	2.395223e+08	2.964493e-02	9.622826e-03
1.796003e-10	1.000000e+04	1.167044e+01	1.167044e+01	8.838552e+00	1.158537e-01	6.600441e-06	1.158471e-01	4.641125e+03	2.223685e+08	3.215725e-02	9.927111e-03
1.867618e-10	1.000000e+04	1.139841e+01	1.139841e+01	8.776750e+00	1.168313e-01	6.659531e-06	1.168246e-01	4.439035e+03	2.039356e+08	3.460661e-02	1.024979e-02
1.942088e-10	1.000000e+04	1.118315e+01	1.118315e+01	8.750556e+00	1.181848e-01	6.720101e-06	1.181781e-01	4.366915e+03	1.893938e+08	3.744942e-02	1.056812e-02
2.019527e-10	1.000000e+04	1.098108e+01	1.098108e+01	8.711095e+00	1.194055e-01	6.781176e-06	1.193987e-01	4.281780e+03	1.764017e+08	4.022445e-02	1.087375e-02
2.100055e-10	1.000000e+04	1.078931e+01	1.078931e+01	8.683739e+00	1.207725e-01	6.844380e-06	1.207657e-01	4.222869e+03	1.643489e+08	4.332421e-02	1.119372e-02
2.183793e-10	1.000000e+04	1.057809e+01	1.057809e+01	8.641590e+00	1.219747e-01	6.906890e-06	1.219678e-01	4.094574e+03	1.516561e+08	4.637282e-02	1.153088e-02
2.270870e-10	1.000000e+04	1.038901e+01	1.038901e+01	8.608859e+00	1.232843e-01	6.971177e-06	1.232773e-01	4.004094e+03	1.405937e+08	4.962768e-02	1.186679e-02
2.361420e-10	1.000000e+04	1.021654e+01	1.021654e+01	8.572379e+00	1.246032e-01	7.036578e-06	1.245962e-01	3.931887e+03	1.309046e+08	5.298734e-02	1.219622e-02
2.455580e-10	1.000000e+04	1.003173e+01	1.003173e+01	8.531971e+00	1.258568e-01	7.103056e-06	1.258497e-01	3.819287e+03	1.209482e+08	5.638891e-02	1.254587e-02
2.553495e-10	1.000000e+04	9.870185e+00	9.870185e+00	8.503650e+00	1.272048e-01	7.169923e-06	1.271976e-01	3.748818e+03	1.125581e+08	6.002872e-02	1.288778e-02
2.655314e-10	1.000000e+04	9.702037e+00	9.702037e+00	8.464171e+00	1.285351e-01	7.238098e-06	1.285279e-01	3.650627e+03	1.040539e+08	6.370068e-02	1.324826e-02
2.761193e-10	1.000000e+04	9.546269e+00	9.546269e+00	8.423352e+00	1.297821e-01	7.307163e-06	1.297748e-01	3.558120e+03	9.663756e+07	6.731989e-02	1.359506e-02
2.871294e-10	1.000000e+04	9.382953e+00	9.382953e+00	8.380694e+00	1.310886e-01	7.377501e-06	1.310812e-01	3.450898e+03	8.914714e+07	7.117471e-02	1.397093e-02
2.985785e-10	1.000000e+04	9.257239e+00	9.257239e+00	8.355277e+00	1.325521e-01	7.449695e-06	1.325446e-01	3.411619e+03	8.337340e+07	7.527390e-02	1.431875e-02
3.104841e-10	1.000000e+04	9.117118e+00	9.117118e+00	8.323769e+00	1.339428e-01	7.522047e-06	1.339353e-01	3.334593e+03	7.734730e+07	7.940469e-02	1.469136e-02
3.228644e-10	1.000000e+04	8.970530e+00	8.970530e+00	8.283480e+00	1.353001e-01	7.596486e-06	1.352925e-01	3.234800e+03	7.134400e+07	8.353109e-02	1.508273e-02
3.357385e-10	1.000000e+04	8.829094e+00	8.829094e+00	8.234378e+00	1.364658e-01	7.670521e-06	1.364581e-01	3.126534e+03	6.606092e+07	8.741252e-02	1.545637e-02
3.491258e-10	1.000000e+04	8.723157e+00	8.723157e+00	8.219430e+00	1.381370e-01	7.747848e-06	1.381293e-01	3.107234e+03	6.177659e+07	9.227772e-02	1.583567e-02
3.630470e-10	1.000000e+04	8.594413e+00	8.594413e+00	8.179731e+00	1.394378e-01	7.824735e-06	1.394300e-01	3.016210e+03	5.722144e+07	9.648764e-02	1.622424e-02
3.775233e-10	1.000000e+04	8.470030e+00	8.470030e+00	8.137690e+00	1.407591e-01	7.903355e-06	1.407511e-01	2.928241e+03	5.299382e+07	1.007565e-01	1.661848e-02
3.925768e-10	1.000000e+04	8.358205e+00	8.358205e+00	8.107465e+00	1.423106e-01	7.984049e-06	1.423027e-01	2.870637e+03	4.918031e+07	1.055612e-01	1.702646e-02
4.082305e-10	1.000000e+04	8.248911e+00	8.248911e+00	8.074649e+00	1.437608e-01	8.065287e-06	1.437527e-01	2.806132e+03	4.569896e+07	1.102088e-01	1.742785e-02
4.245085e-10	1.000000e+04	8.135669e+00	8.135669e+00	8.035017e+00	1.451762e-01	8.148384e-06	1.451680e-01	2.726287e+03	4.227612e+07	1.147352e-01	1.784440e-02
4.414355e-10	1.000000e+04	8.022827e+00	8.022827e+00	7.992581e+00	1.465195e-01	8.232906e-06	1.465113e-01	2.640829e+03	3.910772e+07	1.191775e-01	1.826283e-02
4.590374e-10	1.000000e+04	7.972754e+00	7.933721e+00	7.972754e+00	1.481373e-01	8.318590e-06	1.481290e-01	2.609953e+03	3.658560e+07	1.215296e-01	1.858045e-02
4.773413e-10	1.000000e+04	7.940518e+00	7.836894e+00	7.940518e+00	1.496208e-01	8.405896e-06	1.496124e-01	2.550899e+03	3.401988e+07	1.212105e-01	1.884271e-02
4.963750e-10	1.000000e+04	7.895646e+00	7.731025e+00	7.895646e+00	1.510471e-01	8.494429e-06	1.510386e-01	2.468039e+03	3.138991e+07	1.206438e-01	1.913043e-02
5.161676e-10	1.000000e+04	7.879399e+00	7.655509e+00	7.879399e+00	1.527023e-01	8.585192e-06	1.526937e-01	2.446798e+03	2.946934e+07	1.208437e-01	1.937994e-02
5.367495e-10	1.000000e+04	7.825409e+00	7.546801e+00	7.825409e+00	1.541012e-01	8.676739e-06	1.540925e-01	2.349181e+03	2.703249e+07	1.200805e-01	1.969242e-02
5.581520e-10	1.000000e+04	7.794992e+00	7.462309e+00	7.794992e+00	1.555613e-01	8.770268e-06	1.555526e-01	2.296321e+03	2.520719e+07	1.196866e-01	1.995657e-02
5.804080e-10	1.000000e+04	7.757616e+00	7.374336e+00	7.757616e+00	1.571450e-01	8.865858e-06	1.571362e-01	2.237137e+03	2.334475e+07	1.194380e-01	2.025687e-02
6.035514e-10	1.000000e+04	7.732318e+00	7.300224e+00	7.732318e+00	1.587747e-01	8.962285e-06	1.587658e-01	2.198083e+03	2.178398e+07	1.192853e-01	2.053391e-02
6.276176e-10	1.000000e+04	7.701899e+00	7.222341e+00	7.701899e+00	1.604027e-01	9.061277e-06	1.603936e-01	2.151955e+03	2.026633e+07	1.191065e-01	2.082638e-02
6.526435e-10	1.000000e+04	7.655242e+00	7.132531e+00	7.655242e+00	1.617169e-01	9.161477e-06	1.617078e-01	2.071923e+03	1.873252e+07	1.182144e-01	2.112499e-02
6.786672e-10	1.000000e+04	7.632675e+00	7.066281e+00	7.632675e+00	1.635321e-01	9.263995e-06	1.635228e-01	2.045078e+03	1.748619e+07	1.184179e-01	2.142527e-02
7.057287e-10	1.000000e+04	7.596400e+00	6.989427e+00	7.596400e+00	1.651633e-01	9.367638e-06	1.651540e-01	1.991032e+03	1.619982e+07	1.180675e-01	2.174232e-02
7.338692e-10	1.000000e+04	7.558241e+00	6.913121e+00	7.558241e+00	1.667882e-01	9.473661e-06	1.667787e-01	1.935594e+03	1.499642e+07	1.177069e-01	2.206707e-02
7.631317e-10	1.000000e+04	7.538441e+00	6.854037e+00	7.538441e+00	1.684765e-01	9.581137e-06	1.684669e-01	1.908964e+03	1.406375e+07	1.176200e-01	2.234898e-02
7.935611e-10	1.000000e+04	7.506945e+00	6.786127e+00	7.506945e+00	1.701034e-01	9.691036e-06	1.700937e-01	1.864358e+03	1.309076e+07	1.173017e-01	2.265947e-02
8.252039e-10	1.000000e+04	7.471651e+00	6.716679e+00	7.471651e+00	1.716619e-01	9.802471e-06	1.716521e-01	1.813696e+03	1.216730e+07	1.168350e-01	2.297510e-02
8.581084e-10	1.000000e+04	7.430492e+00	6.644840e+00	7.430492e+00	1.732976e-01	9.917563e-06	1.732877e-01	1.756646e+03	1.123885e+07	1.163289e-01	2.332249e-02
8.923249e-10	1.000000e+04	7.393788e+00	6.578162e+00	7.393788e+00	1.750151e-01	1.003251e-05	1.750050e-01	1.708853e+03	1.040705e+07	1.160008e-01	2.367055e-02
9.279058e-10	1.000000e+04	7.356606e+00	6.511763e+00	7.356606e+00	1.765912e-01	1.015105e-05	1.765811e-01	1.658576e+03	9.658054e+06	1.154620e-01	2.400444e-02
9.649055e-10	1.000000e+04	7.322540e+00	6.449839e+00	7.322540e+00	1.782424e-01	1.027107e-05	1.782322e-01	1.614228e+03	8.972416e+06	1.150131e-01	2.434161e-02
1.003380e-09	1.000000e+04	7.286711e+00	6.388695e+00	7.286711e+00	1.799689e-01	1.039396e-05	1.799585e-01	1.570340e+03	8.317770e+06	1.146640e-01	2.469823e-02
1.043390e-09	1.000000e+04	7.259504e+00	6.335016e+00	7.259504e+00	1.817146e-01	1.051840e-05	1.817041e-01	1.537869e+03	7.761945e+06	1.144131e-01	2.503127e-02
1.084994e-09	1.000000e+04	7.224622e+00	6.276803e+00	7.224622e+00	1.834522e-01	1.064533e-05	1.834416e-01	1.496583e+03	7.202540e+06	1.140555e-01	2.539264e-02
1.128258e-09	1.000000e+04	7.187870e+00	6.217998e+00	7.187870e+00	1.850981e-01	1.077447e-05	1.850873e-01	1.452205e+03	6.683716e+06	1.135320e-01	2.575146e-02
1.173246e-09	1.000000e+04	7.156812e+00	6.165307e+00	7.156812e+00	1.868724e-01	1.090662e-05	1.868615e-01	1.417174e+03	6.218673e+06	1.132182e-01	2.611112e-02
1.220029e-09	1.000000e+04	7.125324e+00	6.113253e+00	7.125324e+00	1.886477e-01	1.104112e-05	1.886367e-01	1.382071e+03	5.784591e+06	1.128752e-01	2.647567e-02
1.268677e-09	1.000000e+04	7.102556e+00	6.068928e+00	7.102556e+00	1.904640e-01	1.117847e-05	1.904528e-01	1.357934e+03	5.417694e+06	1.126929e-01	2.681626e-02
1.319264e-09	1.000000e+04	7.064517e+00	6.013482e+00	7.064517e+00	1.921094e-01	1.131763e-05	1.920981e-01	1.314830e+03	5.024893e+06	1.120853e-01	2.719356e-02
1.371869e-09	1.000000e+04	7.030326e+00	5.963844e+00	7.030326e+00	1.939919e-01	1.145945e-05	1.939804e-01	1.279780e+03	4.658194e+06	1.117762e-01	2.759358e-02
1.426571e-09	1.000000e+04	7.003086e+00	5.919027e+00	7.003086e+00	1.957417e-01	1.160436e-05	1.957301e-01	1.250958e+03	4.353373e+06	1.114004e-01	2.795078e-02
1.483455e-09	1.000000e+04	6.971298e+00	5.872450e+00	6.971298e+00	1.975901e-01	1.175205e-05	1.975784e-01	1.219156e+03	4.047932e+06	1.110663e-01	2.834337e-02
1.542607e-09	1.000000e+04	6.930831e+00	5.822013e+00	6.930831e+00	1.993567e-01	1.191361e-05	1.993448e-01	1.177958e+03	3.740892e+06	1.104828e-01	2.876376e-02
1.604117e-09	1.000000e+04	6.910222e+00	5.787760e+00	6.910222e+00	2.011905e-01	1.208602e-05	2.011784e-01	1.158574e+03	3.514687e+06	1.102948e-01	2.911491e-02
1.668081e-09	1.000000e+04	6.879325e+00	5.748571e+00	6.879325e+00	2.031047e-01	1.227260e-05	2.030925e-01	1.129528e+03	3.268109e+06	1.099661e-01	2.952393e-02
1.734594e-09	1.000000e+04	6.834263e+00	5.700304e+00	6.834263e+00	2.046906e-01	1.246699e-05	2.046781e-01	1.084186e+03	3.017270e+06	1.090778e-01	2.995065e-02
1.803760e-09	1.000000e+04	6.804879e+00	5.665321e+00	6.804879e+00	2.065829e-01	1.266641e-05	2.065703e-01	1.057852e+03	2.811594e+06	1.087462e-01	3.035806e-02
1.875684e-09	1.000000e+04	6.759964e+00	5.619566e+00	6.759964e+00	2.082138e-01	1.287246e-05	2.082009e-01	1.015300e+03	2.594463e+06	1.078857e-01	3.080102e-02
1.950476e-09	1.000000e+04	6.735598e+00	5.590499e+00	6.735598e+00	2.101562e-01	1.308307e-05	2.101431e-01	9.948991e+02	2.426991e+06	1.076439e-01	3.120082e-02
2.028250e-09	1.000000e+04	6.712016e+00	5.563595e+00	6.712016e+00	2.121967e-01	1.329937e-05	2.121834e-01	9.765186e+02	2.269796e+06	1.075244e-01	3.161446e-02
2.109125e-09	1.000000e+04	6.667878e+00	5.521956e+00	6.667878e+00	2.138292e-01	1.352107e-05	2.138157e-01	9.371883e+02	2.096484e+06	1.066547e-01	3.206856e-02
2.193225e-09	1.000000e+04	6.642562e+00	5.495922e+00	6.642562e+00	2.158775e-01	1.374870e-05	2.158638e-01	9.178290e+02	1.957602e+06	1.064572e-01	3.249914e-02
2.280678e-09	1.000000e+04	6.592856e+00	5.451803e+00	6.592856e+00	2.173629e-01	1.398082e-05	2.173490e-01	8.747582e+02	1.802853e+06	1.053444e-01	3.296947e-02
2.371619e-09	1.000000e+04	6.570889e+00	5.430618e+00	6.570889e+00	2.195421e-01	1.422013e-05	2.195279e-01	8.599024e+02	1.686011e+06	1.052979e-01	3.341132e-02
2.466186e-09	1.000000e+04	6.542498e+00	5.404807e+00	6.542498e+00	2.214382e-01	1.446384e-05	2.214237e-01	8.381616e+02	1.574220e+06	1.048820e-01	3.384612e-02
2.564524e-09	1.000000e+04	6.514769e+00	5.380588e+00	6.514769e+00	2.233697e-01	1.471349e-05	2.233550e-01	8.175189e+02	1.470199e+06	1.044946e-01	3.428667e-02
2.666782e-09	1.000000e+04	6.487876e+00	5.357637e+00	6.487876e+00	2.253395e-01	1.496923e-05	2.253245e-01	7.982150e+02	1.373831e+06	1.041594e-01	3.473240e-02
2.773119e-09	1.000000e+04	6.467003e+00	5.340384e+00	6.467003e+00	2.274058e-01	1.523119e-05	2.273906e-01	7.840313e+02	1.289215e+06	1.039703e-01	3.516402e-02
2.883695e-09	1.000000e+04	6.422182e+00	5.306542e+00	6.422182e+00	2.291309e-01	1.549912e-05	2.291154e-01	7.508353e+02	1.188849e+06	1.030915e-01	3.567804e-02
2.998680e-09	1.000000e+04	6.397866e+00	5.288547e+00	6.397866e+00	2.311474e-01	1.577340e-05	2.311317e-01	7.345578e+02	1.113219e+06	1.027878e-01	3.612884e-02
3.118251e-09	1.000000e+04	6.359877e+00	5.261470e+00	6.359877e+00	2.330108e-01	1.605452e-05	2.329947e-01	7.084612e+02	1.031421e+06	1.021325e-01	3.663762e-02
3.242589e-09	1.000000e+04	6.316004e+00	5.230935e+00	6.316004e+00	2.347382e-01	1.634137e-05	2.347218e-01	6.784163e+02	9.518703e+05	1.012455e-01	3.716562e-02
3.371886e-09	1.000000e+04	6.305169e+00	5.224786e+00	6.305169e+00	2.368499e-01	1.663708e-05	2.368332e-01	6.722987e+02	9.019791e+05	1.011975e-01	3.756440e-02
3.506337e-09	1.000000e+04	6.259517e+00	5.195016e+00	6.259517e+00	2.386369e-01	1.693872e-05	2.386200e-01	6.427477e+02	8.305238e+05	1.003293e-01	3.812386e-02
3.646150e-09	1.000000e+04	6.221329e+00	5.171586e+00	6.221329e+00	2.405193e-01	1.724754e-05	2.405020e-01	6.191979e+02	7.692721e+05	9.965637e-02	3.866044e-02
3.791538e-09	1.000000e+04	6.202908e+00	5.163094e+00	6.202908e+00	2.426277e-01	1.756522e-05	2.426101e-01	6.089106e+02	7.241885e+05	9.946447e-02	3.911515e-02
3.942724e-09	1.000000e+04	6.168248e+00	5.143759e+00	6.168248e+00	2.445254e-01	1.788975e-05	2.445075e-01	5.883684e+02	6.730227e+05	9.883972e-02	3.964260e-02
4.099937e-09	1.000000e+04	6.129612e+00	5.121555e+00	6.129612e+00	2.462897e-01	1.822289e-05	2.462715e-01	5.654935e+02	6.240166e+05	9.802885e-02	4.018031e-02
4.263420e-09	1.000000e+04	6.103648e+00	5.110734e+00	6.103648e+00	2.483946e-01	1.856336e-05	2.483760e-01	5.517492e+02	5.834871e+05	9.769799e-02	4.069608e-02
4.433421e-09	1.000000e+04	6.080057e+00	5.102115e+00	6.080057e+00	2.504625e-01	1.891350e-05	2.504436e-01	5.392504e+02	5.471125e+05	9.735168e-02	4.119411e-02
4.610201e-09	1.000000e+04	6.030869e+00	5.074648e+00	6.030869e+00	2.520500e-01	1.927128e-05	2.520307e-01	5.117900e+02	5.031049e+05	9.622401e-02	4.179331e-02
4.794030e-09	1.000000e+04	6.024594e+00	5.081018e+00	6.024594e+00	2.544636e-01	1.963866e-05	2.544440e-01	5.100849e+02	4.780947e+05	9.640396e-02	4.223747e-02
4.985189e-09	1.000000e+04	5.968197e+00	5.049792e+00	5.968197e+00	2.559873e-01	2.001444e-05	2.559673e-01	4.801771e+02	4.368267e+05	9.512113e-02	4.289190e-02
5.183970e-09	1.000000e+04	5.946572e+00	5.046341e+00	5.946572e+00	2.581535e-01	2.040054e-05	2.581331e-01	4.702293e+02	4.101280e+05	9.485656e-02	4.341215e-02
5.390677e-09	1.000000e+04	5.926138e+00	5.043915e+00	5.926138e+00	2.602294e-01	2.079468e-05	2.602087e-01	4.605982e+02	3.859580e+05	9.452671e-02	4.391214e-02
5.605627e-09	1.000000e+04	5.900058e+00	5.038346e+00	5.900058e+00	2.622527e-01	2.119976e-05	2.622315e-01	4.483709e+02	3.614410e+05	9.406915e-02	4.444918e-02
5.829148e-09	1.000000e+04	5.857039e+00	5.020856e+00	5.857039e+00	2.640365e-01	2.161617e-05	2.640149e-01	4.281721e+02	3.336554e+05	9.317923e-02	4.508021e-02
6.061582e-09	1.000000e+04	5.826016e+00	5.013355e+00	5.826016e+00	2.660521e-01	2.204067e-05	2.660301e-01	4.145516e+02	3.109890e+05	9.264278e-02	4.566622e-02
6.303284e-09	1.000000e+04	5.809567e+00	5.017242e+00	5.809567e+00	2.681098e-01	2.247886e-05	2.680874e-01	4.072749e+02	2.939841e+05	9.231243e-02	4.614972e-02
6.554623e-09	1.000000e+04	5.776815e+00	5.010159e+00	5.776815e+00	2.700743e-01	2.292813e-05	2.700514e-01	3.932534e+02	2.736881e+05	9.168987e-02	4.675142e-02
6.815985e-09	1.000000e+04	5.744295e+00	5.003933e+00	5.744295e+00	2.720433e-01	2.338750e-05	2.720199e-01	3.798181e+02	2.549093e+05	9.109263e-02	4.735886e-02
7.087768e-09	1.000000e+04	5.715173e+00	5.001155e+00	5.715173e+00	2.740257e-01	2.385861e-05	2.740018e-01	3.680447e+02	2.382013e+05	9.054091e-02	4.794705e-02
7.370388e-09	1.000000e+04	5.683255e+00	4.996688e+00	5.683255e+00	2.759290e-01	2.434376e-05	2.759047e-01	3.552420e+02	2.220943e+05	8.987310e-02	4.855123e-02
7.664278e-09	1.000000e+04	5.653296e+00	4.994872e+00	5.653296e+00	2.779064e-01	2.484207e-05	2.778815e-01	3.437211e+02	2.073545e+05	8.928709e-02	4.915829e-02
7.969886e-09	1.000000e+04	5.621645e+00	4.992665e+00	5.621645e+00	2.798240e-01	2.535318e-05	2.797987e-01	3.318015e+02	1.933986e+05	8.864462e-02	4.977618e-02
8.287680e-09	1.000000e+04	5.591277e+00	4.992521e+00	5.591277e+00	2.818191e-01	2.588007e-05	2.817933e-01	3.208685e+02	1.804989e+05	8.807715e-02	5.040336e-02
8.618146e-09	1.000000e+04	5.548894e+00	4.983143e+00	5.548894e+00	2.836034e-01	2.642060e-05	2.835770e-01	3.057469e+02	1.666497e+05	8.718088e-02	5.110991e-02
8.961789e-09	1.000000e+04	5.533315e+00	4.996977e+00	5.533315e+00	2.857313e-01	2.697689e-05	2.857043e-01	3.004989e+02	1.577806e+05	8.689751e-02	5.163837e-02
9.319135e-09	1.000000e+04	5.506004e+00	5.001944e+00	5.506004e+00	2.877158e-01	2.754816e-05	2.876882e-01	2.913664e+02	1.477819e+05	8.636706e-02	5.225492e-02
9.690730e-09	1.000000e+04	5.474914e+00	5.004708e+00	5.474914e+00	2.896373e-01	2.813936e-05	2.896092e-01	2.810569e+02	1.378865e+05	8.570357e-02	5.290262e-02
1.007714e-08	1.000000e+04	5.445463e+00	5.010069e+00	5.445463e+00	2.915473e-01	2.874633e-05	2.915186e-01	2.715453e+02	1.289131e+05	8.506666e-02	5.353949e-02
1.047896e-08	1.000000e+04	5.417555e+00	5.017734e+00	5.417555e+00	2.935066e-01	2.937044e-05	2.934772e-01	2.628890e+02	1.206933e+05	8.449816e-02	5.417695e-02
1.089680e-08	1.000000e+04	5.388579e+00	5.025708e+00	5.388579e+00	2.954502e-01	3.001479e-05	2.954202e-01	2.541619e+02	1.128987e+05	8.391321e-02	5.482896e-02
1.133131e-08	1.000000e+04	5.356518e+00	5.031886e+00	5.356518e+00	2.973459e-01	3.067874e-05	2.973152e-01	2.447255e+02	1.052857e+05	8.324487e-02	5.551104e-02
1.178314e-08	1.000000e+04	5.315996e+00	5.031184e+00	5.315996e+00	2.991970e-01	3.136530e-05	2.991657e-01	2.334032e+02	9.734650e+04	8.246599e-02	5.628241e-02
1.225298e-08	1.000000e+04	5.297022e+00	5.051662e+00	5.297022e+00	3.011616e-01	3.207103e-05	3.011295e-01	2.279927e+02	9.202868e+04	8.200744e-02	5.685488e-02
1.274156e-08	1.000000e+04	5.273399e+00	5.069126e+00	5.273399e+00	3.030856e-01	3.280361e-05	3.030528e-01	2.214378e+02	8.658155e+04	8.144977e-02	5.747443e-02
1.324962e-08	1.000000e+04	5.239890e+00	5.078709e+00	5.239890e+00	3.049598e-01	3.355963e-05	3.049262e-01	2.127072e+02	8.064352e+04	8.077235e-02	5.819965e-02
1.377794e-08	1.000000e+04	5.215332e+00	5.098254e+00	5.215332e+00	3.068381e-01	3.433990e-05	3.068038e-01	2.062507e+02	7.583136e+04	8.018202e-02	5.883386e-02
1.432733e-08	1.000000e+04	5.184073e+00	5.113064e+00	5.184073e+00	3.087435e-01	3.515276e-05	3.087083e-01	1.985871e+02	7.078838e+04	7.955853e-02	5.955616e-02
1.489862e-08	1.000000e+04	5.149362e+00	5.125975e+00	5.149362e+00	3.105935e-01	3.599087e-05	3.105575e-01	1.903662e+02	6.586098e+04	7.887042e-02	6.031689e-02
1.549270e-08	1.000000e+04	5.152491e+00	5.152491e+00	5.124928e+00	3.124548e-01	3.686123e-05	3.124179e-01	1.847247e+02	6.202820e+04	7.630096e-02	6.064150e-02
1.611046e-08	1.000000e+04	5.171665e+00	5.171665e+00	5.092584e+00	3.142962e-01	3.776178e-05	3.142584e-01	1.777349e+02	5.795318e+04	7.206296e-02	6.077273e-02
1.675285e-08	1.000000e+04	5.197152e+00	5.197152e+00	5.065148e+00	3.161442e-01	3.869946e-05	3.161055e-01	1.718021e+02	5.440046e+04	6.796613e-02	6.083027e-02
1.742086e-08	1.000000e+04	5.216731e+00	5.216731e+00	5.031135e+00	3.179576e-01	3.967194e-05	3.179180e-01	1.646913e+02	5.067856e+04	6.393954e-02	6.094959e-02
1.811551e-08	1.000000e+04	5.244439e+00	5.244439e+00	5.001483e+00	3.197718e-01	4.068676e-05	3.197311e-01	1.588275e+02	4.750343e+04	6.005120e-02	6.097349e-02
1.883785e-08	1.000000e+04	5.274229e+00	5.274229e+00	4.974358e+00	3.215741e-01	4.174192e-05	3.215324e-01	1.531916e+02	4.454814e+04	5.630298e-02	6.097083e-02
1.958900e-08	1.000000e+04	5.304523e+00	5.304523e+00	4.943747e+00	3.233685e-01	4.284466e-05	3.233256e-01	1.474738e+02	4.170870e+04	5.267134e-02	6.096089e-02
2.037010e-08	1.000000e+04	5.343573e+00	5.343573e+00	4.917334e+00	3.251333e-01	4.399255e-05	3.250893e-01	1.428296e+02	3.931070e+04	4.917573e-02	6.084568e-02
2.118234e-08	1.000000e+04	5.374127e+00	5.374127e+00	4.887415e+00	3.268807e-01	4.519096e-05	3.268355e-01	1.368614e+02	3.667201e+04	4.579652e-02	6.082489e-02
2.202698e-08	1.000000e+04	5.417092e+00	5.417092e+00	4.858693e+00	3.286261e-01	4.645107e-05	3.285796e-01	1.323380e+02	3.452826e+04	4.255443e-02	6.066466e-02
2.290529e-08	1.000000e+04	5.456138e+00	5.456138e+00	4.828129e+00	3.303479e-01	4.776915e-05	3.303002e-01	1.271796e+02	3.232657e+04	3.945318e-02	6.054611e-02
2.381862e-08	1.000000e+04	5.505328e+00	5.505328e+00	4.799056e+00	3.320544e-01	4.915443e-05	3.320052e-01	1.229771e+02	3.046338e+04	3.647535e-02	6.031509e-02
2.476838e-08	1.000000e+04	5.556388e+00	5.556388e+00	4.771571e+00	3.337310e-01	5.060737e-05	3.336804e-01	1.187101e+02	2.867510e+04	3.362142e-02	6.006258e-02
2.575600e-08	1.000000e+04	5.605537e+00	5.605537e+00	4.744075e+00	3.354093e-01	5.214048e-05	3.353571e-01	1.140838e+02	2.687501e+04	3.091926e-02	5.983535e-02
2.678300e-08	1.000000e+04	5.660952e+00	5.660952e+00	4.716648e+00	3.370782e-01	5.376288e-05	3.370245e-01	1.098386e+02	2.524071e+04	2.833993e-02	5.954444e-02
2.785096e-08	1.000000e+04	5.724125e+00	5.724125e+00	4.689484e+00	3.386971e-01	5.547389e-05	3.386417e-01	1.061187e+02	2.380862e+04	2.590226e-02	5.917012e-02
2.896150e-08	1.000000e+04	5.783652e+00	5.783652e+00	4.662168e+00	3.403081e-01	5.728410e-05	3.402509e-01	1.018054e+02	2.230536e+04	2.359672e-02	5.883967e-02
3.011632e-08	1.000000e+04	5.846724e+00	5.846724e+00	4.635171e+00	3.419003e-01	5.921035e-05	3.418410e-01	9.760913e+01	2.089264e+04	2.142983e-02	5.847724e-02
3.131719e-08	1.000000e+04	5.924266e+00	5.924266e+00	4.607937e+00	3.434760e-01	6.126090e-05	3.434147e-01	9.428041e+01	1.972148e+04	1.937939e-02	5.797782e-02
3.256594e-08	1.000000e+04	6.001860e+00	6.001860e+00	4.580934e+00	3.450412e-01	6.344573e-05	3.449778e-01	9.070755e+01	1.854764e+04	1.747050e-02	5.748905e-02
3.386449e-08	1.000000e+04	6.087653e+00	6.087653e+00	4.553653e+00	3.465476e-01	6.577292e-05	3.464818e-01	8.733631e+01	1.747352e+04	1.566883e-02	5.692630e-02
3.521482e-08	1.000000e+04	6.171659e+00	6.171659e+00	4.526854e+00	3.480736e-01	6.828216e-05	3.480053e-01	8.362645e+01	1.636773e+04	1.400958e-02	5.639870e-02
3.661898e-08	1.000000e+04	6.272487e+00	6.272487e+00	4.500198e+00	3.495475e-01	7.097730e-05	3.494765e-01	8.062205e+01	1.544980e+04	1.245507e-02	5.572710e-02
3.807914e-08	1.000000e+04	6.371259e+00	6.371259e+00	4.473177e+00	3.510077e-01	7.387280e-05	3.509338e-01	7.721250e+01	1.449120e+04	1.103195e-02	5.509235e-02
3.959753e-08	1.000000e+04	6.500411e+00	6.500411e+00	4.446523e+00	3.524605e-01	7.701351e-05	3.523835e-01	7.502521e+01	1.379288e+04	9.696037e-03	5.422126e-02
4.117645e-08	1.000000e+04	6.605934e+00	6.605934e+00	4.419873e+00	3.538672e-01	8.041024e-05	3.537868e-01	7.137282e+01	1.286268e+04	8.510460e-03	5.356808e-02
4.281834e-08	1.000000e+04	6.750531e+00	6.750531e+00	4.393277e+00	3.552642e-01	8.410536e-05	3.551801e-01	6.908201e+01	1.220697e+04	7.392078e-03	5.262759e-02
4.452569e-08	1.000000e+04	6.895979e+00	6.895979e+00	4.366992e+00	3.566220e-01	8.814974e-05	3.565339e-01	6.642279e+01	1.151533e+04	6.388938e-03	5.171449e-02
4.630113e-08	1.000000e+04	7.038030e+00	7.038030e+00	4.340519e+00	3.579816e-01	9.256434e-05	3.578891e-01	6.333109e+01	1.077242e+04	5.501138e-03	5.086389e-02
4.814735e-08	1.000000e+04	7.210863e+00	7.210863e+00	4.314226e+00	3.592909e-01	9.741949e-05	3.591935e-01	6.091408e+01	1.017387e+04	4.686760e-03	4.982634e-02
5.006720e-08	1.000000e+04	7.398055e+00	7.398055e+00	4.287961e+00	3.605741e-01	1.027742e-04	3.604713e-01	5.853141e+01	9.603205e+03	3.961800e-03	4.873905e-02
5.206360e-08	1.000000e+04	7.603612e+00	7.603612e+00	4.261785e+00	3.618493e-01	1.087080e-04	3.617406e-01	5.623701e+01	9.065328e+03	3.319050e-03	4.758913e-02
5.413960e-08	1.000000e+04	7.814209e+00	7.814209e+00	4.235780e+00	3.630740e-01	1.153120e-04	3.629587e-01	5.369092e+01	8.509915e+03	2.764185e-03	4.646331e-02
5.629838e-08	1.000000e+04	8.074674e+00	8.074674e+00	4.209570e+00	3.643005e-01	1.226733e-04	3.641778e-01	5.178381e+01	8.070401e+03	2.262874e-03	4.511644e-02
5.854325e-08	1.000000e+04	8.359899e+00	8.359899e+00	4.183639e+00	3.654900e-01	1.309501e-04	3.653591e-01	4.984297e+01	7.642341e+03	1.831007e-03	4.371943e-02
6.087762e-08	1.000000e+04	8.660406e+00	8.660406e+00	4.157744e+00	3.666297e-01	1.402952e-04	3.664894e-01	4.770198e+01	7.201090e+03	1.468711e-03	4.233401e-02
6.330508e-08	1.000000e+04	8.996503e+00	8.996503e+00	4.132126e+00	3.677635e-01	1.509537e-04	3.676125e-01	4.576217e+01	6.802420e+03	1.164741e-03	4.087850e-02
6.582933e-08	1.000000e+04	9.379734e+00	9.379734e+00	4.106480e+00	3.688445e-01	1.631221e-04	3.686814e-01	4.387176e+01	6.426414e+03	9.064078e-04	3.932355e-02
6.845423e-08	1.000000e+04	9.821976e+00	9.821976e+00	4.080682e+00	3.699139e-01	1.770892e-04	3.697368e-01	4.212735e+01	6.082204e+03	6.912914e-04	3.766186e-02
7.118380e-08	1.000000e+04	1.032067e+01	1.032067e+01	4.055346e+00	3.709800e-01	1.933488e-04	3.707866e-01	4.058130e+01	5.775287e+03	5.198485e-04	3.594532e-02
7.402221e-08	1.000000e+04	1.092579e+01	1.092579e+01	4.029948e+00	3.719669e-01	2.124571e-04	3.717545e-01	3.850327e+01	5.407245e+03	3.709577e-04	3.404485e-02
7.697380e-08	1.000000e+04	1.157801e+01	1.157801e+01	4.004494e+00	3.729963e-01	2.348919e-04	3.727614e-01	3.748431e+01	5.191908e+03	2.702536e-04	3.221593e-02
8.004309e-08	1.000000e+04	1.237973e+01	1.237973e+01	3.979233e+00	3.739421e-01	2.618699e-04	3.736802e-01	3.624912e+01	4.957648e+03	1.869964e-04	3.020600e-02
8.323475e-08	1.000000e+04	1.331515e+01	1.331515e+01	3.954300e+00	3.748682e-01	2.946488e-04	3.745736e-01	3.540889e+01	4.783207e+03	1.269032e-04	2.815350e-02
8.655369e-08	1.000000e+04	1.447233e+01	1.447233e+01	3.929131e+00	3.757835e-01	3.346937e-04	3.754488e-01	3.461172e+01	4.618860e+03	8.177528e-05	2.596565e-02
9.000496e-08	1.000000e+04	1.588960e+01	1.588960e+01	3.904148e+00	3.766784e-01	3.847963e-04	3.762936e-01	3.567152e+01	4.704007e+03	5.282604e-05	2.370597e-02
9.359385e-08	1.000000e+04	1.771340e+01	1.771340e+01	3.879181e+00	3.775283e-01	4.487567e-04	3.770795e-01	3.587357e+01	4.677646e+03	3.085720e-05	2.131315e-02
9.732585e-08	1.000000e+04	2.005867e+01	2.005867e+01	3.854495e+00	3.783968e-01	5.319905e-04	3.778648e-01	4.847419e+01	6.248466e+03	2.239190e-05	1.886450e-02
1.012067e-07	1.000000e+04	2.327664e+01	2.327664e+01	3.829711e+00	3.792293e-01	6.432584e-04	3.785860e-01	7.284504e+01	9.287328e+03	1.599153e-05	1.629227e-02
1.052422e-07	1.000000e+04	2.795323e+01	2.795323e+01	3.805197e+00	3.800965e-01	7.971266e-04	3.792994e-01	1.084582e+02	1.367077e+04	9.532222e-06	1.359759e-02
1.094387e-07	1.000000e+04	3.529803e+01	3.529803e+01	3.780584e+00	3.809840e-01	1.018993e-03	3.799650e-01	2.601714e+02	3.241351e+04	7.121945e-06	1.079335e-02
1.138025e-07	1.000000e+04	4.836972e+01	4.836972e+01	3.756229e+00	3.819635e-01	1.356240e-03	3.806073e-01	7.139327e+02	8.781081e+04	4.044648e-06	7.896748e-03
1.183403e-07	1.000000e+04	7.867260e+01	7.867260e+01	3.731711e+00	3.831099e-01	1.909332e-03	3.812006e-01	3.648060e+03	4.420233e+05	1.815665e-06	4.869674e-03
1.230590e-07	1.000000e+04	2.216650e+02	2.216650e+02	3.707649e+00	3.847155e-01	2.935827e-03	3.817797e-01	3.886911e+05	4.612178e+07	1.089458e-06	1.735572e-03
1.279659e-07	1.000000e+04	9.665753e+04	9.665753e+04	3.683477e+00	6.001877e+01	5.963647e+01	3.822953e-01	2.479791e+23	3.184049e+14	4.408874e-02	6.209425e-04
1.330685e-07	1.000000e+04	3.951682e+04	3.951682e+04	3.659509e+00	5.187669e+01	5.149388e+01	3.828098e-01	1.085793e+21	2.889919e+12	1.690162e-02	1.312775e-03
1.383745e-07	1.000000e+04	2.579546e+04	2.579546e+04	3.635620e+00	4.455380e+01	4.417054e+01	3.832584e-01	8.140802e+19	4.637067e+11	1.069159e-02	1.727196e-03
1.438921e-07	1.000000e+04	2.480584e+04	2.480584e+04	3.611797e+00	4.065795e+01	4.027427e+01	3.836727e-01	5.558610e+19	5.003098e+11	8.877436e-03	1.639047e-03
1.496297e-07	1.000000e+04	3.368435e+04	3.368435e+04	3.588186e+00	4.061400e+01	4.022994e+01	3.840604e-01	2.942662e+20	2.662940e+12	1.017866e-02	1.205723e-03
1.555961e-07	1.000000e+04	5.561976e+04	5.561976e+04	3.564499e+00	4.222173e+01	4.183731e+01	3.844165e-01	5.442997e+21	4.056560e+13	1.533853e-02	7.591138e-04
1.618004e-07	1.000000e+04	1.565315e+05	1.565315e+05	3.540905e+00	3.483912e+01	3.445438e+01	3.847379e-01	3.908745e+23	7.615553e+15	6.239076e-03	2.225694e-04
1.682521e-07	1.000000e+04	2.305198e+03	2.305198e+03	3.517505e+00	5.560597e+00	5.175594e+00	3.850033e-01	6.877585e+12	1.293686e+09	1.584844e-04	2.412200e-03
1.749610e-07	1.000000e+04	1.115432e+03	1.115432e+03	3.494282e+00	6.796760e+00	6.411507e+00	3.852533e-01	1.053953e+12	7.266271e+07	9.155799e-04	6.093386e-03
1.819375e-07	1.000000e+04	7.948781e+02	7.948781e+02	3.471226e+00	8.332482e+00	7.947031e+00	3.854510e-01	8.428330e+11	2.098310e+07	3.984099e-03	1.048272e-02
1.891921e-07	1.000000e+04	6.587514e+02	6.587514e+02	3.448004e+00	1.008121e+01	9.695590e+00	3.856165e-01	8.299036e+11	7.970124e+06	1.003485e-02	1.530351e-02
1.967361e-07	1.000000e+04	5.870252e+02	5.870252e+02	3.425138e+00	1.208453e+01	1.169878e+01	3.857526e-01	8.840536e+11	3.430282e+06	1.902331e-02	2.058605e-02
2.045808e-07	1.000000e+04	5.468867e+02	5.468867e+02	3.402417e+00	1.422518e+01	1.383932e+01	3.858517e-01	9.709653e+11	1.666923e+06	2.977202e-02	2.601120e-02
2.127383e-07	1.000000e+04	5.210547e+02	5.210547e+02	3.379592e+00	1.644808e+01	1.606217e+01	3.859095e-01	1.047615e+12	8.702138e+05	4.091442e-02	3.156689e-02
2.212211e-07	1.000000e+04	5.038972e+02	5.038972e+02	3.356937e+00	1.875757e+01	1.837165e+01	3.859217e-01	1.124754e+12	4.843672e+05	5.193248e-02	3.722499e-02
2.300422e-07	1.000000e+04	4.930662e+02	4.930662e+02	3.334395e+00	2.111753e+01	2.073163e+01	3.859092e-01	1.206411e+12	2.872626e+05	6.209552e-02	4.282900e-02
2.392150e-07	1.000000e+04	4.859949e+02	4.859949e+02	3.312001e+00	2.355895e+01	2.317309e+01	3.858638e-01	1.292304e+12	1.780676e+05	7.149861e-02	4.847572e-02
2.487535e-07	1.000000e+04	4.802737e+02	4.802737e+02	3.289838e+00	2.602893e+01	2.564316e+01	3.857667e-01	1.354609e+12	1.133789e+05	7.951721e-02	5.419603e-02
2.586724e-07	1.000000e+04	4.756955e+02	4.756955e+02	3.267467e+00	2.855029e+01	2.816464e+01	3.856444e-01	1.401900e+12	7.390348e+04	8.633029e-02	6.001799e-02
2.689868e-07	1.000000e+04	4.721102e+02	4.721102e+02	3.245633e+00	3.109083e+01	3.070535e+01	3.854855e-01	1.436339e+12	4.944193e+04	9.186108e-02	6.585503e-02
2.797125e-07	1.000000e+04	4.710456e+02	4.710456e+02	3.223692e+00	3.369166e+01	3.330637e+01	3.852879e-01	1.497021e+12	3.448383e+04	9.682878e-02	7.152527e-02
2.908659e-07	1.000000e+04	4.689964e+02	4.689964e+02	3.201934e+00	3.627592e+01	3.589088e+01	3.850383e-01	1.513716e+12	2.409640e+04	1.000664e-01	7.734798e-02
3.024640e-07	1.000000e+04	4.680087e+02	4.680087e+02	3.180262e+00	3.888801e+01	3.850323e+01	3.847800e-01	1.538905e+12	1.730348e+04	1.028096e-01	8.309248e-02
3.145245e-07	1.000000e+04	4.668753e+02	4.668753e+02	3.158663e+00	4.149553e+01	4.111105e+01	3.844803e-01	1.550936e+12	1.260630e+04	1.048771e-01	8.887924e-02
3.270660e-07	1.000000e+04	4.668188e+02	4.668188e+02	3.137268e+00	4.412524e+01	4.374109e+01	3.841467e-01	1.563747e+12	9.348269e+03	1.058073e-01	9.452325e-02
3.401075e-07	1.000000e+04	4.673752e+02	4.673752e+02	3.115861e+00	4.673563e+01	4.635188e+01	3.837505e-01	1.582421e+12	7.097112e+03	1.064351e-01	9.999594e-02
3.536691e-07	1.000000e+04	4.663009e+02	4.663009e+02	3.094692e+00	4.929518e+01	4.891185e+01	3.833285e-01	1.558858e+12	5.355308e+03	1.060637e-01	1.057154e-01
3.677714e-07	1.000000e+04	4.664906e+02	4.664906e+02	3.073624e+00	5.179670e+01	5.141381e+01	3.828914e-01	1.555843e+12	4.173066e+03	1.056434e-01	1.110348e-01
3.824361e-07	1.000000e+04	4.666249e+02	4.666249e+02	3.052840e+00	5.414318e+01	5.376079e+01	3.823893e-01	1.544006e+12	3.318412e+03	1.046889e-01	1.160315e-01
3.976855e-07	1.000000e+04	4.665524e+02	4.665524e+02	3.032119e+00	5.642460e+01	5.604274e+01	3.818589e-01	1.529347e+12	2.674013e+03	1.037756e-01	1.209395e-01
4.135430e-07	1.000000e+04	4.666745e+02	4.666745e+02	3.011387e+00	5.859651e+01	5.821520e+01	3.813086e-01	1.515922e+12	2.194413e+03	1.027301e-01	1.255618e-01
4.300327e-07	1.000000e+04	4.662490e+02	4.662490e+02	2.990829e+00	6.061781e+01	6.023711e+01	3.807055e-01	1.484678e+12	1.813974e+03	1.010727e-01	1.300117e-01
4.471800e-07	1.000000e+04	4.664038e+02	4.664038e+02	2.970447e+00	6.259725e+01	6.221716e+01	3.800864e-01	1.468504e+12	1.527914e+03	9.980581e-02	1.342125e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_04_1.0e_neg_01_1.0e_pos_06.csv <==
4.673108e-24	1.000000e+06	1.034416e+06	1.034416e+06	1.299811e+02	1.161058e+00	1.161016e+00	4.195268e-05	4.028058e+16	1.909092e+16	5.101657e-14	1.122428e-06
4.859445e-24	1.000000e+06	1.027193e+06	1.027193e+06	1.294737e+02	1.179541e+00	1.179498e+00	4.244600e-05	-2.180897e+16	-9.551480e+15	-2.860656e-14	1.148314e-06
5.053213e-24	1.000000e+06	1.018911e+06	1.018911e+06	1.289684e+02	1.194607e+00	1.194564e+00	4.294622e-05	3.103028e+16	1.275441e+16	4.238331e-14	1.172435e-06
5.254706e-24	1.000000e+06	1.011772e+06	1.011772e+06	1.284660e+02	1.214158e+00	1.214115e+00	4.345342e-05	3.111191e+16	1.179099e+16	4.401545e-14	1.200032e-06
5.464235e-24	1.000000e+06	1.004366e+06	1.004366e+06	1.279626e+02	1.226261e+00	1.226217e+00	4.396598e-05	-2.298580e+16	-8.289820e+15	-3.373576e-14	1.220930e-06
5.682117e-24	1.000000e+06	9.974769e+05	9.974769e+05	1.274668e+02	1.245736e+00	1.245691e+00	4.448664e-05	-3.840013e+16	-1.279980e+16	-5.833240e-14	1.248887e-06
5.908688e-24	1.000000e+06	9.911591e+05	9.911591e+05	1.269675e+02	1.264278e+00	1.264233e+00	4.501070e-05	4.519855e+16	1.399302e+16	7.087596e-14	1.275555e-06
6.144294e-24	1.000000e+06	9.839384e+05	9.839384e+05	1.264738e+02	1.282747e+00	1.282702e+00	4.553972e-05	3.506443e+16	1.009627e+16	5.703197e-14	1.303687e-06
6.389293e-24	1.000000e+06	9.772211e+05	9.772211e+05	1.259775e+02	1.303095e+00	1.303049e+00	4.608004e-05	4.032469e+16	1.073226e+16	6.787316e-14	1.333470e-06
6.644063e-24	1.000000e+06	9.707742e+05	9.707742e+05	1.254870e+02	1.321876e+00	1.321829e+00	4.662116e-05	2.541168e+17	6.296216e+16	4.421132e-13	1.361672e-06
6.908990e-24	1.000000e+06	9.631134e+05	9.631134e+05	1.250015e+02	1.331141e+00	1.331094e+00	4.717223e-05	-1.229748e+17	-2.942361e+16	-2.225974e-13	1.382123e-06
7.184482e-24	1.000000e+06	9.576971e+05	9.576971e+05	1.245097e+02	1.357022e+00	1.356975e+00	4.772750e-05	-3.153646e+16	-6.852956e+15	-5.871693e-14	1.416964e-06
7.470959e-24	1.000000e+06	9.516797e+05	9.516797e+05	1.240258e+02	1.376397e+00	1.376349e+00	4.829313e-05	3.462730e+16	7.009714e+15	6.653587e-14	1.446282e-06
7.768859e-24	1.000000e+06	9.460189e+05	9.460189e+05	1.235366e+02	1.396383e+00	1.396334e+00	4.885912e-05	3.402301e+16	6.408405e+15	6.735425e-14	1.476063e-06
8.078637e-24	1.000000e+06	9.396723e+05	9.396723e+05	1.230589e+02	1.417175e+00	1.417125e+00	4.943787e-05	-1.531457e+17	-2.679092e+16	-3.135551e-13	1.508159e-06
8.400768e-24	1.000000e+06	9.334634e+05	9.334634e+05	1.225806e+02	1.434610e+00	1.434560e+00	5.002048e-05	1.208971e+17	1.989510e+16	2.558708e-13	1.536868e-06
8.735743e-24	1.000000e+06	9.292239e+05	9.292239e+05	1.220991e+02	1.461484e+00	1.461433e+00	5.061006e-05	-1.158528e+17	-1.737548e+16	-2.508397e-13	1.572800e-06
9.084075e-24	1.000000e+06	9.233104e+05	9.233104e+05	1.216248e+02	1.483103e+00	1.483051e+00	5.121107e-05	7.533345e+16	1.049861e+16	1.683993e-13	1.606288e-06
9.446297e-24	1.000000e+06	9.168221e+05	9.168221e+05	1.211454e+02	1.500515e+00	1.500463e+00	5.181195e-05	1.687475e+17	2.218381e+16	3.907539e-13	1.636648e-06
9.822962e-24	1.000000e+06	9.107885e+05	9.107885e+05	1.206735e+02	1.520788e+00	1.520736e+00	5.242287e-05	8.663033e+16	1.064944e+16	2.073355e-13	1.669749e-06
1.021465e-23	1.000000e+06	9.067196e+05	9.067196e+05	1.202039e+02	1.540997e+00	1.540944e+00	5.304188e-05	-6.201866e+16	-7.136964e+15	-1.517919e-13	1.699530e-06
1.062195e-23	1.000000e+06	9.016129e+05	9.016129e+05	1.197376e+02	1.558618e+00	1.558564e+00	5.366345e-05	-3.143038e+17	-3.417055e+16	-7.912986e-13	1.728699e-06
1.104549e-23	1.000000e+06	8.978370e+05	8.978370e+05	1.192678e+02	1.582460e+00	1.582405e+00	5.430241e-05	1.842225e+18	1.856434e+17	4.736380e-12	1.762524e-06
1.148593e-23	1.000000e+06	8.935603e+05	8.935603e+05	1.188019e+02	1.601337e+00	1.601282e+00	5.494377e-05	2.083389e+17	1.978595e+16	5.485828e-13	1.792086e-06
1.194392e-23	1.000000e+06	8.882993e+05	8.882993e+05	1.183393e+02	1.611578e+00	1.611523e+00	5.558942e-05	3.349812e+17	3.081508e+16	9.084794e-13	1.814229e-06
1.242018e-23	1.000000e+06	8.827490e+05	8.827490e+05	1.178786e+02	1.637938e+00	1.637882e+00	5.624619e-05	-1.892445e+17	-1.605224e+16	-5.295762e-13	1.855497e-06
1.291542e-23	1.000000e+06	8.775531e+05	8.775531e+05	1.174140e+02	1.657054e+00	1.656997e+00	5.691151e-05	-1.081850e+17	-8.659328e+15	-3.118109e-13	1.888266e-06
1.343042e-23	1.000000e+06	8.725619e+05	8.725619e+05	1.169604e+02	1.675307e+00	1.675250e+00	5.758046e-05	1.274575e+17	9.658128e+15	3.779859e-13	1.919987e-06
1.396595e-23	1.000000e+06	8.665004e+05	8.665004e+05	1.165033e+02	1.691263e+00	1.691204e+00	5.825911e-05	1.168980e+17	8.447958e+15	3.589670e-13	1.951831e-06
1.452283e-23	1.000000e+06	8.611951e+05	8.611951e+05	1.160462e+02	1.715638e+00	1.715579e+00	5.895027e-05	-2.443516e+18	-1.643943e+17	-7.737463e-12	1.992159e-06
1.510192e-23	1.000000e+06	8.588665e+05	8.588665e+05	1.155944e+02	1.746578e+00	1.746519e+00	5.964930e-05	-1.936446e+17	-1.191420e+16	-6.215391e-13	2.033586e-06
1.570410e-23	1.000000e+06	8.528112e+05	8.528112e+05	1.151422e+02	1.760260e+00	1.760200e+00	6.034895e-05	2.772057e+17	1.640281e+16	9.217831e-13	2.064067e-06
1.633029e-23	1.000000e+06	8.484361e+05	8.484361e+05	1.146960e+02	1.784561e+00	1.784500e+00	6.105823e-05	3.089418e+17	1.706944e+16	1.054076e-12	2.103354e-06
1.698145e-23	1.000000e+06	8.447401e+05	8.447401e+05	1.142513e+02	1.816717e+00	1.816656e+00	6.178128e-05	1.621479e+17	8.193591e+15	5.654404e-13	2.150623e-06
1.765857e-23	1.000000e+06	8.406519e+05	8.406519e+05	1.137974e+02	1.834473e+00	1.834411e+00	6.251122e-05	-7.870699e+17	-3.788406e+16	-2.812053e-12	2.182203e-06
1.836270e-23	1.000000e+06	8.377189e+05	8.377189e+05	1.133556e+02	1.871573e+00	1.871510e+00	6.324858e-05	-3.374601e+17	-1.469563e+16	-1.226936e-12	2.234130e-06
1.909490e-23	1.000000e+06	8.320849e+05	8.320849e+05	1.129142e+02	1.885508e+00	1.885444e+00	6.399908e-05	5.032412e+17	2.111708e+16	1.892471e-12	2.266005e-06
1.985630e-23	1.000000e+06	8.273920e+05	8.273920e+05	1.124738e+02	1.911666e+00	1.911601e+00	6.474712e-05	3.673127e+18	1.438718e+17	1.420923e-11	2.310472e-06
2.064805e-23	1.000000e+06	8.234023e+05	8.234023e+05	1.120355e+02	1.937897e+00	1.937831e+00	6.551371e-05	-2.673185e+17	-9.780832e+15	-1.059400e-12	2.353524e-06
2.147138e-23	1.000000e+06	8.174806e+05	8.174806e+05	1.116006e+02	1.953535e+00	1.953468e+00	6.628699e-05	-3.456845e+17	-1.214994e+16	-1.420313e-12	2.389702e-06
2.232754e-23	1.000000e+06	8.148943e+05	8.148943e+05	1.111633e+02	1.989001e+00	1.988934e+00	6.706455e-05	-2.364179e+17	-7.594605e+15	-9.868819e-13	2.440809e-06
2.321784e-23	1.000000e+06	8.079953e+05	8.079953e+05	1.107267e+02	1.998873e+00	1.998805e+00	6.785953e-05	-2.806459e+18	-8.794936e+16	-1.222379e-11	2.473867e-06
2.414363e-23	1.000000e+06	8.038032e+05	8.038032e+05	1.102975e+02	2.025062e+00	2.024993e+00	6.866080e-05	-7.416472e+17	-2.177741e+16	-3.315431e-12	2.519350e-06
2.510635e-23	1.000000e+06	7.993364e+05	7.993364e+05	1.098669e+02	2.048387e+00	2.048317e+00	6.947000e-05	-4.770755e+17	-1.322901e+16	-2.192959e-12	2.562609e-06
2.610745e-23	1.000000e+06	7.955516e+05	7.955516e+05	1.094375e+02	2.079269e+00	2.079199e+00	7.028884e-05	2.869553e+17	7.383473e+15	1.350715e-12	2.613619e-06
2.714846e-23	1.000000e+06	7.920028e+05	7.920028e+05	1.090117e+02	2.109228e+00	2.109157e+00	7.111832e-05	-2.844713e+17	-6.814289e+15	-1.369292e-12	2.663158e-06
2.823099e-23	1.000000e+06	7.898048e+05	7.898048e+05	1.085869e+02	2.144148e+00	2.144076e+00	7.195930e-05	-6.575962e+17	-1.451061e+16	-3.209605e-12	2.714782e-06
2.935669e-23	1.000000e+06	7.846163e+05	7.846163e+05	1.081598e+02	2.168367e+00	2.168294e+00	7.280540e-05	3.965529e+17	8.272514e+15	2.000348e-12	2.763601e-06
3.052727e-23	1.000000e+06	7.805591e+05	7.805591e+05	1.077379e+02	2.192913e+00	2.192840e+00	7.366491e-05	-5.906785e+17	-1.164779e+16	-3.057830e-12	2.809414e-06
3.174452e-23	1.000000e+06	7.756403e+05	7.756403e+05	1.073203e+02	2.219509e+00	2.219435e+00	7.453442e-05	-1.321394e+18	-2.453281e+16	-7.060277e-12	2.861519e-06
3.301031e-23	1.000000e+06	7.723911e+05	7.723911e+05	1.068993e+02	2.249879e+00	2.249803e+00	7.541624e-05	1.442875e+18	2.502840e+16	7.872882e-12	2.912875e-06
3.432658e-23	1.000000e+06	7.683700e+05	7.683700e+05	1.064805e+02	2.277996e+00	2.277920e+00	7.630470e-05	3.619464e+18	5.900376e+16	2.027139e-11	2.964712e-06
3.569533e-23	1.000000e+06	7.662375e+05	7.662375e+05	1.060662e+02	2.315509e+00	2.315432e+00	7.720071e-05	1.515946e+18	2.277461e+16	8.609102e-12	3.021921e-06
3.711866e-23	1.000000e+06	7.605800e+05	7.605800e+05	1.056525e+02	2.338395e+00	2.338317e+00	7.811661e-05	-2.902324e+20	-4.151037e+18	-1.710459e-09	3.074489e-06
3.859874e-23	1.000000e+06	7.548592e+05	7.548592e+05	1.052408e+02	2.364159e+00	2.364080e+00	7.903344e-05	7.390153e+17	1.000621e+16	4.522880e-12	3.131921e-06
4.013784e-23	1.000000e+06	7.520552e+05	7.520552e+05	1.048305e+02	2.398604e+00	2.398524e+00	7.996975e-05	6.445108e+17	8.117786e+15	4.018583e-12	3.189399e-06
4.173831e-23	1.000000e+06	7.465331e+05	7.465331e+05	1.044239e+02	2.422317e+00	2.422236e+00	8.091610e-05	-7.216785e+17	-8.653438e+15	-4.668633e-12	3.244755e-06
4.340260e-23	1.000000e+06	7.439002e+05	7.439002e+05	1.040136e+02	2.459160e+00	2.459078e+00	8.186678e-05	6.003818e+17	6.675654e+15	3.953171e-12	3.305766e-06
4.513326e-23	1.000000e+06	7.406592e+05	7.406592e+05	1.036075e+02	2.491038e+00	2.490955e+00	8.283213e-05	1.098478e+18	1.145221e+16	7.392485e-12	3.363272e-06
4.693292e-23	1.000000e+06	7.363246e+05	7.363246e+05	1.032023e+02	2.522764e+00	2.522681e+00	8.381012e-05	-1.374264e+20	-1.344890e+18	-9.523902e-10	3.426158e-06
4.880434e-23	1.000000e+06	7.307379e+05	7.307379e+05	1.028004e+02	2.549616e+00	2.549531e+00	8.480290e-05	1.165682e+18	1.081948e+16	8.391956e-12	3.489097e-06
5.075038e-23	1.000000e+06	7.286570e+05	7.286570e+05	1.024024e+02	2.591552e+00	2.591466e+00	8.579767e-05	8.804939e+17	7.532280e+15	6.429867e-12	3.556615e-06
5.277402e-23	1.000000e+06	7.243901e+05	7.243901e+05	1.019980e+02	2.621399e+00	2.621312e+00	8.681569e-05	7.968816e+18	6.437659e+16	5.992698e-11	3.618767e-06
5.487835e-23	1.000000e+06	7.227007e+05	7.227007e+05	1.016004e+02	2.664345e+00	2.664257e+00	8.783960e-05	9.405680e+17	7.005482e+15	7.156307e-12	3.686650e-06
5.706659e-23	1.000000e+06	7.175225e+05	7.175225e+05	1.012054e+02	2.695113e+00	2.695024e+00	8.887296e-05	7.813678e+18	5.495039e+16	6.162671e-11	3.756137e-06
5.934208e-23	1.000000e+06	7.147608e+05	7.147608e+05	1.008102e+02	2.732905e+00	2.732815e+00	8.992288e-05	1.039393e+19	6.818009e+16	8.357329e-11	3.823523e-06
6.170831e-23	1.000000e+06	7.101598e+05	7.101598e+05	1.004180e+02	2.765434e+00	2.765343e+00	9.098203e-05	2.075427e+18	1.283190e+16	1.723528e-11	3.894101e-06
6.416889e-23	1.000000e+06	7.070466e+05	7.070466e+05	1.000267e+02	2.803748e+00	2.803656e+00	9.205551e-05	2.667219e+18	1.539444e+16	2.264173e-11	3.965436e-06
6.672759e-23	1.000000e+06	7.055227e+05	7.055227e+05	9.963721e+01	2.848034e+00	2.847941e+00	9.314367e-05	-2.251200e+18	-1.201402e+16	-1.931748e-11	4.036772e-06
6.938831e-23	1.000000e+06	7.009342e+05	7.009342e+05	9.924935e+01	2.883039e+00	2.882945e+00	9.424106e-05	-1.705796e+18	-8.563956e+15	-1.512280e-11	4.113138e-06
7.215513e-23	1.000000e+06	6.987812e+05	6.987812e+05	9.885997e+01	2.924047e+00	2.923952e+00	9.535064e-05	2.482497e+18	1.161360e+16	2.234982e-11	4.184496e-06
7.503227e-23	1.000000e+06	6.948096e+05	6.948096e+05	9.847341e+01	2.961506e+00	2.961409e+00	9.647662e-05	1.062877e+19	4.665738e+16	9.845673e-11	4.262327e-06
7.802413e-23	1.000000e+06	6.918562e+05	6.918562e+05	9.809064e+01	3.001077e+00	3.000979e+00	9.761942e-05	2.298859e+18	9.443360e+15	2.175326e-11	4.337718e-06
8.113529e-23	1.000000e+06	6.870148e+05	6.870148e+05	9.770727e+01	3.040127e+00	3.040028e+00	9.876498e-05	-3.049951e+18	-1.174449e+16	-2.989191e-11	4.425126e-06
8.437051e-23	1.000000e+06	6.858033e+05	6.858033e+05	9.732785e+01	3.085808e+00	3.085708e+00	9.993917e-05	2.182938e+18	7.801840e+15	2.158415e-11	4.499553e-06
8.773473e-23	1.000000e+06	6.816205e+05	6.816205e+05	9.694450e+01	3.125707e+00	3.125606e+00	1.011088e-04	-5.518872e+18	-1.849733e+16	-5.626369e-11	4.585699e-06
9.123310e-23	1.000000e+06	6.779890e+05	6.779890e+05	9.656660e+01	3.165870e+00	3.165767e+00	1.023029e-04	6.901296e+19	2.170029e+17	7.226177e-10	4.669500e-06
9.487097e-23	1.000000e+06	6.759911e+05	6.759911e+05	9.618835e+01	3.213048e+00	3.212945e+00	1.035101e-04	-2.990708e+18	-8.733490e+15	-3.178048e-11	4.753093e-06
9.865389e-23	1.000000e+06	6.726058e+05	6.726058e+05	9.581362e+01	3.255024e+00	3.254919e+00	1.047311e-04	-2.491673e+18	-6.818990e+15	-2.715058e-11	4.839423e-06
1.025876e-22	1.000000e+06	6.692800e+05	6.692800e+05	9.544261e+01	3.298437e+00	3.298331e+00	1.059747e-04	-3.950536e+18	-1.011848e+16	-4.412739e-11	4.928336e-06
1.066783e-22	1.000000e+06	6.654558e+05	6.654558e+05	9.506530e+01	3.341155e+00	3.341048e+00	1.072169e-04	-3.610489e+18	-8.671276e+15	-4.150127e-11	5.020852e-06
1.109320e-22	1.000000e+06	6.623985e+05	6.623985e+05	9.469870e+01	3.387257e+00	3.387149e+00	1.084813e-04	4.490560e+18	1.007070e+16	5.281960e-11	5.113624e-06
1.153553e-22	1.000000e+06	6.602596e+05	6.602596e+05	9.433005e+01	3.434305e+00	3.434195e+00	1.097578e-04	6.083864e+18	1.273459e+16	7.272723e-11	5.201447e-06
1.199551e-22	1.000000e+06	6.562252e+05	6.562252e+05	9.395969e+01	3.478846e+00	3.478735e+00	1.110626e-04	-9.940587e+18	-1.950905e+16	-1.225290e-10	5.301299e-06
1.247382e-22	1.000000e+06	6.538142e+05	6.538142e+05	9.359299e+01	3.528883e+00	3.528770e+00	1.123763e-04	-7.710870e+18	-1.409020e+16	-9.681056e-11	5.397378e-06
1.297121e-22	1.000000e+06	6.517863e+05	6.517863e+05	9.322774e+01	3.578493e+00	3.578380e+00	1.136934e-04	-4.532107e+19	-7.723230e+16	-5.779165e-10	5.490286e-06
1.348842e-22	1.000000e+06	6.492354e+05	6.492354e+05	9.286560e+01	3.627486e+00	3.627371e+00	1.150386e-04	-1.337931e+20	-2.130125e+17	-1.739858e-09	5.587319e-06
1.402627e-22	1.000000e+06	6.450041e+05	6.450041e+05	9.250100e+01	3.672436e+00	3.672319e+00	1.163888e-04	1.495474e+19	2.238761e+16	2.009360e-10	5.693663e-06
1.458556e-22	1.000000e+06	6.429286e+05	6.429286e+05	9.213882e+01	3.725112e+00	3.724994e+00	1.177725e-04	5.314080e+18	7.408518e+15	7.256139e-11	5.793975e-06
1.516714e-22	1.000000e+06	6.411164e+05	6.411164e+05	9.177939e+01	3.778036e+00	3.777916e+00	1.191576e-04	-5.375907e+19	-6.984279e+16	-7.444895e-10	5.892901e-06
1.577193e-22	1.000000e+06	6.373572e+05	6.373572e+05	9.142373e+01	3.827345e+00	3.827224e+00	1.205669e-04	1.296964e+19	1.579210e+16	1.849714e-10	6.005023e-06
1.640082e-22	1.000000e+06	6.346763e+05	6.346763e+05	9.106651e+01	3.879388e+00	3.879266e+00	1.219904e-04	-2.654357e+19	-3.020950e+16	-3.866244e-10	6.112388e-06
1.705479e-22	1.000000e+06	6.322632e+05	6.322632e+05	9.071064e+01	3.932812e+00	3.932689e+00	1.234276e-04	-1.396197e+19	-1.483989e+16	-2.072756e-10	6.220213e-06
1.773484e-22	1.000000e+06	6.297021e+05	6.297021e+05	9.035884e+01	3.986886e+00	3.986761e+00	1.248880e-04	-1.130486e+19	-1.122267e+16	-1.712699e-10	6.331384e-06
1.844201e-22	1.000000e+06	6.262319e+05	6.262319e+05	9.000614e+01	4.038650e+00	4.038524e+00	1.263567e-04	7.116715e+19	6.623663e+16	1.108396e-09	6.449129e-06
1.917737e-22	1.000000e+06	6.242446e+05	6.242446e+05	8.965051e+01	4.095935e+00	4.095807e+00	1.278454e-04	1.077058e+20	9.342737e+16	1.704341e-09	6.561426e-06
1.994206e-22	1.000000e+06	6.215349e+05	6.215349e+05	8.930133e+01	4.151235e+00	4.151106e+00	1.293635e-04	8.948428e+19	7.258721e+16	1.447140e-09	6.679006e-06
2.073724e-22	1.000000e+06	6.194169e+05	6.194169e+05	8.895302e+01	4.207309e+00	4.207178e+00	1.308764e-04	6.519919e+20	4.945616e+17	1.072552e-08	6.792370e-06
2.156412e-22	1.000000e+06	6.153893e+05	6.153893e+05	8.860970e+01	4.262640e+00	4.262507e+00	1.324265e-04	1.025922e+20	7.289891e+16	1.743636e-09	6.926737e-06
2.242398e-22	1.000000e+06	6.151020e+05	6.151020e+05	8.826357e+01	4.324443e+00	4.324309e+00	1.339830e-04	-9.792166e+18	-6.474820e+15	-1.668147e-10	7.030449e-06
2.331812e-22	1.000000e+06	6.110643e+05	6.110643e+05	8.791701e+01	4.379824e+00	4.379689e+00	1.355715e-04	1.357312e+19	8.421632e+15	2.389661e-10	7.167534e-06
2.424791e-22	1.000000e+06	6.099148e+05	6.099148e+05	8.757495e+01	4.441490e+00	4.441352e+00	1.371704e-04	-4.116746e+19	-2.381831e+16	-7.316437e-10	7.282148e-06
2.521478e-22	1.000000e+06	6.061932e+05	6.061932e+05	8.723140e+01	4.499172e+00	4.499033e+00	1.387843e-04	2.663878e+19	1.444945e+16	4.881465e-10	7.422009e-06
2.622021e-22	1.000000e+06	6.051054e+05	6.051054e+05	8.689191e+01	4.560882e+00	4.560741e+00	1.404219e-04	3.256180e+19	1.649926e+16	6.020668e-10	7.537335e-06
2.726572e-22	1.000000e+06	6.022565e+05	6.022565e+05	8.655278e+01	4.624474e+00	4.624331e+00	1.420824e-04	-3.316265e+20	-1.567970e+17	-6.278167e-09	7.678578e-06
2.835292e-22	1.000000e+06	6.003677e+05	6.003677e+05	8.621443e+01	4.686234e+00	4.686090e+00	1.437554e-04	-2.232234e+19	-9.876888e+15	-4.292838e-10	7.805606e-06
2.948348e-22	1.000000e+06	5.966885e+05	5.966885e+05	8.587747e+01	4.745739e+00	4.745593e+00	1.454578e-04	-4.621754e+19	-1.919941e+16	-9.165575e-10	7.953461e-06
3.065912e-22	1.000000e+06	5.952967e+05	5.952967e+05	8.554445e+01	4.811082e+00	4.810935e+00	1.471750e-04	-1.221597e+20	-4.739299e+16	-2.451047e-09	8.081822e-06
3.188163e-22	1.000000e+06	5.935029e+05	5.935029e+05	8.520765e+01	4.878723e+00	4.878574e+00	1.489099e-04	3.152523e+19	1.140584e+16	6.421484e-10	8.220218e-06
3.315289e-22	1.000000e+06	5.903448e+05	5.903448e+05	8.487697e+01	4.940808e+00	4.940658e+00	1.506594e-04	2.861628e+21	9.719034e+17	5.986537e-08	8.369360e-06
3.447484e-22	1.000000e+06	5.882594e+05	5.882594e+05	8.454769e+01	5.006890e+00	5.006737e+00	1.524480e-04	2.521009e+19	8.011878e+15	5.368110e-10	8.511364e-06
3.584950e-22	1.000000e+06	5.856512e+05	5.856512e+05	8.421671e+01	5.074359e+00	5.074204e+00	1.542421e-04	8.911134e+19	2.648666e+16	1.940123e-09	8.664473e-06
3.727898e-22	1.000000e+06	5.828220e+05	5.828220e+05	8.388431e+01	5.139958e+00	5.139802e+00	1.560665e-04	4.251098e+19	1.184958e+16	9.482278e-10	8.819088e-06
3.876545e-22	1.000000e+06	5.807526e+05	5.807526e+05	8.355961e+01	5.208894e+00	5.208736e+00	1.579033e-04	-2.266491e+20	-5.910532e+16	-5.146233e-09	8.969213e-06
4.031120e-22	1.000000e+06	5.785593e+05	5.785593e+05	8.323396e+01	5.277877e+00	5.277717e+00	1.597635e-04	1.069881e+20	2.612398e+16	2.475640e-09	9.122448e-06
4.191859e-22	1.000000e+06	5.762423e+05	5.762423e+05	8.291073e+01	5.348728e+00	5.348567e+00	1.616522e-04	4.106862e+19	9.381178e+15	9.695621e-10	9.282082e-06
4.359006e-22	1.000000e+06	5.748082e+05	5.748082e+05	8.258523e+01	5.418832e+00	5.418668e+00	1.635626e-04	3.632917e+19	7.775479e+15	8.684246e-10	9.427200e-06
4.532819e-22	1.000000e+06	5.723884e+05	5.723884e+05	8.226291e+01	5.489809e+00	5.489643e+00	1.654940e-04	-5.878140e+19	-1.178837e+16	-1.435084e-09	9.591056e-06
4.713562e-22	1.000000e+06	5.702506e+05	5.702506e+05	8.194231e+01	5.563891e+00	5.563724e+00	1.674379e-04	-6.634755e+20	-1.244319e+17	-1.650393e-08	9.756922e-06
4.901513e-22	1.000000e+06	5.684129e+05	5.684129e+05	8.162129e+01	5.638301e+00	5.638132e+00	1.694118e-04	-4.364747e+19	-7.659804e+15	-1.103395e-09	9.919377e-06
5.096957e-22	1.000000e+06	5.659056e+05	5.659056e+05	8.130279e+01	5.712165e+00	5.711993e+00	1.714146e-04	-5.963947e+19	-9.806863e+15	-1.541363e-09	1.009385e-05
5.300195e-22	1.000000e+06	5.636508e+05	5.636508e+05	8.098776e+01	5.785276e+00	5.785102e+00	1.734335e-04	-4.672507e+19	-7.209906e+15	-1.231943e-09	1.026394e-05
5.511537e-22	1.000000e+06	5.619554e+05	5.619554e+05	8.066743e+01	5.863020e+00	5.862844e+00	1.754764e-04	5.474782e+19	7.902417e+15	1.465375e-09	1.043325e-05
5.731307e-22	1.000000e+06	5.598886e+05	5.598886e+05	8.035444e+01	5.938564e+00	5.938386e+00	1.775546e-04	2.428812e+21	3.288417e+17	6.621813e-08	1.060669e-05
5.959839e-22	1.000000e+06	5.581504e+05	5.581504e+05	8.004235e+01	6.016613e+00	6.016433e+00	1.796475e-04	5.063187e+19	6.421901e+15	1.402036e-09	1.077956e-05
6.197484e-22	1.000000e+06	5.558058e+05	5.558058e+05	7.973043e+01	6.096169e+00	6.095987e+00	1.817677e-04	6.207687e+19	7.373011e+15	1.755520e-09	1.096816e-05
6.444605e-22	1.000000e+06	5.534886e+05	5.534886e+05	7.941690e+01	6.174160e+00	6.173976e+00	1.839171e-04	-9.635199e+19	-1.073918e+16	-2.782330e-09	1.115499e-05
6.701579e-22	1.000000e+06	5.517797e+05	5.517797e+05	7.910959e+01	6.255920e+00	6.255734e+00	1.860797e-04	-2.769294e+20	-2.890102e+16	-8.121417e-09	1.133771e-05
6.968800e-22	1.000000e+06	5.488617e+05	5.488617e+05	7.879816e+01	6.335579e+00	6.335390e+00	1.882825e-04	-1.554410e+21	-1.522770e+17	-4.681037e-08	1.154312e-05
7.246677e-22	1.000000e+06	5.479062e+05	5.479062e+05	7.849190e+01	6.417703e+00	6.417513e+00	1.905022e-04	3.126202e+20	2.871566e+16	9.496802e-09	1.171314e-05
7.535634e-22	1.000000e+06	5.455746e+05	5.455746e+05	7.818758e+01	6.500100e+00	6.499907e+00	1.927436e-04	6.740616e+20	5.808974e+16	2.091799e-08	1.191423e-05
7.836112e-22	1.000000e+06	5.437313e+05	5.437313e+05	7.788200e+01	6.584522e+00	6.584327e+00	1.950178e-04	1.186833e+20	9.588888e+15	3.745925e-09	1.210988e-05
8.148572e-22	1.000000e+06	5.413987e+05	5.413987e+05	7.757583e+01	6.667061e+00	6.666864e+00	1.973398e-04	-9.894405e+19	-7.511341e+15	-3.190765e-09	1.231451e-05
8.473492e-22	1.000000e+06	5.395954e+05	5.395954e+05	7.727568e+01	6.756775e+00	6.756575e+00	1.996547e-04	1.003253e+22	7.123827e+17	3.289735e-07	1.252193e-05
8.811367e-22	1.000000e+06	5.372352e+05	5.372352e+05	7.697349e+01	6.840842e+00	6.840640e+00	2.020024e-04	1.098007e+20	7.329214e+15	3.680224e-09	1.273342e-05
9.162715e-22	1.000000e+06	5.361524e+05	5.361524e+05	7.667313e+01	6.930752e+00	6.930547e+00	2.043879e-04	1.561243e+20	9.762673e+15	5.285916e-09	1.292683e-05
9.528072e-22	1.000000e+06	5.337152e+05	5.337152e+05	7.637333e+01	7.016753e+00	7.016546e+00	2.067958e-04	8.859528e+20	5.208704e+16	3.068696e-08	1.314700e-05
9.907998e-22	1.000000e+06	5.317775e+05	5.317775e+05	7.607568e+01	7.106336e+00	7.106127e+00	2.092365e-04	-1.687006e+20	-9.308678e+15	-5.950564e-09	1.336336e-05
1.030307e-21	1.000000e+06	5.298811e+05	5.298811e+05	7.577945e+01	7.195972e+00	7.195761e+00	2.117050e-04	-3.126793e+20	-1.620510e+16	-1.122789e-08	1.358035e-05
1.071390e-21	1.000000e+06	5.275283e+05	5.275283e+05	7.548401e+01	7.287509e+00	7.287295e+00	2.142172e-04	7.164249e+20	3.485581e+16	2.630468e-08	1.381444e-05
1.114111e-21	1.000000e+06	5.259261e+05	5.259261e+05	7.518777e+01	7.379916e+00	7.379699e+00	2.167429e-04	-6.358488e+20	-2.904671e+16	-2.370400e-08	1.403223e-05
1.158536e-21	1.000000e+06	5.237090e+05	5.237090e+05	7.489520e+01	7.472685e+00	7.472465e+00	2.192954e-04	1.765052e+20	7.574854e+15	6.720453e-09	1.426877e-05
1.204732e-21	1.000000e+06	5.220263e+05	5.220263e+05	7.460179e+01	7.566978e+00	7.566756e+00	2.218892e-04	-1.887015e+20	-7.606117e+15	-7.301376e-09	1.449540e-05
1.252770e-21	1.000000e+06	5.205275e+05	5.205275e+05	7.430991e+01	7.662420e+00	7.662195e+00	2.245075e-04	2.046605e+20	7.748263e+15	8.033536e-09	1.472049e-05
1.302723e-21	1.000000e+06	5.187141e+05	5.187141e+05	7.402256e+01	7.759209e+00	7.758982e+00	2.271416e-04	5.611409e+20	1.995192e+16	2.241418e-08	1.495855e-05
1.354668e-21	1.000000e+06	5.165210e+05	5.165210e+05	7.373424e+01	7.857040e+00	7.856810e+00	2.298358e-04	-2.188637e+20	-7.309352e+15	-8.929454e-09	1.521146e-05
1.408685e-21	1.000000e+06	5.144525e+05	5.144525e+05	7.344491e+01	7.954269e+00	7.954037e+00	2.325451e-04	-2.700568e+21	-8.481128e+16	-1.124139e-07	1.546162e-05
1.464855e-21	1.000000e+06	5.124590e+05	5.124590e+05	7.315615e+01	8.052606e+00	8.052371e+00	2.352885e-04	3.428696e+20	1.012621e+16	1.455207e-08	1.571366e-05
1.523265e-21	1.000000e+06	5.107006e+05	5.107006e+05	7.287176e+01	8.153977e+00	8.153739e+00	2.380649e-04	6.455535e+20	1.790955e+16	2.787350e-08	1.596626e-05
1.584005e-21	1.000000e+06	5.085181e+05	5.085181e+05	7.258773e+01	8.254459e+00	8.254218e+00	2.408659e-04	-2.104748e+21	-5.492335e+16	-9.284513e-08	1.623238e-05
1.647166e-21	1.000000e+06	5.072295e+05	5.072295e+05	7.230654e+01	8.355641e+00	8.355398e+00	2.437127e-04	-1.956181e+21	-4.802972e+16	-8.739325e-08	1.647310e-05
1.712845e-21	1.000000e+06	5.052848e+05	5.052848e+05	7.202391e+01	8.459070e+00	8.458823e+00	2.465783e-04	2.830841e+20	6.535856e+15	1.289215e-08	1.674119e-05
1.781144e-21	1.000000e+06	5.032684e+05	5.032684e+05	7.174313e+01	8.563952e+00	8.563703e+00	2.495156e-04	3.663086e+20	7.951991e+15	1.701923e-08	1.701667e-05
1.852166e-21	1.000000e+06	5.010866e+05	5.010866e+05	7.146251e+01	8.669266e+00	8.669013e+00	2.524396e-04	-3.420099e+20	-6.984369e+15	-1.623925e-08	1.730093e-05
1.926020e-21	1.000000e+06	4.995360e+05	4.995360e+05	7.118452e+01	8.774880e+00	8.774625e+00	2.554205e-04	-3.854272e+21	-7.408604e+16	-1.858659e-07	1.756606e-05
2.002819e-21	1.000000e+06	4.977371e+05	4.977371e+05	7.090316e+01	8.883174e+00	8.882916e+00	2.584294e-04	2.933546e+21	5.303371e+16	1.440404e-07	1.784712e-05
2.082680e-21	1.000000e+06	4.961468e+05	4.961468e+05	7.062874e+01	8.990862e+00	8.990600e+00	2.614804e-04	-1.149940e+21	-1.957350e+16	-5.737405e-08	1.812138e-05
2.165726e-21	1.000000e+06	4.942131e+05	4.942131e+05	7.035267e+01	9.100750e+00	9.100485e+00	2.645733e-04	1.092906e+21	1.750640e+16	5.560357e-08	1.841463e-05
2.252083e-21	1.000000e+06	4.923408e+05	4.923408e+05	7.008014e+01	9.208796e+00	9.208528e+00	2.676918e-04	1.158089e+21	1.748750e+16	6.004874e-08	1.870411e-05
2.341883e-21	1.000000e+06	4.910492e+05	4.910492e+05	6.980545e+01	9.323388e+00	9.323118e+00	2.708220e-04	9.755690e+20	1.384807e+16	5.125356e-08	1.898667e-05
2.435264e-21	1.000000e+06	4.886207e+05	4.886207e+05	6.953229e+01	9.435283e+00	9.435009e+00	2.740371e-04	-4.963682e+20	-6.637877e+15	-2.673227e-08	1.931004e-05
2.532369e-21	1.000000e+06	4.872824e+05	4.872824e+05	6.925970e+01	9.548537e+00	9.548260e+00	2.772690e-04	1.126176e+21	1.418803e+16	6.148849e-08	1.959549e-05
2.633345e-21	1.000000e+06	4.851465e+05	4.851465e+05	6.899177e+01	9.663894e+00	9.663613e+00	2.805406e-04	1.323964e+21	1.570781e+16	7.389294e-08	1.991954e-05
2.738348e-21	1.000000e+06	4.837164e+05	4.837164e+05	6.871986e+01	9.779741e+00	9.779457e+00	2.838589e-04	1.660417e+21	1.856011e+16	9.404910e-08	2.021792e-05
2.847538e-21	1.000000e+06	4.818065e+05	4.818065e+05	6.845499e+01	9.897180e+00	9.896892e+00	2.871926e-04	-7.204997e+20	-7.587112e+15	-4.162573e-08	2.054182e-05
2.961082e-21	1.000000e+06	4.801993e+05	4.801993e+05	6.818621e+01	1.001428e+01	1.001399e+01	2.905852e-04	8.220814e+20	8.162351e+15	4.829461e-08	2.085443e-05
3.079153e-21	1.000000e+06	4.782228e+05	4.782228e+05	6.791855e+01	1.013353e+01	1.013323e+01	2.940132e-04	-1.512146e+21	-1.415112e+16	-9.068460e-08	2.118997e-05
3.201933e-21	1.000000e+06	4.763098e+05	4.763098e+05	6.765383e+01	1.025612e+01	1.025583e+01	2.974756e-04	-8.479922e+20	-7.472671e+15	-5.188424e-08	2.153246e-05
3.329608e-21	1.000000e+06	4.745206e+05	4.745206e+05	6.739204e+01	1.037531e+01	1.037501e+01	3.010063e-04	-1.316720e+21	-1.095187e+16	-8.209363e-08	2.186482e-05
3.462374e-21	1.000000e+06	4.727830e+05	4.727830e+05	6.712869e+01	1.049878e+01	1.049848e+01	3.045651e-04	-8.400337e+21	-6.585706e+16	-5.334313e-07	2.220634e-05
3.600434e-21	1.000000e+06	4.714241e+05	4.714241e+05	6.686677e+01	1.062232e+01	1.062202e+01	3.081545e-04	-8.855505e+21	-6.548105e+16	-5.704869e-07	2.253242e-05
3.743999e-21	1.000000e+06	4.691883e+05	4.691883e+05	6.660420e+01	1.074823e+01	1.074792e+01	3.117976e-04	5.554341e+21	3.872106e+16	3.664273e-07	2.290814e-05
3.893289e-21	1.000000e+06	4.680928e+05	4.680928e+05	6.634639e+01	1.087293e+01	1.087261e+01	3.154569e-04	1.997588e+21	1.314539e+16	1.333329e-07	2.322815e-05
4.048531e-21	1.000000e+06	4.659167e+05	4.659167e+05	6.608632e+01	1.100156e+01	1.100124e+01	3.192045e-04	3.534438e+21	2.193049e+16	2.414739e-07	2.361273e-05
4.209964e-21	1.000000e+06	4.642990e+05	4.642990e+05	6.582867e+01	1.112997e+01	1.112964e+01	3.229463e-04	1.856604e+21	1.087050e+16	1.290689e-07	2.397155e-05
4.377833e-21	1.000000e+06	4.625555e+05	4.625555e+05	6.557097e+01	1.125808e+01	1.125775e+01	3.267706e-04	-2.345605e+21	-1.296980e+16	-1.661601e-07	2.433887e-05
4.552397e-21	1.000000e+06	4.611215e+05	4.611215e+05	6.531415e+01	1.139178e+01	1.139145e+01	3.306079e-04	5.532111e+22	2.883588e+17	3.980202e-06	2.470450e-05
4.733921e-21	1.000000e+06	4.591960e+05	4.591960e+05	6.505856e+01	1.152117e+01	1.152084e+01	3.345176e-04	7.514272e+21	3.701724e+16	5.520619e-07	2.508988e-05
4.922683e-21	1.000000e+06	4.578224e+05	4.578224e+05	6.480738e+01	1.165715e+01	1.165682e+01	3.384655e-04	2.260387e+21	1.050074e+16	1.685733e-07	2.546217e-05
5.118972e-21	1.000000e+06	4.559525e+05	4.559525e+05	6.455523e+01	1.178724e+01	1.178690e+01	3.424530e-04	2.870434e+21	1.261500e+16	2.184947e-07	2.585190e-05
5.323088e-21	1.000000e+06	4.543862e+05	4.543862e+05	6.430248e+01	1.192197e+01	1.192162e+01	3.464967e-04	2.864992e+22	1.189551e+17	2.218652e-06	2.623753e-05
5.535342e-21	1.000000e+06	4.526383e+05	4.526383e+05	6.405130e+01	1.206033e+01	1.205998e+01	3.505802e-04	4.220827e+21	1.654250e+16	3.332211e-07	2.664453e-05
5.756061e-21	1.000000e+06	4.510285e+05	4.510285e+05	6.380094e+01	1.220110e+01	1.220074e+01	3.547116e-04	-4.907468e+22	-1.814943e+17	-3.943928e-06	2.705173e-05
5.985580e-21	1.000000e+06	4.492911e+05	4.492911e+05	6.355392e+01	1.233730e+01	1.233695e+01	3.588971e-04	-2.147778e+21	-7.514290e+15	-1.759711e-07	2.745949e-05
6.224251e-21	1.000000e+06	4.480718e+05	4.480718e+05	6.330417e+01	1.247686e+01	1.247649e+01	3.631268e-04	4.261150e+21	1.409291e+16	3.538995e-07	2.784566e-05
6.472439e-21	1.000000e+06	4.459896e+05	4.459896e+05	6.305665e+01	1.261927e+01	1.261890e+01	3.674125e-04	2.889763e+21	9.030076e+15	2.456573e-07	2.829498e-05
6.730524e-21	1.000000e+06	4.446044e+05	4.446044e+05	6.281325e+01	1.276292e+01	1.276254e+01	3.717592e-04	3.094388e+21	9.137452e+15	2.671758e-07	2.870623e-05
6.998899e-21	1.000000e+06	4.426350e+05	4.426350e+05	6.256751e+01	1.290658e+01	1.290621e+01	3.761443e-04	-2.166627e+22	-6.049614e+16	-1.912700e-06	2.915853e-05
7.277976e-21	1.000000e+06	4.411590e+05	4.411590e+05	6.232070e+01	1.305037e+01	1.304998e+01	3.805771e-04	-1.324193e+22	-3.498146e+16	-1.188685e-06	2.958200e-05
7.568181e-21	1.000000e+06	4.394717e+05	4.394717e+05	6.208089e+01	1.319486e+01	1.319447e+01	3.850456e-04	-2.780852e+21	-6.952707e+15	-2.544570e-07	3.002437e-05
7.869957e-21	1.000000e+06	4.377021e+05	4.377021e+05	6.183682e+01	1.334444e+01	1.334405e+01	3.896064e-04	2.979422e+21	7.040944e+15	2.781826e-07	3.048748e-05
8.183767e-21	1.000000e+06	4.362966e+05	4.362966e+05	6.159503e+01	1.349217e+01	1.349178e+01	3.942068e-04	-7.562549e+21	-1.691450e+16	-7.175471e-07	3.092431e-05
8.510089e-21	1.000000e+06	4.346377e+05	4.346377e+05	6.135424e+01	1.364008e+01	1.363968e+01	3.988543e-04	-1.829683e+23	-3.875170e+17	-1.769416e-05	3.138265e-05
8.849424e-21	1.000000e+06	4.330153e+05	4.330153e+05	6.111485e+01	1.379454e+01	1.379413e+01	4.035679e-04	1.084215e+23	2.170600e+17	1.068293e-05	3.185693e-05
9.202289e-21	1.000000e+06	4.314498e+05	4.314498e+05	6.087641e+01	1.394213e+01	1.394172e+01	4.083150e-04	7.998661e+21	1.518351e+16	8.025220e-07	3.231459e-05
9.569225e-21	1.000000e+06	4.297432e+05	4.297432e+05	6.063707e+01	1.409986e+01	1.409945e+01	4.131629e-04	5.560703e+21	9.978279e+15	5.690833e-07	3.280997e-05
9.950792e-21	1.000000e+06	4.282878e+05	4.282878e+05	6.040004e+01	1.425281e+01	1.425239e+01	4.180131e-04	-4.384263e+21	-7.454077e+15	-4.563620e-07	3.327859e-05
1.034757e-20	1.000000e+06	4.265226e+05	4.265226e+05	6.016693e+01	1.440971e+01	1.440929e+01	4.229472e-04	-1.053875e+22	-1.696336e+16	-1.119876e-06	3.378418e-05
1.076018e-20	1.000000e+06	4.251724e+05	4.251724e+05	5.993024e+01	1.456652e+01	1.456609e+01	4.279471e-04	-4.686961e+21	-7.146821e+15	-5.060079e-07	3.426026e-05
1.118923e-20	1.000000e+06	4.233843e+05	4.233843e+05	5.969788e+01	1.472454e+01	1.472410e+01	4.329822e-04	4.836508e+21	6.987531e+15	5.332725e-07	3.477818e-05
1.163540e-20	1.000000e+06	4.216932e+05	4.216932e+05	5.946420e+01	1.488227e+01	1.488183e+01	4.381009e-04	4.948542e+21	6.778466e+15	5.566544e-07	3.529170e-05
1.209935e-20	1.000000e+06	4.203371e+05	4.203371e+05	5.923209e+01	1.504343e+01	1.504299e+01	4.432855e-04	4.027076e+22	5.227036e+16	4.603547e-06	3.578897e-05
1.258180e-20	1.000000e+06	4.186634e+05	4.186634e+05	5.900077e+01	1.520351e+01	1.520307e+01	4.485071e-04	-6.476794e+21	-7.973337e+15	-7.553122e-07	3.631441e-05
1.308349e-20	1.000000e+06	4.171449e+05	4.171449e+05	5.877062e+01	1.536587e+01	1.536541e+01	4.537785e-04	-7.638044e+21	-8.916548e+15	-9.070659e-07	3.683580e-05
1.360519e-20	1.000000e+06	4.155664e+05	4.155664e+05	5.854198e+01	1.553166e+01	1.553121e+01	4.591666e-04	1.771352e+22	1.959814e+16	2.143848e-06	3.737469e-05
1.414769e-20	1.000000e+06	4.138760e+05	4.138760e+05	5.831388e+01	1.569444e+01	1.569398e+01	4.645528e-04	-7.315708e+21	-7.682930e+15	-9.036420e-07	3.792064e-05
1.471182e-20	1.000000e+06	4.124426e+05	4.124426e+05	5.808420e+01	1.585914e+01	1.585867e+01	4.700625e-04	-3.586511e+22	-3.574985e+16	-4.507602e-06	3.845174e-05
1.529844e-20	1.000000e+06	4.109571e+05	4.109571e+05	5.785803e+01	1.603016e+01	1.602969e+01	4.755764e-04	9.498759e+21	8.973816e+15	1.215558e-06	3.900690e-05
1.590846e-20	1.000000e+06	4.092318e+05	4.092318e+05	5.763334e+01	1.619943e+01	1.619895e+01	4.811778e-04	1.348225e+22	1.208546e+16	1.762003e-06	3.958498e-05
1.654280e-20	1.000000e+06	4.077827e+05	4.077827e+05	5.740509e+01	1.636758e+01	1.636709e+01	4.868931e-04	1.866366e+22	1.588819e+16	2.482813e-06	4.013799e-05
1.720243e-20	1.000000e+06	4.058715e+05	4.058715e+05	5.718651e+01	1.654181e+01	1.654132e+01	4.926359e-04	-7.732393e+22	-6.243071e+16	-1.053083e-05	4.075628e-05
1.788837e-20	1.000000e+06	4.044792e+05	4.044792e+05	5.696199e+01	1.671346e+01	1.671296e+01	4.984291e-04	-2.859851e+23	-2.192863e+17	-3.962359e-05	4.132094e-05
1.860166e-20	1.000000e+06	4.030231e+05	4.030231e+05	5.674014e+01	1.688579e+01	1.688529e+01	5.043273e-04	2.501712e+22	1.822342e+16	3.529221e-06	4.189783e-05
1.934339e-20	1.000000e+06	4.015244e+05	4.015244e+05	5.651830e+01	1.706134e+01	1.706083e+01	5.102857e-04	-1.090239e+22	-7.541472e+15	-1.566944e-06	4.249142e-05
2.011469e-20	1.000000e+06	3.999697e+05	3.999697e+05	5.629824e+01	1.723665e+01	1.723613e+01	5.162885e-04	1.730245e+22	1.137216e+16	2.535498e-06	4.309489e-05
2.091675e-20	1.000000e+06	3.983911e+05	3.983911e+05	5.607777e+01	1.741438e+01	1.741385e+01	5.223865e-04	2.045546e+22	1.277232e+16	3.057401e-06	4.371176e-05
2.175080e-20	1.000000e+06	3.968162e+05	3.968162e+05	5.585826e+01	1.759382e+01	1.759329e+01	5.285544e-04	2.081012e+22	1.234452e+16	3.172627e-06	4.433745e-05
2.261810e-20	1.000000e+06	3.952636e+05	3.952636e+05	5.564133e+01	1.777547e+01	1.777494e+01	5.347906e-04	-7.273642e+22	-4.098699e+16	-1.130861e-05	4.497119e-05
2.351998e-20	1.000000e+06	3.937820e+05	3.937820e+05	5.542354e+01	1.795329e+01	1.795274e+01	5.410782e-04	2.765698e+22	1.482808e+16	4.381439e-06	4.559194e-05
2.445782e-20	1.000000e+06	3.923044e+05	3.923044e+05	5.520654e+01	1.813276e+01	1.813222e+01	5.474761e-04	-1.636958e+22	-8.350596e+15	-2.642488e-06	4.622116e-05
2.543306e-20	1.000000e+06	3.906641e+05	3.906641e+05	5.499019e+01	1.831921e+01	1.831865e+01	5.539510e-04	-4.563223e+22	-2.211761e+16	-7.522214e-06	4.689248e-05
2.644719e-20	1.000000e+06	3.893315e+05	3.893315e+05	5.477441e+01	1.850062e+01	1.850006e+01	5.604693e-04	-2.408719e+22	-1.111359e+16	-4.039055e-06	4.751895e-05
2.750176e-20	1.000000e+06	3.875879e+05	3.875879e+05	5.456246e+01	1.868663e+01	1.868606e+01	5.670669e-04	2.366690e+22	1.038691e+16	4.058648e-06	4.821262e-05
2.859837e-20	1.000000e+06	3.861422e+05	3.861422e+05	5.435058e+01	1.887231e+01	1.887174e+01	5.737604e-04	5.480885e+22	2.289419e+16	9.576476e-06	4.887400e-05
2.973871e-20	1.000000e+06	3.846723e+05	3.846723e+05	5.413818e+01	1.905883e+01	1.905825e+01	5.805064e-04	1.714620e+24	6.818472e+17	3.053548e-04	4.954562e-05
3.092453e-20	1.000000e+06	3.831857e+05	3.831857e+05	5.392678e+01	1.924613e+01	1.924554e+01	5.873847e-04	-1.820536e+22	-6.894172e+15	-3.305551e-06	5.022664e-05
3.215762e-20	1.000000e+06	3.817023e+05	3.817023e+05	5.371627e+01	1.944125e+01	1.944066e+01	5.943109e-04	3.715433e+22	1.337791e+16	6.878231e-06	5.093302e-05
3.343989e-20	1.000000e+06	3.801151e+05	3.801151e+05	5.350715e+01	1.963097e+01	1.963037e+01	6.013139e-04	-2.608918e+22	-8.948533e+15	-4.931464e-06	5.164479e-05
3.477328e-20	1.000000e+06	3.786957e+05	3.786957e+05	5.329856e+01	1.982232e+01	1.982171e+01	6.084372e-04	5.528609e+22	1.806524e+16	1.064769e-05	5.234366e-05
3.615984e-20	1.000000e+06	3.772516e+05	3.772516e+05	5.309061e+01	2.001565e+01	2.001503e+01	6.155833e-04	-2.931480e+22	-9.125117e+15	-5.754701e-06	5.305650e-05
3.760170e-20	1.000000e+06	3.757091e+05	3.757091e+05	5.288400e+01	2.020960e+01	2.020898e+01	6.229103e-04	-2.976089e+22	-8.827902e+15	-5.963192e-06	5.379055e-05
3.910104e-20	1.000000e+06	3.742286e+05	3.742286e+05	5.267650e+01	2.040391e+01	2.040328e+01	6.301772e-04	-5.738266e+22	-1.622609e+16	-1.172700e-05	5.452257e-05
4.066017e-20	1.000000e+06	3.726546e+05	3.726546e+05	5.247238e+01	2.059991e+01	2.059927e+01	6.376328e-04	1.381217e+23	3.723365e+16	2.882841e-05	5.527882e-05
4.228147e-20	1.000000e+06	3.711299e+05	3.711299e+05	5.226685e+01	2.079438e+01	2.079373e+01	6.451537e-04	-3.226251e+22	-8.297907e+15	-6.873212e-06	5.602992e-05
4.396742e-20	1.000000e+06	3.698325e+05	3.698325e+05	5.206271e+01	2.098962e+01	2.098897e+01	6.527851e-04	-2.898858e+22	-7.115471e+15	-6.284823e-06	5.675441e-05
4.572059e-20	1.000000e+06	3.683070e+05	3.683070e+05	5.185776e+01	2.119621e+01	2.119554e+01	6.604755e-04	-3.717878e+22	-8.689697e+15	-8.228797e-06	5.755037e-05
4.754367e-20	1.000000e+06	3.667798e+05	3.667798e+05	5.165627e+01	2.139245e+01	2.139178e+01	6.682937e-04	1.065583e+23	2.378400e+16	2.407971e-05	5.832504e-05
4.943944e-20	1.000000e+06	3.653121e+05	3.653121e+05	5.145426e+01	2.159527e+01	2.159460e+01	6.761605e-04	-5.269464e+22	-1.121949e+16	-1.214891e-05	5.911458e-05
5.141081e-20	1.000000e+06	3.639163e+05	3.639163e+05	5.125391e+01	2.179894e+01	2.179825e+01	6.841917e-04	8.634021e+22	1.754029e+16	2.029068e-05	5.990096e-05
5.346078e-20	1.000000e+06	3.625054e+05	3.625054e+05	5.105528e+01	2.199904e+01	2.199835e+01	6.921995e-04	-4.022852e+22	-7.807565e+15	-9.639466e-06	6.068610e-05
5.559250e-20	1.000000e+06	3.610113e+05	3.610113e+05	5.085448e+01	2.220689e+01	2.220619e+01	7.003590e-04	4.701291e+22	8.705188e+15	1.150017e-05	6.151301e-05
5.780922e-20	1.000000e+06	3.594168e+05	3.594168e+05	5.065659e+01	2.240921e+01	2.240850e+01	7.086870e-04	1.567021e+23	2.772948e+16	3.918989e-05	6.234882e-05
6.011432e-20	1.000000e+06	3.580625e+05	3.580625e+05	5.045860e+01	2.261336e+01	2.261264e+01	7.170051e-04	-4.560566e+23	-7.712469e+16	-1.162294e-04	6.315479e-05
6.251134e-20	1.000000e+06	3.566860e+05	3.566860e+05	5.026143e+01	2.282241e+01	2.282169e+01	7.254773e-04	4.824630e+22	7.792128e+15	1.253502e-05	6.398462e-05
6.500394e-20	1.000000e+06	3.552222e+05	3.552222e+05	5.006499e+01	2.302944e+01	2.302871e+01	7.340507e-04	-4.693013e+22	-7.244934e+15	-1.244637e-05	6.483110e-05
6.759594e-20	1.000000e+06	3.537784e+05	3.537784e+05	4.987111e+01	2.323827e+01	2.323753e+01	7.426497e-04	9.871480e+22	1.456677e+16	2.671881e-05	6.568596e-05
7.029128e-20	1.000000e+06	3.522944e+05	3.522944e+05	4.967558e+01	2.344242e+01	2.344166e+01	7.514359e-04	4.688391e+22	6.622348e+15	1.295945e-05	6.654212e-05
7.309410e-20	1.000000e+06	3.508263e+05	3.508263e+05	4.948167e+01	2.365676e+01	2.365600e+01	7.603124e-04	-5.225909e+22	-7.053192e+15	-1.475000e-05	6.743153e-05
7.600868e-20	1.000000e+06	3.494287e+05	3.494287e+05	4.929027e+01	2.387138e+01	2.387061e+01	7.692718e-04	8.915397e+22	1.150146e+16	2.567077e-05	6.831544e-05
7.903948e-20	1.000000e+06	3.480430e+05	3.480430e+05	4.909740e+01	2.408161e+01	2.408083e+01	7.783192e-04	-8.079241e+22	-9.975700e+15	-2.372997e-05	6.919146e-05
8.219113e-20	1.000000e+06	3.466104e+05	3.466104e+05	4.890325e+01	2.428990e+01	2.428912e+01	7.875571e-04	8.593448e+22	1.016339e+16	2.576623e-05	7.007841e-05
8.546845e-20	1.000000e+06	3.451925e+05	3.451925e+05	4.871557e+01	2.451044e+01	2.450964e+01	7.968538e-04	5.814200e+22	6.572563e+15	1.779405e-05	7.100513e-05
8.887645e-20	1.000000e+06	3.437329e+05	3.437329e+05	4.852483e+01	2.472388e+01	2.472307e+01	8.062634e-04	1.268206e+23	1.372798e+16	3.964382e-05	7.192759e-05
9.242035e-20	1.000000e+06	3.423631e+05	3.423631e+05	4.833518e+01	2.494135e+01	2.494053e+01	8.157593e-04	-1.041702e+23	-1.079304e+16	-3.322003e-05	7.285057e-05
9.610555e-20	1.000000e+06	3.409986e+05	3.409986e+05	4.814622e+01	2.515432e+01	2.515350e+01	8.253629e-04	-4.047420e+23	-4.018973e+16	-1.316759e-04	7.376664e-05
9.993770e-20	1.000000e+06	3.395693e+05	3.395693e+05	4.795795e+01	2.537524e+01	2.537440e+01	8.351036e-04	7.501803e+23	7.130419e+16	2.492385e-04	7.472773e-05
1.039227e-19	1.000000e+06	3.380591e+05	3.380591e+05	4.777065e+01	2.558825e+01	2.558740e+01	8.449177e-04	-1.176122e+23	-1.072135e+16	-3.995588e-05	7.569165e-05
1.080665e-19	1.000000e+06	3.366697e+05	3.366697e+05	4.758303e+01	2.580829e+01	2.580743e+01	8.549000e-04	1.844151e+23	1.610648e+16	6.395402e-05	7.665759e-05
1.123756e-19	1.000000e+06	3.353100e+05	3.353100e+05	4.739964e+01	2.602275e+01	2.602188e+01	8.650027e-04	-4.092979e+23	-3.429840e+16	-1.448433e-04	7.760803e-05
1.168565e-19	1.000000e+06	3.339921e+05	3.339921e+05	4.721357e+01	2.625332e+01	2.625245e+01	8.752396e-04	1.177074e+23	9.438049e+15	4.248289e-05	7.860463e-05
1.215161e-19	1.000000e+06	3.325447e+05	3.325447e+05	4.702954e+01	2.646344e+01	2.646256e+01	8.855375e-04	-6.171892e+23	-4.755396e+16	-2.276458e-04	7.957861e-05
1.263615e-19	1.000000e+06	3.311422e+05	3.311422e+05	4.684516e+01	2.668690e+01	2.668600e+01	8.959595e-04	9.142464e+22	6.754182e+15	3.444148e-05	8.059045e-05
1.314000e-19	1.000000e+06	3.297217e+05	3.297217e+05	4.666177e+01	2.691599e+01	2.691508e+01	9.065493e-04	1.385587e+23	9.808035e+15	5.333191e-05	8.163244e-05
1.366395e-19	1.000000e+06	3.283880e+05	3.283880e+05	4.648154e+01	2.714066e+01	2.713974e+01	9.172501e-04	-3.194907e+23	-2.169482e+16	-1.254912e-04	8.264816e-05
1.420879e-19	1.000000e+06	3.270144e+05	3.270144e+05	4.629959e+01	2.736005e+01	2.735912e+01	9.280412e-04	-6.183258e+23	-4.033047e+16	-2.480128e-04	8.366617e-05
1.477536e-19	1.000000e+06	3.256284e+05	3.256284e+05	4.611959e+01	2.758175e+01	2.758081e+01	9.390400e-04	2.039014e+24	1.277354e+17	8.354114e-04	8.470315e-05
1.536452e-19	1.000000e+06	3.242998e+05	3.242998e+05	4.593979e+01	2.780751e+01	2.780656e+01	9.500979e-04	1.164246e+23	7.002197e+15	4.868589e-05	8.574632e-05
1.597717e-19	1.000000e+06	3.228934e+05	3.228934e+05	4.575975e+01	2.803650e+01	2.803554e+01	9.612407e-04	-1.273317e+23	-7.350504e+15	-5.441669e-05	8.682899e-05
1.661425e-19	1.000000e+06	3.215103e+05	3.215103e+05	4.558155e+01	2.825767e+01	2.825669e+01	9.726267e-04	-8.881783e+23	-4.929679e+16	-3.878079e-04	8.789038e-05
1.727673e-19	1.000000e+06	3.202178e+05	3.202178e+05	4.540198e+01	2.848378e+01	2.848280e+01	9.841193e-04	-5.279993e+24	-2.816082e+17	-2.352323e-03	8.895126e-05
1.796563e-19	1.000000e+06	3.187708e+05	3.187708e+05	4.522561e+01	2.871511e+01	2.871412e+01	9.956974e-04	-2.299382e+23	-1.177765e+16	-1.047875e-04	9.008075e-05
1.868200e-19	1.000000e+06	3.173830e+05	3.173830e+05	4.504938e+01	2.894083e+01	2.893982e+01	1.007483e-03	-1.957450e+23	-9.641309e+15	-9.117243e-05	9.118581e-05
1.942693e-19	1.000000e+06	3.161237e+05	3.161237e+05	4.487265e+01	2.916983e+01	2.916881e+01	1.019361e-03	-3.340494e+23	-1.581762e+16	-1.587146e-04	9.227347e-05
2.020157e-19	1.000000e+06	3.146837e+05	3.146837e+05	4.469799e+01	2.939627e+01	2.939524e+01	1.031394e-03	-3.288896e+23	-1.498266e+16	-1.598713e-04	9.341530e-05
2.100710e-19	1.000000e+06	3.134436e+05	3.134436e+05	4.452352e+01	2.962459e+01	2.962354e+01	1.043578e-03	2.007977e+23	8.800295e+15	9.955265e-05	9.451329e-05
2.184474e-19	1.000000e+06	3.121281e+05	3.121281e+05	4.435049e+01	2.985561e+01	2.985455e+01	1.055893e-03	7.785805e+23	3.282268e+16	3.942125e-04	9.565177e-05
2.271579e-19	1.000000e+06	3.107631e+05	3.107631e+05	4.417626e+01	3.008643e+01	3.008537e+01	1.068292e-03	-2.683331e+23	-1.088480e+16	-1.388732e-04	9.681470e-05
2.362156e-19	1.000000e+06	3.093757e+05	3.093757e+05	4.400475e+01	3.031831e+01	3.031723e+01	1.080972e-03	8.240150e+23	3.216696e+16	4.361090e-04	9.799835e-05
2.456346e-19	1.000000e+06	3.080395e+05	3.080395e+05	4.383203e+01	3.054903e+01	3.054793e+01	1.093656e-03	2.741587e+23	1.030422e+16	1.482727e-04	9.917243e-05
2.554291e-19	1.000000e+06	3.068046e+05	3.068046e+05	4.366077e+01	3.077191e+01	3.077081e+01	1.106625e-03	2.035196e+23	7.376217e+15	1.123022e-04	1.002981e-04
2.656142e-19	1.000000e+06	3.055077e+05	3.055077e+05	4.349124e+01	3.099384e+01	3.099272e+01	1.119626e-03	-3.434485e+23	-1.200840e+16	-1.935718e-04	1.014503e-04
2.762054e-19	1.000000e+06	3.043161e+05	3.043161e+05	4.331996e+01	3.121268e+01	3.121155e+01	1.132854e-03	3.570462e+24	1.205227e+17	2.052064e-03	1.025666e-04
2.872189e-19	1.000000e+06	3.030781e+05	3.030781e+05	4.315130e+01	3.143771e+01	3.143656e+01	1.146282e-03	-1.105405e+24	-3.599708e+16	-6.483950e-04	1.037281e-04
2.986716e-19	1.000000e+06	3.018174e+05	3.018174e+05	4.298345e+01	3.165300e+01	3.165184e+01	1.159766e-03	-1.681278e+24	-5.291333e+16	-1.006953e-03	1.048747e-04
3.105809e-19	1.000000e+06	3.005412e+05	3.005412e+05	4.281625e+01	3.187582e+01	3.187465e+01	1.173484e-03	-9.973448e+23	-3.030669e+16	-6.101216e-04	1.060614e-04
3.229651e-19	1.000000e+06	2.992698e+05	2.992698e+05	4.264943e+01	3.210474e+01	3.210355e+01	1.187342e-03	4.712063e+23	1.381547e+16	2.944340e-04	1.072769e-04
3.358432e-19	1.000000e+06	2.980016e+05	2.980016e+05	4.248235e+01	3.232172e+01	3.232052e+01	1.201263e-03	-6.632294e+24	-1.880144e+17	-4.233138e-03	1.084616e-04
3.492347e-19	1.000000e+06	2.968275e+05	2.968275e+05	4.231747e+01	3.255023e+01	3.254902e+01	1.215441e-03	-4.051185e+23	-1.108694e+16	-2.637259e-04	1.096604e-04
3.631602e-19	1.000000e+06	2.955717e+05	2.955717e+05	4.215216e+01	3.277220e+01	3.277097e+01	1.229790e-03	5.606528e+23	1.483084e+16	3.727957e-04	1.108773e-04
3.776410e-19	1.000000e+06	2.943250e+05	2.943250e+05	4.198750e+01	3.298677e+01	3.298553e+01	1.244219e-03	-4.337115e+23	-1.110458e+16	-2.945485e-04	1.120760e-04
3.926992e-19	1.000000e+06	2.931586e+05	2.931586e+05	4.182273e+01	3.321860e+01	3.321734e+01	1.258926e-03	-2.817591e+23	-6.965803e+15	-1.951893e-04	1.133127e-04
4.083578e-19	1.000000e+06	2.918988e+05	2.918988e+05	4.166035e+01	3.344496e+01	3.344369e+01	1.273869e-03	-2.734271e+23	-6.534133e+15	-1.935402e-04	1.145773e-04
4.246409e-19	1.000000e+06	2.905955e+05	2.905955e+05	4.149693e+01	3.367191e+01	3.367062e+01	1.288792e-03	3.430414e+23	7.925151e+15	2.483093e-04	1.158721e-04
4.415732e-19	1.000000e+06	2.893823e+05	2.893823e+05	4.133575e+01	3.389257e+01	3.389127e+01	1.303966e-03	3.571336e+23	7.985611e+15	2.639744e-04	1.171204e-04
4.591806e-19	1.000000e+06	2.880876e+05	2.880876e+05	4.117464e+01	3.411125e+01	3.410993e+01	1.319481e-03	-2.987162e+23	-6.468010e+15	-2.258016e-04	1.184058e-04
4.774901e-19	1.000000e+06	2.869685e+05	2.869685e+05	4.101243e+01	3.434359e+01	3.434226e+01	1.334951e-03	-1.143805e+25	-2.393996e+17	-8.816006e-03	1.196772e-04
4.965298e-19	1.000000e+06	2.856446e+05	2.856446e+05	4.085185e+01	3.456852e+01	3.456717e+01	1.350750e-03	-4.859274e+23	-9.843900e+15	-3.832947e-04	1.210194e-04
5.163286e-19	1.000000e+06	2.845129e+05	2.845129e+05	4.069415e+01	3.478449e+01	3.478312e+01	1.366688e-03	-9.261296e+23	-1.818627e+16	-7.451662e-04	1.222598e-04
5.369169e-19	1.000000e+06	2.833164e+05	2.833164e+05	4.053453e+01	3.501136e+01	3.500997e+01	1.382827e-03	-4.904068e+23	-9.322059e+15	-4.029855e-04	1.235769e-04
5.583261e-19	1.000000e+06	2.821369e+05	2.821369e+05	4.037617e+01	3.523419e+01	3.523279e+01	1.399135e-03	4.266352e+23	7.856613e+15	3.579716e-04	1.248833e-04
5.805890e-19	1.000000e+06	2.809910e+05	2.809910e+05	4.021794e+01	3.546368e+01	3.546227e+01	1.415606e-03	9.043488e+23	1.612192e+16	7.743993e-04	1.262093e-04
6.037396e-19	1.000000e+06	2.797589e+05	2.797589e+05	4.006106e+01	3.569003e+01	3.568860e+01	1.432339e-03	-7.221108e+23	-1.247008e+16	-6.320849e-04	1.275742e-04
6.278134e-19	1.000000e+06	2.785359e+05	2.785359e+05	3.990673e+01	3.590735e+01	3.590590e+01	1.449176e-03	9.931000e+23	1.663704e+16	8.885427e-04	1.289146e-04
6.528470e-19	1.000000e+06	2.773331e+05	2.773331e+05	3.975058e+01	3.613412e+01	3.613266e+01	1.466268e-03	-6.664130e+23	-1.081822e+16	-6.092931e-04	1.302914e-04
6.788789e-19	1.000000e+06	2.761089e+05	2.761089e+05	3.959537e+01	3.635711e+01	3.635563e+01	1.483549e-03	-9.536419e+23	-1.501200e+16	-8.914046e-04	1.316767e-04
7.059488e-19	1.000000e+06	2.749455e+05	2.749455e+05	3.944072e+01	3.658086e+01	3.657936e+01	1.501078e-03	-4.564860e+23	-6.968797e+15	-4.357987e-04	1.330477e-04
7.340980e-19	1.000000e+06	2.737366e+05	2.737366e+05	3.928710e+01	3.680751e+01	3.680599e+01	1.518846e-03	-9.767426e+23	-1.445767e+16	-9.532501e-04	1.344632e-04
7.633697e-19	1.000000e+06	2.726444e+05	2.726444e+05	3.913400e+01	3.700360e+01	3.700206e+01	1.536633e-03	-4.765756e+23	-6.869293e+15	-4.745039e-04	1.357211e-04
7.938086e-19	1.000000e+06	2.715821e+05	2.715821e+05	3.897926e+01	3.718725e+01	3.718569e+01	1.554864e-03	-4.888313e+23	-6.873674e+15	-4.962999e-04	1.369282e-04
8.254612e-19	1.000000e+06	2.703795e+05	2.703795e+05	3.882803e+01	3.741534e+01	3.741377e+01	1.573167e-03	6.159785e+23	8.400726e+15	6.394229e-04	1.383809e-04
8.583760e-19	1.000000e+06	2.692531e+05	2.692531e+05	3.867576e+01	3.757849e+01	3.757690e+01	1.591703e-03	5.374525e+23	7.172050e+15	5.696753e-04	1.395657e-04
8.926032e-19	1.000000e+06	2.682150e+05	2.682150e+05	3.852547e+01	3.776734e+01	3.776573e+01	1.610591e-03	-2.595334e+24	-3.377622e+16	-2.804590e-03	1.408100e-04
9.281952e-19	1.000000e+06	2.670049e+05	2.670049e+05	3.837548e+01	3.794189e+01	3.794027e+01	1.629398e-03	5.108630e+23	6.496948e+15	5.646761e-04	1.421019e-04
9.652064e-19	1.000000e+06	2.659276e+05	2.659276e+05	3.822598e+01	3.813414e+01	3.813249e+01	1.648695e-03	-8.232097e+23	-1.020800e+16	-9.285065e-04	1.434005e-04
1.003693e-18	1.000000e+06	2.647528e+05	2.647528e+05	3.807615e+01	3.832252e+01	3.832085e+01	1.668196e-03	7.119634e+23	8.613657e+15	8.210054e-04	1.447483e-04
1.043715e-18	1.000000e+06	2.635722e+05	2.635722e+05	3.792751e+01	3.849643e+01	3.849474e+01	1.687802e-03	-1.175308e+24	-1.390111e+16	-1.385942e-03	1.460565e-04
1.085333e-18	1.000000e+06	2.624155e+05	2.624155e+05	3.777946e+01	3.868330e+01	3.868159e+01	1.707720e-03	6.212916e+23	7.172625e+15	7.489268e-04	1.474124e-04
1.128609e-18	1.000000e+06	2.612273e+05	2.612273e+05	3.763284e+01	3.886935e+01	3.886763e+01	1.727886e-03	1.497653e+24	1.688008e+16	1.846758e-03	1.487952e-04
1.173612e-18	1.000000e+06	2.600653e+05	2.600653e+05	3.748503e+01	3.904597e+01	3.904422e+01	1.748223e-03	1.000892e+24	1.102824e+16	1.262021e-03	1.501391e-04
1.220409e-18	1.000000e+06	2.589514e+05	2.589514e+05	3.733861e+01	3.923103e+01	3.922926e+01	1.768906e-03	-6.615868e+23	-7.119314e+15	-8.522888e-04	1.514996e-04
1.269072e-18	1.000000e+06	2.578254e+05	2.578254e+05	3.719427e+01	3.940091e+01	3.939912e+01	1.789828e-03	1.381060e+24	1.454392e+16	1.818341e-03	1.528201e-04
1.319676e-18	1.000000e+06	2.566962e+05	2.566962e+05	3.704652e+01	3.958617e+01	3.958436e+01	1.810988e-03	2.139751e+24	2.201131e+16	2.879768e-03	1.542141e-04
1.372297e-18	1.000000e+06	2.555128e+05	2.555128e+05	3.690419e+01	3.975446e+01	3.975263e+01	1.832383e-03	-1.270803e+24	-1.279820e+16	-1.750276e-03	1.555870e-04
1.427016e-18	1.000000e+06	2.543407e+05	2.543407e+05	3.675837e+01	3.994546e+01	3.994361e+01	1.853930e-03	-1.509335e+24	-1.484050e+16	-2.127147e-03	1.570549e-04
1.483918e-18	1.000000e+06	2.531766e+05	2.531766e+05	3.661462e+01	4.013018e+01	4.012831e+01	1.875756e-03	-7.133276e+23	-6.853830e+15	-1.028637e-03	1.585067e-04
1.543088e-18	1.000000e+06	2.520876e+05	2.520876e+05	3.647265e+01	4.030519e+01	4.030330e+01	1.897919e-03	-3.971513e+24	-3.733799e+16	-5.851803e-03	1.598857e-04
1.604618e-18	1.000000e+06	2.509514e+05	2.509514e+05	3.633104e+01	4.048712e+01	4.048520e+01	1.920060e-03	1.146393e+24	1.053777e+16	1.727732e-03	1.613345e-04
1.668601e-18	1.000000e+06	2.497181e+05	2.497181e+05	3.618751e+01	4.066192e+01	4.065998e+01	1.942987e-03	-1.281291e+24	-1.152679e+16	-1.979199e-03	1.628313e-04
1.735135e-18	1.000000e+06	2.485850e+05	2.485850e+05	3.604692e+01	4.085638e+01	4.085441e+01	1.965851e-03	-2.687296e+24	-2.360567e+16	-4.246515e-03	1.643558e-04
1.804323e-18	1.000000e+06	2.474508e+05	2.474508e+05	3.590543e+01	4.102563e+01	4.102364e+01	1.988966e-03	-8.570219e+23	-7.374216e+15	-1.385604e-03	1.657931e-04
1.876269e-18	1.000000e+06	2.463365e+05	2.463365e+05	3.576601e+01	4.120529e+01	4.120328e+01	2.012664e-03	7.981417e+23	6.719159e+15	1.319858e-03	1.672724e-04
1.951084e-18	1.000000e+06	2.451842e+05	2.451842e+05	3.562663e+01	4.137236e+01	4.137033e+01	2.036217e-03	-1.211783e+24	-9.997077e+15	-2.051414e-03	1.687399e-04
2.028882e-18	1.000000e+06	2.440043e+05	2.440043e+05	3.548685e+01	4.155482e+01	4.155276e+01	2.060246e-03	-9.052926e+23	-7.306037e+15	-1.569976e-03	1.703037e-04
2.109783e-18	1.000000e+06	2.428826e+05	2.428826e+05	3.534865e+01	4.173505e+01	4.173297e+01	2.084411e-03	1.192304e+26	9.416335e+17	2.115906e-01	1.718322e-04
2.193909e-18	1.000000e+06	2.417780e+05	2.417780e+05	3.521116e+01	4.191101e+01	4.190890e+01	2.109107e-03	9.511700e+23	7.355588e+15	1.726892e-03	1.733450e-04
2.281390e-18	1.000000e+06	2.406587e+05	2.406587e+05	3.507291e+01	4.208895e+01	4.208682e+01	2.133910e-03	-1.805300e+24	-1.366812e+16	-3.354538e-03	1.748906e-04
2.372359e-18	1.000000e+06	2.395467e+05	2.395467e+05	3.493654e+01	4.226490e+01	4.226274e+01	2.159149e-03	-4.847627e+24	-3.594431e+16	-9.218689e-03	1.764370e-04
2.466955e-18	1.000000e+06	2.383984e+05	2.383984e+05	3.479977e+01	4.243903e+01	4.243684e+01	2.184712e-03	-1.039724e+24	-7.552504e+15	-2.025316e-03	1.780173e-04
2.565323e-18	1.000000e+06	2.372566e+05	2.372566e+05	3.466413e+01	4.260032e+01	4.259811e+01	2.210330e-03	-5.154384e+24	-3.673773e+16	-1.028434e-02	1.795538e-04
2.667614e-18	1.000000e+06	2.362080e+05	2.362080e+05	3.452953e+01	4.279100e+01	4.278877e+01	2.236525e-03	6.185941e+24	4.311650e+16	1.261897e-02	1.811581e-04
2.773983e-18	1.000000e+06	2.350002e+05	2.350002e+05	3.439418e+01	4.296488e+01	4.296261e+01	2.262742e-03	5.091985e+24	3.477917e+16	1.065705e-02	1.828291e-04
2.884594e-18	1.000000e+06	2.341114e+05	2.341114e+05	3.425905e+01	4.321704e+01	4.321475e+01	2.289440e-03	-1.443497e+24	-9.575044e+15	-3.078893e-03	1.846003e-04
2.999616e-18	1.000000e+06	2.328876e+05	2.328876e+05	3.412608e+01	4.330913e+01	4.330681e+01	2.316374e-03	2.145184e+24	1.407885e+16	4.697034e-03	1.859658e-04
3.119223e-18	1.000000e+06	2.317455e+05	2.317455e+05	3.399183e+01	4.349058e+01	4.348824e+01	2.343843e-03	-1.525092e+24	-9.802118e+15	-3.422400e-03	1.876653e-04
3.243601e-18	1.000000e+06	2.311135e+05	2.311135e+05	3.386059e+01	4.387482e+01	4.387245e+01	2.371468e-03	6.239615e+24	3.837788e+16	1.419457e-02	1.898410e-04
3.372937e-18	1.000000e+06	2.297384e+05	2.297384e+05	3.372897e+01	4.388046e+01	4.387806e+01	2.399265e-03	-2.994207e+24	-1.840459e+16	-7.017875e-03	1.910019e-04
3.507431e-18	1.000000e+06	2.285516e+05	2.285516e+05	3.359725e+01	4.400475e+01	4.400233e+01	2.427544e-03	1.563668e+25	9.476468e+16	3.761098e-02	1.925375e-04
3.647287e-18	1.000000e+06	2.274206e+05	2.274206e+05	3.346433e+01	4.417554e+01	4.417308e+01	2.456372e-03	4.770863e+24	2.835880e+16	1.176358e-02	1.942460e-04
3.792721e-18	1.000000e+06	2.263757e+05	2.263757e+05	3.333385e+01	4.434959e+01	4.434711e+01	2.485322e-03	-1.576357e+25	-9.187693e+16	-3.977375e-02	1.959114e-04
3.943953e-18	1.000000e+06	2.252715e+05	2.252715e+05	3.320430e+01	4.451188e+01	4.450937e+01	2.514549e-03	1.168716e+25	6.688506e+16	3.021826e-02	1.975922e-04
4.101216e-18	1.000000e+06	2.242360e+05	2.242360e+05	3.307363e+01	4.468898e+01	4.468643e+01	2.544240e-03	2.828008e+26	1.586641e+18	7.482471e-01	1.992944e-04
4.264749e-18	1.000000e+06	2.232451e+05	2.232451e+05	3.294549e+01	4.490806e+01	4.490549e+01	2.574236e-03	-1.221305e+24	-6.686556e+15	-3.303738e-03	2.011603e-04
4.434803e-18	1.000000e+06	2.223156e+05	2.223156e+05	3.281730e+01	4.512192e+01	4.511931e+01	2.604540e-03	-2.572451e+24	-1.375338e+16	-7.105401e-03	2.029633e-04
4.611638e-18	1.000000e+06	2.210709e+05	2.210709e+05	3.268852e+01	4.520567e+01	4.520304e+01	2.635381e-03	1.335899e+24	7.076345e+15	3.794960e-03	2.044850e-04
4.795525e-18	1.000000e+06	2.200479e+05	2.200479e+05	3.256050e+01	4.534928e+01	4.534661e+01	2.666289e-03	1.394494e+24	7.270505e+15	4.054352e-03	2.060882e-04
4.986743e-18	1.000000e+06	2.191244e+05	2.191244e+05	3.243413e+01	4.558355e+01	4.558085e+01	2.697832e-03	-3.249528e+24	-1.651124e+16	-9.648464e-03	2.080259e-04
5.185586e-18	1.000000e+06	2.182222e+05	2.182222e+05	3.230676e+01	4.578031e+01	4.577758e+01	2.729734e-03	-2.833933e+24	-1.409275e+16	-8.589867e-03	2.097876e-04
5.392359e-18	1.000000e+06	2.174658e+05	2.174658e+05	3.218100e+01	4.606648e+01	4.606372e+01	2.761772e-03	-3.539068e+24	-1.705940e+16	-1.091503e-02	2.118332e-04
5.607375e-18	1.000000e+06	2.159223e+05	2.159223e+05	3.205521e+01	4.603143e+01	4.602864e+01	2.794201e-03	-1.602823e+24	-7.755561e+15	-5.122592e-03	2.131852e-04
5.830966e-18	1.000000e+06	2.150702e+05	2.150702e+05	3.192972e+01	4.624094e+01	4.623811e+01	2.827280e-03	1.336988e+24	6.324038e+15	4.358302e-03	2.150039e-04
6.063472e-18	1.000000e+06	2.140426e+05	2.140426e+05	3.180531e+01	4.640182e+01	4.639896e+01	2.860756e-03	-2.210981e+24	-1.027803e+16	-7.382028e-03	2.167878e-04
6.305249e-18	1.000000e+06	2.129922e+05	2.129922e+05	3.168169e+01	4.655733e+01	4.655443e+01	2.894336e-03	1.379221e+24	6.305126e+15	4.719620e-03	2.185870e-04
6.556667e-18	1.000000e+06	2.120788e+05	2.120788e+05	3.155663e+01	4.672572e+01	4.672280e+01	2.928602e-03	-2.710299e+24	-1.216850e+16	-9.475941e-03	2.203225e-04
6.818110e-18	1.000000e+06	2.108483e+05	2.108483e+05	3.143462e+01	4.684654e+01	4.684358e+01	2.962945e-03	-8.109626e+24	-3.594290e+16	-2.919053e-02	2.221813e-04
7.089978e-18	1.000000e+06	2.099122e+05	2.099122e+05	3.131136e+01	4.700298e+01	4.699998e+01	2.998242e-03	-9.081431e+24	-3.958472e+16	-3.342390e-02	2.239173e-04
7.372687e-18	1.000000e+06	2.089950e+05	2.089950e+05	3.118990e+01	4.716168e+01	4.715865e+01	3.033241e-03	-1.409698e+25	-6.041988e+16	-5.303204e-02	2.256594e-04
7.666668e-18	1.000000e+06	2.080182e+05	2.080182e+05	3.106807e+01	4.735758e+01	4.735451e+01	3.069054e-03	-1.202439e+25	-5.047956e+16	-4.630710e-02	2.276607e-04
7.972371e-18	1.000000e+06	2.069672e+05	2.069672e+05	3.094534e+01	4.748018e+01	4.747708e+01	3.105521e-03	-1.093884e+25	-4.533246e+16	-4.320702e-02	2.294092e-04
8.290265e-18	1.000000e+06	2.062267e+05	2.062267e+05	3.082537e+01	4.771734e+01	4.771420e+01	3.141945e-03	-2.141642e+24	-8.656967e+15	-8.612193e-03	2.313830e-04
8.620834e-18	1.000000e+06	2.051698e+05	2.051698e+05	3.070491e+01	4.783826e+01	4.783508e+01	3.178813e-03	1.203058e+25	4.801864e+16	4.963756e-02	2.331642e-04
8.964584e-18	1.000000e+06	2.040504e+05	2.040504e+05	3.058474e+01	4.794231e+01	4.793909e+01	3.216474e-03	-2.125347e+24	-8.391410e+15	-9.012254e-03	2.349532e-04
9.322041e-18	1.000000e+06	2.031417e+05	2.031417e+05	3.046510e+01	4.809670e+01	4.809345e+01	3.254504e-03	-5.782490e+24	-2.246665e+16	-2.507326e-02	2.367643e-04
9.693752e-18	1.000000e+06	2.023239e+05	2.023239e+05	3.034732e+01	4.830394e+01	4.830065e+01	3.292724e-03	-1.171981e+25	-4.456642e+16	-5.185323e-02	2.387456e-04
1.008028e-17	1.000000e+06	2.013873e+05	2.013873e+05	3.022866e+01	4.846958e+01	4.846625e+01	3.331474e-03	-7.613037e+24	-2.845848e+16	-3.447379e-02	2.406785e-04
1.048223e-17	1.000000e+06	2.003989e+05	2.003989e+05	3.010926e+01	4.859912e+01	4.859575e+01	3.370718e-03	-2.096392e+24	-7.732691e+15	-9.729433e-03	2.425119e-04
1.090020e-17	1.000000e+06	1.994033e+05	1.994033e+05	2.999370e+01	4.872620e+01	4.872279e+01	3.410493e-03	4.588598e+24	1.670580e+16	2.183279e-02	2.443600e-04
1.133484e-17	1.000000e+06	1.985828e+05	1.985828e+05	2.987576e+01	4.889433e+01	4.889088e+01	3.450810e-03	4.245835e+24	1.519394e+16	2.062274e-02	2.462164e-04
1.178681e-17	1.000000e+06	1.975210e+05	1.975210e+05	2.975966e+01	4.901858e+01	4.901508e+01	3.491531e-03	-3.357415e+24	-1.186319e+16	-1.675057e-02	2.481689e-04
1.225680e-17	1.000000e+06	1.966105e+05	1.966105e+05	2.964209e+01	4.917532e+01	4.917179e+01	3.532527e-03	-2.449230e+24	-8.517135e+15	-1.250509e-02	2.501154e-04
1.274553e-17	1.000000e+06	1.959479e+05	1.959479e+05	2.952688e+01	4.937621e+01	4.937264e+01	3.574148e-03	8.941871e+24	3.046770e+16	4.643192e-02	2.519864e-04
1.325375e-17	1.000000e+06	1.949354e+05	1.949354e+05	2.941145e+01	4.950122e+01	4.949760e+01	3.616489e-03	3.065575e+24	1.031413e+16	1.633614e-02	2.539365e-04
1.378224e-17	1.000000e+06	1.939572e+05	1.939572e+05	2.929653e+01	4.960382e+01	4.960016e+01	3.659073e-03	-1.152553e+25	-3.837826e+16	-6.298285e-02	2.557462e-04
1.433180e-17	1.000000e+06	1.931136e+05	1.931136e+05	2.918186e+01	4.979929e+01	4.979559e+01	3.701967e-03	-2.290625e+24	-7.478909e+15	-1.279325e-02	2.578756e-04
1.490327e-17	1.000000e+06	1.925566e+05	1.925566e+05	2.906713e+01	5.001908e+01	5.001533e+01	3.745566e-03	-7.712614e+24	-2.463333e+16	-4.370191e-02	2.597630e-04
1.549753e-17	1.000000e+06	1.913293e+05	1.913293e+05	2.895518e+01	5.007945e+01	5.007566e+01	3.789851e-03	5.921826e+24	1.880001e+16	3.464493e-02	2.617448e-04
1.611548e-17	1.000000e+06	1.903496e+05	1.903496e+05	2.884160e+01	5.017790e+01	5.017406e+01	3.834731e-03	-1.475994e+25	-4.640046e+16	-8.859636e-02	2.636091e-04
1.675808e-17	1.000000e+06	1.895976e+05	1.895976e+05	2.872831e+01	5.034646e+01	5.034258e+01	3.880030e-03	1.799143e+24	5.561871e+15	1.101522e-02	2.655438e-04
1.742629e-17	1.000000e+06	1.886075e+05	1.886075e+05	2.861719e+01	5.046903e+01	5.046511e+01	3.925440e-03	-8.771394e+24	-2.678821e+16	-5.512703e-02	2.675876e-04
1.812116e-17	1.000000e+06	1.877579e+05	1.877579e+05	2.850496e+01	5.061407e+01	5.061009e+01	3.971694e-03	1.089149e+25	3.278921e+16	7.001434e-02	2.695709e-04
1.884373e-17	1.000000e+06	1.869227e+05	1.869227e+05	2.839384e+01	5.074483e+01	5.074081e+01	4.018569e-03	2.885668e+26	8.576052e+17	1.896824e+00	2.714749e-04
1.959511e-17	1.000000e+06	1.864335e+05	1.864335e+05	2.828253e+01	5.098052e+01	5.097646e+01	4.066113e-03	5.602114e+24	1.626786e+16	3.730985e-02	2.734515e-04
2.037645e-17	1.000000e+06	1.852599e+05	1.852599e+05	2.817226e+01	5.102128e+01	5.101716e+01	4.114057e-03	3.668618e+24	1.061074e+16	2.521660e-02	2.754038e-04
2.118895e-17	1.000000e+06	1.845003e+05	1.845003e+05	2.806226e+01	5.117296e+01	5.116880e+01	4.162323e-03	4.989823e+24	1.421943e+16	3.500988e-02	2.773597e-04
2.203385e-17	1.000000e+06	1.835265e+05	1.835265e+05	2.795261e+01	5.129524e+01	5.129103e+01	4.211522e-03	2.001500e+24	5.635988e+15	1.441958e-02	2.794977e-04
2.291243e-17	1.000000e+06	1.827095e+05	1.827095e+05	2.784409e+01	5.141894e+01	5.141468e+01	4.261112e-03	8.409279e+24	2.339608e+16	6.195038e-02	2.814245e-04
2.382605e-17	1.000000e+06	1.819410e+05	1.819410e+05	2.773437e+01	5.156474e+01	5.156043e+01	4.311445e-03	2.741076e+24	7.518945e+15	2.062336e-02	2.834146e-04
2.477610e-17	1.000000e+06	1.811001e+05	1.811001e+05	2.762619e+01	5.168774e+01	5.168338e+01	4.362052e-03	-5.063196e+24	-1.372419e+16	-3.898720e-02	2.854097e-04
2.576403e-17	1.000000e+06	1.803519e+05	1.803519e+05	2.751839e+01	5.181969e+01	5.181528e+01	4.413537e-03	-3.280039e+25	-8.778190e+16	-2.578499e-01	2.873255e-04
2.679136e-17	1.000000e+06	1.795504e+05	1.795504e+05	2.741067e+01	5.195412e+01	5.194965e+01	4.465570e-03	6.840757e+24	1.807192e+16	5.498744e-02	2.893567e-04
2.785964e-17	1.000000e+06	1.786627e+05	1.786627e+05	2.730341e+01	5.208174e+01	5.207722e+01	4.518227e-03	-5.668192e+24	-1.479166e+16	-4.670536e-02	2.915088e-04
2.897053e-17	1.000000e+06	1.779161e+05	1.779161e+05	2.719714e+01	5.220027e+01	5.219570e+01	4.571383e-03	2.009193e+24	5.183915e+15	1.690582e-02	2.933982e-04
3.012571e-17	1.000000e+06	1.771661e+05	1.771661e+05	2.709104e+01	5.231756e+01	5.231293e+01	4.625401e-03	4.241896e+24	1.082238e+16	3.645422e-02	2.953023e-04
3.132696e-17	1.000000e+06	1.763797e+05	1.763797e+05	2.698464e+01	5.245397e+01	5.244929e+01	4.679877e-03	-1.627523e+26	-4.098598e+17	-1.430129e+00	2.973923e-04
3.257610e-17	1.000000e+06	1.756745e+05	1.756745e+05	2.687885e+01	5.259713e+01	5.259239e+01	4.735198e-03	3.134512e+25	7.786813e+16	2.810073e-01	2.994010e-04
3.387505e-17	1.000000e+06	1.748484e+05	1.748484e+05	2.677506e+01	5.268946e+01	5.268467e+01	4.790702e-03	6.645247e+24	1.636410e+16	6.099495e-02	3.013437e-04
3.522580e-17	1.000000e+06	1.741122e+05	1.741122e+05	2.666990e+01	5.281618e+01	5.281134e+01	4.847219e-03	2.085336e+25	5.073890e+16	1.954886e-01	3.033457e-04
3.663040e-17	1.000000e+06	1.739420e+05	1.739420e+05	2.656583e+01	5.303353e+01	5.302862e+01	4.904509e-03	2.791619e+24	6.654318e+15	2.629817e-02	3.048921e-04
3.809102e-17	1.000000e+06	1.727605e+05	1.727605e+05	2.646158e+01	5.302795e+01	5.302299e+01	4.962115e-03	-3.864910e+25	-9.217542e+16	-3.767115e-01	3.069450e-04
3.960987e-17	1.000000e+06	1.720606e+05	1.720606e+05	2.635842e+01	5.313704e+01	5.313202e+01	5.020553e-03	-3.322994e+25	-7.844093e+16	-3.305320e-01	3.088275e-04
4.118929e-17	1.000000e+06	1.714215e+05	1.714215e+05	2.625476e+01	5.324710e+01	5.324202e+01	5.079983e-03	-2.590749e+25	-6.052649e+16	-2.625370e-01	3.106210e-04
4.283169e-17	1.000000e+06	1.708041e+05	1.708041e+05	2.615249e+01	5.338239e+01	5.337725e+01	5.139582e-03	3.426216e+24	7.903596e+15	3.535209e-02	3.125358e-04
4.453958e-17	1.000000e+06	1.700372e+05	1.700372e+05	2.605079e+01	5.346481e+01	5.345961e+01	5.200304e-03	4.131187e+24	9.456596e+15	4.359596e-02	3.144300e-04
4.631557e-17	1.000000e+06	1.694356e+05	1.694356e+05	2.594950e+01	5.359767e+01	5.359241e+01	5.261323e-03	2.630737e+24	5.947682e+15	2.825827e-02	3.163307e-04
4.816237e-17	1.000000e+06	1.686721e+05	1.686721e+05	2.584813e+01	5.367680e+01	5.367147e+01	5.323289e-03	7.843602e+25	1.760283e+17	8.617695e-01	3.182317e-04
5.008281e-17	1.000000e+06	1.680640e+05	1.680640e+05	2.574608e+01	5.378397e+01	5.377859e+01	5.385916e-03	2.030665e+25	4.512049e+16	2.271728e-01	3.200208e-04
5.207984e-17	1.000000e+06	1.674923e+05	1.674923e+05	2.564523e+01	5.390006e+01	5.389461e+01	5.449460e-03	5.157650e+24	1.133720e+16	5.869061e-02	3.218061e-04
5.415649e-17	1.000000e+06	1.668235e+05	1.668235e+05	2.554556e+01	5.400518e+01	5.399967e+01	5.513776e-03	2.605759e+24	5.672275e+15	3.025095e-02	3.237264e-04
5.631594e-17	1.000000e+06	1.661614e+05	1.661614e+05	2.544513e+01	5.410281e+01	5.409724e+01	5.578428e-03	-7.725330e+24	-1.666548e+16	-9.148652e-02	3.256039e-04
5.856151e-17	1.000000e+06	1.655578e+05	1.655578e+05	2.534527e+01	5.420140e+01	5.419576e+01	5.644453e-03	2.563851e+24	5.480753e+15	3.091971e-02	3.273865e-04
6.089661e-17	1.000000e+06	1.650029e+05	1.650029e+05	2.524644e+01	5.432569e+01	5.431998e+01	5.711041e-03	2.859103e+24	6.042318e+15	3.506412e-02	3.292408e-04
6.332482e-17	1.000000e+06	1.643827e+05	1.643827e+05	2.514727e+01	5.441109e+01	5.440532e+01	5.778043e-03	3.043269e+24	6.381210e+15	3.803218e-02	3.310026e-04
6.584986e-17	1.000000e+06	1.637690e+05	1.637690e+05	2.505005e+01	5.451652e+01	5.451067e+01	5.846222e-03	-3.639887e+25	-7.558706e+16	-4.634688e-01	3.328866e-04
6.847558e-17	1.000000e+06	1.630825e+05	1.630825e+05	2.495236e+01	5.458182e+01	5.457591e+01	5.915029e-03	3.051993e+24	6.300040e+15	3.968604e-02	3.346884e-04
7.120600e-17	1.000000e+06	1.623927e+05	1.623927e+05	2.485451e+01	5.467257e+01	5.466659e+01	5.984781e-03	2.783272e+24	5.697812e+15	3.696699e-02	3.366688e-04
7.404530e-17	1.000000e+06	1.618441e+05	1.618441e+05	2.475739e+01	5.476537e+01	5.475932e+01	6.055198e-03	2.194471e+24	4.454505e+15	2.964402e-02	3.383836e-04
7.699781e-17	1.000000e+06	1.612821e+05	1.612821e+05	2.466034e+01	5.487450e+01	5.486837e+01	6.126481e-03	2.810217e+24	5.647901e+15	3.862785e-02	3.402393e-04
8.006805e-17	1.000000e+06	1.606769e+05	1.606769e+05	2.456418e+01	5.495523e+01	5.494903e+01	6.198577e-03	4.552890e+24	9.083268e+15	6.376921e-02	3.420232e-04
8.326071e-17	1.000000e+06	1.603157e+05	1.603157e+05	2.446854e+01	5.509824e+01	5.509197e+01	6.271461e-03	1.114468e+25	2.194720e+16	1.578625e-01	3.436859e-04
8.658068e-17	1.000000e+06	1.594242e+05	1.594242e+05	2.437324e+01	5.512184e+01	5.511550e+01	6.345048e-03	8.123360e+25	1.596309e+17	1.183194e+00	3.457558e-04
9.003303e-17	1.000000e+06	1.589224e+05	1.589224e+05	2.427709e+01	5.522528e+01	5.521886e+01	6.420525e-03	9.840905e+24	1.915778e+16	1.456130e-01	3.474983e-04
9.362304e-17	1.000000e+06	1.583631e+05	1.583631e+05	2.418294e+01	5.531700e+01	5.531050e+01	6.495438e-03	3.497656e+24	6.752804e+15	5.267427e-02	3.493049e-04
9.735620e-17	1.000000e+06	1.577625e+05	1.577625e+05	2.408778e+01	5.540719e+01	5.540061e+01	6.571975e-03	2.848053e+24	5.454030e+15	4.371401e-02	3.512064e-04
1.012382e-16	1.000000e+06	1.572641e+05	1.572641e+05	2.399338e+01	5.547997e+01	5.547332e+01	6.649865e-03	3.300870e+24	6.279822e+15	5.147211e-02	3.527822e-04
1.052750e-16	1.000000e+06	1.566164e+05	1.566164e+05	2.389975e+01	5.555862e+01	5.555189e+01	6.727793e-03	-2.084096e+25	-3.936956e+16	-3.317590e-01	3.547433e-04
1.094728e-16	1.000000e+06	1.561086e+05	1.561086e+05	2.380590e+01	5.562196e+01	5.561515e+01	6.807327e-03	3.808858e+24	7.154238e+15	6.162422e-02	3.563029e-04
1.138380e-16	1.000000e+06	1.556312e+05	1.556312e+05	2.371353e+01	5.573183e+01	5.572495e+01	6.887145e-03	1.333912e+26	2.480907e+17	2.191469e+00	3.581020e-04
1.183772e-16	1.000000e+06	1.550850e+05	1.550850e+05	2.362035e+01	5.580365e+01	5.579668e+01	6.968369e-03	-2.329287e+25	-4.304374e+16	-3.894626e-01	3.598263e-04
1.230974e-16	1.000000e+06	1.545827e+05	1.545827e+05	2.352843e+01	5.588173e+01	5.587468e+01	7.050397e-03	3.427336e+24	6.289375e+15	5.824301e-02	3.615006e-04
1.280058e-16	1.000000e+06	1.539689e+05	1.539689e+05	2.343573e+01	5.595127e+01	5.594413e+01	7.133686e-03	2.557111e+24	4.663370e+15	4.432779e-02	3.633934e-04
1.331100e-16	1.000000e+06	1.534389e+05	1.534389e+05	2.334400e+01	5.604163e+01	5.603441e+01	7.216866e-03	2.047819e+24	3.704571e+15	3.611649e-02	3.652374e-04
1.384177e-16	1.000000e+06	1.529564e+05	1.529564e+05	2.325257e+01	5.610471e+01	5.609741e+01	7.302268e-03	3.710271e+25	6.674351e+16	6.647511e-01	3.668020e-04
1.439370e-16	1.000000e+06	1.525052e+05	1.525052e+05	2.316249e+01	5.619013e+01	5.618274e+01	7.388484e-03	2.932689e+24	5.235592e+15	5.332544e-02	3.684474e-04
1.496764e-16	1.000000e+06	1.521216e+05	1.521216e+05	2.307191e+01	5.628351e+01	5.627604e+01	7.475460e-03	3.305584e+25	5.852511e+16	6.086740e-01	3.699902e-04
1.556446e-16	1.000000e+06	1.515492e+05	1.515492e+05	2.298137e+01	5.634778e+01	5.634022e+01	7.563483e-03	5.381064e+24	9.472921e+15	1.009697e-01	3.718118e-04
1.618509e-16	1.000000e+06	1.511133e+05	1.511133e+05	2.289176e+01	5.642626e+01	5.641861e+01	7.652222e-03	2.011181e+24	3.515965e+15	3.828507e-02	3.734038e-04
1.683046e-16	1.000000e+06	1.506482e+05	1.506482e+05	2.280167e+01	5.650120e+01	5.649346e+01	7.742193e-03	1.862704e+24	3.234861e+15	3.600940e-02	3.750540e-04
1.750156e-16	1.000000e+06	1.500908e+05	1.500908e+05	2.271272e+01	5.654152e+01	5.653369e+01	7.833562e-03	2.711414e+24	4.692006e+15	5.339703e-02	3.767155e-04
1.819942e-16	1.000000e+06	1.496093e+05	1.496093e+05	2.262382e+01	5.661014e+01	5.660222e+01	7.925440e-03	1.949663e+24	3.353423e+15	3.901732e-02	3.783865e-04
1.892511e-16	1.000000e+06	1.492225e+05	1.492225e+05	2.253502e+01	5.668661e+01	5.667859e+01	8.018861e-03	1.781483e+24	3.043541e+15	3.611614e-02	3.798798e-04
1.967974e-16	1.000000e+06	1.488498e+05	1.488498e+05	2.244765e+01	5.675841e+01	5.675030e+01	8.113154e-03	8.308069e+24	1.410422e+16	1.705496e-01	3.813134e-04
2.046446e-16	1.000000e+06	1.483210e+05	1.483210e+05	2.235912e+01	5.681867e+01	5.681046e+01	8.208561e-03	1.082259e+25	1.827579e+16	2.261565e-01	3.830790e-04
2.128047e-16	1.000000e+06	1.478916e+05	1.478916e+05	2.227160e+01	5.688413e+01	5.687583e+01	8.305552e-03	2.270439e+24	3.812010e+15	4.813746e-02	3.846339e-04
2.212901e-16	1.000000e+06	1.474461e+05	1.474461e+05	2.218465e+01	5.694455e+01	5.693615e+01	8.402777e-03	3.808690e+24	6.360845e+15	8.197849e-02	3.862058e-04
2.301139e-16	1.000000e+06	1.469674e+05	1.469674e+05	2.209874e+01	5.700325e+01	5.699474e+01	8.501785e-03	1.198985e+25	1.992122e+16	2.623010e-01	3.878632e-04
2.392896e-16	1.000000e+06	1.466710e+05	1.466710e+05	2.201156e+01	5.706426e+01	5.705566e+01	8.601795e-03	2.068358e+24	3.418258e+15	4.570833e-02	3.890629e-04
2.488311e-16	1.000000e+06	1.461630e+05	1.461630e+05	2.192554e+01	5.711627e+01	5.710756e+01	8.702629e-03	3.128607e+24	5.146974e+15	7.034844e-02	3.907709e-04
2.587531e-16	1.000000e+06	1.458386e+05	1.458386e+05	2.184005e+01	5.719026e+01	5.718146e+01	8.804956e-03	6.515066e+24	1.064899e+16	1.481318e-01	3.921478e-04
2.690707e-16	1.000000e+06	1.454406e+05	1.454406e+05	2.175466e+01	5.723401e+01	5.722510e+01	8.909067e-03	2.657681e+24	4.327450e+15	6.125833e-02	3.935214e-04
2.797997e-16	1.000000e+06	1.451331e+05	1.451331e+05	2.166929e+01	5.728390e+01	5.727489e+01	9.013794e-03	5.723521e+24	9.278983e+15	1.333282e-01	3.946990e-04
2.909566e-16	1.000000e+06	1.447157e+05	1.447157e+05	2.158407e+01	5.733101e+01	5.732189e+01	9.119489e-03	1.780949e+24	2.875434e+15	4.208865e-02	3.961631e-04
3.025583e-16	1.000000e+06	1.444765e+05	1.444765e+05	2.149987e+01	5.735524e+01	5.734601e+01	9.227242e-03	1.743873e+24	2.809631e+15	4.155471e-02	3.969867e-04
3.146226e-16	1.000000e+06	1.442817e+05	1.442817e+05	2.141564e+01	5.742071e+01	5.741137e+01	9.335348e-03	1.789058e+24	2.866037e+15	4.292003e-02	3.979765e-04
3.271680e-16	1.000000e+06	1.439570e+05	1.439570e+05	2.133156e+01	5.744123e+01	5.743178e+01	9.445174e-03	1.718668e+24	2.748359e+15	4.169834e-02	3.990165e-04
3.402136e-16	1.000000e+06	1.436590e+05	1.436590e+05	2.124800e+01	5.747612e+01	5.746657e+01	9.556012e-03	2.162559e+24	3.447709e+15	5.301447e-02	4.000871e-04
3.537794e-16	1.000000e+06	1.434374e+05	1.434374e+05	2.116492e+01	5.751505e+01	5.750538e+01	9.668755e-03	4.101563e+24	6.516912e+15	1.013279e-01	4.009767e-04
3.678861e-16	1.000000e+06	1.432757e+05	1.432757e+05	2.108226e+01	5.754911e+01	5.753932e+01	9.782535e-03	2.733737e+24	4.330757e+15	6.791818e-02	4.016670e-04
3.825554e-16	1.000000e+06	1.430029e+05	1.430029e+05	2.099928e+01	5.757573e+01	5.756584e+01	9.897878e-03	2.436700e+24	3.851276e+15	6.111804e-02	4.026194e-04
3.978095e-16	1.000000e+06	1.428131e+05	1.428131e+05	2.091781e+01	5.761276e+01	5.760275e+01	1.001358e-02	1.611135e+24	2.538273e+15	4.068016e-02	4.034137e-04
4.136719e-16	1.000000e+06	1.426982e+05	1.426982e+05	2.083522e+01	5.765200e+01	5.764186e+01	1.013149e-02	1.962490e+24	3.081313e+15	4.975146e-02	4.040134e-04
4.301668e-16	1.000000e+06	1.424549e+05	1.424549e+05	2.075376e+01	5.767928e+01	5.766903e+01	1.025054e-02	1.992498e+24	3.121035e+15	5.094502e-02	4.048950e-04
4.473195e-16	1.000000e+06	1.421783e+05	1.421783e+05	2.067247e+01	5.769582e+01	5.768545e+01	1.037067e-02	5.896448e+24	9.222927e+15	1.522351e-01	4.057990e-04
4.651561e-16	1.000000e+06	1.419982e+05	1.419982e+05	2.059174e+01	5.771453e+01	5.770404e+01	1.049225e-02	1.635374e+24	2.553826e+15	4.249073e-02	4.064455e-04
4.837039e-16	1.000000e+06	1.418153e+05	1.418153e+05	2.051129e+01	5.773706e+01	5.772644e+01	1.061672e-02	2.273240e+24	3.543007e+15	5.944586e-02	4.071287e-04
5.029913e-16	1.000000e+06	1.416743e+05	1.416743e+05	2.043068e+01	5.776254e+01	5.775180e+01	1.074065e-02	1.634877e+24	2.542456e+15	4.296556e-02	4.077136e-04
5.230477e-16	1.000000e+06	1.415409e+05	1.415409e+05	2.035073e+01	5.777250e+01	5.776163e+01	1.086698e-02	1.769167e+24	2.748926e+15	4.671430e-02	4.081682e-04
5.439039e-16	1.000000e+06	1.413938e+05	1.413938e+05	2.027148e+01	5.780022e+01	5.778923e+01	1.099481e-02	3.079756e+24	4.773851e+15	8.174411e-02	4.087891e-04
5.655918e-16	1.000000e+06	1.412661e+05	1.412661e+05	2.019166e+01	5.781709e+01	5.780596e+01	1.112376e-02	1.621084e+24	2.509138e+15	4.322223e-02	4.092779e-04
5.881444e-16	1.000000e+06	1.411318e+05	1.411318e+05	2.011286e+01	5.784078e+01	5.782953e+01	1.125425e-02	3.553595e+24	5.489049e+15	9.519951e-02	4.098352e-04
6.115963e-16	1.000000e+06	1.410061e+05	1.410061e+05	2.003370e+01	5.786325e+01	5.785186e+01	1.138699e-02	1.755156e+24	2.705838e+15	4.722995e-02	4.103599e-04
6.359833e-16	1.000000e+06	1.409179e+05	1.409179e+05	1.995545e+01	5.787684e+01	5.786532e+01	1.152051e-02	4.477369e+24	6.894439e+15	1.208602e-01	4.107132e-04
6.613427e-16	1.000000e+06	1.408360e+05	1.408360e+05	1.987729e+01	5.788655e+01	5.787489e+01	1.165650e-02	1.574812e+24	2.422929e+15	4.263357e-02	4.110209e-04
6.877133e-16	1.000000e+06	1.407464e+05	1.407464e+05	1.979963e+01	5.788895e+01	5.787715e+01	1.179246e-02	1.797998e+24	2.765738e+15	4.883087e-02	4.112997e-04
7.151355e-16	1.000000e+06	1.407491e+05	1.407491e+05	1.972111e+01	5.790858e+01	5.789665e+01	1.193132e-02	2.220055e+24	3.409174e+15	6.028743e-02	4.114312e-04
7.436511e-16	1.000000e+06	1.406583e+05	1.406583e+05	1.964426e+01	5.789563e+01	5.788356e+01	1.207181e-02	1.676502e+24	2.577361e+15	4.567387e-02	4.116046e-04
7.733037e-16	1.000000e+06	1.406724e+05	1.406724e+05	1.956717e+01	5.792500e+01	5.791279e+01	1.221227e-02	3.283420e+24	5.034961e+15	8.940742e-02	4.117724e-04
8.041387e-16	1.000000e+06	1.405769e+05	1.405769e+05	1.949036e+01	5.792052e+01	5.790816e+01	1.235727e-02	3.078039e+24	4.721847e+15	8.409980e-02	4.120201e-04
8.362032e-16	1.000000e+06	1.406181e+05	1.406181e+05	1.941459e+01	5.790979e+01	5.789729e+01	1.250140e-02	1.794609e+24	2.755559e+15	4.896156e-02	4.118232e-04
8.695463e-16	1.000000e+06	1.406881e+05	1.406881e+05	1.933807e+01	5.790374e+01	5.789109e+01	1.264903e-02	2.644753e+24	4.063048e+15	7.197619e-02	4.115751e-04
9.042189e-16	1.000000e+06	1.407567e+05	1.407567e+05	1.926237e+01	5.788824e+01	5.787545e+01	1.279654e-02	1.644219e+24	2.529344e+15	4.463805e-02	4.112645e-04
9.402741e-16	1.000000e+06	1.408964e+05	1.408964e+05	1.918686e+01	5.786650e+01	5.785356e+01	1.294766e-02	4.859015e+24	7.488797e+15	1.312623e-01	4.107025e-04
9.777669e-16	1.000000e+06	1.409932e+05	1.409932e+05	1.911185e+01	5.786003e+01	5.784693e+01	1.309889e-02	2.144566e+24	3.307091e+15	5.773503e-02	4.103745e-04
1.016755e-15	1.000000e+06	1.411654e+05	1.411654e+05	1.903627e+01	5.784103e+01	5.782778e+01	1.325304e-02	3.649645e+24	5.637292e+15	9.765643e-02	4.097395e-04
1.057297e-15	1.000000e+06	1.412845e+05	1.412845e+05	1.896158e+01	5.781220e+01	5.779880e+01	1.340777e-02	2.212891e+24	3.426592e+15	5.896291e-02	4.091900e-04
1.099456e-15	1.000000e+06	1.414432e+05	1.414432e+05	1.888724e+01	5.779732e+01	5.778375e+01	1.356571e-02	2.773523e+24	4.300246e+15	7.348733e-02	4.086256e-04
1.143296e-15	1.000000e+06	1.416073e+05	1.416073e+05	1.881383e+01	5.776401e+01	5.775028e+01	1.372497e-02	1.817831e+24	2.826617e+15	4.788685e-02	4.079168e-04
1.188885e-15	1.000000e+06	1.418031e+05	1.418031e+05	1.874029e+01	5.773574e+01	5.772185e+01	1.388546e-02	2.889003e+24	4.503234e+15	7.558078e-02	4.071544e-04
1.236291e-15	1.000000e+06	1.420293e+05	1.420293e+05	1.866568e+01	5.770051e+01	5.768647e+01	1.404908e-02	3.218683e+24	5.032453e+15	8.353701e-02	4.062577e-04
1.285587e-15	1.000000e+06	1.422341e+05	1.422341e+05	1.859273e+01	5.767204e+01	5.765783e+01	1.421453e-02	2.022420e+24	3.169893e+15	5.211278e-02	4.054728e-04
1.336849e-15	1.000000e+06	1.425671e+05	1.425671e+05	1.852006e+01	5.763488e+01	5.762050e+01	1.438005e-02	2.052244e+24	3.227023e+15	5.226650e-02	4.042649e-04
1.390155e-15	1.000000e+06	1.427743e+05	1.427743e+05	1.844688e+01	5.759656e+01	5.758201e+01	1.454872e-02	3.124140e+24	4.928876e+15	7.898977e-02	4.034097e-04
1.445587e-15	1.000000e+06	1.431141e+05	1.431141e+05	1.837498e+01	5.756285e+01	5.754813e+01	1.471912e-02	2.901048e+24	4.590325e+15	7.248265e-02	4.022165e-04
1.503228e-15	1.000000e+06	1.433843e+05	1.433843e+05	1.830259e+01	5.749415e+01	5.747926e+01	1.489221e-02	4.187128e+24	6.664965e+15	1.036333e-01	4.009793e-04
1.563169e-15	1.000000e+06	1.437713e+05	1.437713e+05	1.823093e+01	5.746325e+01	5.744818e+01	1.506657e-02	1.639163e+24	2.616203e+15	4.002696e-02	3.996851e-04
1.625499e-15	1.000000e+06	1.441311e+05	1.441311e+05	1.815977e+01	5.740809e+01	5.739284e+01	1.524328e-02	1.926207e+24	3.089141e+15	4.645213e-02	3.983046e-04
1.690315e-15	1.000000e+06	1.444587e+05	1.444587e+05	1.808791e+01	5.734272e+01	5.732730e+01	1.542142e-02	1.657312e+24	2.673086e+15	3.951632e-02	3.969488e-04
1.757715e-15	1.000000e+06	1.449201e+05	1.449201e+05	1.801628e+01	5.729365e+01	5.727805e+01	1.560184e-02	2.752306e+24	4.458249e+15	6.458706e-02	3.953466e-04
1.827803e-15	1.000000e+06	1.454180e+05	1.454180e+05	1.794632e+01	5.722551e+01	5.720972e+01	1.578472e-02	8.794443e+24	1.433046e+16	2.028658e-01	3.935242e-04
1.900685e-15	1.000000e+06	1.460992e+05	1.460992e+05	1.787589e+01	5.721021e+01	5.719424e+01	1.596974e-02	5.683331e+24	9.273323e+15	1.280721e-01	3.915846e-04
1.976474e-15	1.000000e+06	1.463701e+05	1.463701e+05	1.780593e+01	5.708701e+01	5.707085e+01	1.615692e-02	4.116625e+24	6.789766e+15	9.191165e-02	3.900182e-04
2.055285e-15	1.000000e+06	1.468573e+05	1.468573e+05	1.773533e+01	5.700474e+01	5.698839e+01	1.634646e-02	2.705871e+24	4.495233e+15	5.941835e-02	3.881642e-04
2.137238e-15	1.000000e+06	1.476872e+05	1.476872e+05	1.766604e+01	5.697107e+01	5.695453e+01	1.653780e-02	1.320527e+25	2.200268e+16	2.819194e-01	3.857551e-04
2.222459e-15	1.000000e+06	1.480524e+05	1.480524e+05	1.759678e+01	5.684500e+01	5.682827e+01	1.673143e-02	3.405386e+24	5.737266e+15	7.180913e-02	3.839518e-04
2.311078e-15	1.000000e+06	1.485357e+05	1.485357e+05	1.752755e+01	5.674241e+01	5.672548e+01	1.692800e-02	4.210330e+24	7.157763e+15	8.734816e-02	3.820120e-04
2.403231e-15	1.000000e+06	1.492558e+05	1.492558e+05	1.745846e+01	5.664403e+01	5.662690e+01	1.712615e-02	3.122048e+24	5.353885e+15	6.322301e-02	3.795098e-04
2.499058e-15	1.000000e+06	1.498592e+05	1.498592e+05	1.739016e+01	5.653670e+01	5.651937e+01	1.732586e-02	1.859915e+24	3.219890e+15	3.691197e-02	3.772654e-04
2.598707e-15	1.000000e+06	1.506554e+05	1.506554e+05	1.732174e+01	5.644670e+01	5.642917e+01	1.752938e-02	5.025178e+24	8.769177e+15	9.712237e-02	3.746742e-04
2.702328e-15	1.000000e+06	1.514166e+05	1.514166e+05	1.725381e+01	5.633236e+01	5.631462e+01	1.773390e-02	4.060844e+24	7.158576e+15	7.653137e-02	3.720354e-04
2.810082e-15	1.000000e+06	1.525006e+05	1.525006e+05	1.718627e+01	5.624651e+01	5.622857e+01	1.794252e-02	3.504709e+24	6.225499e+15	6.373614e-02	3.688282e-04
2.922132e-15	1.000000e+06	1.530541e+05	1.530541e+05	1.711837e+01	5.607647e+01	5.605832e+01	1.815003e-02	1.357341e+25	2.447855e+16	2.424125e-01	3.663832e-04
3.038651e-15	1.000000e+06	1.542882e+05	1.542882e+05	1.705122e+01	5.599127e+01	5.597291e+01	1.836465e-02	5.795756e+24	1.053194e+16	9.943482e-02	3.629007e-04
3.159815e-15	1.000000e+06	1.549075e+05	1.549075e+05	1.698362e+01	5.580049e+01	5.578191e+01	1.857930e-02	1.706452e+25	3.154307e+16	2.869615e-01	3.602182e-04
3.285811e-15	1.000000e+06	1.559168e+05	1.559168e+05	1.691709e+01	5.564465e+01	5.562586e+01	1.879602e-02	9.753403e+24	1.828264e+16	1.587753e-01	3.568868e-04
3.416830e-15	1.000000e+06	1.568713e+05	1.568713e+05	1.685074e+01	5.546572e+01	5.544670e+01	1.901648e-02	-2.964121e+25	-5.646414e+16	-4.680251e-01	3.535746e-04
3.553074e-15	1.000000e+06	1.580930e+05	1.580930e+05	1.678431e+01	5.531459e+01	5.529535e+01	1.923831e-02	5.819757e+24	1.123845e+16	8.839598e-02	3.498863e-04
3.694751e-15	1.000000e+06	1.592814e+05	1.592814e+05	1.671796e+01	5.512962e+01	5.511016e+01	1.946285e-02	6.506179e+24	1.277618e+16	9.518999e-02	3.461145e-04
3.842077e-15	1.000000e+06	1.604131e+05	1.604131e+05	1.665297e+01	5.492283e+01	5.490314e+01	1.969136e-02	2.250539e+24	4.503210e+15	3.178179e-02	3.423836e-04
3.995277e-15	1.000000e+06	1.619112e+05	1.619112e+05	1.658724e+01	5.474251e+01	5.472259e+01	1.992083e-02	4.424213e+24	8.999381e+15	5.964079e-02	3.381021e-04
4.154586e-15	1.000000e+06	1.633632e+05	1.633632e+05	1.652143e+01	5.449732e+01	5.447717e+01	2.015377e-02	5.458113e+24	1.135446e+16	7.036588e-02	3.335960e-04
4.320248e-15	1.000000e+06	1.648584e+05	1.648584e+05	1.645686e+01	5.422716e+01	5.420677e+01	2.038959e-02	6.721306e+24	1.433407e+16	8.279232e-02	3.289318e-04
4.492515e-15	1.000000e+06	1.666286e+05	1.666286e+05	1.639173e+01	5.395209e+01	5.393146e+01	2.062823e-02	-1.023324e+26	-2.238577e+17	-1.194970e+00	3.237865e-04
4.671651e-15	1.000000e+06	1.685341e+05	1.685341e+05	1.632729e+01	5.367930e+01	5.365843e+01	2.086866e-02	3.051956e+24	6.847691e+15	3.366899e-02	3.185070e-04
4.857930e-15	1.000000e+06	1.703741e+05	1.703741e+05	1.626311e+01	5.334263e+01	5.332152e+01	2.111242e-02	6.717479e+24	1.555372e+16	7.019062e-02	3.130911e-04
5.051637e-15	1.000000e+06	1.724289e+05	1.724289e+05	1.619872e+01	5.301748e+01	5.299612e+01	2.135999e-02	5.859255e+25	1.398773e+17	5.766121e-01	3.074745e-04
5.253068e-15	1.000000e+06	1.746089e+05	1.746089e+05	1.613503e+01	5.266859e+01	5.264698e+01	2.160966e-02	-5.287671e+24	-1.304686e+16	-4.886791e-02	3.016375e-04
5.462531e-15	1.000000e+06	1.768732e+05	1.768732e+05	1.607186e+01	5.233040e+01	5.230854e+01	2.186027e-02	-5.551821e+24	-1.414702e+16	-4.810796e-02	2.958640e-04
5.680346e-15	1.000000e+06	1.793323e+05	1.793323e+05	1.600836e+01	5.192254e+01	5.190043e+01	2.211622e-02	8.346611e+25	2.211722e+17	6.750085e-01	2.895326e-04
5.906846e-15	1.000000e+06	1.820035e+05	1.820035e+05	1.594553e+01	5.147845e+01	5.145607e+01	2.237337e-02	2.845151e+24	7.870062e+15	2.136968e-02	2.828432e-04
6.142378e-15	1.000000e+06	1.847925e+05	1.847925e+05	1.588289e+01	5.107042e+01	5.104778e+01	2.263388e-02	7.378421e+24	2.123814e+16	5.136097e-02	2.763663e-04
6.387302e-15	1.000000e+06	1.877255e+05	1.877255e+05	1.581966e+01	5.054978e+01	5.052688e+01	2.289836e-02	3.911971e+24	1.185221e+16	2.516925e-02	2.692750e-04
6.641991e-15	1.000000e+06	1.911341e+05	1.911341e+05	1.575743e+01	5.011414e+01	5.009097e+01	2.316549e-02	2.044905e+24	6.469515e+15	1.202467e-02	2.621936e-04
6.906836e-15	1.000000e+06	1.942957e+05	1.942957e+05	1.569565e+01	4.947349e+01	4.945005e+01	2.343604e-02	1.931556e+24	6.516954e+15	1.046363e-02	2.546298e-04
7.182242e-15	1.000000e+06	1.982677e+05	1.982677e+05	1.563357e+01	4.895733e+01	4.893362e+01	2.370952e-02	6.567922e+24	2.335282e+16	3.215582e-02	2.469254e-04
7.468630e-15	1.000000e+06	2.020258e+05	2.020258e+05	1.557202e+01	4.821221e+01	4.818822e+01	2.398600e-02	3.100073e+24	1.190109e+16	1.381750e-02	2.386439e-04
7.766437e-15	1.000000e+06	2.062792e+05	2.062792e+05	1.551045e+01	4.751125e+01	4.748699e+01	2.426513e-02	3.750227e+24	1.549085e+16	1.506162e-02	2.303250e-04
8.076118e-15	1.000000e+06	2.109309e+05	2.109309e+05	1.544935e+01	4.674730e+01	4.672275e+01	2.454763e-02	-2.619728e+24	-1.173474e+16	-9.411235e-03	2.216238e-04
8.398149e-15	1.000000e+06	2.161001e+05	2.161001e+05	1.538774e+01	4.591841e+01	4.589357e+01	2.483452e-02	-6.175481e+24	-3.025079e+16	-1.965562e-02	2.124867e-04
8.733020e-15	1.000000e+06	2.217650e+05	2.217650e+05	1.532709e+01	4.506778e+01	4.504266e+01	2.512294e-02	-1.879954e+24	-1.011151e+16	-5.257428e-03	2.032232e-04
9.081243e-15	1.000000e+06	2.277963e+05	2.277963e+05	1.526706e+01	4.403213e+01	4.400671e+01	2.541629e-02	-1.270074e+24	-7.673273e+15	-3.105893e-03	1.932960e-04
9.443352e-15	1.000000e+06	2.344396e+05	2.344396e+05	1.520668e+01	4.296580e+01	4.294009e+01	2.571062e-02	-2.671490e+24	-1.824478e+16	-5.658349e-03	1.832702e-04
9.819900e-15	1.000000e+06	2.420394e+05	2.420394e+05	1.514638e+01	4.183055e+01	4.180454e+01	2.600932e-02	2.986703e+24	2.331976e+16	5.393280e-03	1.728254e-04
1.021146e-14	1.000000e+06	2.502400e+05	2.502400e+05	1.508653e+01	4.048846e+01	4.046215e+01	2.631283e-02	2.001204e+24	1.839226e+16	3.059136e-03	1.617985e-04
1.061864e-14	1.000000e+06	2.594353e+05	2.594353e+05	1.502724e+01	3.905258e+01	3.902596e+01	2.661907e-02	4.530796e+24	4.987995e+16	5.782560e-03	1.505291e-04
1.104205e-14	1.000000e+06	2.695121e+05	2.695121e+05	1.496783e+01	3.742388e+01	3.739695e+01	2.693010e-02	4.910035e+23	6.688685e+15	5.179456e-04	1.388578e-04
1.148234e-14	1.000000e+06	2.810109e+05	2.810109e+05	1.490874e+01	3.532344e+01	3.529620e+01	2.724211e-02	4.341224e+23	7.894001e+15	3.716102e-04	1.257013e-04
1.194020e-14	1.000000e+06	2.948558e+05	2.948558e+05	1.484961e+01	3.279333e+01	3.276577e+01	2.755890e-02	2.340704e+24	6.171897e+16	1.575393e-03	1.112182e-04
1.241630e-14	1.000000e+06	3.113490e+05	3.113490e+05	1.479099e+01	2.986290e+01	2.983502e+01	2.787866e-02	-3.353679e+23	-1.412088e+16	-1.719395e-04	9.591455e-05
1.291140e-14	1.000000e+06	3.318225e+05	3.318225e+05	1.473298e+01	2.646029e+01	2.643209e+01	2.820227e-02	1.039832e+23	8.016600e+15	3.877264e-05	7.974230e-05
1.342623e-14	1.000000e+06	3.589626e+05	3.589626e+05	1.467431e+01	2.235909e+01	2.233055e+01	2.853064e-02	-6.380904e+22	-1.141858e+16	-1.605934e-05	6.228807e-05
1.396159e-14	1.000000e+06	3.978435e+05	3.978435e+05	1.461631e+01	1.731075e+01	1.728189e+01	2.886025e-02	3.477976e+23	2.237418e+17	5.234276e-05	4.351146e-05
1.451830e-14	1.000000e+06	4.719217e+05	4.719217e+05	1.455861e+01	1.039130e+01	1.036211e+01	2.919567e-02	-2.101768e+21	-1.734741e+16	-1.346871e-07	2.201912e-05
1.509721e-14	1.000000e+06	1.946618e+04	1.946618e+04	1.450091e+01	2.956214e-02	2.789501e-05	2.953424e-02	2.829563e+08	1.253257e+16	1.518474e-13	1.518641e-06
1.569920e-14	1.000000e+06	9.049494e+02	9.049494e+02	1.444336e+01	2.987722e-02	4.152091e-07	2.987681e-02	1.417996e+08	5.956266e+15	3.504651e-07	3.301535e-05
1.632520e-14	1.000000e+06	4.625743e+02	4.625743e+02	1.438613e+01	3.022505e-02	2.076226e-07	3.022484e-02	-1.113274e+06	-4.413340e+13	-7.884714e-08	6.534095e-05
1.697615e-14	1.000000e+06	3.112762e+02	3.112762e+02	1.432916e+01	3.057407e-02	1.479463e-07	3.057392e-02	6.292130e+05	2.355220e+13	3.229680e-07	9.822168e-05
1.765307e-14	1.000000e+06	2.348369e+02	2.348369e+02	1.427211e+01	3.092903e-02	1.197531e-07	3.092891e-02	9.708117e+04	3.430075e+12	2.038892e-07	1.317043e-04
1.835697e-14	1.000000e+06	1.881913e+02	1.881913e+02	1.421540e+01	3.128890e-02	1.029966e-07	3.128880e-02	7.317098e+04	2.439985e+12	4.649781e-07	1.662612e-04
1.908895e-14	1.000000e+06	1.571835e+02	1.571835e+02	1.415985e+01	3.165202e-02	9.200588e-08	3.165192e-02	6.242233e+04	1.964867e+12	9.758788e-07	2.013698e-04
1.985011e-14	1.000000e+06	1.348848e+02	1.348848e+02	1.410325e+01	3.201819e-02	8.407797e-08	3.201811e-02	5.619787e+04	1.670075e+12	1.887971e-06	2.373743e-04
2.064162e-14	1.000000e+06	1.180768e+02	1.180768e+02	1.404747e+01	3.238807e-02	7.811632e-08	3.238799e-02	5.381878e+04	1.510110e+12	3.517235e-06	2.742965e-04
2.146469e-14	1.000000e+06	1.051200e+02	1.051200e+02	1.399180e+01	3.276231e-02	7.349270e-08	3.276223e-02	5.232427e+04	1.386216e+12	6.114594e-06	3.116658e-04
2.232058e-14	1.000000e+06	9.456343e+01	9.456343e+01	1.393662e+01	3.314397e-02	6.972276e-08	3.314390e-02	5.129961e+04	1.282601e+12	1.017628e-05	3.504946e-04
2.321060e-14	1.000000e+06	8.605311e+01	8.605311e+01	1.388152e+01	3.352781e-02	6.665639e-08	3.352775e-02	5.005750e+04	1.181525e+12	1.591210e-05	3.896177e-04
2.413611e-14	1.000000e+06	7.876358e+01	7.876358e+01	1.382588e+01	3.391509e-02	6.397730e-08	3.391503e-02	4.895572e+04	1.091034e+12	2.422520e-05	4.305936e-04
2.509852e-14	1.000000e+06	7.246625e+01	7.246625e+01	1.377118e+01	3.430626e-02	6.157123e-08	3.430619e-02	4.782334e+04	1.006406e+12	3.589651e-05	4.734101e-04
2.609931e-14	1.000000e+06	6.699613e+01	6.699613e+01	1.371626e+01	3.470400e-02	5.949236e-08	3.470394e-02	4.669627e+04	9.276503e+11	5.189490e-05	5.180001e-04
2.714000e-14	1.000000e+06	6.234708e+01	6.234708e+01	1.366155e+01	3.510263e-02	5.768900e-08	3.510257e-02	4.567501e+04	8.569991e+11	7.272595e-05	5.630196e-04
2.822219e-14	1.000000e+06	5.831214e+01	5.831214e+01	1.360770e+01	3.550901e-02	5.614707e-08	3.550896e-02	4.470199e+04	7.918335e+11	9.945421e-05	6.089472e-04
2.934753e-14	1.000000e+06	5.471999e+01	5.471999e+01	1.355292e+01	3.592052e-02	5.477134e-08	3.592046e-02	4.367207e+04	7.302825e+11	1.335257e-04	6.564423e-04
3.051775e-14	1.000000e+06	5.160544e+01	5.160544e+01	1.349950e+01	3.633536e-02	5.357720e-08	3.633531e-02	4.277141e+04	6.753145e+11	1.752941e-04	7.040994e-04
3.173462e-14	1.000000e+06	4.880681e+01	4.880681e+01	1.344589e+01	3.675458e-02	5.251118e-08	3.675452e-02	4.187538e+04	6.243120e+11	2.268025e-04	7.530625e-04
3.300002e-14	1.000000e+06	4.627654e+01	4.627654e+01	1.339250e+01	3.717559e-02	5.154655e-08	3.717554e-02	4.096775e+04	5.769692e+11	2.895535e-04	8.033355e-04
3.431588e-14	1.000000e+06	4.401144e+01	4.401144e+01	1.333904e+01	3.760730e-02	5.069931e-08	3.760725e-02	4.011256e+04	5.332364e+11	3.643711e-04	8.544892e-04
3.568420e-14	1.000000e+06	4.196540e+01	4.196540e+01	1.328590e+01	3.803937e-02	4.994042e-08	3.803932e-02	3.928516e+04	4.932439e+11	4.527547e-04	9.064461e-04
3.710709e-14	1.000000e+06	4.007246e+01	4.007246e+01	1.323312e+01	3.847935e-02	4.924892e-08	3.847930e-02	3.843047e+04	4.555508e+11	5.578749e-04	9.602443e-04
3.858671e-14	1.000000e+06	3.835524e+01	3.835524e+01	1.318042e+01	3.892300e-02	4.862403e-08	3.892295e-02	3.763958e+04	4.213211e+11	6.801623e-04	1.014803e-03
4.012533e-14	1.000000e+06	3.677848e+01	3.677848e+01	1.312819e+01	3.937079e-02	4.806875e-08	3.937074e-02	3.684706e+04	3.895222e+11	8.213447e-04	1.070485e-03
4.172530e-14	1.000000e+06	3.533381e+01	3.533381e+01	1.307587e+01	3.982239e-02	4.756887e-08	3.982234e-02	3.607573e+04	3.602288e+11	9.825487e-04	1.127034e-03
4.338907e-14	1.000000e+06	3.398805e+01	3.398805e+01	1.302368e+01	4.028137e-02	4.711543e-08	4.028132e-02	3.532102e+04	3.330519e+11	1.168136e-03	1.185163e-03
4.511918e-14	1.000000e+06	3.277186e+01	3.277186e+01	1.297199e+01	4.074494e-02	4.670859e-08	4.074489e-02	3.471445e+04	3.091306e+11	1.377515e-03	1.243291e-03
4.691828e-14	1.000000e+06	3.158534e+01	3.158534e+01	1.291983e+01	4.121509e-02	4.633513e-08	4.121504e-02	3.389690e+04	2.850222e+11	1.617422e-03	1.304880e-03
4.878912e-14	1.000000e+06	3.051002e+01	3.051002e+01	1.286800e+01	4.168881e-02	4.600562e-08	4.168876e-02	3.319754e+04	2.636383e+11	1.883584e-03	1.366397e-03
5.073456e-14	1.000000e+06	2.950533e+01	2.950533e+01	1.281733e+01	4.216438e-02	4.571192e-08	4.216434e-02	3.247799e+04	2.437028e+11	2.178603e-03	1.429043e-03
5.275757e-14	1.000000e+06	2.857078e+01	2.857078e+01	1.276624e+01	4.264845e-02	4.544459e-08	4.264841e-02	3.186182e+04	2.258157e+11	2.510450e-03	1.492730e-03
5.486124e-14	1.000000e+06	2.768342e+01	2.768342e+01	1.271510e+01	4.314094e-02	4.520652e-08	4.314089e-02	3.121541e+04	2.088916e+11	2.879793e-03	1.558367e-03
5.704880e-14	1.000000e+06	2.683579e+01	2.683579e+01	1.266413e+01	4.363157e-02	4.499320e-08	4.363153e-02	3.048380e+04	1.927813e+11	3.285403e-03	1.625873e-03
5.932358e-14	1.000000e+06	2.607656e+01	2.607656e+01	1.261337e+01	4.413388e-02	4.480692e-08	4.413384e-02	2.997955e+04	1.790459e+11	3.729620e-03	1.692473e-03
6.168908e-14	1.000000e+06	2.530737e+01	2.530737e+01	1.256254e+01	4.463906e-02	4.464048e-08	4.463902e-02	2.923323e+04	1.649307e+11	4.224093e-03	1.763876e-03
6.414889e-14	1.000000e+06	2.462353e+01	2.462353e+01	1.251279e+01	4.515462e-02	4.450072e-08	4.515457e-02	2.873433e+04	1.530700e+11	4.761464e-03	1.833799e-03
6.670679e-14	1.000000e+06	2.396562e+01	2.396562e+01	1.246271e+01	4.567081e-02	4.437612e-08	4.567077e-02	2.817130e+04	1.417794e+11	5.345083e-03	1.905680e-03
6.936668e-14	1.000000e+06	2.332583e+01	2.332583e+01	1.241308e+01	4.619094e-02	4.426998e-08	4.619089e-02	2.751095e+04	1.308343e+11	5.976005e-03	1.980248e-03
7.213263e-14	1.000000e+06	2.271402e+01	2.271402e+01	1.236328e+01	4.672003e-02	4.418123e-08	4.671999e-02	2.688733e+04	1.207903e+11	6.670661e-03	2.056881e-03
7.500887e-14	1.000000e+06	2.217024e+01	2.217024e+01	1.231357e+01	4.725575e-02	4.411187e-08	4.725570e-02	2.644788e+04	1.122323e+11	7.406794e-03	2.131495e-03
7.799981e-14	1.000000e+06	2.163437e+01	2.163437e+01	1.226448e+01	4.779286e-02	4.405381e-08	4.779281e-02	2.592384e+04	1.039644e+11	8.204820e-03	2.209117e-03
8.111000e-14	1.000000e+06	2.108801e+01	2.108801e+01	1.221487e+01	4.833723e-02	4.400158e-08	4.833719e-02	2.524890e+04	9.568273e+10	9.081452e-03	2.292166e-03
8.434421e-14	1.000000e+06	2.058877e+01	2.058877e+01	1.216591e+01	4.889090e-02	4.388833e-08	4.889085e-02	2.480393e+04	8.879334e+10	1.005679e-02	2.374639e-03
8.770738e-14	1.000000e+06	2.008397e+01	2.008397e+01	1.211730e+01	4.944821e-02	4.378908e-08	4.944817e-02	2.421524e+04	8.190979e+10	1.111557e-02	2.462073e-03
9.120466e-14	1.000000e+06	1.963115e+01	1.963115e+01	1.206856e+01	5.001420e-02	4.370880e-08	5.001416e-02	2.378951e+04	7.601841e+10	1.223905e-02	2.547696e-03
9.484139e-14	1.000000e+06	1.916385e+01	1.916385e+01	1.202016e+01	5.058272e-02	4.358376e-08	5.058268e-02	2.325578e+04	7.022955e+10	1.349612e-02	2.639487e-03
9.862313e-14	1.000000e+06	1.873140e+01	1.873140e+01	1.197154e+01	5.115736e-02	4.347766e-08	5.115732e-02	2.280579e+04	6.508851e+10	1.483490e-02	2.731101e-03
1.025557e-13	1.000000e+06	1.830695e+01	1.830695e+01	1.192379e+01	5.174122e-02	4.339151e-08	5.174118e-02	2.231889e+04	6.018512e+10	1.628111e-02	2.826316e-03
1.066450e-13	1.000000e+06	1.790028e+01	1.790028e+01	1.187540e+01	5.232977e-02	4.332026e-08	5.232973e-02	2.182745e+04	5.562356e+10	1.781537e-02	2.923405e-03
1.108974e-13	1.000000e+06	1.752507e+01	1.752507e+01	1.182756e+01	5.292460e-02	4.326442e-08	5.292455e-02	2.141008e+04	5.156208e+10	1.942720e-02	3.019936e-03
1.153194e-13	1.000000e+06	1.714425e+01	1.714425e+01	1.178019e+01	5.352754e-02	4.322322e-08	5.352750e-02	2.090430e+04	4.757175e+10	2.117070e-02	3.122187e-03
1.199177e-13	1.000000e+06	1.679089e+01	1.679089e+01	1.173257e+01	5.413104e-02	4.319316e-08	5.413099e-02	2.046088e+04	4.402431e+10	2.299570e-02	3.223833e-03
1.246993e-13	1.000000e+06	1.646042e+01	1.646042e+01	1.168582e+01	5.474815e-02	4.317912e-08	5.474811e-02	2.007661e+04	4.081721e+10	2.492165e-02	3.326048e-03
1.296716e-13	1.000000e+06	1.613385e+01	1.613385e+01	1.163844e+01	5.537419e-02	4.318022e-08	5.537415e-02	1.966521e+04	3.777129e+10	2.698358e-02	3.432174e-03
1.348422e-13	1.000000e+06	1.581222e+01	1.581222e+01	1.159150e+01	5.599608e-02	4.318336e-08	5.599603e-02	1.920607e+04	3.488594e+10	2.914506e-02	3.541316e-03
1.402189e-13	1.000000e+06	1.552774e+01	1.552774e+01	1.154496e+01	5.662933e-02	4.320180e-08	5.662928e-02	1.888192e+04	3.242196e+10	3.137595e-02	3.646979e-03
1.458101e-13	1.000000e+06	1.521751e+01	1.521751e+01	1.149788e+01	5.727279e-02	4.320920e-08	5.727274e-02	1.841458e+04	2.988273e+10	3.384812e-02	3.763610e-03
1.516242e-13	1.000000e+06	1.493339e+01	1.493339e+01	1.145148e+01	5.791881e-02	4.318934e-08	5.791876e-02	1.804873e+04	2.769164e+10	3.645409e-02	3.878478e-03
1.576701e-13	1.000000e+06	1.466120e+01	1.466120e+01	1.140503e+01	5.857314e-02	4.318496e-08	5.857310e-02	1.769804e+04	2.567040e+10	3.918947e-02	3.995113e-03
1.639571e-13	1.000000e+06	1.439298e+01	1.439298e+01	1.135900e+01	5.923835e-02	4.319275e-08	5.923830e-02	1.732224e+04	2.374595e+10	4.206705e-02	4.115781e-03
1.704948e-13	1.000000e+06	1.412884e+01	1.412884e+01	1.131328e+01	5.990502e-02	4.321113e-08	5.990497e-02	1.692177e+04	2.193460e+10	4.508212e-02	4.239910e-03
1.772931e-13	1.000000e+06	1.388263e+01	1.388263e+01	1.126717e+01	6.058018e-02	4.324043e-08	6.058014e-02	1.658614e+04	2.032790e+10	4.824781e-02	4.363739e-03
1.843626e-13	1.000000e+06	1.364906e+01	1.364906e+01	1.122205e+01	6.126401e-02	4.327893e-08	6.126397e-02	1.627737e+04	1.886066e+10	5.154198e-02	4.488514e-03
1.917139e-13	1.000000e+06	1.340742e+01	1.340742e+01	1.117616e+01	6.195271e-02	4.333007e-08	6.195267e-02	1.587824e+04	1.739806e+10	5.497532e-02	4.620778e-03
1.993584e-13	1.000000e+06	1.318512e+01	1.318512e+01	1.113087e+01	6.264919e-02	4.338938e-08	6.264914e-02	1.555881e+04	1.612127e+10	5.856619e-02	4.751506e-03
2.073077e-13	1.000000e+06	1.297160e+01	1.297160e+01	1.108577e+01	6.335698e-02	4.346096e-08	6.335694e-02	1.525024e+04	1.493841e+10	6.228744e-02	4.884285e-03
2.155740e-13	1.000000e+06	1.275464e+01	1.275464e+01	1.104034e+01	6.407232e-02	4.353861e-08	6.407228e-02	1.489787e+04	1.379660e+10	6.620239e-02	5.023450e-03
2.241698e-13	1.000000e+06	1.254991e+01	1.254991e+01	1.099591e+01	6.478671e-02	4.357672e-08	6.478667e-02	1.460367e+04	1.279476e+10	7.036403e-02	5.162326e-03
2.331085e-13	1.000000e+06	1.234606e+01	1.234606e+01	1.095112e+01	6.551639e-02	4.361252e-08	6.551635e-02	1.429037e+04	1.183841e+10	7.472963e-02	5.306664e-03
2.424035e-13	1.000000e+06	1.214982e+01	1.214982e+01	1.090644e+01	6.625103e-02	4.365969e-08	6.625098e-02	1.398916e+04	1.096046e+10	7.925630e-02	5.452840e-03
2.520692e-13	1.000000e+06	1.196157e+01	1.196157e+01	1.086556e+01	6.699534e-02	4.371575e-08	6.699529e-02	1.370917e+04	1.015753e+10	8.397738e-02	5.600884e-03
2.621203e-13	1.000000e+06	1.177511e+01	1.177511e+01	1.081786e+01	6.773728e-02	4.378067e-08	6.773723e-02	1.340492e+04	9.399947e+09	8.882387e-02	5.752579e-03
2.725722e-13	1.000000e+06	1.160421e+01	1.160421e+01	1.077977e+01	6.850817e-02	4.385998e-08	6.850813e-02	1.317762e+04	8.732228e+09	9.394009e-02	5.903736e-03
2.834409e-13	1.000000e+06	1.142612e+01	1.142612e+01	1.072961e+01	6.926166e-02	4.394262e-08	6.926161e-02	1.286679e+04	8.072458e+09	9.909859e-02	6.061695e-03
2.947429e-13	1.000000e+06	1.126721e+01	1.126721e+01	1.069287e+01	7.004179e-02	4.403967e-08	7.004174e-02	1.265336e+04	7.506194e+09	1.045240e-01	6.216429e-03
3.064956e-13	1.000000e+06	1.109194e+01	1.109194e+01	1.064635e+01	7.081688e-02	4.413655e-08	7.081683e-02	1.232553e+04	6.920248e+09	1.101184e-01	6.384537e-03
3.187169e-13	1.000000e+06	1.092904e+01	1.092904e+01	1.060086e+01	7.161139e-02	4.424880e-08	7.161135e-02	1.204361e+04	6.395083e+09	1.158612e-01	6.552396e-03
3.314255e-13	1.000000e+06	1.077859e+01	1.077859e+01	1.056232e+01	7.241499e-02	4.436517e-08	7.241495e-02	1.182212e+04	5.936804e+09	1.218925e-01	6.718411e-03
3.446409e-13	1.000000e+06	1.062269e+01	1.062269e+01	1.051838e+01	7.323007e-02	4.444152e-08	7.323002e-02	1.156546e+04	5.491813e+09	1.282569e-01	6.893737e-03
3.583833e-13	1.000000e+06	1.047700e+01	1.046980e+01	1.047700e+01	7.404802e-02	4.451203e-08	7.404798e-02	1.131477e+04	5.082511e+09	1.344474e-01	7.067675e-03
3.726736e-13	1.000000e+06	1.044246e+01	1.032978e+01	1.044246e+01	7.485108e-02	4.459086e-08	7.485103e-02	1.111540e+04	4.730804e+09	1.342772e-01	7.167954e-03
3.875337e-13	1.000000e+06	1.039287e+01	1.015921e+01	1.039287e+01	7.567229e-02	4.432052e-08	7.567224e-02	1.083584e+04	4.366951e+09	1.340532e-01	7.281176e-03
4.029863e-13	1.000000e+06	1.035451e+01	9.995408e+00	1.035451e+01	7.651556e-02	4.391369e-08	7.651552e-02	1.063217e+04	4.053901e+09	1.339879e-01	7.389589e-03
4.190552e-13	1.000000e+06	1.030769e+01	9.828515e+00	1.030769e+01	7.738443e-02	4.353966e-08	7.738439e-02	1.038654e+04	3.742855e+09	1.338923e-01	7.507447e-03
4.357647e-13	1.000000e+06	1.026236e+01	9.666263e+00	1.026236e+01	7.820764e-02	4.318115e-08	7.820759e-02	1.013722e+04	3.464761e+09	1.335902e-01	7.620826e-03
4.531406e-13	1.000000e+06	1.023725e+01	9.527929e+00	1.023725e+01	7.911374e-02	4.284762e-08	7.911370e-02	1.002888e+04	3.235884e+09	1.337913e-01	7.728029e-03
4.712093e-13	1.000000e+06	1.018395e+01	9.368197e+00	1.018395e+01	8.000313e-02	4.253931e-08	8.000309e-02	9.753087e+03	2.975824e+09	1.335522e-01	7.855802e-03
4.899985e-13	1.000000e+06	1.013662e+01	9.216686e+00	1.013662e+01	8.081905e-02	4.222525e-08	8.081901e-02	9.498507e+03	2.754777e+09	1.331316e-01	7.972980e-03
5.095368e-13	1.000000e+06	1.010475e+01	9.083013e+00	1.010475e+01	8.177667e-02	4.193624e-08	8.177663e-02	9.364819e+03	2.560663e+09	1.333409e-01	8.092896e-03
5.298543e-13	1.000000e+06	1.006408e+01	8.944684e+00	1.006408e+01	8.266712e-02	4.165654e-08	8.266708e-02	9.163367e+03	2.373510e+09	1.331298e-01	8.214073e-03
5.509819e-13	1.000000e+06	1.002192e+01	8.807370e+00	1.002192e+01	8.355222e-02	4.137330e-08	8.355218e-02	8.959560e+03	2.200375e+09	1.329304e-01	8.336951e-03
5.729520e-13	1.000000e+06	9.975113e+00	8.670721e+00	9.975113e+00	8.445282e-02	4.110647e-08	8.445278e-02	8.734424e+03	2.033122e+09	1.326589e-01	8.466353e-03
5.957981e-13	1.000000e+06	9.940460e+00	8.546173e+00	9.940460e+00	8.541563e-02	4.086429e-08	8.541559e-02	8.584290e+03	1.888068e+09	1.326671e-01	8.592725e-03
6.195552e-13	1.000000e+06	9.902656e+00	8.422055e+00	9.902656e+00	8.641019e-02	4.059371e-08	8.641015e-02	8.424972e+03	1.748814e+09	1.327093e-01	8.725961e-03
6.442595e-13	1.000000e+06	9.850945e+00	8.288029e+00	9.850945e+00	8.724957e-02	4.032733e-08	8.724952e-02	8.171778e+03	1.616219e+09	1.321352e-01	8.856974e-03
6.699490e-13	1.000000e+06	9.810827e+00	8.167642e+00	9.810827e+00	8.825858e-02	4.008015e-08	8.825854e-02	8.005221e+03	1.494819e+09	1.321102e-01	8.996039e-03
6.966628e-13	1.000000e+06	9.786673e+00	8.059682e+00	9.786673e+00	8.928907e-02	3.982734e-08	8.928903e-02	7.921588e+03	1.395792e+09	1.323513e-01	9.123537e-03
7.244418e-13	1.000000e+06	9.726686e+00	7.929512e+00	9.726686e+00	9.023678e-02	3.962882e-08	9.023674e-02	7.646305e+03	1.278009e+09	1.317402e-01	9.277237e-03
7.533284e-13	1.000000e+06	9.693880e+00	7.819290e+00	9.693880e+00	9.124166e-02	3.937219e-08	9.124162e-02	7.520134e+03	1.189213e+09	1.317736e-01	9.412295e-03
7.833669e-13	1.000000e+06	9.663534e+00	7.713697e+00	9.663534e+00	9.231951e-02	3.908114e-08	9.231947e-02	7.414258e+03	1.105605e+09	1.319712e-01	9.553391e-03
8.146032e-13	1.000000e+06	9.615040e+00	7.595362e+00	9.615040e+00	9.320085e-02	3.881984e-08	9.320081e-02	7.199914e+03	1.023830e+09	1.314205e-01	9.693235e-03
8.470850e-13	1.000000e+06	9.586937e+00	7.494392e+00	9.586937e+00	9.427288e-02	3.856283e-08	9.427284e-02	7.104589e+03	9.541248e+08	1.315924e-01	9.833472e-03
8.808620e-13	1.000000e+06	9.522566e+00	7.369195e+00	9.522566e+00	9.511836e-02	3.830510e-08	9.511832e-02	6.818511e+03	8.757250e+08	1.306204e-01	9.988732e-03
9.159858e-13	1.000000e+06	9.503098e+00	7.279393e+00	9.503098e+00	9.635588e-02	3.807884e-08	9.635585e-02	6.777866e+03	8.160219e+08	1.311772e-01	1.013942e-02
9.525102e-13	1.000000e+06	9.463416e+00	7.176399e+00	9.463416e+00	9.743025e-02	3.780474e-08	9.743021e-02	6.632474e+03	7.554514e+08	1.310772e-01	1.029546e-02
9.904909e-13	1.000000e+06	9.432422e+00	7.080298e+00	9.432422e+00	9.854183e-02	3.754573e-08	9.854179e-02	6.529460e+03	7.027068e+08	1.311754e-01	1.044714e-02
1.029986e-12	1.000000e+06	9.375084e+00	6.966851e+00	9.375084e+00	9.941418e-02	3.730962e-08	9.941414e-02	6.289474e+03	6.476981e+08	1.302656e-01	1.060408e-02
1.071056e-12	1.000000e+06	9.341472e+00	6.871891e+00	9.341472e+00	1.005376e-01	3.703339e-08	1.005376e-01	6.179546e+03	6.016081e+08	1.303080e-01	1.076250e-02
1.113764e-12	1.000000e+06	9.305558e+00	6.777277e+00	9.305558e+00	1.016300e-01	3.677942e-08	1.016300e-01	6.057187e+03	5.586769e+08	1.302117e-01	1.092143e-02
1.158175e-12	1.000000e+06	9.271794e+00	6.689642e+00	9.271794e+00	1.029842e-01	3.657005e-08	1.029841e-01	5.960901e+03	5.145879e+08	1.304921e-01	1.110725e-02
1.204356e-12	1.000000e+06	9.223063e+00	6.586402e+00	9.223063e+00	1.038264e-01	3.630936e-08	1.038264e-01	5.770963e+03	4.783101e+08	1.297071e-01	1.125726e-02
1.252379e-12	1.000000e+06	9.191811e+00	6.501215e+00	9.191811e+00	1.051129e-01	3.612080e-08	1.051129e-01	5.681402e+03	4.427671e+08	1.298797e-01	1.143549e-02
1.302317e-12	1.000000e+06	9.148793e+00	6.406726e+00	9.148793e+00	1.060941e-01	3.581149e-08	1.060940e-01	5.530585e+03	4.114486e+08	1.294325e-01	1.159651e-02
1.354246e-12	1.000000e+06	9.109583e+00	6.318631e+00	9.109583e+00	1.072915e-01	3.561164e-08	1.072915e-01	5.407098e+03	3.803101e+08	1.292894e-01	1.177787e-02
1.408246e-12	1.000000e+06	9.070570e+00	6.232359e+00	9.070570e+00	1.084990e-01	3.539293e-08	1.084990e-01	5.286263e+03	3.515766e+08	1.291419e-01	1.196165e-02
1.464398e-12	1.000000e+06	9.030329e+00	6.143111e+00	9.030329e+00	1.095070e-01	3.514122e-08	1.095069e-01	5.152932e+03	3.272245e+08	1.287146e-01	1.212657e-02
1.522790e-12	1.000000e+06	8.998377e+00	6.064408e+00	8.998377e+00	1.108401e-01	3.496652e-08	1.108401e-01	5.067818e+03	3.029256e+08	1.288520e-01	1.231779e-02
1.583511e-12	1.000000e+06	8.965073e+00	5.985032e+00	8.965073e+00	1.120831e-01	3.475997e-08	1.120830e-01	4.974102e+03	2.811994e+08	1.288358e-01	1.250219e-02
1.646652e-12	1.000000e+06	8.914393e+00	5.894657e+00	8.914393e+00	1.130513e-01	3.456355e-08	1.130513e-01	4.804924e+03	2.602009e+08	1.280321e-01	1.268188e-02
1.712311e-12	1.000000e+06	8.884509e+00	5.823129e+00	8.884509e+00	1.145251e-01	3.438842e-08	1.145250e-01	4.736368e+03	2.404044e+08	1.283422e-01	1.289042e-02
1.780589e-12	1.000000e+06	8.850641e+00	5.744776e+00	8.850641e+00	1.156850e-01	3.419143e-08	1.156850e-01	4.641254e+03	2.240012e+08	1.281897e-01	1.307080e-02
1.851589e-12	1.000000e+06	8.810534e+00	5.668941e+00	8.810534e+00	1.169979e-01	3.407474e-08	1.169979e-01	4.528948e+03	2.065890e+08	1.279610e-01	1.327932e-02
1.925420e-12	1.000000e+06	8.773662e+00	5.592319e+00	8.773662e+00	1.181886e-01	3.389708e-08	1.181886e-01	4.426997e+03	1.919688e+08	1.277309e-01	1.347084e-02
2.002195e-12	1.000000e+06	8.732029e+00	5.515323e+00	8.732029e+00	1.193602e-01	3.375215e-08	1.193602e-01	4.308369e+03	1.778340e+08	1.273000e-01	1.366924e-02
2.082031e-12	1.000000e+06	8.703388e+00	5.446010e+00	8.703388e+00	1.206921e-01	3.360288e-08	1.206920e-01	4.241404e+03	1.656212e+08	1.273970e-01	1.386725e-02
2.165050e-12	1.000000e+06	8.661751e+00	5.375517e+00	8.661751e+00	1.220945e-01	3.352538e-08	1.220945e-01	4.132945e+03	1.523276e+08	1.271518e-01	1.409582e-02
2.251381e-12	1.000000e+06	8.609000e+00	5.291113e+00	8.609000e+00	1.228598e-01	3.337552e-08	1.228598e-01	3.971572e+03	1.418774e+08	1.259767e-01	1.427109e-02
2.341153e-12	1.000000e+06	8.575175e+00	5.227608e+00	8.575175e+00	1.244140e-01	3.332836e-08	1.244140e-01	3.896718e+03	1.307233e+08	1.260594e-01	1.450862e-02
2.434505e-12	1.000000e+06	8.551786e+00	5.167721e+00	8.551786e+00	1.259706e-01	3.320912e-08	1.259706e-01	3.856342e+03	1.215708e+08	1.264685e-01	1.473033e-02
2.531579e-12	1.000000e+06	8.502873e+00	5.089492e+00	8.502873e+00	1.268660e-01	3.310930e-08	1.268660e-01	3.718049e+03	1.131329e+08	1.254810e-01	1.492037e-02
2.632524e-12	1.000000e+06	8.464284e+00	5.024813e+00	8.464284e+00	1.282416e-01	3.306794e-08	1.282415e-01	3.626635e+03	1.045586e+08	1.252114e-01	1.515091e-02
2.737495e-12	1.000000e+06	8.441429e+00	4.968220e+00	8.441429e+00	1.298764e-01	3.298601e-08	1.298763e-01	3.590602e+03	9.716646e+07	1.256547e-01	1.538559e-02
2.846651e-12	1.000000e+06	8.412228e+00	4.911746e+00	8.412228e+00	1.315151e-01	3.294519e-08	1.315150e-01	3.534987e+03	8.984837e+07	1.258705e-01	1.563380e-02
2.960159e-12	1.000000e+06	8.362706e+00	4.837860e+00	8.362706e+00	1.324116e-01	3.290376e-08	1.324116e-01	3.403241e+03	8.361074e+07	1.248102e-01	1.583359e-02
3.078193e-12	1.000000e+06	8.325391e+00	4.778623e+00	8.325391e+00	1.339033e-01	3.291595e-08	1.339033e-01	3.322468e+03	7.717985e+07	1.246031e-01	1.608373e-02
3.200935e-12	1.000000e+06	8.293140e+00	4.718787e+00	8.293140e+00	1.352985e-01	3.286673e-08	1.352985e-01	3.255255e+03	7.179928e+07	1.244747e-01	1.631451e-02
3.328570e-12	1.000000e+06	8.252369e+00	4.658699e+00	8.252369e+00	1.366682e-01	3.289371e-08	1.366681e-01	3.164384e+03	6.636707e+07	1.240188e-01	1.656108e-02
3.461294e-12	1.000000e+06	8.215474e+00	4.600610e+00	8.215474e+00	1.381123e-01	3.290233e-08	1.381123e-01	3.087626e+03	6.144167e+07	1.237522e-01	1.681124e-02
3.599311e-12	1.000000e+06	8.191123e+00	4.551420e+00	8.191123e+00	1.399055e-01	3.290081e-08	1.399055e-01	3.051937e+03	5.693796e+07	1.241508e-01	1.708014e-02
3.742832e-12	1.000000e+06	8.149334e+00	4.487046e+00	8.149334e+00	1.409717e-01	3.290916e-08	1.409717e-01	2.956669e+03	5.310588e+07	1.233910e-01	1.729856e-02
3.892075e-12	1.000000e+06	8.111742e+00	4.433563e+00	8.111742e+00	1.425109e-01	3.296555e-08	1.425108e-01	2.882668e+03	4.904051e+07	1.231162e-01	1.756847e-02
4.047269e-12	1.000000e+06	8.077747e+00	4.377381e+00	8.077747e+00	1.438881e-01	3.298389e-08	1.438880e-01	2.816270e+03	4.566150e+07	1.228328e-01	1.781290e-02
4.208651e-12	1.000000e+06	8.043627e+00	4.327786e+00	8.043627e+00	1.455785e-01	3.306403e-08	1.455784e-01	2.755234e+03	4.213789e+07	1.227411e-01	1.809861e-02
4.376468e-12	1.000000e+06	8.002930e+00	4.270245e+00	8.002930e+00	1.468299e-01	3.312535e-08	1.468299e-01	2.672344e+03	3.915795e+07	1.221064e-01	1.834702e-02
4.550977e-12	1.000000e+06	7.969021e+00	4.219244e+00	7.969021e+00	1.483681e-01	3.318904e-08	1.483681e-01	2.611529e+03	3.632385e+07	1.218881e-01	1.861811e-02
4.732445e-12	1.000000e+06	7.938162e+00	4.174839e+00	7.938162e+00	1.502546e-01	3.328668e-08	1.502546e-01	2.564015e+03	3.347968e+07	1.220146e-01	1.892814e-02
4.921148e-12	1.000000e+06	7.895213e+00	4.113408e+00	7.895213e+00	1.511492e-01	3.333460e-08	1.511492e-01	2.474815e+03	3.136994e+07	1.210082e-01	1.914441e-02
5.117376e-12	1.000000e+06	7.865660e+00	4.069284e+00	7.865660e+00	1.529843e-01	3.343786e-08	1.529843e-01	2.430730e+03	2.900698e+07	1.211023e-01	1.944965e-02
5.321428e-12	1.000000e+06	7.828622e+00	4.017896e+00	7.828622e+00	1.543789e-01	3.354009e-08	1.543788e-01	2.364735e+03	2.696766e+07	1.206277e-01	1.971980e-02
5.533617e-12	1.000000e+06	7.791740e+00	3.971429e+00	7.791740e+00	1.560045e-01	3.366528e-08	1.560045e-01	2.303015e+03	2.492360e+07	1.202862e-01	2.002178e-02
5.754266e-12	1.000000e+06	7.762735e+00	3.928092e+00	7.762735e+00	1.578250e-01	3.378954e-08	1.578250e-01	2.261417e+03	2.309410e+07	1.203367e-01	2.033111e-02
5.983714e-12	1.000000e+06	7.728280e+00	3.883206e+00	7.728280e+00	1.595027e-01	3.391527e-08	1.595026e-01	2.207249e+03	2.138018e+07	1.200960e-01	2.063883e-02
6.222311e-12	1.000000e+06	7.685492e+00	3.827782e+00	7.685492e+00	1.604800e-01	3.403863e-08	1.604799e-01	2.128815e+03	2.000017e+07	1.190887e-01	2.088090e-02
6.470421e-12	1.000000e+06	7.652550e+00	3.785458e+00	7.652550e+00	1.622526e-01	3.418212e-08	1.622526e-01	2.080850e+03	1.850472e+07	1.189327e-01	2.120242e-02
6.728425e-12	1.000000e+06	7.615316e+00	3.736978e+00	7.615316e+00	1.635955e-01	3.431985e-08	1.635954e-01	2.020564e+03	1.724314e+07	1.183380e-01	2.148243e-02
6.996717e-12	1.000000e+06	7.585855e+00	3.696874e+00	7.585855e+00	1.654574e-01	3.447173e-08	1.654574e-01	1.981334e+03	1.597816e+07	1.183113e-01	2.181130e-02
7.275707e-12	1.000000e+06	7.554171e+00	3.659120e+00	7.554171e+00	1.674354e-01	3.465653e-08	1.674354e-01	1.939461e+03	1.473821e+07	1.182601e-01	2.216463e-02
7.565821e-12	1.000000e+06	7.520983e+00	3.617092e+00	7.520983e+00	1.691232e-01	3.481759e-08	1.691232e-01	1.892873e+03	1.368060e+07	1.179885e-01	2.248685e-02
7.867504e-12	1.000000e+06	7.484565e+00	3.573858e+00	7.484565e+00	1.706430e-01	3.499831e-08	1.706430e-01	1.839155e+03	1.271088e+07	1.174564e-01	2.279933e-02
8.181215e-12	1.000000e+06	7.448293e+00	3.524544e+00	7.448293e+00	1.717976e-01	3.514831e-08	1.717976e-01	1.783949e+03	1.192055e+07	1.167320e-01	2.306537e-02
8.507436e-12	1.000000e+06	7.414991e+00	3.485894e+00	7.414991e+00	1.735796e-01	3.534080e-08	1.735796e-01	1.740358e+03	1.104447e+07	1.164600e-01	2.340928e-02
8.846665e-12	1.000000e+06	7.382309e+00	3.449677e+00	7.382309e+00	1.755301e-01	3.553846e-08	1.755301e-01	1.699860e+03	1.020129e+07	1.162902e-01	2.377713e-02
9.199420e-12	1.000000e+06	7.355457e+00	3.419735e+00	7.355457e+00	1.779254e-01	3.575307e-08	1.779253e-01	1.673034e+03	9.382431e+06	1.165595e-01	2.418958e-02
9.566241e-12	1.000000e+06	7.319575e+00	3.374362e+00	7.319575e+00	1.791865e-01	3.594166e-08	1.791864e-01	1.622817e+03	8.785035e+06	1.158595e-01	2.448045e-02
9.947689e-12	1.000000e+06	7.286893e+00	3.337264e+00	7.286893e+00	1.809820e-01	3.614827e-08	1.809820e-01	1.582663e+03	8.151002e+06	1.155494e-01	2.483666e-02
1.034435e-11	1.000000e+06	7.247520e+00	3.293812e+00	7.247520e+00	1.822578e-01	3.635761e-08	1.822578e-01	1.529451e+03	7.605097e+06	1.147308e-01	2.514761e-02
1.075682e-11	1.000000e+06	7.216675e+00	3.262250e+00	7.216675e+00	1.843927e-01	3.659235e-08	1.843927e-01	1.495925e+03	7.017644e+06	1.146345e-01	2.555092e-02
1.118574e-11	1.000000e+06	7.181065e+00	3.222580e+00	7.181065e+00	1.859130e-01	3.681974e-08	1.859130e-01	1.451837e+03	6.536849e+06	1.140420e-01	2.588934e-02
1.163177e-11	1.000000e+06	7.147098e+00	3.184392e+00	7.147098e+00	1.875090e-01	3.704675e-08	1.875089e-01	1.411669e+03	6.090072e+06	1.135469e-01	2.623568e-02
1.209558e-11	1.000000e+06	7.113234e+00	3.149784e+00	7.113234e+00	1.893224e-01	3.728669e-08	1.893224e-01	1.373631e+03	5.647549e+06	1.131425e-01	2.661552e-02
1.257788e-11	1.000000e+06	7.081446e+00	3.114064e+00	7.081446e+00	1.910927e-01	3.751792e-08	1.910926e-01	1.338987e+03	5.254802e+06	1.127867e-01	2.698498e-02
1.307942e-11	1.000000e+06	7.047209e+00	3.078964e+00	7.047209e+00	1.928009e-01	3.776937e-08	1.928009e-01	1.301258e+03	4.884473e+06	1.122972e-01	2.735848e-02
1.360095e-11	1.000000e+06	7.020239e+00	3.051039e+00	7.020239e+00	1.951890e-01	3.801551e-08	1.951890e-01	1.277589e+03	4.509351e+06	1.123888e-01	2.780376e-02
1.414328e-11	1.000000e+06	6.983442e+00	3.013215e+00	6.983442e+00	1.965972e-01	3.827440e-08	1.965971e-01	1.236113e+03	4.208932e+06	1.116354e-01	2.815190e-02
1.470723e-11	1.000000e+06	6.954972e+00	2.986935e+00	6.954972e+00	1.990269e-01	3.853428e-08	1.990268e-01	1.211315e+03	3.878811e+06	1.116533e-01	2.861649e-02
1.529367e-11	1.000000e+06	6.918673e+00	2.947624e+00	6.918673e+00	2.002822e-01	3.878554e-08	2.002822e-01	1.171460e+03	3.635095e+06	1.108422e-01	2.894807e-02
1.590350e-11	1.000000e+06	6.883976e+00	2.914817e+00	6.883976e+00	2.020038e-01	3.905787e-08	2.020037e-01	1.136615e+03	3.379215e+06	1.102828e-01	2.934405e-02
1.653764e-11	1.000000e+06	6.854791e+00	2.889750e+00	6.854791e+00	2.044638e-01	3.933135e-08	2.044638e-01	1.112452e+03	3.113140e+06	1.102558e-01	2.982787e-02
1.719707e-11	1.000000e+06	6.822766e+00	2.856601e+00	6.822766e+00	2.061962e-01	3.960294e-08	2.061961e-01	1.081971e+03	2.902770e+06	1.097752e-01	3.022178e-02
1.788279e-11	1.000000e+06	6.786455e+00	2.814998e+00	6.786455e+00	2.071129e-01	3.986486e-08	2.071129e-01	1.043914e+03	2.739231e+06	1.087780e-01	3.051857e-02
1.859586e-11	1.000000e+06	6.753049e+00	2.782917e+00	6.753049e+00	2.088152e-01	4.014509e-08	2.088151e-01	1.013288e+03	2.552247e+06	1.082243e-01	3.092161e-02
1.933736e-11	1.000000e+06	6.724483e+00	2.762521e+00	6.724483e+00	2.115799e-01	4.044324e-08	2.115799e-01	9.925993e+02	2.341000e+06	1.082856e-01	3.146412e-02
2.010842e-11	1.000000e+06	6.691480e+00	2.732665e+00	6.691480e+00	2.134015e-01	4.073237e-08	2.134015e-01	9.639130e+02	2.177962e+06	1.077750e-01	3.189153e-02
2.091023e-11	1.000000e+06	6.657723e+00	2.697502e+00	6.657723e+00	2.147712e-01	4.101153e-08	2.147712e-01	9.334204e+02	2.042662e+06	1.070385e-01	3.225896e-02
2.174402e-11	1.000000e+06	6.626176e+00	2.668854e+00	6.626176e+00	2.167097e-01	4.131095e-08	2.167097e-01	9.078964e+02	1.899523e+06	1.066136e-01	3.270509e-02
2.261104e-11	1.000000e+06	6.594715e+00	2.644597e+00	6.594715e+00	2.190019e-01	4.161228e-08	2.190018e-01	8.840694e+02	1.754879e+06	1.063157e-01	3.320870e-02
2.351265e-11	1.000000e+06	6.560984e+00	2.613108e+00	6.560984e+00	2.205605e-01	4.191147e-08	2.205604e-01	8.562208e+02	1.640391e+06	1.056410e-01	3.361698e-02
2.445020e-11	1.000000e+06	6.531264e+00	2.585959e+00	6.531264e+00	2.226127e-01	4.220596e-08	2.226126e-01	8.342567e+02	1.525986e+06	1.052942e-01	3.408416e-02
2.542513e-11	1.000000e+06	6.499718e+00	2.561409e+00	6.499718e+00	2.247774e-01	4.251814e-08	2.247774e-01	8.113099e+02	1.413915e+06	1.049073e-01	3.458265e-02
2.643895e-11	1.000000e+06	6.467753e+00	2.532884e+00	6.467753e+00	2.265802e-01	4.282623e-08	2.265802e-01	7.873723e+02	1.318469e+06	1.043529e-01	3.503230e-02
2.749318e-11	1.000000e+06	6.435754e+00	2.505434e+00	6.435754e+00	2.284406e-01	4.313704e-08	2.284405e-01	7.642739e+02	1.228522e+06	1.038348e-01	3.549554e-02
2.858946e-11	1.000000e+06	6.403080e+00	2.474842e+00	6.403080e+00	2.299341e-01	4.344468e-08	2.299340e-01	7.400113e+02	1.151388e+06	1.031300e-01	3.590992e-02
2.972944e-11	1.000000e+06	6.375132e+00	2.456641e+00	6.375132e+00	2.327884e-01	4.376273e-08	2.327884e-01	7.237281e+02	1.058690e+06	1.030910e-01	3.651507e-02
3.091488e-11	1.000000e+06	6.342301e+00	2.424783e+00	6.342301e+00	2.341089e-01	4.407412e-08	2.341089e-01	6.999104e+02	9.952969e+05	1.023056e-01	3.691230e-02
3.214760e-11	1.000000e+06	6.309135e+00	2.399307e+00	6.309135e+00	2.359510e-01	4.440040e-08	2.359509e-01	6.777382e+02	9.267296e+05	1.016960e-01	3.739831e-02
3.342946e-11	1.000000e+06	6.280207e+00	2.378074e+00	6.280207e+00	2.384039e-01	4.472376e-08	2.384039e-01	6.606462e+02	8.578316e+05	1.014356e-01	3.796116e-02
3.476244e-11	1.000000e+06	6.248530e+00	2.351860e+00	6.248530e+00	2.401852e-01	4.504169e-08	2.401852e-01	6.403372e+02	8.010825e+05	1.008349e-01	3.843868e-02
3.614857e-11	1.000000e+06	6.218527e+00	2.329227e+00	6.218527e+00	2.424198e-01	4.536750e-08	2.424198e-01	6.227195e+02	7.437922e+05	1.004491e-01	3.898348e-02
3.758997e-11	1.000000e+06	6.187800e+00	2.306749e+00	6.187800e+00	2.445932e-01	4.569256e-08	2.445931e-01	6.048005e+02	6.908608e+05	1.000051e-01	3.952829e-02
3.908885e-11	1.000000e+06	6.155284e+00	2.278686e+00	6.155284e+00	2.460311e-01	4.602284e-08	2.460311e-01	5.845681e+02	6.484627e+05	9.923978e-02	3.997071e-02
4.064749e-11	1.000000e+06	6.122159e+00	2.250245e+00	6.122159e+00	2.473819e-01	4.635367e-08	2.473819e-01	5.643318e+02	6.091086e+05	9.842443e-02	4.040763e-02
4.226829e-11	1.000000e+06	6.092815e+00	2.229760e+00	6.092815e+00	2.497330e-01	4.668429e-08	2.497329e-01	5.488993e+02	5.650845e+05	9.806049e-02	4.098811e-02
4.395371e-11	1.000000e+06	6.059940e+00	2.202623e+00	6.059940e+00	2.511343e-01	4.701423e-08	2.511343e-01	5.299067e+02	5.304798e+05	9.726332e-02	4.144172e-02
4.570634e-11	1.000000e+06	6.030842e+00	2.181596e+00	6.030842e+00	2.534052e-01	4.734729e-08	2.534052e-01	5.152082e+02	4.930656e+05	9.686891e-02	4.201822e-02
4.752885e-11	1.000000e+06	6.002320e+00	2.165344e+00	6.002320e+00	2.562005e-01	4.768592e-08	2.562004e-01	5.020470e+02	4.548255e+05	9.665846e-02	4.268357e-02
4.942403e-11	1.000000e+06	5.971072e+00	2.140553e+00	5.971072e+00	2.578504e-01	4.802379e-08	2.578503e-01	4.856413e+02	4.260659e+05	9.597215e-02	4.318326e-02
5.139478e-11	1.000000e+06	5.941002e+00	2.119140e+00	5.941002e+00	2.599439e-01	4.836462e-08	2.599438e-01	4.710179e+02	3.968619e+05	9.546188e-02	4.375421e-02
5.344412e-11	1.000000e+06	5.910456e+00	2.094935e+00	5.910456e+00	2.616181e-01	4.870198e-08	2.616180e-01	4.558686e+02	3.719641e+05	9.480382e-02	4.426360e-02
5.557517e-11	1.000000e+06	5.878742e+00	2.073222e+00	5.878742e+00	2.634630e-01	4.904342e-08	2.634630e-01	4.407197e+02	3.471876e+05	9.415247e-02	4.481622e-02
5.779119e-11	1.000000e+06	5.848080e+00	2.047559e+00	5.848080e+00	2.648861e-01	4.938168e-08	2.648861e-01	4.259768e+02	3.266553e+05	9.341371e-02	4.529455e-02
6.009558e-11	1.000000e+06	5.819568e+00	2.033876e+00	5.819568e+00	2.678525e-01	4.972598e-08	2.678524e-01	4.146943e+02	3.007806e+05	9.318918e-02	4.602617e-02
6.249185e-11	1.000000e+06	5.787912e+00	2.009382e+00	5.787912e+00	2.692666e-01	5.007177e-08	2.692665e-01	4.001044e+02	2.826580e+05	9.239638e-02	4.652223e-02
6.498368e-11	1.000000e+06	5.759433e+00	1.992862e+00	5.759433e+00	2.718340e-01	5.041620e-08	2.718339e-01	3.888354e+02	2.619673e+05	9.203617e-02	4.719805e-02
6.757486e-11	1.000000e+06	5.728876e+00	1.968045e+00	5.728876e+00	2.732344e-01	5.075691e-08	2.732343e-01	3.755270e+02	2.465838e+05	9.128200e-02	4.769423e-02
7.026937e-11	1.000000e+06	5.699652e+00	1.952657e+00	5.699652e+00	2.758264e-01	5.110461e-08	2.758263e-01	3.644768e+02	2.282922e+05	9.089074e-02	4.839355e-02
7.307131e-11	1.000000e+06	5.669642e+00	1.931085e+00	5.669642e+00	2.775392e-01	5.144666e-08	2.775392e-01	3.524133e+02	2.140082e+05	9.023300e-02	4.895181e-02
7.598499e-11	1.000000e+06	5.638614e+00	1.908925e+00	5.638614e+00	2.790640e-01	5.179822e-08	2.790640e-01	3.400208e+02	2.009028e+05	8.948180e-02	4.949160e-02
7.901484e-11	1.000000e+06	5.610311e+00	1.896154e+00	5.610311e+00	2.820326e-01	5.214513e-08	2.820325e-01	3.305484e+02	1.852416e+05	8.920553e-02	5.027041e-02
8.216551e-11	1.000000e+06	5.580735e+00	1.874472e+00	5.580735e+00	2.836565e-01	5.249374e-08	2.836565e-01	3.194545e+02	1.739583e+05	8.852037e-02	5.082781e-02
8.544181e-11	1.000000e+06	5.549890e+00	1.851301e+00	5.549890e+00	2.849293e-01	5.284002e-08	2.849292e-01	3.078553e+02	1.639311e+05	8.770333e-02	5.133962e-02
8.884875e-11	1.000000e+06	5.521264e+00	1.833682e+00	5.521264e+00	2.871094e-01	5.318607e-08	2.871093e-01	2.982549e+02	1.528800e+05	8.719395e-02	5.200066e-02
9.239153e-11	1.000000e+06	5.491835e+00	1.818125e+00	5.491835e+00	2.894067e-01	5.353884e-08	2.894067e-01	2.886517e+02	1.421775e+05	8.667184e-02	5.269764e-02
9.607559e-11	1.000000e+06	5.462785e+00	1.796542e+00	5.462785e+00	2.909527e-01	5.388580e-08	2.909527e-01	2.788640e+02	1.337458e+05	8.598315e-02	5.326089e-02
9.990654e-11	1.000000e+06	5.434180e+00	1.785246e+00	5.434180e+00	2.939064e-01	5.423853e-08	2.939063e-01	2.705499e+02	1.233679e+05	8.563842e-02	5.408478e-02
1.038903e-10	1.000000e+06	5.403812e+00	1.764030e+00	5.403812e+00	2.952320e-01	5.458993e-08	2.952320e-01	2.606350e+02	1.162025e+05	8.484433e-02	5.463403e-02
1.080328e-10	1.000000e+06	5.375418e+00	1.747902e+00	5.375418e+00	2.974199e-01	5.493982e-08	2.974199e-01	2.522864e+02	1.084035e+05	8.431871e-02	5.532964e-02
1.123406e-10	1.000000e+06	5.346161e+00	1.729271e+00	5.346161e+00	2.991867e-01	5.529083e-08	2.991867e-01	2.435787e+02	1.016080e+05	8.366051e-02	5.596291e-02
1.168201e-10	1.000000e+06	5.316908e+00	1.712809e+00	5.316908e+00	3.011762e-01	5.564500e-08	3.011761e-01	2.352471e+02	9.493388e+04	8.304623e-02	5.664499e-02
1.214782e-10	1.000000e+06	5.287252e+00	1.695988e+00	5.287252e+00	3.030369e-01	5.599493e-08	3.030369e-01	2.269763e+02	8.881839e+04	8.239897e-02	5.731463e-02
1.263221e-10	1.000000e+06	5.258570e+00	1.676140e+00	5.258570e+00	3.045060e-01	5.634774e-08	3.045059e-01	2.189841e+02	8.364372e+04	8.168940e-02	5.790662e-02
1.313591e-10	1.000000e+06	5.229847e+00	1.659805e+00	5.229847e+00	3.064251e-01	5.669881e-08	3.064250e-01	2.114723e+02	7.827660e+04	8.107742e-02	5.859160e-02
1.365969e-10	1.000000e+06	5.201840e+00	1.644513e+00	5.201840e+00	3.085624e-01	5.704892e-08	3.085623e-01	2.044871e+02	7.310563e+04	8.053267e-02	5.931793e-02
1.420436e-10	1.000000e+06	5.172540e+00	1.632164e+00	5.172540e+00	3.110343e-01	5.740764e-08	3.110343e-01	1.975060e+02	6.784826e+04	8.001149e-02	6.013184e-02
1.477076e-10	1.000000e+06	5.144133e+00	1.610639e+00	5.144133e+00	3.120457e-01	5.775845e-08	3.120457e-01	1.902219e+02	6.429381e+04	7.921193e-02	6.066051e-02
1.535973e-10	1.000000e+06	5.115490e+00	1.597596e+00	5.115490e+00	3.143110e-01	5.811115e-08	3.143110e-01	1.837001e+02	5.988407e+04	7.866192e-02	6.144300e-02
1.597219e-10	1.000000e+06	5.087599e+00	1.577780e+00	5.087599e+00	3.155634e-01	5.846006e-08	3.155633e-01	1.770975e+02	5.659520e+04	7.793619e-02	6.202598e-02
1.660907e-10	1.000000e+06	5.059006e+00	1.566050e+00	5.059006e+00	3.179975e-01	5.882205e-08	3.179974e-01	1.710252e+02	5.259466e+04	7.741503e-02	6.285770e-02
1.727135e-10	1.000000e+06	5.030327e+00	1.553176e+00	5.030327e+00	3.202253e-01	5.917468e-08	3.202253e-01	1.650233e+02	4.900797e+04	7.685203e-02	6.365895e-02
1.796003e-10	1.000000e+06	5.001879e+00	1.533733e+00	5.001879e+00	3.211968e-01	5.953205e-08	3.211968e-01	1.587168e+02	4.642657e+04	7.604109e-02	6.421524e-02
1.867618e-10	1.000000e+06	4.973655e+00	1.519017e+00	4.973655e+00	3.230645e-01	5.988227e-08	3.230644e-01	1.530387e+02	4.348656e+04	7.542483e-02	6.495515e-02
1.942088e-10	1.000000e+06	4.945906e+00	1.504483e+00	4.945906e+00	3.249750e-01	6.024151e-08	3.249749e-01	1.476380e+02	4.073319e+04	7.482730e-02	6.570586e-02
2.019527e-10	1.000000e+06	4.917657e+00	1.491109e+00	4.917657e+00	3.269130e-01	6.059897e-08	3.269130e-01	1.422830e+02	3.810585e+04	7.420838e-02	6.647740e-02
2.100055e-10	1.000000e+06	4.889794e+00	1.476529e+00	4.889794e+00	3.286792e-01	6.095041e-08	3.286792e-01	1.371262e+02	3.574861e+04	7.357983e-02	6.721739e-02
2.183793e-10	1.000000e+06	4.861649e+00	1.462129e+00	4.861649e+00	3.303761e-01	6.131165e-08	3.303761e-01	1.320390e+02	3.354741e+04	7.292487e-02	6.795557e-02
2.270870e-10	1.000000e+06	4.833745e+00	1.447033e+00	4.833745e+00	3.318469e-01	6.167295e-08	3.318468e-01	1.270815e+02	3.157866e+04	7.223619e-02	6.865212e-02
2.361420e-10	1.000000e+06	4.805774e+00	1.432063e+00	4.805774e+00	3.333699e-01	6.202705e-08	3.333698e-01	1.222876e+02	2.969959e+04	7.155780e-02	6.936862e-02
2.455580e-10	1.000000e+06	4.778539e+00	1.418147e+00	4.778539e+00	3.351339e-01	6.238282e-08	3.351338e-01	1.178518e+02	2.787689e+04	7.094987e-02	7.013312e-02
2.553495e-10	1.000000e+06	4.750700e+00	1.405859e+00	4.750700e+00	3.370486e-01	6.274579e-08	3.370486e-01	1.134737e+02	2.608750e+04	7.033936e-02	7.094715e-02
2.655314e-10	1.000000e+06	4.723349e+00	1.393244e+00	4.723349e+00	3.389376e-01	6.310531e-08	3.389375e-01	1.093095e+02	2.443763e+04	6.974269e-02	7.175789e-02
2.761193e-10	1.000000e+06	4.695650e+00	1.379744e+00	4.695650e+00	3.404457e-01	6.346314e-08	3.404456e-01	1.051213e+02	2.298538e+04	6.907221e-02	7.250235e-02
2.871294e-10	1.000000e+06	4.668303e+00	1.364695e+00	4.668303e+00	3.417325e-01	6.382591e-08	3.417324e-01	1.010723e+02	2.168707e+04	6.837991e-02	7.320273e-02
2.985785e-10	1.000000e+06	4.641392e+00	1.350476e+00	4.641392e+00	3.431265e-01	6.418629e-08	3.431264e-01	9.724076e+01	2.044453e+04	6.771711e-02	7.392750e-02
3.104841e-10	1.000000e+06	4.613577e+00	1.340894e+00	4.613577e+00	3.453216e-01	6.455140e-08	3.453215e-01	9.357589e+01	1.905660e+04	6.715311e-02	7.484898e-02
3.228644e-10	1.000000e+06	4.586447e+00	1.325861e+00	4.586447e+00	3.464528e-01	6.491145e-08	3.464528e-01	8.990342e+01	1.801174e+04	6.644856e-02	7.553839e-02
3.357385e-10	1.000000e+06	4.559471e+00	1.312956e+00	4.559471e+00	3.479396e-01	6.527626e-08	3.479395e-01	8.644586e+01	1.695216e+04	6.580564e-02	7.631139e-02
3.491258e-10	1.000000e+06	4.532100e+00	1.303912e+00	4.532100e+00	3.501376e-01	6.563971e-08	3.501376e-01	8.318124e+01	1.580634e+04	6.525583e-02	7.725727e-02
3.630470e-10	1.000000e+06	4.505549e+00	1.288948e+00	4.505549e+00	3.511395e-01	6.600370e-08	3.511395e-01	7.990595e+01	1.496857e+04	6.455530e-02	7.793491e-02
3.775233e-10	1.000000e+06	4.478620e+00	1.276768e+00	4.478620e+00	3.525833e-01	6.637182e-08	3.525832e-01	7.676860e+01	1.408883e+04	6.390782e-02	7.872589e-02
3.925768e-10	1.000000e+06	4.452001e+00	1.263188e+00	4.452001e+00	3.537501e-01	6.673695e-08	3.537500e-01	7.373536e+01	1.331046e+04	6.323984e-02	7.945867e-02
4.082305e-10	1.000000e+06	4.424745e+00	1.253106e+00	4.424745e+00	3.554949e-01	6.710458e-08	3.554949e-01	7.081653e+01	1.247290e+04	6.263032e-02	8.034247e-02
4.245085e-10	1.000000e+06	4.398149e+00	1.241220e+00	4.398149e+00	3.568563e-01	6.747829e-08	3.568562e-01	6.800513e+01	1.175100e+04	6.198450e-02	8.113784e-02
4.414355e-10	1.000000e+06	4.371924e+00	1.228280e+00	4.371924e+00	3.580489e-01	6.784462e-08	3.580488e-01	6.531152e+01	1.109886e+04	6.133640e-02	8.189733e-02
4.590374e-10	1.000000e+06	4.345364e+00	1.216310e+00	4.345364e+00	3.592149e-01	6.821421e-08	3.592148e-01	6.267317e+01	1.047877e+04	6.067949e-02	8.266622e-02
4.773413e-10	1.000000e+06	4.318556e+00	1.207476e+00	4.318556e+00	3.611003e-01	6.858102e-08	3.611002e-01	6.018959e+01	9.803520e+03	6.010630e-02	8.361599e-02
4.963750e-10	1.000000e+06	4.292726e+00	1.192999e+00	4.292726e+00	3.617246e-01	6.895368e-08	3.617246e-01	5.772729e+01	9.321605e+03	5.940278e-02	8.426456e-02
5.161676e-10	1.000000e+06	4.266732e+00	1.180896e+00	4.266732e+00	3.627515e-01	6.932775e-08	3.627515e-01	5.538324e+01	8.817226e+03	5.874794e-02	8.501859e-02
5.367495e-10	1.000000e+06	4.240039e+00	1.172457e+00	4.240039e+00	3.645453e-01	6.970115e-08	3.645453e-01	5.314471e+01	8.254718e+03	5.817039e-02	8.597688e-02
5.581520e-10	1.000000e+06	4.213150e+00	1.164815e+00	4.213150e+00	3.664849e-01	7.007702e-08	3.664848e-01	5.098052e+01	7.711238e+03	5.760507e-02	8.698594e-02
5.804080e-10	1.000000e+06	4.188182e+00	1.149059e+00	4.188182e+00	3.664955e-01	7.045061e-08	3.664954e-01	4.885584e+01	7.388789e+03	5.686961e-02	8.750707e-02
6.035514e-10	1.000000e+06	4.161965e+00	1.139716e+00	4.161965e+00	3.679620e-01	7.082393e-08	3.679619e-01	4.684725e+01	6.944952e+03	5.627085e-02	8.841065e-02
6.276176e-10	1.000000e+06	4.136528e+00	1.128598e+00	4.136528e+00	3.690351e-01	7.120199e-08	3.690350e-01	4.493676e+01	6.565435e+03	5.565614e-02	8.921372e-02
6.526435e-10	1.000000e+06	4.109716e+00	1.120741e+00	4.109716e+00	3.706222e-01	7.158247e-08	3.706221e-01	4.303743e+01	6.154453e+03	5.506537e-02	9.018194e-02
6.786672e-10	1.000000e+06	4.084358e+00	1.110027e+00	4.084358e+00	3.715717e-01	7.195914e-08	3.715716e-01	4.124823e+01	5.823613e+03	5.443495e-02	9.097432e-02
7.057287e-10	1.000000e+06	4.059202e+00	1.098099e+00	4.059202e+00	3.722282e-01	7.233633e-08	3.722282e-01	3.952054e+01	5.530652e+03	5.379116e-02	9.169986e-02
7.338692e-10	1.000000e+06	4.033556e+00	1.088435e+00	4.033556e+00	3.732994e-01	7.271509e-08	3.732993e-01	3.785121e+01	5.221476e+03	5.317783e-02	9.254846e-02
7.631317e-10	1.000000e+06	4.008160e+00	1.078467e+00	4.008160e+00	3.742425e-01	7.310053e-08	3.742425e-01	3.625204e+01	4.938178e+03	5.256520e-02	9.337015e-02
7.935611e-10	1.000000e+06	3.982621e+00	1.069239e+00	3.982621e+00	3.753443e-01	7.348109e-08	3.753442e-01	3.471365e+01	4.659629e+03	5.196927e-02	9.424554e-02
8.252039e-10	1.000000e+06	3.957902e+00	1.057918e+00	3.957902e+00	3.758479e-01	7.385980e-08	3.758478e-01	3.323569e+01	4.431434e+03	5.132998e-02	9.496140e-02
8.581084e-10	1.000000e+06	3.932186e+00	1.050554e+00	3.932186e+00	3.772584e-01	7.423793e-08	3.772583e-01	3.181610e+01	4.163443e+03	5.076541e-02	9.594113e-02
8.923249e-10	1.000000e+06	3.907359e+00	1.040198e+00	3.907359e+00	3.778792e-01	7.462376e-08	3.778791e-01	3.044917e+01	3.951945e+03	5.014763e-02	9.670962e-02
9.279058e-10	1.000000e+06	3.882702e+00	1.030401e+00	3.882702e+00	3.785945e-01	7.500520e-08	3.785944e-01	2.914594e+01	3.747199e+03	4.954489e-02	9.750798e-02
9.649055e-10	1.000000e+06	3.857094e+00	1.022790e+00	3.857094e+00	3.797205e-01	7.538951e-08	3.797204e-01	2.786955e+01	3.530285e+03	4.896889e-02	9.844731e-02
1.003380e-09	1.000000e+06	3.833374e+00	1.010822e+00	3.833374e+00	3.798038e-01	7.577166e-08	3.798037e-01	2.667618e+01	3.375414e+03	4.834028e-02	9.907821e-02
1.043390e-09	1.000000e+06	3.808245e+00	1.003301e+00	3.808245e+00	3.808328e-01	7.615616e-08	3.808327e-01	2.550814e+01	3.184250e+03	4.776896e-02	1.000022e-01
1.084994e-09	1.000000e+06	3.783853e+00	9.939567e-01	3.783853e+00	3.814407e-01	7.654118e-08	3.814406e-01	2.439643e+01	3.021281e+03	4.717873e-02	1.008075e-01
1.128258e-09	1.000000e+06	3.760035e+00	9.837287e-01	3.760035e+00	3.818044e-01	7.693112e-08	3.818044e-01	2.334260e+01	2.877030e+03	4.658878e-02	1.015428e-01
1.173246e-09	1.000000e+06	3.734759e+00	9.769951e-01	3.734759e+00	3.827914e-01	7.731310e-08	3.827913e-01	2.229501e+01	2.712670e+03	4.602416e-02	1.024943e-01
1.220029e-09	1.000000e+06	3.710539e+00	9.680331e-01	3.710539e+00	3.833205e-01	7.769872e-08	3.833205e-01	2.131058e+01	2.575045e+03	4.544660e-02	1.033059e-01
1.268677e-09	1.000000e+06	3.687083e+00	9.578966e-01	3.687083e+00	3.834448e-01	7.808172e-08	3.834447e-01	2.037735e+01	2.458292e+03	4.485640e-02	1.039968e-01
1.319264e-09	1.000000e+06	3.661861e+00	9.520810e-01	3.661861e+00	3.845164e-01	7.847030e-08	3.845163e-01	1.945012e+01	2.313919e+03	4.431027e-02	1.050057e-01
1.371869e-09	1.000000e+06	3.638956e+00	9.415100e-01	3.638956e+00	3.844516e-01	7.885944e-08	3.844515e-01	1.860081e+01	2.214744e+03	4.372591e-02	1.056489e-01
1.426571e-09	1.000000e+06	3.614587e+00	9.345503e-01	3.614587e+00	3.851567e-01	7.924043e-08	3.851567e-01	1.776006e+01	2.095352e+03	4.317602e-02	1.065562e-01
1.483455e-09	1.000000e+06	3.590545e+00	9.267654e-01	3.590545e+00	3.856166e-01	7.963069e-08	3.856165e-01	1.695679e+01	1.988682e+03	4.262191e-02	1.073978e-01
1.542607e-09	1.000000e+06	3.566791e+00	9.191389e-01	3.566791e+00	3.860085e-01	8.007587e-08	3.860084e-01	1.618988e+01	1.889119e+03	4.206748e-02	1.082229e-01
1.604117e-09	1.000000e+06	3.543522e+00	9.109244e-01	3.543522e+00	3.861995e-01	8.057044e-08	3.861994e-01	1.546297e+01	1.799843e+03	4.151535e-02	1.089875e-01
1.668081e-09	1.000000e+06	3.519818e+00	9.035054e-01	3.519818e+00	3.864846e-01	8.111463e-08	3.864845e-01	1.475559e+01	1.711181e+03	4.096817e-02	1.098024e-01
1.734594e-09	1.000000e+06	3.496718e+00	8.958384e-01	3.496718e+00	3.866360e-01	8.167712e-08	3.866359e-01	1.408873e+01	1.630649e+03	4.042594e-02	1.105711e-01
1.803760e-09	1.000000e+06	3.473153e+00	8.894661e-01	3.473153e+00	3.870797e-01	8.224009e-08	3.870796e-01	1.344337e+01	1.547056e+03	3.990065e-02	1.114491e-01
1.875684e-09	1.000000e+06	3.451217e+00	8.797800e-01	3.451217e+00	3.866064e-01	8.281654e-08	3.866063e-01	1.284409e+01	1.487162e+03	3.934896e-02	1.120203e-01
1.950476e-09	1.000000e+06	3.427039e+00	8.752597e-01	3.427039e+00	3.873290e-01	8.338616e-08	3.873289e-01	1.223959e+01	1.404000e+03	3.883855e-02	1.130215e-01
2.028250e-09	1.000000e+06	3.404665e+00	8.676179e-01	3.404665e+00	3.872667e-01	8.396194e-08	3.872666e-01	1.168532e+01	1.341497e+03	3.831421e-02	1.137459e-01
2.109125e-09	1.000000e+06	3.381219e+00	8.621053e-01	3.381219e+00	3.876474e-01	8.453996e-08	3.876473e-01	1.113813e+01	1.272413e+03	3.780391e-02	1.146472e-01
2.193225e-09	1.000000e+06	3.358038e+00	8.563936e-01	3.358038e+00	3.879255e-01	8.512028e-08	3.879254e-01	1.061703e+01	1.208540e+03	3.729631e-02	1.155215e-01
2.280678e-09	1.000000e+06	3.336459e+00	8.479375e-01	3.336459e+00	3.873805e-01	8.569101e-08	3.873804e-01	1.013627e+01	1.161956e+03	3.677400e-02	1.161053e-01
2.371619e-09	1.000000e+06	3.313542e+00	8.425370e-01	3.313542e+00	3.875902e-01	8.627051e-08	3.875901e-01	9.659779e+00	1.104341e+03	3.627406e-02	1.169716e-01
2.466186e-09	1.000000e+06	3.291514e+00	8.353791e-01	3.291514e+00	3.872691e-01	8.684794e-08	3.872690e-01	9.212949e+00	1.057632e+03	3.576938e-02	1.176568e-01
2.564524e-09	1.000000e+06	3.270009e+00	8.282375e-01	3.270009e+00	3.868932e-01	8.742593e-08	3.868931e-01	8.791723e+00	1.014188e+03	3.527120e-02	1.183156e-01
2.666782e-09	1.000000e+06	3.248059e+00	8.218750e-01	3.248059e+00	3.867213e-01	8.799721e-08	3.867212e-01	8.383281e+00	9.692228e+02	3.478452e-02	1.190623e-01
2.773119e-09	1.000000e+06	3.225266e+00	8.173884e-01	3.225266e+00	3.869108e-01	8.857400e-08	3.869107e-01	7.980975e+00	9.204537e+02	3.430201e-02	1.199624e-01
2.883695e-09	1.000000e+06	3.203101e+00	8.119478e-01	3.203101e+00	3.868242e-01	8.914492e-08	3.868241e-01	7.603182e+00	8.778638e+02	3.382464e-02	1.207655e-01
2.998680e-09	1.000000e+06	3.182520e+00	8.044858e-01	3.182520e+00	3.861121e-01	8.971273e-08	3.861120e-01	7.257253e+00	8.456784e+02	3.334325e-02	1.213228e-01
3.118251e-09	1.000000e+06	3.160614e+00	7.989852e-01	3.160614e+00	3.859084e-01	9.028450e-08	3.859084e-01	6.912552e+00	8.076385e+02	3.287551e-02	1.220992e-01
3.242589e-09	1.000000e+06	3.139869e+00	7.924028e-01	3.139869e+00	3.852991e-01	9.085723e-08	3.852990e-01	6.593406e+00	7.764616e+02	3.240734e-02	1.227118e-01
3.371886e-09	1.000000e+06	3.117840e+00	7.876232e-01	3.117840e+00	3.851487e-01	9.142638e-08	3.851486e-01	6.274866e+00	7.403933e+02	3.194675e-02	1.235306e-01
3.506337e-09	1.000000e+06	3.096315e+00	7.826284e-01	3.096315e+00	3.848841e-01	9.199423e-08	3.848840e-01	5.975259e+00	7.074681e+02	3.149358e-02	1.243039e-01
3.646150e-09	1.000000e+06	3.075165e+00	7.773672e-01	3.075165e+00	3.845049e-01	9.255695e-08	3.845048e-01	5.691583e+00	6.772106e+02	3.104432e-02	1.250355e-01
3.791538e-09	1.000000e+06	3.054237e+00	7.718935e-01	3.054237e+00	3.839799e-01	9.311919e-08	3.839799e-01	5.421589e+00	6.495071e+02	3.059881e-02	1.257204e-01
3.942724e-09	1.000000e+06	3.033634e+00	7.665070e-01	3.033634e+00	3.834212e-01	9.368438e-08	3.834212e-01	5.165702e+00	6.233737e+02	3.015816e-02	1.263901e-01
4.099937e-09	1.000000e+06	3.013177e+00	7.609710e-01	3.013177e+00	3.827333e-01	9.423996e-08	3.827332e-01	4.921540e+00	5.992659e+02	2.972137e-02	1.270199e-01
4.263420e-09	1.000000e+06	2.992396e+00	7.561706e-01	2.992396e+00	3.822521e-01	9.479992e-08	3.822520e-01	4.685322e+00	5.741029e+02	2.929106e-02	1.277411e-01
4.433421e-09	1.000000e+06	2.972655e+00	7.504627e-01	2.972655e+00	3.814333e-01	9.535799e-08	3.814332e-01	4.467456e+00	5.533087e+02	2.886881e-02	1.283140e-01
4.610201e-09	1.000000e+06	2.952056e+00	7.459082e-01	2.952056e+00	3.809230e-01	9.590629e-08	3.809229e-01	4.252078e+00	5.301702e+02	2.844916e-02	1.290365e-01
4.794030e-09	1.000000e+06	2.931847e+00	7.410998e-01	2.931847e+00	3.802211e-01	9.645458e-08	3.802210e-01	4.048415e+00	5.094528e+02	2.803300e-02	1.296865e-01
4.985189e-09	1.000000e+06	2.911463e+00	7.368044e-01	2.911463e+00	3.796429e-01	9.699970e-08	3.796428e-01	3.852443e+00	4.884944e+02	2.762302e-02	1.303959e-01
5.183970e-09	1.000000e+06	2.891733e+00	7.319158e-01	2.891733e+00	3.788495e-01	9.754294e-08	3.788494e-01	3.669200e+00	4.701512e+02	2.721898e-02	1.310113e-01
5.390677e-09	1.000000e+06	2.872407e+00	7.267528e-01	2.872407e+00	3.779369e-01	9.807879e-08	3.779368e-01	3.496417e+00	4.534474e+02	2.682161e-02	1.315750e-01
5.605627e-09	1.000000e+06	2.853577e+00	7.212302e-01	2.853577e+00	3.768382e-01	9.861020e-08	3.768381e-01	3.333735e+00	4.386888e+02	2.642862e-02	1.320582e-01
5.829148e-09	1.000000e+06	2.833180e+00	7.179353e-01	2.833180e+00	3.763522e-01	9.913887e-08	3.763521e-01	3.168745e+00	4.196767e+02	2.603799e-02	1.328374e-01
6.061582e-09	1.000000e+06	2.813939e+00	7.134772e-01	2.813939e+00	3.754638e-01	9.966367e-08	3.754637e-01	3.017572e+00	4.044056e+02	2.565518e-02	1.334300e-01
6.303284e-09	1.000000e+06	2.794417e+00	7.094294e-01	2.794417e+00	3.746707e-01	1.001815e-07	3.746706e-01	2.871100e+00	3.888658e+02	2.527455e-02	1.340783e-01
6.554623e-09	1.000000e+06	2.775729e+00	7.046241e-01	2.775729e+00	3.735634e-01	1.006874e-07	3.735633e-01	2.735204e+00	3.759827e+02	2.489979e-02	1.345821e-01
6.815985e-09	1.000000e+06	2.756693e+00	7.006083e-01	2.756693e+00	3.726846e-01	1.012008e-07	3.726845e-01	2.603690e+00	3.621448e+02	2.453232e-02	1.351926e-01
7.087768e-09	1.000000e+06	2.738423e+00	6.958765e-01	2.738423e+00	3.715114e-01	1.017054e-07	3.715113e-01	2.481257e+00	3.505992e+02	2.416909e-02	1.356662e-01
7.370388e-09	1.000000e+06	2.720153e+00	6.915692e-01	2.720153e+00	3.704547e-01	1.022011e-07	3.704546e-01	2.364327e+00	3.388692e+02	2.381398e-02	1.361889e-01
7.664278e-09	1.000000e+06	2.701276e+00	6.879870e-01	2.701276e+00	3.695536e-01	1.026891e-07	3.695534e-01	2.249473e+00	3.263577e+02	2.345997e-02	1.368070e-01
7.969886e-09	1.000000e+06	2.682924e+00	6.839106e-01	2.682924e+00	3.684564e-01	1.031768e-07	3.684563e-01	2.141767e+00	3.153853e+02	2.311115e-02	1.373339e-01
8.287680e-09	1.000000e+06	2.664680e+00	6.802110e-01	2.664680e+00	3.674301e-01	1.036597e-07	3.674300e-01	2.039296e+00	3.045136e+02	2.276910e-02	1.378890e-01
8.618146e-09	1.000000e+06	2.646771e+00	6.761407e-01	2.646771e+00	3.662448e-01	1.041397e-07	3.662447e-01	1.942285e+00	2.947512e+02	2.242966e-02	1.383742e-01
8.961789e-09	1.000000e+06	2.629946e+00	6.713325e-01	2.629946e+00	3.647772e-01	1.046116e-07	3.647771e-01	1.853743e+00	2.870193e+02	2.210074e-02	1.387014e-01
9.319135e-09	1.000000e+06	2.611812e+00	6.679690e-01	2.611812e+00	3.637398e-01	1.050697e-07	3.637397e-01	1.764070e+00	2.770524e+02	2.177198e-02	1.392672e-01
9.690730e-09	1.000000e+06	2.594579e+00	6.641077e-01	2.594579e+00	3.624950e-01	1.055277e-07	3.624949e-01	1.681416e+00	2.686366e+02	2.145023e-02	1.397125e-01
1.007714e-08	1.000000e+06	2.577376e+00	6.601179e-01	2.577376e+00	3.611733e-01	1.059831e-07	3.611732e-01	1.602266e+00	2.607090e+02	2.113184e-02	1.401322e-01
1.047896e-08	1.000000e+06	2.560349e+00	6.562400e-01	2.560349e+00	3.598282e-01	1.064316e-07	3.598281e-01	1.527195e+00	2.531738e+02	2.082043e-02	1.405387e-01
1.089680e-08	1.000000e+06	2.543300e+00	6.526650e-01	2.543300e+00	3.585480e-01	1.068712e-07	3.585479e-01	1.455126e+00	2.455636e+02	2.051179e-02	1.409775e-01
1.133131e-08	1.000000e+06	2.526094e+00	6.494301e-01	2.526094e+00	3.573562e-01	1.073038e-07	3.573561e-01	1.385632e+00	2.377614e+02	2.020651e-02	1.414659e-01
1.178314e-08	1.000000e+06	2.509091e+00	6.461652e-01	2.509091e+00	3.561188e-01	1.077406e-07	3.561187e-01	1.319792e+00	2.304258e+02	1.990740e-02	1.419314e-01
1.225298e-08	1.000000e+06	2.493082e+00	6.421465e-01	2.493082e+00	3.545636e-01	1.081626e-07	3.545635e-01	1.259546e+00	2.247724e+02	1.961654e-02	1.422190e-01
1.274156e-08	1.000000e+06	2.476410e+00	6.390737e-01	2.476410e+00	3.533176e-01	1.085762e-07	3.533175e-01	1.199986e+00	2.179464e+02	1.932658e-02	1.426733e-01
1.324962e-08	1.000000e+06	2.461240e+00	6.347794e-01	2.461240e+00	3.516224e-01	1.089868e-07	3.516223e-01	1.146893e+00	2.133734e+02	1.904777e-02	1.428639e-01
1.377794e-08	1.000000e+06	2.444870e+00	6.316629e-01	2.444870e+00	3.502567e-01	1.093902e-07	3.502566e-01	1.092882e+00	2.073199e+02	1.876662e-02	1.432619e-01
1.432733e-08	1.000000e+06	2.428509e+00	6.286664e-01	2.428509e+00	3.489149e-01	1.097926e-07	3.489148e-01	1.041184e+00	2.013399e+02	1.848929e-02	1.436745e-01
1.489862e-08	1.000000e+06	2.412535e+00	6.257915e-01	2.412535e+00	3.476327e-01	1.101792e-07	3.476326e-01	9.927531e-01	1.955412e+02	1.822067e-02	1.440944e-01
1.549270e-08	1.000000e+06	2.397889e+00	6.218610e-01	2.397889e+00	3.458906e-01	1.105597e-07	3.458905e-01	9.491626e-01	1.917109e+02	1.795917e-02	1.442480e-01
1.611046e-08	1.000000e+06	2.382747e+00	6.183550e-01	2.382747e+00	3.442961e-01	1.109416e-07	3.442960e-01	9.062508e-01	1.873215e+02	1.769904e-02	1.444954e-01
1.675285e-08	1.000000e+06	2.366954e+00	6.157321e-01	2.366954e+00	3.429712e-01	1.113097e-07	3.429711e-01	8.638133e-01	1.820252e+02	1.744064e-02	1.448998e-01
1.742086e-08	1.000000e+06	2.352399e+00	6.121391e-01	2.352399e+00	3.412503e-01	1.116730e-07	3.412502e-01	8.255902e-01	1.784019e+02	1.719101e-02	1.450648e-01
1.811551e-08	1.000000e+06	2.337470e+00	6.093049e-01	2.337470e+00	3.398066e-01	1.120331e-07	3.398065e-01	7.882654e-01	1.739857e+02	1.694469e-02	1.453737e-01
1.883785e-08	1.000000e+06	2.322525e+00	6.064769e-01	2.322525e+00	3.383192e-01	1.123884e-07	3.383191e-01	7.524204e-01	1.697568e+02	1.670127e-02	1.456687e-01
1.958900e-08	1.000000e+06	2.308431e+00	6.029902e-01	2.308431e+00	3.365555e-01	1.127370e-07	3.365554e-01	7.195212e-01	1.666327e+02	1.646456e-02	1.457940e-01
2.037010e-08	1.000000e+06	2.293985e+00	6.001911e-01	2.293985e+00	3.350447e-01	1.130729e-07	3.350446e-01	6.873730e-01	1.628091e+02	1.623045e-02	1.460536e-01
2.118234e-08	1.000000e+06	2.280205e+00	5.969044e-01	2.280205e+00	3.332826e-01	1.134154e-07	3.332825e-01	6.576278e-01	1.599251e+02	1.600302e-02	1.461634e-01
2.202698e-08	1.000000e+06	2.265964e+00	5.941794e-01	2.265964e+00	3.317394e-01	1.137420e-07	3.317392e-01	6.282910e-01	1.563781e+02	1.577565e-02	1.464010e-01
2.290529e-08	1.000000e+06	2.252066e+00	5.912864e-01	2.252066e+00	3.301017e-01	1.140667e-07	3.301016e-01	6.007532e-01	1.532700e+02	1.555542e-02	1.465773e-01
2.381862e-08	1.000000e+06	2.238591e+00	5.884442e-01	2.238591e+00	3.284694e-01	1.143774e-07	3.284693e-01	5.748895e-01	1.503521e+02	1.533918e-02	1.467305e-01
2.476838e-08	1.000000e+06	2.225539e+00	5.853600e-01	2.225539e+00	3.266882e-01	1.146910e-07	3.266880e-01	5.506496e-01	1.479818e+02	1.512830e-02	1.467905e-01
2.575600e-08	1.000000e+06	2.211842e+00	5.829029e-01	2.211842e+00	3.251599e-01	1.149952e-07	3.251598e-01	5.264810e-01	1.448432e+02	1.491774e-02	1.470086e-01
2.678300e-08	1.000000e+06	2.199172e+00	5.798310e-01	2.199172e+00	3.233520e-01	1.152988e-07	3.233518e-01	5.046411e-01	1.427595e+02	1.471561e-02	1.470335e-01
2.785096e-08	1.000000e+06	2.186153e+00	5.772808e-01	2.186153e+00	3.217395e-01	1.155859e-07	3.217394e-01	4.832279e-01	1.401620e+02	1.451579e-02	1.471715e-01
2.896150e-08	1.000000e+06	2.173739e+00	5.743389e-01	2.173739e+00	3.199315e-01	1.158811e-07	3.199314e-01	4.633609e-01	1.382402e+02	1.432102e-02	1.471803e-01
3.011632e-08	1.000000e+06	2.161218e+00	5.718280e-01	2.161218e+00	3.182827e-01	1.161620e-07	3.182826e-01	4.441171e-01	1.359667e+02	1.412849e-02	1.472700e-01
3.131719e-08	1.000000e+06	2.148833e+00	5.692277e-01	2.148833e+00	3.165862e-01	1.164508e-07	3.165861e-01	4.258094e-01	1.338922e+02	1.394099e-02	1.473294e-01
3.256594e-08	1.000000e+06	2.136791e+00	5.664626e-01	2.136791e+00	3.148028e-01	1.167175e-07	3.148027e-01	4.085587e-01	1.321482e+02	1.375738e-02	1.473251e-01
3.386449e-08	1.000000e+06	2.124695e+00	5.640658e-01	2.124695e+00	3.131471e-01	1.169908e-07	3.131470e-01	3.918924e-01	1.301443e+02	1.357610e-02	1.473845e-01
3.521482e-08	1.000000e+06	2.113437e+00	5.611935e-01	2.113437e+00	3.112598e-01	1.172617e-07	3.112597e-01	3.767463e-01	1.289538e+02	1.340276e-02	1.472766e-01
3.661898e-08	1.000000e+06	2.101729e+00	5.587717e-01	2.101729e+00	3.095589e-01	1.175259e-07	3.095588e-01	3.616480e-01	1.272241e+02	1.322800e-02	1.472878e-01
3.807914e-08	1.000000e+06	2.090503e+00	5.561875e-01	2.090503e+00	3.077831e-01	1.177772e-07	3.077830e-01	3.476521e-01	1.258696e+02	1.306116e-02	1.472292e-01
3.959753e-08	1.000000e+06	2.079627e+00	5.535487e-01	2.079627e+00	3.059542e-01	1.180347e-07	3.059541e-01	3.344344e-01	1.247466e+02	1.289659e-02	1.471197e-01
4.117645e-08	1.000000e+06	2.068448e+00	5.513246e-01	2.068448e+00	3.042749e-01	1.182871e-07	3.042748e-01	3.214465e-01	1.232475e+02	1.273436e-02	1.471030e-01
4.281834e-08	1.000000e+06	2.057923e+00	5.487376e-01	2.057923e+00	3.024394e-01	1.185289e-07	3.024393e-01	3.095069e-01	1.223147e+02	1.257812e-02	1.469634e-01
4.452569e-08	1.000000e+06	2.047327e+00	5.463848e-01	2.047327e+00	3.006760e-01	1.187864e-07	3.006759e-01	2.979090e-01	1.212242e+02	1.242334e-02	1.468627e-01
4.630113e-08	1.000000e+06	2.037083e+00	5.439883e-01	2.037083e+00	2.988836e-01	1.190356e-07	2.988835e-01	2.870277e-01	1.203410e+02	1.227360e-02	1.467214e-01
4.814735e-08	1.000000e+06	2.026846e+00	5.417759e-01	2.026846e+00	2.971732e-01	1.192760e-07	2.971731e-01	2.765390e-01	1.193186e+02	1.212673e-02	1.466185e-01
5.006720e-08	1.000000e+06	2.016887e+00	5.394566e-01	2.016887e+00	2.953941e-01	1.195224e-07	2.953939e-01	2.666203e-01	1.185453e+02	1.198332e-02	1.464604e-01
5.206360e-08	1.000000e+06	2.007240e+00	5.371022e-01	2.007240e+00	2.935751e-01	1.197574e-07	2.935750e-01	2.572579e-01	1.179702e+02	1.184305e-02	1.462581e-01
5.413960e-08	1.000000e+06	1.997731e+00	5.348642e-01	1.997731e+00	2.918082e-01	1.200006e-07	2.918081e-01	2.483379e-01	1.173695e+02	1.170710e-02	1.460698e-01
5.629838e-08	1.000000e+06	1.988403e+00	5.327171e-01	1.988403e+00	2.900791e-01	1.202297e-07	2.900790e-01	2.398529e-01	1.167784e+02	1.157482e-02	1.458855e-01
5.854325e-08	1.000000e+06	1.979512e+00	5.304113e-01	1.979512e+00	2.882555e-01	1.204733e-07	2.882553e-01	2.319306e-01	1.165388e+02	1.144614e-02	1.456195e-01
6.087762e-08	1.000000e+06	1.970325e+00	5.284700e-01	1.970325e+00	2.865744e-01	1.207163e-07	2.865743e-01	2.240824e-01	1.159367e+02	1.131904e-02	1.454452e-01
6.330508e-08	1.000000e+06	1.962093e+00	5.261178e-01	1.962093e+00	2.846942e-01	1.209480e-07	2.846941e-01	2.170846e-01	1.160742e+02	1.119753e-02	1.450972e-01
6.582933e-08	1.000000e+06	1.953400e+00	5.241906e-01	1.953400e+00	2.830115e-01	1.211904e-07	2.830114e-01	2.100423e-01	1.156874e+02	1.107752e-02	1.448815e-01
6.845423e-08	1.000000e+06	1.945343e+00	5.219797e-01	1.945343e+00	2.811739e-01	1.214322e-07	2.811738e-01	2.035891e-01	1.158455e+02	1.096138e-02	1.445370e-01
7.118380e-08	1.000000e+06	1.937112e+00	5.201382e-01	1.937112e+00	2.795114e-01	1.216768e-07	2.795112e-01	1.972593e-01	1.156219e+02	1.084813e-02	1.442928e-01
7.402221e-08	1.000000e+06	1.929349e+00	5.181139e-01	1.929349e+00	2.777328e-01	1.219243e-07	2.777327e-01	1.913794e-01	1.158135e+02	1.073821e-02	1.439515e-01
7.697380e-08	1.000000e+06	1.921595e+00	5.163665e-01	1.921595e+00	2.761034e-01	1.221673e-07	2.761033e-01	1.856988e-01	1.157311e+02	1.063140e-02	1.436845e-01
8.004309e-08	1.000000e+06	1.914371e+00	5.143364e-01	1.914371e+00	2.743317e-01	1.224230e-07	2.743315e-01	1.804837e-01	1.161604e+02	1.052927e-02	1.433012e-01
8.323475e-08	1.000000e+06	1.907045e+00	5.125619e-01	1.907045e+00	2.726497e-01	1.226899e-07	2.726496e-01	1.753485e-01	1.163796e+02	1.042770e-02	1.429697e-01
8.655369e-08	1.000000e+06	1.900161e+00	5.106838e-01	1.900161e+00	2.709118e-01	1.229501e-07	2.709117e-01	1.705982e-01	1.169055e+02	1.033033e-02	1.425731e-01
9.000496e-08	1.000000e+06	1.893626e+00	5.088245e-01	1.893626e+00	2.691603e-01	1.232223e-07	2.691602e-01	1.661557e-01	1.176143e+02	1.023611e-02	1.421401e-01
9.359385e-08	1.000000e+06	1.886927e+00	5.072338e-01	1.886927e+00	2.675584e-01	1.235000e-07	2.675583e-01	1.617920e-01	1.179951e+02	1.014549e-02	1.417959e-01
9.732585e-08	1.000000e+06	1.880860e+00	5.053340e-01	1.880860e+00	2.657686e-01	1.237834e-07	2.657685e-01	1.578234e-01	1.190291e+02	1.005727e-02	1.413016e-01
1.012067e-07	1.000000e+06	1.874928e+00	5.036206e-01	1.874928e+00	2.640770e-01	1.240780e-07	2.640769e-01	1.540354e-01	1.199410e+02	9.972145e-03	1.408465e-01
1.052422e-07	1.000000e+06	1.869206e+00	5.019645e-01	1.869206e+00	2.624043e-01	1.243784e-07	2.624042e-01	1.504472e-01	1.209286e+02	9.889844e-03	1.403828e-01
1.094387e-07	1.000000e+06	1.863582e+00	5.004421e-01	1.863582e+00	2.607918e-01	1.246926e-07	2.607917e-01	1.470198e-01	1.218726e+02	9.811263e-03	1.399412e-01
1.138025e-07	1.000000e+06	1.858285e+00	4.989214e-01	1.858285e+00	2.591537e-01	1.250131e-07	2.591535e-01	1.438180e-01	1.230343e+02	9.735147e-03	1.394585e-01
1.183403e-07	1.000000e+06	1.853369e+00	4.973057e-01	1.853369e+00	2.574654e-01	1.253390e-07	2.574653e-01	1.408600e-01	1.245068e+02	9.662047e-03	1.389175e-01
1.230590e-07	1.000000e+06	1.848467e+00	4.958765e-01	1.848467e+00	2.558633e-01	1.256940e-07	2.558631e-01	1.379881e-01	1.258352e+02	9.591244e-03	1.384192e-01
1.279659e-07	1.000000e+06	1.843782e+00	4.946162e-01	1.843782e+00	2.543406e-01	1.260541e-07	2.543404e-01	1.352985e-01	1.271203e+02	9.524372e-03	1.379450e-01
1.330685e-07	1.000000e+06	1.839524e+00	4.931903e-01	1.839524e+00	2.527194e-01	1.264199e-07	2.527193e-01	1.328406e-01	1.288658e+02	9.460095e-03	1.373831e-01
1.383745e-07	1.000000e+06	1.835453e+00	4.917830e-01	1.835453e+00	2.510761e-01	1.268230e-07	2.510760e-01	1.305061e-01	1.307989e+02	9.397346e-03	1.367924e-01
1.438921e-07	1.000000e+06	1.831664e+00	4.905383e-01	1.831664e+00	2.495244e-01	1.272255e-07	2.495242e-01	1.283589e-01	1.326971e+02	9.338728e-03	1.362282e-01
1.496297e-07	1.000000e+06	1.828083e+00	4.893053e-01	1.828083e+00	2.479734e-01	1.276483e-07	2.479733e-01	1.263467e-01	1.347529e+02	9.282720e-03	1.356467e-01
1.555961e-07	1.000000e+06	1.824830e+00	4.882225e-01	1.824830e+00	2.464769e-01	1.281017e-07	2.464768e-01	1.245299e-01	1.368965e+02	9.231089e-03	1.350684e-01
1.618004e-07	1.000000e+06	1.821809e+00	4.871436e-01	1.821809e+00	2.449651e-01	1.285705e-07	2.449650e-01	1.228318e-01	1.392482e+02	9.180947e-03	1.344626e-01
1.682521e-07	1.000000e+06	1.818942e+00	4.860859e-01	1.818942e+00	2.434549e-01	1.290635e-07	2.434548e-01	1.212366e-01	1.417560e+02	9.133376e-03	1.338443e-01
1.749610e-07	1.000000e+06	1.816471e+00	4.850489e-01	1.816471e+00	2.419379e-01	1.295798e-07	2.419378e-01	1.198207e-01	1.445479e+02	9.088268e-03	1.331912e-01
1.819375e-07	1.000000e+06	1.814206e+00	4.842051e-01	1.814206e+00	2.405195e-01	1.301147e-07	2.405194e-01	1.185494e-01	1.472813e+02	9.048112e-03	1.325757e-01
1.891921e-07	1.000000e+06	1.812251e+00	4.834950e-01	1.812251e+00	2.391642e-01	1.306929e-07	2.391641e-01	1.174207e-01	1.500595e+02	9.010409e-03	1.319708e-01
1.967361e-07	1.000000e+06	1.810524e+00	4.825464e-01	1.810524e+00	2.376204e-01	1.312958e-07	2.376203e-01	1.163758e-01	1.536186e+02	8.972889e-03	1.312440e-01
2.045808e-07	1.000000e+06	1.809160e+00	4.818747e-01	1.809160e+00	2.362292e-01	1.319296e-07	2.362290e-01	1.155223e-01	1.570357e+02	8.940716e-03	1.305740e-01
2.127383e-07	1.000000e+06	1.807942e+00	4.812809e-01	1.807942e+00	2.348747e-01	1.325969e-07	2.348745e-01	1.147449e-01	1.605286e+02	8.910490e-03	1.299127e-01
2.212211e-07	1.000000e+06	1.807053e+00	4.807412e-01	1.807053e+00	2.335260e-01	1.332987e-07	2.335259e-01	1.141154e-01	1.643115e+02	8.883451e-03	1.292303e-01
2.300422e-07	1.000000e+06	1.806477e+00	4.801384e-01	1.806477e+00	2.320924e-01	1.340476e-07	2.320923e-01	1.136002e-01	1.686840e+02	8.857441e-03	1.284780e-01
2.392150e-07	1.000000e+06	1.806258e+00	4.798726e-01	1.806258e+00	2.308554e-01	1.348310e-07	2.308553e-01	1.132781e-01	1.727610e+02	8.837674e-03	1.278086e-01
2.487535e-07	1.000000e+06	1.806185e+00	4.795840e-01	1.806185e+00	2.295681e-01	1.356613e-07	2.295679e-01	1.130129e-01	1.772437e+02	8.818767e-03	1.271011e-01
2.586724e-07	1.000000e+06	1.806524e+00	4.793393e-01	1.806524e+00	2.282550e-01	1.365397e-07	2.282549e-01	1.129237e-01	1.822568e+02	8.803539e-03	1.263504e-01
2.689868e-07	1.000000e+06	1.807137e+00	4.791453e-01	1.807137e+00	2.269630e-01	1.374666e-07	2.269629e-01	1.129419e-01	1.875338e+02	8.790040e-03	1.255926e-01
2.797125e-07	1.000000e+06	1.807979e+00	4.792184e-01	1.807979e+00	2.257847e-01	1.384566e-07	2.257846e-01	1.130891e-01	1.927294e+02	8.781015e-03	1.248824e-01
2.908659e-07	1.000000e+06	1.808952e+00	4.792553e-01	1.808952e+00	2.245380e-01	1.395042e-07	2.245379e-01	1.132717e-01	1.984595e+02	8.771579e-03	1.241260e-01
3.024640e-07	1.000000e+06	1.810461e+00	4.794888e-01	1.810461e+00	2.233812e-01	1.406133e-07	2.233811e-01	1.137111e-01	2.044418e+02	8.768956e-03	1.233836e-01
3.145245e-07	1.000000e+06	1.812222e+00	4.797577e-01	1.812222e+00	2.221906e-01	1.417855e-07	2.221904e-01	1.142332e-01	2.109427e+02	8.766500e-03	1.226067e-01
3.270660e-07	1.000000e+06	1.814231e+00	4.801132e-01	1.814231e+00	2.210222e-01	1.430244e-07	2.210220e-01	1.148770e-01	2.177980e+02	8.767213e-03	1.218269e-01
3.401075e-07	1.000000e+06	1.816461e+00	4.805840e-01	1.816461e+00	2.198762e-01	1.443316e-07	2.198761e-01	1.156223e-01	2.249833e+02	8.770059e-03	1.210465e-01
3.536691e-07	1.000000e+06	1.819153e+00	4.812526e-01	1.819153e+00	2.188199e-01	1.456882e-07	2.188198e-01	1.165937e-01	2.324025e+02	8.778503e-03	1.202867e-01
3.677714e-07	1.000000e+06	1.822130e+00	4.817917e-01	1.822130e+00	2.177640e-01	1.469496e-07	2.177638e-01	1.176948e-01	2.403407e+02	8.789251e-03	1.195107e-01
3.824361e-07	1.000000e+06	1.825503e+00	4.822729e-01	1.825503e+00	2.167781e-01	1.480613e-07	2.167779e-01	1.189802e-01	2.485410e+02	8.803452e-03	1.187498e-01
3.976855e-07	1.000000e+06	1.829205e+00	4.826268e-01	1.829205e+00	2.158039e-01	1.490439e-07	2.158037e-01	1.204260e-01	2.572908e+02	8.820638e-03	1.179769e-01
4.135430e-07	1.000000e+06	1.832656e+00	4.826183e-01	1.832656e+00	2.147044e-01	1.498972e-07	2.147042e-01	1.217697e-01	2.668916e+02	8.835379e-03	1.171547e-01
4.300327e-07	1.000000e+06	1.837032e+00	4.827888e-01	1.837032e+00	2.138241e-01	1.506309e-07	2.138239e-01	1.235789e-01	2.764785e+02	8.860372e-03	1.163965e-01
4.471800e-07	1.000000e+06	1.841267e+00	4.826607e-01	1.841267e+00	2.128479e-01	1.512421e-07	2.128478e-01	1.253258e-01	2.868753e+02	8.882762e-03	1.155986e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_04_1.0e_pos_03_1.0e_neg_04.csv <==
4.673108e-24	1.000000e-04	8.986206e+05	8.986206e+05	1.462094e+03	1.573324e+00	1.573324e+00	5.989867e-08	-1.249200e+17	-1.295807e+16	-3.197726e-13	1.750822e-06
4.859445e-24	1.000000e-04	8.932646e+05	8.932646e+05	1.459325e+03	1.582952e+00	1.582952e+00	6.086575e-08	-6.850723e+16	-6.892835e+15	-1.806870e-13	1.772097e-06
5.053213e-24	1.000000e-04	8.910687e+05	8.910687e+05	1.456501e+03	1.615768e+00	1.615768e+00	6.185538e-08	1.130487e+17	1.026527e+16	3.018567e-13	1.813292e-06
5.254706e-24	1.000000e-04	8.852977e+05	8.852977e+05	1.453653e+03	1.631049e+00	1.631049e+00	6.285524e-08	-1.112490e+17	-9.637411e+15	-3.068602e-13	1.842374e-06
5.464235e-24	1.000000e-04	8.798287e+05	8.798287e+05	1.450931e+03	1.647589e+00	1.647589e+00	6.387952e-08	1.677380e+17	1.381615e+16	4.772349e-13	1.872625e-06
5.682117e-24	1.000000e-04	8.747668e+05	8.747668e+05	1.448141e+03	1.662339e+00	1.662339e+00	6.491291e-08	-2.007939e+17	-1.581802e+16	-5.880042e-13	1.900323e-06
5.908688e-24	1.000000e-04	8.705303e+05	8.705303e+05	1.445374e+03	1.685531e+00	1.685531e+00	6.596908e-08	9.163286e+16	6.735466e+15	2.749306e-13	1.936212e-06
6.144294e-24	1.000000e-04	8.634884e+05	8.634884e+05	1.442588e+03	1.695068e+00	1.695068e+00	6.703793e-08	2.579285e+17	1.843162e+16	8.059499e-13	1.963047e-06
6.389293e-24	1.000000e-04	8.618983e+05	8.618983e+05	1.439878e+03	1.733762e+00	1.733762e+00	6.812988e-08	1.622911e+17	1.035969e+16	5.118064e-13	2.011563e-06
6.644063e-24	1.000000e-04	8.583273e+05	8.583273e+05	1.437129e+03	1.756524e+00	1.756524e+00	6.922904e-08	-1.178363e+17	-7.047064e+15	-3.794075e-13	2.046451e-06
6.908990e-24	1.000000e-04	8.531086e+05	8.531086e+05	1.434408e+03	1.778310e+00	1.778310e+00	7.035805e-08	4.105872e+17	2.308704e+16	1.362935e-12	2.084506e-06
7.184482e-24	1.000000e-04	8.478305e+05	8.478305e+05	1.431657e+03	1.797592e+00	1.797592e+00	7.149564e-08	1.435114e+17	7.645948e+15	4.913972e-13	2.120225e-06
7.470959e-24	1.000000e-04	8.435584e+05	8.435584e+05	1.428972e+03	1.818291e+00	1.818291e+00	7.266020e-08	1.883208e+17	9.475051e+15	6.613231e-13	2.155501e-06
7.768859e-24	1.000000e-04	8.392818e+05	8.392818e+05	1.426272e+03	1.841851e+00	1.841851e+00	7.383619e-08	-1.636389e+17	-7.719933e+15	-5.894390e-13	2.194557e-06
8.078637e-24	1.000000e-04	8.342681e+05	8.342681e+05	1.423564e+03	1.865313e+00	1.865313e+00	7.503284e-08	-1.742787e+17	-7.717664e+15	-6.468557e-13	2.235867e-06
8.400768e-24	1.000000e-04	8.313948e+05	8.313948e+05	1.420840e+03	1.890566e+00	1.890566e+00	7.625470e-08	6.858538e+17	2.839698e+16	2.589919e-12	2.273969e-06
8.735743e-24	1.000000e-04	8.255799e+05	8.255799e+05	1.418183e+03	1.909995e+00	1.909995e+00	7.749087e-08	2.460573e+17	9.680003e+15	9.623479e-13	2.313519e-06
9.084075e-24	1.000000e-04	8.219156e+05	8.219156e+05	1.415517e+03	1.933275e+00	1.933274e+00	7.875630e-08	3.733220e+17	1.382343e+16	1.492928e-12	2.352157e-06
9.446297e-24	1.000000e-04	8.177732e+05	8.177732e+05	1.412840e+03	1.955528e+00	1.955528e+00	8.003576e-08	2.302641e+17	8.052049e+15	9.443939e-13	2.391284e-06
9.822962e-24	1.000000e-04	8.140438e+05	8.140438e+05	1.410219e+03	1.983536e+00	1.983536e+00	8.133334e-08	3.645281e+17	1.187217e+16	1.529619e-12	2.436646e-06
1.021465e-23	1.000000e-04	8.090567e+05	8.090567e+05	1.407518e+03	2.004526e+00	2.004526e+00	8.264949e-08	3.697271e+17	1.142412e+16	1.599845e-12	2.477609e-06
1.062195e-23	1.000000e-04	8.043915e+05	8.043915e+05	1.404918e+03	2.028231e+00	2.028231e+00	8.399419e-08	4.388544e+18	1.278596e+17	1.954674e-11	2.521447e-06
1.104549e-23	1.000000e-04	8.004469e+05	8.004469e+05	1.402297e+03	2.051921e+00	2.051921e+00	8.536442e-08	-2.428238e+17	-6.675567e+15	-1.108460e-12	2.563469e-06
1.148593e-23	1.000000e-04	7.960632e+05	7.960632e+05	1.399606e+03	2.075478e+00	2.075478e+00	8.674648e-08	-8.462237e+17	-2.197324e+16	-3.970441e-12	2.607178e-06
1.194392e-23	1.000000e-04	7.928654e+05	7.928654e+05	1.397127e+03	2.105844e+00	2.105844e+00	8.816345e-08	-6.573774e+17	-1.587391e+16	-3.147087e-12	2.655992e-06
1.242018e-23	1.000000e-04	7.882089e+05	7.882089e+05	1.394457e+03	2.130787e+00	2.130786e+00	8.959885e-08	-1.919056e+19	-4.369058e+17	-9.461764e-11	2.703327e-06
1.291542e-23	1.000000e-04	7.839783e+05	7.839783e+05	1.391847e+03	2.153632e+00	2.153632e+00	9.104759e-08	-3.404977e+17	-7.349475e+15	-1.724588e-12	2.747056e-06
1.343042e-23	1.000000e-04	7.805681e+05	7.805681e+05	1.389299e+03	2.183320e+00	2.183320e+00	9.253721e-08	-7.818685e+17	-1.575966e+16	-4.047353e-12	2.797091e-06
1.396595e-23	1.000000e-04	7.775129e+05	7.775129e+05	1.386682e+03	2.216977e+00	2.216977e+00	9.404150e-08	6.489723e+17	1.211770e+16	3.425937e-12	2.851370e-06
1.452283e-23	1.000000e-04	7.712827e+05	7.712827e+05	1.384099e+03	2.231644e+00	2.231644e+00	9.557379e-08	1.869524e+19	3.377582e+17	1.027435e-10	2.893419e-06
1.510192e-23	1.000000e-04	7.674866e+05	7.674866e+05	1.381620e+03	2.263234e+00	2.263234e+00	9.713613e-08	6.042322e+17	1.017552e+16	3.403620e-12	2.948890e-06
1.570410e-23	1.000000e-04	7.661595e+05	7.661595e+05	1.379006e+03	2.300850e+00	2.300850e+00	9.870861e-08	-4.288045e+17	-6.649938e+15	-2.436433e-12	3.003095e-06
1.633029e-23	1.000000e-04	7.605177e+05	7.605177e+05	1.376448e+03	2.322378e+00	2.322378e+00	1.003168e-07	-5.078782e+17	-7.517874e+15	-2.994362e-12	3.053680e-06
1.698145e-23	1.000000e-04	7.577435e+05	7.577435e+05	1.373910e+03	2.356932e+00	2.356932e+00	1.019523e-07	-1.587158e+18	-2.182150e+16	-9.530162e-12	3.110462e-06
1.765857e-23	1.000000e-04	7.519309e+05	7.519309e+05	1.371411e+03	2.379036e+00	2.379036e+00	1.036100e-07	-1.945945e+18	-2.553439e+16	-1.214317e-11	3.163903e-06
1.836270e-23	1.000000e-04	7.495043e+05	7.495043e+05	1.368887e+03	2.413446e+00	2.413445e+00	1.053000e-07	5.747210e+17	7.018907e+15	3.644832e-12	3.220055e-06
1.909490e-23	1.000000e-04	7.452509e+05	7.452509e+05	1.366335e+03	2.442768e+00	2.442768e+00	1.070233e-07	6.970387e+17	8.013935e+15	4.548158e-12	3.277779e-06
1.985630e-23	1.000000e-04	7.426469e+05	7.426469e+05	1.363851e+03	2.477893e+00	2.477893e+00	1.087597e-07	-7.931472e+17	-8.490655e+15	-5.266635e-12	3.336569e-06
2.064805e-23	1.000000e-04	7.375107e+05	7.375107e+05	1.361368e+03	2.502951e+00	2.502951e+00	1.105391e-07	-3.419195e+18	-3.480661e+16	-2.350571e-11	3.393783e-06
2.147138e-23	1.000000e-04	7.324963e+05	7.324963e+05	1.358945e+03	2.532018e+00	2.532018e+00	1.123376e-07	-1.763560e+19	-1.694557e+17	-1.254453e-10	3.456697e-06
2.232754e-23	1.000000e-04	7.313408e+05	7.313408e+05	1.356426e+03	2.571346e+00	2.571346e+00	1.141692e-07	-8.345673e+18	-7.424361e+16	-5.983478e-11	3.515934e-06
2.321784e-23	1.000000e-04	7.263458e+05	7.263458e+05	1.353912e+03	2.600418e+00	2.600418e+00	1.160304e-07	6.326645e+18	5.320562e+16	4.694048e-11	3.580138e-06
2.414363e-23	1.000000e-04	7.243760e+05	7.243760e+05	1.351456e+03	2.641700e+00	2.641700e+00	1.179242e-07	9.516771e+17	7.397276e+15	7.157486e-12	3.646863e-06
2.510635e-23	1.000000e-04	7.203279e+05	7.203279e+05	1.349039e+03	2.674341e+00	2.674341e+00	1.198520e-07	6.703191e+18	4.900014e+16	5.184675e-11	3.712672e-06
2.610745e-23	1.000000e-04	7.173632e+05	7.173632e+05	1.346593e+03	2.708944e+00	2.708943e+00	1.218024e-07	-2.540145e+18	-1.741241e+16	-2.005647e-11	3.776251e-06
2.714846e-23	1.000000e-04	7.137695e+05	7.137695e+05	1.344141e+03	2.742277e+00	2.742277e+00	1.237982e-07	2.207799e+18	1.423648e+16	1.787561e-11	3.841965e-06
2.823099e-23	1.000000e-04	7.099011e+05	7.099011e+05	1.341685e+03	2.777770e+00	2.777770e+00	1.258094e-07	3.867350e+18	2.338470e+16	3.217478e-11	3.912898e-06
2.935669e-23	1.000000e-04	7.051513e+05	7.051513e+05	1.339334e+03	2.810966e+00	2.810966e+00	1.278704e-07	-2.314569e+18	-1.318841e+16	-1.991361e-11	3.986330e-06
3.052727e-23	1.000000e-04	7.024677e+05	7.024677e+05	1.336926e+03	2.849733e+00	2.849733e+00	1.299592e-07	1.267077e+18	6.741895e+15	1.111124e-11	4.056747e-06
3.174452e-23	1.000000e-04	6.995870e+05	6.995870e+05	1.334448e+03	2.888607e+00	2.888607e+00	1.320700e-07	-2.272608e+18	-1.130010e+16	-2.034262e-11	4.129017e-06
3.301031e-23	1.000000e-04	6.969710e+05	6.969710e+05	1.332085e+03	2.930912e+00	2.930911e+00	1.342304e-07	-2.957832e+18	-1.367603e+16	-2.697685e-11	4.205213e-06
3.432658e-23	1.000000e-04	6.932148e+05	6.932148e+05	1.329689e+03	2.966777e+00	2.966776e+00	1.364251e-07	7.164671e+18	3.117253e+16	6.713489e-11	4.279736e-06
3.569533e-23	1.000000e-04	6.890496e+05	6.890496e+05	1.327313e+03	3.004706e+00	3.004706e+00	1.386587e-07	-1.731577e+18	-7.070208e+15	-1.672171e-11	4.360652e-06
3.711866e-23	1.000000e-04	6.880663e+05	6.880663e+05	1.324933e+03	3.051366e+00	3.051366e+00	1.409201e-07	3.356604e+18	1.268904e+16	3.264674e-11	4.434697e-06
3.859874e-23	1.000000e-04	6.857238e+05	6.857238e+05	1.322554e+03	3.093436e+00	3.093436e+00	1.432268e-07	2.255906e+18	7.963707e+15	2.231856e-11	4.511198e-06
4.013784e-23	1.000000e-04	6.796092e+05	6.796092e+05	1.320201e+03	3.125225e+00	3.125225e+00	1.455628e-07	-2.250300e+18	-7.548038e+15	-2.328282e-11	4.598562e-06
4.173831e-23	1.000000e-04	6.775420e+05	6.775420e+05	1.317877e+03	3.169793e+00	3.169793e+00	1.479475e-07	6.317299e+18	1.974134e+16	6.636537e-11	4.678372e-06
4.340260e-23	1.000000e-04	6.743771e+05	6.743771e+05	1.315530e+03	3.212069e+00	3.212069e+00	1.503557e-07	-2.920439e+18	-8.541292e+15	-3.140692e-11	4.763017e-06
4.513326e-23	1.000000e-04	6.729768e+05	6.729768e+05	1.313202e+03	3.258269e+00	3.258269e+00	1.528171e-07	3.547504e+18	9.660246e+15	3.854905e-11	4.841577e-06
4.693292e-23	1.000000e-04	6.679783e+05	6.679783e+05	1.310868e+03	3.297415e+00	3.297415e+00	1.553277e-07	-6.058086e+18	-1.554059e+16	-6.833054e-11	4.936410e-06
4.880434e-23	1.000000e-04	6.655241e+05	6.655241e+05	1.308518e+03	3.344730e+00	3.344730e+00	1.578613e-07	4.073164e+18	9.730311e+15	4.679552e-11	5.025708e-06
5.075038e-23	1.000000e-04	6.623565e+05	6.623565e+05	1.306232e+03	3.386820e+00	3.386820e+00	1.604389e-07	-3.146919e+18	-7.061953e+15	-3.702695e-11	5.113289e-06
5.277402e-23	1.000000e-04	6.602731e+05	6.602731e+05	1.303955e+03	3.435405e+00	3.435405e+00	1.630706e-07	-3.372317e+19	-7.047555e+16	-4.030898e-10	5.203007e-06
5.487835e-23	1.000000e-04	6.564141e+05	6.564141e+05	1.301649e+03	3.478999e+00	3.478999e+00	1.657411e-07	4.920055e+18	9.653806e+15	6.055803e-11	5.300006e-06
5.706659e-23	1.000000e-04	6.550121e+05	6.550121e+05	1.299369e+03	3.530126e+00	3.530125e+00	1.684598e-07	6.581876e+18	1.200602e+16	8.188314e-11	5.389406e-06
5.934208e-23	1.000000e-04	6.507302e+05	6.507302e+05	1.297088e+03	3.572976e+00	3.572976e+00	1.712108e-07	2.762726e+20	4.744465e+17	3.551601e-09	5.490718e-06
6.170831e-23	1.000000e-04	6.482897e+05	6.482897e+05	1.294759e+03	3.621418e+00	3.621418e+00	1.740101e-07	-2.671672e+19	-4.289332e+16	-3.499682e-10	5.586111e-06
6.416889e-23	1.000000e-04	6.466073e+05	6.466073e+05	1.292506e+03	3.673121e+00	3.673121e+00	1.768595e-07	-6.279658e+18	-9.392035e+15	-8.333440e-11	5.680606e-06
6.672759e-23	1.000000e-04	6.441319e+05	6.441319e+05	1.290287e+03	3.721495e+00	3.721495e+00	1.797626e-07	5.231828e+19	7.329363e+16	7.077347e-10	5.777535e-06
6.938831e-23	1.000000e-04	6.399065e+05	6.399065e+05	1.288015e+03	3.769772e+00	3.769771e+00	1.827012e-07	1.370949e+19	1.800720e+16	1.916593e-10	5.891128e-06
7.215513e-23	1.000000e-04	6.380955e+05	6.380955e+05	1.285795e+03	3.821353e+00	3.821352e+00	1.856870e-07	1.387049e+19	1.702183e+16	1.966774e-10	5.988684e-06
7.503227e-23	1.000000e-04	6.355172e+05	6.355172e+05	1.283578e+03	3.873362e+00	3.873361e+00	1.887299e-07	1.023473e+19	1.173914e+16	1.480919e-10	6.094818e-06
7.802413e-23	1.000000e-04	6.325923e+05	6.325923e+05	1.281304e+03	3.924583e+00	3.924583e+00	1.918223e-07	1.661626e+19	1.784702e+16	2.460396e-10	6.203969e-06
8.113529e-23	1.000000e-04	6.308079e+05	6.308079e+05	1.279114e+03	3.979053e+00	3.979053e+00	1.949748e-07	-5.243375e+19	-5.256687e+16	-7.874384e-10	6.307869e-06
8.437051e-23	1.000000e-04	6.258904e+05	6.258904e+05	1.276862e+03	4.026839e+00	4.026839e+00	1.981718e-07	2.832950e+19	2.675578e+16	4.424239e-10	6.433776e-06
8.773473e-23	1.000000e-04	6.255137e+05	6.255137e+05	1.274700e+03	4.086186e+00	4.086185e+00	2.013992e-07	-1.091097e+19	-9.577959e+15	-1.709113e-10	6.532528e-06
9.123310e-23	1.000000e-04	6.217140e+05	6.217140e+05	1.272482e+03	4.137348e+00	4.137348e+00	2.047202e-07	-2.133338e+19	-1.759744e+16	-3.445065e-10	6.654744e-06
9.487097e-23	1.000000e-04	6.198063e+05	6.198063e+05	1.270295e+03	4.194919e+00	4.194918e+00	2.080708e-07	-1.679106e+19	-1.292588e+16	-2.753526e-10	6.768112e-06
9.865389e-23	1.000000e-04	6.177990e+05	6.177990e+05	1.268083e+03	4.251546e+00	4.251546e+00	2.114694e-07	1.308978e+19	9.423195e+15	2.181664e-10	6.881762e-06
1.025876e-22	1.000000e-04	6.141210e+05	6.141210e+05	1.265915e+03	4.305986e+00	4.305986e+00	2.149543e-07	-1.781783e+20	-1.203626e+17	-3.059682e-09	7.011626e-06
1.066783e-22	1.000000e-04	6.126416e+05	6.126416e+05	1.263725e+03	4.365723e+00	4.365722e+00	2.184760e-07	-1.892353e+19	-1.193223e+16	-3.288979e-10	7.126063e-06
1.109320e-22	1.000000e-04	6.096775e+05	6.096775e+05	1.261594e+03	4.423082e+00	4.423082e+00	2.220536e-07	3.412110e+19	2.015570e+16	6.075938e-10	7.254790e-06
1.153553e-22	1.000000e-04	6.081427e+05	6.081427e+05	1.259415e+03	4.483201e+00	4.483201e+00	2.256996e-07	3.343234e+19	1.845975e+16	6.028795e-10	7.371955e-06
1.199551e-22	1.000000e-04	6.053504e+05	6.053504e+05	1.257256e+03	4.543671e+00	4.543670e+00	2.293820e-07	-5.794451e+19	-2.992114e+16	-1.069226e-09	7.505852e-06
1.247382e-22	1.000000e-04	6.027659e+05	6.027659e+05	1.255100e+03	4.604611e+00	4.604611e+00	2.331540e-07	1.749281e+19	8.450740e+15	3.297671e-10	7.639136e-06
1.297121e-22	1.000000e-04	6.002677e+05	6.002677e+05	1.252946e+03	4.664483e+00	4.664482e+00	2.369892e-07	-1.564012e+19	-7.083087e+15	-3.010276e-10	7.770671e-06
1.348842e-22	1.000000e-04	5.976855e+05	5.976855e+05	1.250849e+03	4.726925e+00	4.726925e+00	2.408564e-07	2.235736e+19	9.473857e+15	4.396915e-10	7.908716e-06
1.402627e-22	1.000000e-04	5.962877e+05	5.962877e+05	1.248633e+03	4.789596e+00	4.789595e+00	2.448243e-07	2.255266e+19	8.947539e+15	4.487555e-10	8.032357e-06
1.458556e-22	1.000000e-04	5.941908e+05	5.941908e+05	1.246568e+03	4.855672e+00	4.855672e+00	2.488412e-07	-1.945959e+20	-7.209198e+16	-3.940901e-09	8.171908e-06
1.516714e-22	1.000000e-04	5.921033e+05	5.921033e+05	1.244440e+03	4.919638e+00	4.919638e+00	2.529178e-07	1.259771e+20	4.371455e+16	2.596543e-09	8.308749e-06
1.577193e-22	1.000000e-04	5.891742e+05	5.891742e+05	1.242303e+03	4.983361e+00	4.983361e+00	2.570526e-07	-4.793575e+20	-1.559724e+17	-1.012820e-08	8.458213e-06
1.640082e-22	1.000000e-04	5.871413e+05	5.871413e+05	1.240234e+03	5.049730e+00	5.049730e+00	2.612881e-07	-3.449429e+19	-1.050525e+16	-7.415244e-10	8.600537e-06
1.705479e-22	1.000000e-04	5.847642e+05	5.847642e+05	1.238111e+03	5.117719e+00	5.117719e+00	2.655561e-07	2.789462e+19	7.945811e+15	6.119387e-10	8.751766e-06
1.773484e-22	1.000000e-04	5.825959e+05	5.825959e+05	1.236041e+03	5.184115e+00	5.184115e+00	2.699198e-07	5.521149e+21	1.474539e+18	1.233910e-07	8.898304e-06
1.844201e-22	1.000000e-04	5.802558e+05	5.802558e+05	1.233953e+03	5.252090e+00	5.252089e+00	2.743459e-07	6.371219e+19	1.594270e+16	1.452835e-09	9.051335e-06
1.917737e-22	1.000000e-04	5.778570e+05	5.778570e+05	1.231873e+03	5.321209e+00	5.321209e+00	2.788419e-07	-3.879299e+19	-9.092882e+15	-9.031142e-10	9.208523e-06
1.994206e-22	1.000000e-04	5.755378e+05	5.755378e+05	1.229792e+03	5.391373e+00	5.391373e+00	2.834325e-07	1.136004e+20	2.493922e+16	2.698373e-09	9.367540e-06
2.073724e-22	1.000000e-04	5.731496e+05	5.731496e+05	1.227727e+03	5.462170e+00	5.462170e+00	2.881031e-07	5.310689e+19	1.092256e+16	1.287959e-09	9.530095e-06
2.156412e-22	1.000000e-04	5.711621e+05	5.711621e+05	1.225634e+03	5.534291e+00	5.534291e+00	2.927893e-07	-5.443438e+19	-1.048488e+16	-1.343284e-09	9.689528e-06
2.242398e-22	1.000000e-04	5.689879e+05	5.689879e+05	1.223636e+03	5.606011e+00	5.606010e+00	2.976145e-07	-3.872604e+19	-6.994126e+15	-9.740456e-10	9.852601e-06
2.331812e-22	1.000000e-04	5.668990e+05	5.668990e+05	1.221590e+03	5.678118e+00	5.678118e+00	3.025084e-07	-1.030261e+20	-1.745522e+16	-2.639430e-09	1.001610e-05
2.424791e-22	1.000000e-04	5.642230e+05	5.642230e+05	1.219552e+03	5.752034e+00	5.752033e+00	3.074519e-07	7.173007e+20	1.139185e+17	1.881649e-08	1.019461e-05
2.521478e-22	1.000000e-04	5.627229e+05	5.627229e+05	1.217505e+03	5.828386e+00	5.828386e+00	3.125120e-07	-2.908865e+20	-4.324958e+16	-7.732889e-09	1.035747e-05
2.622021e-22	1.000000e-04	5.614480e+05	5.614480e+05	1.215478e+03	5.906700e+00	5.906700e+00	3.176230e-07	7.478913e+19	1.040193e+16	2.010862e-09	1.052048e-05
2.726572e-22	1.000000e-04	5.587218e+05	5.587218e+05	1.213432e+03	5.982314e+00	5.982313e+00	3.228591e-07	-4.539351e+20	-5.924447e+16	-1.250567e-08	1.070714e-05
2.835292e-22	1.000000e-04	5.565984e+05	5.565984e+05	1.211408e+03	6.059392e+00	6.059391e+00	3.281450e-07	-1.385568e+20	-1.696222e+16	-3.890533e-09	1.088647e-05
2.948348e-22	1.000000e-04	5.547227e+05	5.547227e+05	1.209377e+03	6.138486e+00	6.138486e+00	3.335126e-07	-7.989985e+19	-9.167260e+15	-2.281694e-09	1.106586e-05
3.065912e-22	1.000000e-04	5.528236e+05	5.528236e+05	1.207352e+03	6.218571e+00	6.218571e+00	3.390077e-07	-7.372697e+19	-7.928178e+15	-2.141830e-09	1.124874e-05
3.188163e-22	1.000000e-04	5.501441e+05	5.501441e+05	1.205384e+03	6.295752e+00	6.295751e+00	3.445715e-07	2.669164e+20	2.698593e+16	7.944826e-09	1.144382e-05
3.315289e-22	1.000000e-04	5.486063e+05	5.486063e+05	1.203340e+03	6.378181e+00	6.378180e+00	3.501975e-07	7.277243e+19	6.894183e+15	2.196615e-09	1.162615e-05
3.447484e-22	1.000000e-04	5.463552e+05	5.463552e+05	1.201359e+03	6.460747e+00	6.460747e+00	3.559659e-07	-3.517502e+20	-3.124789e+16	-1.083803e-08	1.182518e-05
3.584950e-22	1.000000e-04	5.444883e+05	5.444883e+05	1.199410e+03	6.543957e+00	6.543956e+00	3.618298e-07	-1.006978e+21	-8.391082e+16	-3.156230e-08	1.201854e-05
3.727898e-22	1.000000e-04	5.428369e+05	5.428369e+05	1.197388e+03	6.629512e+00	6.629511e+00	3.677423e-07	1.833771e+20	1.431981e+16	5.835653e-09	1.221271e-05
3.876545e-22	1.000000e-04	5.399586e+05	5.399586e+05	1.195447e+03	6.712570e+00	6.712570e+00	3.737737e-07	8.733769e+19	6.408515e+15	2.854240e-09	1.243164e-05
4.031120e-22	1.000000e-04	5.384687e+05	5.384687e+05	1.193442e+03	6.799979e+00	6.799979e+00	3.799081e-07	1.339603e+20	9.213785e+15	4.438794e-09	1.262836e-05
4.191859e-22	1.000000e-04	5.369816e+05	5.369816e+05	1.191466e+03	6.886307e+00	6.886307e+00	3.861321e-07	1.109396e+20	7.163985e+15	3.727184e-09	1.282410e-05
4.359006e-22	1.000000e-04	5.344767e+05	5.344767e+05	1.189547e+03	6.974382e+00	6.974382e+00	3.924610e-07	-1.110990e+20	-6.732579e+15	-3.820826e-09	1.304899e-05
4.532819e-22	1.000000e-04	5.323754e+05	5.323754e+05	1.187572e+03	7.061107e+00	7.061107e+00	3.989105e-07	4.055141e+20	2.310160e+16	1.422353e-08	1.326340e-05
4.713562e-22	1.000000e-04	5.304364e+05	5.304364e+05	1.185560e+03	7.153221e+00	7.153221e+00	4.054159e-07	8.208569e+20	4.382875e+16	2.932191e-08	1.348554e-05
4.901513e-22	1.000000e-04	5.289473e+05	5.289473e+05	1.183631e+03	7.243308e+00	7.243308e+00	4.120475e-07	-3.299111e+21	-1.654672e+17	-1.195160e-07	1.369382e-05
5.096957e-22	1.000000e-04	5.268412e+05	5.268412e+05	1.181710e+03	7.333274e+00	7.333274e+00	4.188413e-07	3.430833e+20	1.617745e+16	1.267921e-08	1.391933e-05
5.300195e-22	1.000000e-04	5.252145e+05	5.252145e+05	1.179759e+03	7.427979e+00	7.427978e+00	4.256844e-07	1.487546e+20	6.578351e+15	5.583132e-09	1.414275e-05
5.511537e-22	1.000000e-04	5.228386e+05	5.228386e+05	1.177815e+03	7.523482e+00	7.523481e+00	4.326785e-07	5.252453e+20	2.179053e+16	2.016578e-08	1.438968e-05
5.731307e-22	1.000000e-04	5.211720e+05	5.211720e+05	1.175901e+03	7.617534e+00	7.617533e+00	4.397581e-07	2.178698e+20	8.494249e+15	8.499293e-09	1.461616e-05
5.959839e-22	1.000000e-04	5.190491e+05	5.190491e+05	1.173953e+03	7.712592e+00	7.712591e+00	4.469485e-07	-1.814211e+20	-6.647925e+15	-7.223319e-09	1.485908e-05
6.197484e-22	1.000000e-04	5.173440e+05	5.173440e+05	1.172035e+03	7.809605e+00	7.809605e+00	4.542842e-07	-3.312480e+20	-1.140270e+16	-1.340749e-08	1.509558e-05
6.444605e-22	1.000000e-04	5.153594e+05	5.153594e+05	1.170132e+03	7.906416e+00	7.906416e+00	4.617200e-07	-2.089468e+20	-6.762969e+15	-8.621361e-09	1.534156e-05
6.701579e-22	1.000000e-04	5.131554e+05	5.131554e+05	1.168209e+03	8.005745e+00	8.005744e+00	4.692786e-07	-1.973291e+21	-6.000429e+16	-8.318360e-08	1.560101e-05
6.968800e-22	1.000000e-04	5.115763e+05	5.115763e+05	1.166299e+03	8.104670e+00	8.104670e+00	4.769758e-07	-2.840325e+20	-8.122530e+15	-1.215927e-08	1.584255e-05
7.246677e-22	1.000000e-04	5.095798e+05	5.095798e+05	1.164376e+03	8.205028e+00	8.205028e+00	4.847942e-07	7.014301e+20	1.886184e+16	3.062068e-08	1.610156e-05
7.535634e-22	1.000000e-04	5.079474e+05	5.079474e+05	1.162489e+03	8.308954e+00	8.308953e+00	4.926854e-07	1.155017e+21	2.916464e+16	5.123726e-08	1.635790e-05
7.836112e-22	1.000000e-04	5.059146e+05	5.059146e+05	1.160597e+03	8.412443e+00	8.412442e+00	5.007893e-07	2.549219e+21	6.050574e+16	1.153752e-07	1.662819e-05
8.148572e-22	1.000000e-04	5.037864e+05	5.037864e+05	1.158692e+03	8.515298e+00	8.515297e+00	5.089543e-07	3.119697e+20	6.968081e+15	1.442021e-08	1.690260e-05
8.473492e-22	1.000000e-04	5.022416e+05	5.022416e+05	1.156795e+03	8.620612e+00	8.620612e+00	5.173034e-07	-5.371906e+20	-1.128335e+16	-2.521485e-08	1.716427e-05
8.811367e-22	1.000000e-04	5.001097e+05	5.001097e+05	1.154937e+03	8.727984e+00	8.727983e+00	5.257572e-07	7.952932e+20	1.570209e+16	3.813221e-08	1.745214e-05
9.162715e-22	1.000000e-04	4.982304e+05	4.982304e+05	1.153060e+03	8.834544e+00	8.834543e+00	5.343425e-07	7.876929e+20	1.463647e+16	3.848549e-08	1.773184e-05
9.528072e-22	1.000000e-04	4.966342e+05	4.966342e+05	1.151135e+03	8.944274e+00	8.944273e+00	5.431077e-07	3.792760e+20	6.625672e+15	1.883057e-08	1.800978e-05
9.907998e-22	1.000000e-04	4.951624e+05	4.951624e+05	1.149246e+03	9.053428e+00	9.053427e+00	5.519497e-07	4.725992e+20	7.770122e+15	2.381475e-08	1.828375e-05
1.030307e-21	1.000000e-04	4.930240e+05	4.930240e+05	1.147419e+03	9.164113e+00	9.164112e+00	5.609574e-07	-3.306053e+21	-5.115142e+16	-1.702396e-07	1.858756e-05
1.071390e-21	1.000000e-04	4.913384e+05	4.913384e+05	1.145560e+03	9.275051e+00	9.275051e+00	5.701434e-07	-6.928051e+20	-1.009321e+16	-3.629099e-08	1.887711e-05
1.114111e-21	1.000000e-04	4.897204e+05	4.897204e+05	1.143686e+03	9.389192e+00	9.389192e+00	5.794605e-07	2.763592e+21	3.787327e+16	1.471717e-07	1.917256e-05
1.158536e-21	1.000000e-04	4.879924e+05	4.879924e+05	1.141809e+03	9.503134e+00	9.503133e+00	5.889226e-07	-9.380753e+20	-1.210329e+16	-5.084682e-08	1.947394e-05
1.204732e-21	1.000000e-04	4.860110e+05	4.860110e+05	1.139973e+03	9.619116e+00	9.619116e+00	5.985523e-07	-8.045636e+20	-9.769774e+15	-4.450625e-08	1.979197e-05
1.252770e-21	1.000000e-04	4.841104e+05	4.841104e+05	1.138085e+03	9.735073e+00	9.735073e+00	6.083004e-07	-7.919962e+20	-9.057889e+15	-4.467785e-08	2.010920e-05
1.302723e-21	1.000000e-04	4.824459e+05	4.824459e+05	1.136246e+03	9.852832e+00	9.852832e+00	6.181834e-07	-1.663108e+21	-1.791081e+16	-9.544836e-08	2.042267e-05
1.354668e-21	1.000000e-04	4.806270e+05	4.806270e+05	1.134400e+03	9.970978e+00	9.970977e+00	6.283572e-07	2.257646e+21	2.290694e+16	1.320402e-07	2.074577e-05
1.408685e-21	1.000000e-04	4.786464e+05	4.786464e+05	1.132586e+03	1.009238e+01	1.009238e+01	6.385728e-07	2.928224e+22	2.796642e+17	1.748322e-06	2.108524e-05
1.464855e-21	1.000000e-04	4.768660e+05	4.768660e+05	1.130700e+03	1.021173e+01	1.021173e+01	6.489598e-07	1.292994e+21	1.164391e+16	7.865129e-08	2.141426e-05
1.523265e-21	1.000000e-04	4.755525e+05	4.755525e+05	1.128893e+03	1.033621e+01	1.033621e+01	6.595725e-07	1.266259e+21	1.073288e+16	7.809463e-08	2.173516e-05
1.584005e-21	1.000000e-04	4.733984e+05	4.733984e+05	1.127050e+03	1.045762e+01	1.045762e+01	6.702723e-07	-9.259727e+20	-7.403440e+15	-5.841916e-08	2.209053e-05
1.647166e-21	1.000000e-04	4.716569e+05	4.716569e+05	1.125223e+03	1.058403e+01	1.058403e+01	6.811753e-07	6.196788e+21	4.665630e+16	3.982235e-07	2.244011e-05
1.712845e-21	1.000000e-04	4.700499e+05	4.700499e+05	1.123372e+03	1.070956e+01	1.070955e+01	6.923199e-07	-1.920605e+21	-1.363267e+16	-1.255480e-07	2.278387e-05
1.781144e-21	1.000000e-04	4.679249e+05	4.679249e+05	1.121530e+03	1.083502e+01	1.083502e+01	7.035657e-07	1.200317e+21	8.037981e+15	8.026132e-08	2.315547e-05
1.852166e-21	1.000000e-04	4.665029e+05	4.665029e+05	1.119723e+03	1.096453e+01	1.096453e+01	7.149866e-07	-2.140724e+21	-1.350858e+16	-1.453383e-07	2.350368e-05
1.926020e-21	1.000000e-04	4.648205e+05	4.648205e+05	1.117924e+03	1.109548e+01	1.109548e+01	7.267121e-07	-2.488366e+21	-1.479731e+16	-1.720200e-07	2.387047e-05
2.002819e-21	1.000000e-04	4.631293e+05	4.631293e+05	1.116083e+03	1.122506e+01	1.122506e+01	7.384391e-07	-4.631925e+21	-2.599076e+16	-3.260932e-07	2.423742e-05
2.082680e-21	1.000000e-04	4.612901e+05	4.612901e+05	1.114244e+03	1.135698e+01	1.135698e+01	7.504707e-07	1.887515e+21	9.990232e+15	1.355536e-07	2.462005e-05
2.165726e-21	1.000000e-04	4.594850e+05	4.594850e+05	1.112421e+03	1.148943e+01	1.148943e+01	7.626322e-07	-1.619213e+21	-8.087448e+15	-1.185874e-07	2.500502e-05
2.252083e-21	1.000000e-04	4.580070e+05	4.580070e+05	1.110593e+03	1.162564e+01	1.162564e+01	7.749797e-07	1.830679e+21	8.620392e+15	1.362521e-07	2.538312e-05
2.341883e-21	1.000000e-04	4.563049e+05	4.563049e+05	1.108814e+03	1.176241e+01	1.176241e+01	7.876160e-07	-2.052221e+21	-9.114707e+15	-1.556107e-07	2.577752e-05
2.435264e-21	1.000000e-04	4.545596e+05	4.545596e+05	1.106989e+03	1.189710e+01	1.189710e+01	8.003752e-07	-1.604529e+21	-6.731970e+15	-1.240180e-07	2.617280e-05
2.532369e-21	1.000000e-04	4.528463e+05	4.528463e+05	1.105190e+03	1.203744e+01	1.203744e+01	8.133105e-07	3.024582e+21	1.196724e+16	2.382335e-07	2.658175e-05
2.633345e-21	1.000000e-04	4.510529e+05	4.510529e+05	1.103406e+03	1.217785e+01	1.217785e+01	8.265328e-07	-2.021482e+21	-7.547733e+15	-1.624141e-07	2.699872e-05
2.738348e-21	1.000000e-04	4.496631e+05	4.496631e+05	1.101613e+03	1.231552e+01	1.231551e+01	8.399282e-07	2.566949e+21	9.060543e+15	2.094460e-07	2.738832e-05
2.847538e-21	1.000000e-04	4.476998e+05	4.476998e+05	1.099775e+03	1.246114e+01	1.246114e+01	8.534866e-07	3.023825e+21	1.006394e+16	2.521817e-07	2.783369e-05
2.961082e-21	1.000000e-04	4.462568e+05	4.462568e+05	1.097994e+03	1.260634e+01	1.260634e+01	8.673552e-07	-3.031224e+21	-9.520786e+15	-2.569124e-07	2.824907e-05
3.079153e-21	1.000000e-04	4.445133e+05	4.445133e+05	1.096184e+03	1.274767e+01	1.274766e+01	8.813331e-07	-2.303473e+21	-6.842738e+15	-1.990906e-07	2.867781e-05
3.201933e-21	1.000000e-04	4.430403e+05	4.430403e+05	1.094348e+03	1.289186e+01	1.289186e+01	8.956012e-07	2.735263e+21	7.681058e+15	2.403667e-07	2.909862e-05
3.329608e-21	1.000000e-04	4.414295e+05	4.414295e+05	1.092578e+03	1.304338e+01	1.304338e+01	9.100701e-07	-3.307323e+21	-8.760433e+15	-2.959791e-07	2.954805e-05
3.462374e-21	1.000000e-04	4.392853e+05	4.392853e+05	1.090810e+03	1.319273e+01	1.319273e+01	9.248191e-07	4.614750e+21	1.154715e+16	4.231615e-07	3.003226e-05
3.600434e-21	1.000000e-04	4.378418e+05	4.378418e+05	1.089000e+03	1.333979e+01	1.333979e+01	9.396699e-07	5.564746e+21	1.317349e+16	5.187411e-07	3.046714e-05
3.743999e-21	1.000000e-04	4.361826e+05	4.361826e+05	1.087261e+03	1.349375e+01	1.349375e+01	9.548923e-07	3.361499e+21	7.513961e+15	3.193615e-07	3.093602e-05
3.893289e-21	1.000000e-04	4.348782e+05	4.348782e+05	1.085415e+03	1.364357e+01	1.364357e+01	9.702873e-07	-3.652651e+21	-7.726238e+15	-3.522584e-07	3.137331e-05
4.048531e-21	1.000000e-04	4.331809e+05	4.331809e+05	1.083647e+03	1.379825e+01	1.379825e+01	9.858697e-07	3.442236e+21	6.882088e+15	3.385208e-07	3.185332e-05
4.209964e-21	1.000000e-04	4.315331e+05	4.315331e+05	1.081852e+03	1.395180e+01	1.395180e+01	1.001802e-06	-3.487763e+21	-6.597740e+15	-3.495970e-07	3.233079e-05
4.377833e-21	1.000000e-04	4.297779e+05	4.297779e+05	1.080089e+03	1.410981e+01	1.410981e+01	1.017934e-06	-1.381765e+22	-2.470744e+16	-1.413530e-06	3.283048e-05
4.552397e-21	1.000000e-04	4.280885e+05	4.280885e+05	1.078278e+03	1.426857e+01	1.426857e+01	1.034322e-06	6.182602e+22	1.045369e+17	6.450518e-06	3.333088e-05
4.733921e-21	1.000000e-04	4.265540e+05	4.265540e+05	1.076491e+03	1.442658e+01	1.442657e+01	1.050977e-06	6.962983e+21	1.114241e+16	7.396333e-07	3.382122e-05
4.922683e-21	1.000000e-04	4.248400e+05	4.248400e+05	1.074733e+03	1.458820e+01	1.458820e+01	1.067819e-06	-4.941407e+21	-7.478962e+15	-5.355684e-07	3.433812e-05
5.118972e-21	1.000000e-04	4.231233e+05	4.231233e+05	1.072943e+03	1.475106e+01	1.475106e+01	1.084898e-06	-4.915958e+21	-7.038693e+15	-5.437065e-07	3.486232e-05
5.323088e-21	1.000000e-04	4.214708e+05	4.214708e+05	1.071147e+03	1.491451e+01	1.491451e+01	1.102344e-06	-1.043014e+22	-1.413333e+16	-1.176370e-06	3.538683e-05
5.535342e-21	1.000000e-04	4.196944e+05	4.196944e+05	1.069364e+03	1.507840e+01	1.507840e+01	1.119986e-06	5.324773e+21	6.831639e+15	6.133756e-07	3.592709e-05
5.756061e-21	1.000000e-04	4.183032e+05	4.183032e+05	1.067607e+03	1.524346e+01	1.524346e+01	1.137986e-06	-7.924381e+21	-9.628262e+15	-9.281130e-07	3.644117e-05
5.985580e-21	1.000000e-04	4.167145e+05	4.167145e+05	1.065807e+03	1.541125e+01	1.541125e+01	1.156289e-06	-8.236568e+21	-9.474502e+15	-9.832058e-07	3.698276e-05
6.224251e-21	1.000000e-04	4.150971e+05	4.150971e+05	1.064002e+03	1.558032e+01	1.558032e+01	1.174703e-06	-9.954313e+21	-1.084249e+16	-1.211585e-06	3.753416e-05
6.472439e-21	1.000000e-04	4.134509e+05	4.134509e+05	1.062243e+03	1.575001e+01	1.575001e+01	1.193511e-06	3.052936e+22	3.150024e+16	3.790435e-06	3.809402e-05
6.730524e-21	1.000000e-04	4.117270e+05	4.117270e+05	1.060481e+03	1.591856e+01	1.591856e+01	1.212610e-06	-1.200742e+22	-1.174710e+16	-1.522280e-06	3.866290e-05
6.998899e-21	1.000000e-04	4.102031e+05	4.102031e+05	1.058667e+03	1.609436e+01	1.609436e+01	1.231875e-06	1.549071e+22	1.434507e+16	2.000634e-06	3.923510e-05
7.277976e-21	1.000000e-04	4.086130e+05	4.086130e+05	1.056920e+03	1.626728e+01	1.626728e+01	1.251640e-06	-1.116506e+22	-9.801349e+15	-1.470250e-06	3.981097e-05
7.568181e-21	1.000000e-04	4.069735e+05	4.069735e+05	1.055126e+03	1.644505e+01	1.644505e+01	1.271597e-06	-1.561077e+22	-1.297922e+16	-2.097417e-06	4.040815e-05
7.869957e-21	1.000000e-04	4.054185e+05	4.054185e+05	1.053350e+03	1.661860e+01	1.661860e+01	1.291784e-06	-1.774260e+22	-1.399732e+16	-2.429912e-06	4.099122e-05
8.183767e-21	1.000000e-04	4.037254e+05	4.037254e+05	1.051599e+03	1.679846e+01	1.679846e+01	1.312364e-06	-8.586876e+21	-6.419298e+15	-1.200870e-06	4.160863e-05
8.510089e-21	1.000000e-04	4.023436e+05	4.023436e+05	1.049819e+03	1.697845e+01	1.697845e+01	1.333279e-06	3.803826e+22	2.696062e+16	5.411608e-06	4.219889e-05
8.849424e-21	1.000000e-04	4.005900e+05	4.005900e+05	1.047980e+03	1.715471e+01	1.715470e+01	1.354379e-06	1.265638e+22	8.519091e+15	1.840351e-06	4.282360e-05
9.202289e-21	1.000000e-04	3.990639e+05	3.990639e+05	1.046282e+03	1.734249e+01	1.734249e+01	1.375953e-06	1.054317e+22	6.720694e+15	1.562609e-06	4.345793e-05
9.569225e-21	1.000000e-04	3.973256e+05	3.973256e+05	1.044452e+03	1.752570e+01	1.752570e+01	1.397823e-06	6.873448e+22	4.157171e+16	1.041198e-05	4.410916e-05
9.950792e-21	1.000000e-04	3.960512e+05	3.960512e+05	1.042653e+03	1.771179e+01	1.771179e+01	1.419898e-06	1.291087e+22	7.407011e+15	1.987424e-06	4.472097e-05
1.034757e-20	1.000000e-04	3.942773e+05	3.942773e+05	1.040912e+03	1.789355e+01	1.789354e+01	1.442470e-06	-1.666748e+22	-9.086318e+15	-2.623930e-06	4.538315e-05
1.076018e-20	1.000000e-04	3.926931e+05	3.926931e+05	1.039146e+03	1.808408e+01	1.808408e+01	1.465222e-06	-1.577198e+22	-8.154633e+15	-2.533443e-06	4.605143e-05
1.118923e-20	1.000000e-04	3.910204e+05	3.910204e+05	1.037337e+03	1.827295e+01	1.827294e+01	1.488422e-06	1.641261e+22	8.056284e+15	2.693220e-06	4.673144e-05
1.163540e-20	1.000000e-04	3.895478e+05	3.895478e+05	1.035586e+03	1.846097e+01	1.846097e+01	1.511964e-06	-3.178427e+22	-1.482312e+16	-5.314954e-06	4.739077e-05
1.209935e-20	1.000000e-04	3.880000e+05	3.880000e+05	1.033786e+03	1.865452e+01	1.865452e+01	1.535839e-06	-1.586037e+22	-7.020896e+15	-2.705490e-06	4.807867e-05
1.258180e-20	1.000000e-04	3.863486e+05	3.863486e+05	1.031995e+03	1.884897e+01	1.884897e+01	1.560022e-06	-5.646001e+22	-2.373026e+16	-9.838653e-06	4.878748e-05
1.308349e-20	1.000000e-04	3.848334e+05	3.848334e+05	1.030245e+03	1.904148e+01	1.904148e+01	1.584649e-06	-6.962494e+22	-2.781385e+16	-1.237349e-05	4.947980e-05
1.360519e-20	1.000000e-04	3.832958e+05	3.832958e+05	1.028488e+03	1.923490e+01	1.923489e+01	1.609504e-06	-1.917763e+22	-7.283594e+15	-3.477090e-06	5.018290e-05
1.414769e-20	1.000000e-04	3.816568e+05	3.816568e+05	1.026616e+03	1.943626e+01	1.943625e+01	1.634827e-06	1.887616e+23	6.805353e+16	3.496551e-05	5.092600e-05
1.471182e-20	1.000000e-04	3.800408e+05	3.800408e+05	1.024879e+03	1.963335e+01	1.963335e+01	1.660522e-06	1.719381e+23	5.893862e+16	3.253214e-05	5.166117e-05
1.529844e-20	1.000000e-04	3.786312e+05	3.786312e+05	1.023061e+03	1.983236e+01	1.983236e+01	1.686502e-06	4.218967e+22	1.375100e+16	8.132336e-06	5.237909e-05
1.590846e-20	1.000000e-04	3.770680e+05	3.770680e+05	1.021296e+03	2.003593e+01	2.003592e+01	1.712980e-06	-7.683333e+22	-2.379592e+16	-1.511969e-05	5.313611e-05
1.654280e-20	1.000000e-04	3.755062e+05	3.755062e+05	1.019517e+03	2.023914e+01	2.023914e+01	1.739821e-06	-4.324241e+22	-1.273356e+16	-8.687915e-06	5.389828e-05
1.720243e-20	1.000000e-04	3.739125e+05	3.739125e+05	1.017731e+03	2.043618e+01	2.043618e+01	1.766859e-06	-4.723618e+22	-1.325184e+16	-9.694298e-06	5.465498e-05
1.788837e-20	1.000000e-04	3.724436e+05	3.724436e+05	1.015927e+03	2.063951e+01	2.063951e+01	1.794577e-06	4.285697e+22	1.144259e+16	8.970371e-06	5.541648e-05
1.860166e-20	1.000000e-04	3.709294e+05	3.709294e+05	1.014122e+03	2.085038e+01	2.085038e+01	1.822561e-06	1.256652e+23	3.188931e+16	2.684420e-05	5.621119e-05
1.934339e-20	1.000000e-04	3.693629e+05	3.693629e+05	1.012341e+03	2.105518e+01	2.105518e+01	1.851027e-06	1.261625e+23	3.048847e+16	2.752675e-05	5.700404e-05
2.011469e-20	1.000000e-04	3.679100e+05	3.679100e+05	1.010534e+03	2.126846e+01	2.126846e+01	1.879922e-06	-6.312542e+22	-1.450520e+16	-1.404713e-05	5.780888e-05
2.091675e-20	1.000000e-04	3.662178e+05	3.662178e+05	1.008749e+03	2.147316e+01	2.147316e+01	1.909122e-06	3.039367e+22	6.657381e+15	6.921132e-06	5.863494e-05
2.175080e-20	1.000000e-04	3.646458e+05	3.646458e+05	1.006935e+03	2.168397e+01	2.168397e+01	1.938724e-06	1.625895e+23	3.391548e+16	3.782927e-05	5.946586e-05
2.261810e-20	1.000000e-04	3.632060e+05	3.632060e+05	1.005147e+03	2.189460e+01	2.189460e+01	1.968824e-06	3.733335e+22	7.420134e+15	8.859781e-06	6.028149e-05
2.351998e-20	1.000000e-04	3.616119e+05	3.616119e+05	1.003349e+03	2.211032e+01	2.211031e+01	1.999398e-06	5.135322e+22	9.718358e+15	1.245792e-05	6.114378e-05
2.445782e-20	1.000000e-04	3.601248e+05	3.601248e+05	1.001543e+03	2.232852e+01	2.232851e+01	2.030339e-06	-6.433495e+23	-1.159171e+17	-1.593209e-04	6.200216e-05
2.543306e-20	1.000000e-04	3.584596e+05	3.584596e+05	9.997299e+02	2.254032e+01	2.254032e+01	2.061767e-06	1.948469e+23	3.348826e+16	4.938371e-05	6.288108e-05
2.644719e-20	1.000000e-04	3.570234e+05	3.570234e+05	9.979274e+02	2.275946e+01	2.275946e+01	2.093406e-06	-6.680705e+22	-1.093987e+16	-1.727547e-05	6.374782e-05
2.750176e-20	1.000000e-04	3.555441e+05	3.555441e+05	9.961098e+02	2.298038e+01	2.298038e+01	2.125724e-06	4.716124e+22	7.358663e+15	1.245113e-05	6.463440e-05
2.859837e-20	1.000000e-04	3.540398e+05	3.540398e+05	9.942860e+02	2.319847e+01	2.319847e+01	2.158431e-06	-1.804212e+23	-2.685289e+16	-4.865401e-05	6.552504e-05
2.973871e-20	1.000000e-04	3.525922e+05	3.525922e+05	9.925038e+02	2.341726e+01	2.341726e+01	2.191815e-06	2.375060e+23	3.372829e+16	6.537358e-05	6.641457e-05
3.092453e-20	1.000000e-04	3.509247e+05	3.509247e+05	9.906629e+02	2.364008e+01	2.364008e+01	2.225415e-06	6.123262e+22	8.293504e+15	1.725856e-05	6.736511e-05
3.215762e-20	1.000000e-04	3.495326e+05	3.495326e+05	9.888526e+02	2.385869e+01	2.385869e+01	2.259566e-06	1.802413e+23	2.331422e+16	5.182113e-05	6.825885e-05
3.343989e-20	1.000000e-04	3.481179e+05	3.481179e+05	9.870068e+02	2.408970e+01	2.408969e+01	2.294090e-06	1.574937e+23	1.941363e+16	4.620858e-05	6.919981e-05
3.477328e-20	1.000000e-04	3.464251e+05	3.464251e+05	9.851874e+02	2.431530e+01	2.431530e+01	2.329189e-06	-2.510900e+23	-2.954140e+16	-7.548733e-05	7.018921e-05
3.615984e-20	1.000000e-04	3.448991e+05	3.448991e+05	9.834012e+02	2.454343e+01	2.454343e+01	2.364820e-06	2.053177e+23	2.305421e+16	6.310407e-05	7.116119e-05
3.760170e-20	1.000000e-04	3.434841e+05	3.434841e+05	9.815310e+02	2.476456e+01	2.476456e+01	2.400829e-06	2.648277e+23	2.843217e+16	8.308475e-05	7.209813e-05
3.910104e-20	1.000000e-04	3.420439e+05	3.420439e+05	9.797181e+02	2.500048e+01	2.500047e+01	2.437330e-06	1.532302e+23	1.568928e+16	4.909380e-05	7.309144e-05
4.066017e-20	1.000000e-04	3.404957e+05	3.404957e+05	9.779053e+02	2.522745e+01	2.522745e+01	2.474380e-06	8.528466e+22	8.346494e+15	2.795143e-05	7.409037e-05
4.228147e-20	1.000000e-04	3.391006e+05	3.391006e+05	9.760192e+02	2.545706e+01	2.545706e+01	2.512114e-06	-7.257169e+22	-6.787749e+15	-2.427814e-05	7.507229e-05
4.396742e-20	1.000000e-04	3.374658e+05	3.374658e+05	9.741907e+02	2.569049e+01	2.569049e+01	2.550226e-06	-2.772457e+23	-2.477437e+16	-9.501833e-05	7.612770e-05
4.572059e-20	1.000000e-04	3.360115e+05	3.360115e+05	9.723746e+02	2.592118e+01	2.592118e+01	2.588971e-06	1.060110e+23	9.058938e+15	3.712544e-05	7.714373e-05
4.754367e-20	1.000000e-04	3.346270e+05	3.346270e+05	9.705139e+02	2.616103e+01	2.616103e+01	2.627939e-06	-8.452422e+23	-6.897736e+16	-3.021814e-04	7.817970e-05
4.943944e-20	1.000000e-04	3.330806e+05	3.330806e+05	9.686617e+02	2.639572e+01	2.639571e+01	2.667864e-06	-1.407691e+23	-1.098601e+16	-5.150532e-05	7.924724e-05
5.141081e-20	1.000000e-04	3.316406e+05	3.316406e+05	9.668477e+02	2.662457e+01	2.662456e+01	2.707853e-06	1.584748e+24	1.184534e+17	5.925341e-04	8.028140e-05
5.346078e-20	1.000000e-04	3.300826e+05	3.300826e+05	9.649494e+02	2.686258e+01	2.686258e+01	2.748510e-06	-1.948972e+23	-1.393371e+16	-7.460774e-05	8.138141e-05
5.559250e-20	1.000000e-04	3.287092e+05	3.287092e+05	9.630924e+02	2.710307e+01	2.710306e+01	2.789827e-06	1.108092e+23	7.576764e+15	4.331198e-05	8.245303e-05
5.780922e-20	1.000000e-04	3.272148e+05	3.272148e+05	9.612482e+02	2.734024e+01	2.734023e+01	2.831839e-06	1.669447e+23	1.092852e+16	6.675735e-05	8.355440e-05
6.011432e-20	1.000000e-04	3.257137e+05	3.257137e+05	9.593777e+02	2.758036e+01	2.758036e+01	2.874213e-06	-3.631255e+23	-2.275395e+16	-1.485825e-04	8.467670e-05
6.251134e-20	1.000000e-04	3.241833e+05	3.241833e+05	9.575306e+02	2.782054e+01	2.782053e+01	2.917167e-06	1.911686e+23	1.147068e+16	8.008566e-05	8.581730e-05
6.500394e-20	1.000000e-04	3.228014e+05	3.228014e+05	9.556357e+02	2.806367e+01	2.806367e+01	2.960488e-06	-6.810856e+24	-3.912723e+17	-2.914848e-03	8.693789e-05
6.759594e-20	1.000000e-04	3.212866e+05	3.212866e+05	9.537771e+02	2.830563e+01	2.830563e+01	3.004759e-06	1.476296e+23	8.124732e+15	6.468470e-05	8.810088e-05
7.029128e-20	1.000000e-04	3.198213e+05	3.198213e+05	9.519003e+02	2.854940e+01	2.854940e+01	3.049662e-06	-6.766092e+23	-3.567410e+16	-3.033137e-04	8.926671e-05
7.309410e-20	1.000000e-04	3.183107e+05	3.183107e+05	9.500265e+02	2.879621e+01	2.879621e+01	3.094920e-06	1.620130e+23	8.182255e+15	7.436782e-05	9.046574e-05
7.600868e-20	1.000000e-04	3.169507e+05	3.169507e+05	9.481100e+02	2.903007e+01	2.903007e+01	3.140741e-06	-1.628187e+23	-7.897030e+15	-7.635489e-05	9.159175e-05
7.903948e-20	1.000000e-04	3.155240e+05	3.155240e+05	9.462378e+02	2.928701e+01	2.928701e+01	3.187354e-06	-1.601574e+23	-7.433130e+15	-7.682036e-05	9.282024e-05
8.219113e-20	1.000000e-04	3.139951e+05	3.139951e+05	9.443598e+02	2.953493e+01	2.953493e+01	3.234403e-06	1.525148e+23	6.786289e+15	7.495299e-05	9.406175e-05
8.546845e-20	1.000000e-04	3.125620e+05	3.125620e+05	9.424457e+02	2.977885e+01	2.977885e+01	3.281751e-06	-7.354118e+23	-3.140444e+16	-3.697777e-04	9.527340e-05
8.887645e-20	1.000000e-04	3.110730e+05	3.110730e+05	9.405746e+02	3.002707e+01	3.002707e+01	3.330470e-06	-5.879993e+23	-2.408863e+16	-3.028005e-04	9.652742e-05
9.242035e-20	1.000000e-04	3.096178e+05	3.096178e+05	9.386467e+02	3.027345e+01	3.027345e+01	3.379248e-06	2.045095e+23	8.042736e+15	1.078140e-04	9.777684e-05
9.610555e-20	1.000000e-04	3.082378e+05	3.082378e+05	9.367288e+02	3.052349e+01	3.052348e+01	3.428890e-06	-1.721366e+23	-6.496845e+15	-9.279719e-05	9.902577e-05
9.993770e-20	1.000000e-04	3.067935e+05	3.067935e+05	9.348648e+02	3.077828e+01	3.077828e+01	3.479048e-06	1.865550e+23	6.754368e+15	1.029597e-04	1.003225e-04
1.039227e-19	1.000000e-04	3.054386e+05	3.054386e+05	9.329167e+02	3.102362e+01	3.102361e+01	3.529781e-06	-2.928502e+23	-1.019022e+16	-1.652407e-04	1.015707e-04
1.080665e-19	1.000000e-04	3.038928e+05	3.038928e+05	9.310385e+02	3.127888e+01	3.127888e+01	3.581386e-06	-7.268693e+23	-2.427729e+16	-4.206740e-04	1.029274e-04
1.123756e-19	1.000000e-04	3.025568e+05	3.025568e+05	9.290780e+02	3.153218e+01	3.153218e+01	3.633506e-06	-4.875516e+23	-1.564049e+16	-2.884545e-04	1.042191e-04
1.168565e-19	1.000000e-04	3.011021e+05	3.011021e+05	9.271486e+02	3.177910e+01	3.177909e+01	3.686100e-06	-2.917364e+23	-9.000836e+15	-1.768125e-04	1.055426e-04
1.215161e-19	1.000000e-04	2.996683e+05	2.996683e+05	9.252596e+02	3.203653e+01	3.203653e+01	3.739547e-06	-7.733919e+23	-2.291776e+16	-4.800501e-04	1.069066e-04
1.263615e-19	1.000000e-04	2.983107e+05	2.983107e+05	9.233181e+02	3.230314e+01	3.230314e+01	3.794140e-06	1.247083e+24	3.545452e+16	7.918490e-04	1.082869e-04
1.314000e-19	1.000000e-04	2.968162e+05	2.968162e+05	9.213630e+02	3.254541e+01	3.254541e+01	3.848092e-06	-5.239650e+24	-1.435005e+17	-3.411580e-03	1.096484e-04
1.366395e-19	1.000000e-04	2.954307e+05	2.954307e+05	9.194324e+02	3.280847e+01	3.280846e+01	3.903914e-06	2.992282e+23	7.871777e+15	1.994415e-04	1.110530e-04
1.420879e-19	1.000000e-04	2.939822e+05	2.939822e+05	9.175001e+02	3.305970e+01	3.305970e+01	3.960073e-06	-2.983534e+23	-7.555034e+15	-2.038061e-04	1.124548e-04
1.477536e-19	1.000000e-04	2.926183e+05	2.926183e+05	9.155567e+02	3.331706e+01	3.331706e+01	4.016986e-06	-4.775870e+23	-1.163373e+16	-3.339152e-04	1.138584e-04
1.536452e-19	1.000000e-04	2.911543e+05	2.911543e+05	9.136140e+02	3.356196e+01	3.356196e+01	4.074790e-06	6.044925e+24	1.419562e+17	4.333774e-03	1.152721e-04
1.597717e-19	1.000000e-04	2.897591e+05	2.897591e+05	9.116179e+02	3.383244e+01	3.383243e+01	4.132735e-06	-2.320297e+24	-5.234523e+16	-1.703922e-03	1.167606e-04
1.661425e-19	1.000000e-04	2.883224e+05	2.883224e+05	9.096733e+02	3.408201e+01	3.408201e+01	4.191563e-06	3.255362e+24	7.079020e+16	2.450746e-03	1.182080e-04
1.727673e-19	1.000000e-04	2.868695e+05	2.868695e+05	9.077241e+02	3.434270e+01	3.434269e+01	4.251425e-06	-9.676869e+23	-2.025643e+16	-7.471436e-04	1.197154e-04
1.796563e-19	1.000000e-04	2.855211e+05	2.855211e+05	9.057534e+02	3.459517e+01	3.459517e+01	4.311889e-06	3.451448e+23	6.965044e+15	2.728358e-04	1.211650e-04
1.868200e-19	1.000000e-04	2.841221e+05	2.841221e+05	9.037616e+02	3.486352e+01	3.486352e+01	4.372576e-06	5.527968e+23	1.073271e+16	4.478487e-04	1.227061e-04
1.942693e-19	1.000000e-04	2.828199e+05	2.828199e+05	9.018226e+02	3.511730e+01	3.511730e+01	4.434823e-06	5.204276e+23	9.744393e+15	4.314215e-04	1.241684e-04
2.020157e-19	1.000000e-04	2.813405e+05	2.813405e+05	8.998151e+02	3.537361e+01	3.537360e+01	4.497142e-06	-2.081820e+24	-3.758776e+16	-1.771631e-03	1.257324e-04
2.100710e-19	1.000000e-04	2.800045e+05	2.800045e+05	8.978395e+02	3.562953e+01	3.562952e+01	4.560727e-06	-5.680807e+23	-9.893726e+15	-4.950808e-04	1.272463e-04
2.184474e-19	1.000000e-04	2.786728e+05	2.786728e+05	8.958409e+02	3.589739e+01	3.589739e+01	4.624495e-06	-7.973900e+23	-1.337693e+16	-7.116873e-04	1.288156e-04
2.271579e-19	1.000000e-04	2.773046e+05	2.773046e+05	8.938521e+02	3.614239e+01	3.614238e+01	4.689278e-06	4.556100e+23	7.387698e+15	4.167727e-04	1.303346e-04
2.362156e-19	1.000000e-04	2.759106e+05	2.759106e+05	8.918604e+02	3.641171e+01	3.641170e+01	4.754791e-06	1.897112e+24	2.964065e+16	1.779681e-03	1.319692e-04
2.456346e-19	1.000000e-04	2.746114e+05	2.746114e+05	8.898333e+02	3.666303e+01	3.666303e+01	4.821252e-06	5.053379e+23	7.628513e+15	4.853781e-04	1.335088e-04
2.554291e-19	1.000000e-04	2.731667e+05	2.731667e+05	8.806350e+02	3.692766e+01	3.692765e+01	4.779883e-06	-6.515422e+23	-9.488198e+15	-6.425321e-04	1.351836e-04
2.656142e-19	1.000000e-04	2.719059e+05	2.719059e+05	8.786392e+02	3.713897e+01	3.713897e+01	4.845851e-06	-6.433728e+23	-9.105699e+15	-6.493231e-04	1.365876e-04
2.762054e-19	1.000000e-04	2.705750e+05	2.705750e+05	8.766080e+02	3.738274e+01	3.738274e+01	4.912723e-06	-3.057524e+24	-4.188071e+16	-3.162445e-03	1.381604e-04
2.872189e-19	1.000000e-04	2.693523e+05	2.693523e+05	8.745880e+02	3.756959e+01	3.756958e+01	4.980117e-06	-8.605160e+23	-1.149679e+16	-9.104297e-04	1.394812e-04
2.986716e-19	1.000000e-04	2.681094e+05	2.681094e+05	8.725752e+02	3.778760e+01	3.778759e+01	5.048414e-06	5.309879e+23	6.891889e+15	5.749313e-04	1.409410e-04
3.105809e-19	1.000000e-04	2.667514e+05	2.667514e+05	8.705452e+02	3.799445e+01	3.799445e+01	5.117519e-06	-1.007814e+24	-1.272857e+16	-1.119278e-03	1.424339e-04
3.229651e-19	1.000000e-04	2.654965e+05	2.654965e+05	8.685112e+02	3.821003e+01	3.821002e+01	5.187058e-06	7.766558e+23	9.535462e+15	8.831321e-04	1.439191e-04
3.358432e-19	1.000000e-04	2.641613e+05	2.641613e+05	8.664672e+02	3.841359e+01	3.841359e+01	5.257851e-06	5.928263e+23	7.087661e+15	6.913100e-04	1.454172e-04
3.492347e-19	1.000000e-04	2.628250e+05	2.628250e+05	8.644575e+02	3.861857e+01	3.861856e+01	5.329488e-06	-6.017709e+23	-7.005680e+15	-7.197618e-04	1.469364e-04
3.631602e-19	1.000000e-04	2.615239e+05	2.615239e+05	8.623777e+02	3.883586e+01	3.883586e+01	5.401395e-06	2.592726e+24	2.934889e+16	3.179003e-03	1.484983e-04
3.776410e-19	1.000000e-04	2.601654e+05	2.601654e+05	8.603513e+02	3.904281e+01	3.904280e+01	5.474511e-06	-3.403879e+24	-3.752052e+16	-4.283691e-03	1.500692e-04
3.926992e-19	1.000000e-04	2.588559e+05	2.588559e+05	8.582855e+02	3.925206e+01	3.925205e+01	5.548177e-06	-1.347510e+24	-1.446172e+16	-1.739134e-03	1.516367e-04
4.083578e-19	1.000000e-04	2.575695e+05	2.575695e+05	8.562240e+02	3.945591e+01	3.945590e+01	5.622863e-06	6.362793e+23	6.654075e+15	8.419127e-04	1.531855e-04
4.246409e-19	1.000000e-04	2.561973e+05	2.561973e+05	8.541586e+02	3.967104e+01	3.967103e+01	5.698380e-06	6.832143e+23	6.953270e+15	9.284860e-04	1.548456e-04
4.415732e-19	1.000000e-04	2.548559e+05	2.548559e+05	8.520878e+02	3.987319e+01	3.987319e+01	5.774646e-06	-2.062642e+24	-2.046532e+16	-2.877675e-03	1.564539e-04
4.591806e-19	1.000000e-04	2.535458e+05	2.535458e+05	8.500150e+02	4.007422e+01	4.007422e+01	5.851183e-06	5.039693e+25	4.876165e+17	7.214618e-02	1.580552e-04
4.774901e-19	1.000000e-04	2.521907e+05	2.521907e+05	8.479490e+02	4.029487e+01	4.029486e+01	5.928956e-06	-8.814663e+23	-8.297688e+15	-1.296139e-03	1.597793e-04
4.965298e-19	1.000000e-04	2.508350e+05	2.508350e+05	8.458641e+02	4.049992e+01	4.049992e+01	6.007839e-06	-7.883576e+23	-7.235229e+15	-1.190895e-03	1.614604e-04
5.163286e-19	1.000000e-04	2.495425e+05	2.495425e+05	8.437844e+02	4.070816e+01	4.070816e+01	6.087050e-06	6.920910e+24	6.190926e+16	1.072833e-02	1.631312e-04
5.369169e-19	1.000000e-04	2.481726e+05	2.481726e+05	8.417040e+02	4.091755e+01	4.091754e+01	6.167500e-06	2.170427e+24	1.892332e+16	3.458334e-03	1.648753e-04
5.583261e-19	1.000000e-04	2.468379e+05	2.468379e+05	8.396165e+02	4.112534e+01	4.112534e+01	6.248163e-06	1.052224e+25	8.944589e+16	1.722424e-02	1.666087e-04
5.805890e-19	1.000000e-04	2.455006e+05	2.455006e+05	8.374912e+02	4.133209e+01	4.133208e+01	6.329750e-06	1.238025e+24	1.026343e+16	2.082372e-03	1.683584e-04
6.037396e-19	1.000000e-04	2.441446e+05	2.441446e+05	8.354247e+02	4.153793e+01	4.153792e+01	6.413458e-06	2.683547e+24	2.170127e+16	4.640497e-03	1.701365e-04
6.278134e-19	1.000000e-04	2.429641e+05	2.429641e+05	8.333044e+02	4.179267e+01	4.179266e+01	6.496337e-06	-2.424738e+24	-1.901799e+16	-4.295813e-03	1.720117e-04
6.528470e-19	1.000000e-04	2.414490e+05	2.414490e+05	8.311983e+02	4.195862e+01	4.195862e+01	6.581697e-06	-1.132216e+24	-8.706087e+15	-2.069633e-03	1.737784e-04
6.788789e-19	1.000000e-04	2.402196e+05	2.402196e+05	8.290947e+02	4.216640e+01	4.216639e+01	6.666643e-06	-1.281741e+24	-9.615409e+15	-2.403531e-03	1.755327e-04
7.059488e-19	1.000000e-04	2.388649e+05	2.388649e+05	8.269377e+02	4.237947e+01	4.237947e+01	6.752617e-06	2.787138e+24	2.038828e+16	5.376359e-03	1.774203e-04
7.340980e-19	1.000000e-04	2.374873e+05	2.374873e+05	8.248421e+02	4.263226e+01	4.263226e+01	6.839968e-06	1.243079e+24	8.826869e+15	2.468241e-03	1.795138e-04
7.633697e-19	1.000000e-04	2.361639e+05	2.361639e+05	8.227480e+02	4.279556e+01	4.279555e+01	6.927866e-06	3.556365e+24	2.477496e+16	7.261558e-03	1.812112e-04
7.938086e-19	1.000000e-04	2.349327e+05	2.349327e+05	8.205987e+02	4.300731e+01	4.300730e+01	7.016487e-06	-4.929822e+24	-3.350580e+16	-1.033249e-02	1.830622e-04
8.254612e-19	1.000000e-04	2.335367e+05	2.335367e+05	8.184655e+02	4.321603e+01	4.321603e+01	7.106065e-06	-1.169298e+24	-7.757124e+15	-2.524879e-03	1.850503e-04
8.583760e-19	1.000000e-04	2.322602e+05	2.322602e+05	8.163494e+02	4.341990e+01	4.341989e+01	7.196785e-06	3.578977e+24	2.319076e+16	7.942850e-03	1.869451e-04
8.926032e-19	1.000000e-04	2.309313e+05	2.309313e+05	8.142085e+02	4.363309e+01	4.363308e+01	7.288134e-06	1.702803e+24	1.076675e+16	3.889031e-03	1.889440e-04
9.281952e-19	1.000000e-04	2.296318e+05	2.296318e+05	8.120581e+02	4.384368e+01	4.384368e+01	7.380542e-06	-2.034927e+24	-1.256070e+16	-4.780578e-03	1.909304e-04
9.652064e-19	1.000000e-04	2.283309e+05	2.283309e+05	8.098862e+02	4.404997e+01	4.404996e+01	7.474062e-06	-3.667304e+24	-2.211154e+16	-8.863694e-03	1.929216e-04
1.003693e-18	1.000000e-04	2.270131e+05	2.270131e+05	8.077425e+02	4.425802e+01	4.425801e+01	7.567611e-06	8.146116e+24	4.797234e+16	2.026691e-02	1.949580e-04
1.043715e-18	1.000000e-04	2.256569e+05	2.256569e+05	8.056013e+02	4.445905e+01	4.445905e+01	7.662869e-06	1.945561e+24	1.120066e+16	4.987615e-03	1.970206e-04
1.085333e-18	1.000000e-04	2.244166e+05	2.244166e+05	8.034570e+02	4.467591e+01	4.467590e+01	7.758810e-06	-6.333778e+24	-3.558735e+16	-1.669086e-02	1.990757e-04
1.128609e-18	1.000000e-04	2.231569e+05	2.231569e+05	8.012750e+02	4.488142e+01	4.488141e+01	7.855491e-06	2.147497e+24	1.179233e+16	5.820653e-03	2.011204e-04
1.173612e-18	1.000000e-04	2.219516e+05	2.219516e+05	7.991342e+02	4.513640e+01	4.513639e+01	7.953814e-06	-1.444386e+24	-7.709899e+15	-4.022383e-03	2.033615e-04
1.220409e-18	1.000000e-04	2.205530e+05	2.205530e+05	7.969501e+02	4.529018e+01	4.529018e+01	8.051683e-06	-1.654028e+24	-8.680054e+15	-4.754113e-03	2.053483e-04
1.269072e-18	1.000000e-04	2.192283e+05	2.192283e+05	7.947990e+02	4.550413e+01	4.550412e+01	8.151463e-06	1.570202e+24	8.048256e+15	4.651188e-03	2.075650e-04
1.319676e-18	1.000000e-04	2.179699e+05	2.179699e+05	7.926118e+02	4.571024e+01	4.571023e+01	8.252703e-06	-2.649286e+24	-1.327582e+16	-8.076764e-03	2.097089e-04
1.372297e-18	1.000000e-04	2.166480e+05	2.166480e+05	7.904342e+02	4.590403e+01	4.590402e+01	8.353110e-06	-4.490271e+24	-2.203020e+16	-1.411206e-02	2.118830e-04
1.427016e-18	1.000000e-04	2.155566e+05	2.155566e+05	7.882497e+02	4.615649e+01	4.615648e+01	8.455974e-06	1.347000e+24	6.429897e+15	4.341626e-03	2.141270e-04
1.483918e-18	1.000000e-04	2.143679e+05	2.143679e+05	7.861062e+02	4.640592e+01	4.640591e+01	8.559169e-06	2.391533e+24	1.111244e+16	7.924449e-03	2.164779e-04
1.543088e-18	1.000000e-04	2.130083e+05	2.130083e+05	7.838751e+02	4.656330e+01	4.656329e+01	8.662986e-06	1.366489e+25	6.242917e+16	4.674287e-02	2.185986e-04
1.604618e-18	1.000000e-04	2.118293e+05	2.118293e+05	7.816832e+02	4.680289e+01	4.680288e+01	8.768309e-06	2.749118e+24	1.224136e+16	9.668390e-03	2.209462e-04
1.668601e-18	1.000000e-04	2.105993e+05	2.105993e+05	7.795104e+02	4.700473e+01	4.700472e+01	8.874882e-06	-2.708576e+25	-1.180411e+17	-9.807269e-02	2.231951e-04
1.735135e-18	1.000000e-04	2.092119e+05	2.092119e+05	7.772986e+02	4.714021e+01	4.714020e+01	8.981456e-06	-2.134961e+24	-9.171327e+15	-7.990054e-03	2.253229e-04
1.804323e-18	1.000000e-04	2.079285e+05	2.079285e+05	7.751027e+02	4.733319e+01	4.733318e+01	9.089234e-06	-4.432116e+24	-1.865445e+16	-1.710534e-02	2.276416e-04
1.876269e-18	1.000000e-04	2.066562e+05	2.066562e+05	7.728984e+02	4.754753e+01	4.754752e+01	9.198213e-06	-2.486644e+24	-1.023231e+16	-9.896077e-03	2.300804e-04
1.951084e-18	1.000000e-04	2.055697e+05	2.055697e+05	7.707156e+02	4.778186e+01	4.778185e+01	9.307485e-06	-4.026372e+24	-1.616585e+16	-1.645164e-02	2.324363e-04
2.028882e-18	1.000000e-04	2.042114e+05	2.042114e+05	7.685238e+02	4.794166e+01	4.794165e+01	9.418838e-06	1.842128e+24	7.273683e+15	7.780566e-03	2.347649e-04
2.109783e-18	1.000000e-04	2.031018e+05	2.031018e+05	7.662892e+02	4.818631e+01	4.818630e+01	9.530619e-06	1.707761e+24	6.573683e+15	7.412244e-03	2.372520e-04
2.193909e-18	1.000000e-04	2.018099e+05	2.018099e+05	7.640734e+02	4.836485e+01	4.836484e+01	9.643011e-06	-3.785896e+24	-1.430604e+16	-1.696477e-02	2.396555e-04
2.281390e-18	1.000000e-04	2.006488e+05	2.006488e+05	7.618791e+02	4.857689e+01	4.857688e+01	9.756935e-06	6.136894e+24	2.268820e+16	2.830462e-02	2.420991e-04
2.372359e-18	1.000000e-04	1.993581e+05	1.993581e+05	7.596681e+02	4.873598e+01	4.873597e+01	9.871564e-06	-2.318286e+24	-8.431767e+15	-1.104304e-02	2.444645e-04
2.466955e-18	1.000000e-04	1.982588e+05	1.982588e+05	7.574120e+02	4.897508e+01	4.897507e+01	9.986699e-06	-2.242321e+24	-7.958326e+15	-1.098061e-02	2.470260e-04
2.565323e-18	1.000000e-04	1.970314e+05	1.970314e+05	7.552448e+02	4.917171e+01	4.917170e+01	1.010387e-05	2.354210e+24	8.189709e+15	1.189212e-02	2.495628e-04
2.667614e-18	1.000000e-04	1.957258e+05	1.957258e+05	7.529774e+02	4.933105e+01	4.933104e+01	1.022068e-05	1.049664e+25	3.592929e+16	5.481527e-02	2.520417e-04
2.773983e-18	1.000000e-04	1.947001e+05	1.947001e+05	7.507498e+02	4.956111e+01	4.956110e+01	1.033875e-05	4.632082e+24	1.549070e+16	2.483342e-02	2.545510e-04
2.884594e-18	1.000000e-04	1.933694e+05	1.933694e+05	7.485325e+02	4.971585e+01	4.971584e+01	1.045883e-05	2.506501e+24	8.252655e+15	1.390658e-02	2.571030e-04
2.999616e-18	1.000000e-04	1.921538e+05	1.921538e+05	7.463160e+02	4.991758e+01	4.991757e+01	1.057920e-05	1.598134e+25	5.156387e+16	9.150809e-02	2.597793e-04
3.119223e-18	1.000000e-04	1.909861e+05	1.909861e+05	7.440606e+02	5.010088e+01	5.010087e+01	1.070050e-05	1.805564e+24	5.719870e+15	1.065849e-02	2.623274e-04
3.243601e-18	1.000000e-04	1.898261e+05	1.898261e+05	7.418462e+02	5.029329e+01	5.029327e+01	1.082328e-05	3.738012e+24	1.161691e+16	2.274850e-02	2.649441e-04
3.372937e-18	1.000000e-04	1.885994e+05	1.885994e+05	7.395955e+02	5.048684e+01	5.048683e+01	1.094609e-05	1.181117e+25	3.600825e+16	7.424757e-02	2.676935e-04
3.507431e-18	1.000000e-04	1.874522e+05	1.874522e+05	7.373473e+02	5.067770e+01	5.067769e+01	1.107053e-05	-7.821897e+24	-2.340064e+16	-5.069327e-02	2.703499e-04
3.647287e-18	1.000000e-04	1.863230e+05	1.863230e+05	7.351171e+02	5.086094e+01	5.086093e+01	1.119634e-05	3.882334e+24	1.140699e+16	2.593294e-02	2.729719e-04
3.792721e-18	1.000000e-04	1.851300e+05	1.851300e+05	7.328703e+02	5.105378e+01	5.105377e+01	1.132215e-05	3.245300e+24	9.356541e+15	2.238527e-02	2.757726e-04
3.943953e-18	1.000000e-04	1.841644e+05	1.841644e+05	7.306288e+02	5.129191e+01	5.129190e+01	1.144931e-05	5.854276e+24	1.649031e+16	4.145104e-02	2.785115e-04
4.101216e-18	1.000000e-04	1.828675e+05	1.828675e+05	7.283925e+02	5.142040e+01	5.142038e+01	1.157856e-05	-2.978737e+24	-8.286192e+15	-2.184944e-02	2.811893e-04
4.264749e-18	1.000000e-04	1.819117e+05	1.819117e+05	7.261553e+02	5.166366e+01	5.166365e+01	1.170740e-05	-3.311520e+24	-8.997078e+15	-2.493534e-02	2.840040e-04
4.434803e-18	1.000000e-04	1.806676e+05	1.806676e+05	7.238933e+02	5.181775e+01	5.181773e+01	1.183764e-05	-3.916818e+24	-1.048433e+16	-3.052271e-02	2.868126e-04
4.611638e-18	1.000000e-04	1.794914e+05	1.794914e+05	7.216313e+02	5.196761e+01	5.196760e+01	1.196879e-05	-5.807066e+24	-1.532121e+16	-4.675512e-02	2.895270e-04
4.795525e-18	1.000000e-04	1.782963e+05	1.782963e+05	7.193673e+02	5.215143e+01	5.215142e+01	1.210065e-05	8.922590e+24	2.312915e+16	7.427984e-02	2.924987e-04
4.986743e-18	1.000000e-04	1.771864e+05	1.771864e+05	7.171695e+02	5.233998e+01	5.233997e+01	1.223408e-05	-2.229905e+25	-5.676997e+16	-1.915251e-01	2.953950e-04
5.185586e-18	1.000000e-04	1.760595e+05	1.760595e+05	7.148939e+02	5.251917e+01	5.251916e+01	1.236920e-05	-4.741358e+24	-1.186624e+16	-4.204331e-02	2.983036e-04
5.392359e-18	1.000000e-04	1.749842e+05	1.749842e+05	7.126339e+02	5.269551e+01	5.269549e+01	1.250405e-05	7.361845e+24	1.811835e+16	6.731057e-02	3.011443e-04
5.607375e-18	1.000000e-04	1.738210e+05	1.738210e+05	7.103638e+02	5.287520e+01	5.287518e+01	1.264065e-05	9.713967e+24	2.350372e+16	9.182841e-02	3.041934e-04
5.830966e-18	1.000000e-04	1.727342e+05	1.727342e+05	7.081351e+02	5.304277e+01	5.304276e+01	1.277819e-05	9.482573e+24	2.258370e+16	9.249665e-02	3.070774e-04
6.063472e-18	1.000000e-04	1.717464e+05	1.717464e+05	7.058464e+02	5.326090e+01	5.326088e+01	1.291439e-05	-7.033265e+24	-1.641023e+16	-7.060085e-02	3.101136e-04
6.305249e-18	1.000000e-04	1.705770e+05	1.705770e+05	7.036013e+02	5.338762e+01	5.338761e+01	1.305548e-05	2.457316e+24	5.665762e+15	2.552406e-02	3.129825e-04
6.556667e-18	1.000000e-04	1.695724e+05	1.695724e+05	7.013375e+02	5.360149e+01	5.360148e+01	1.319503e-05	2.905756e+24	6.567117e+15	3.108666e-02	3.160979e-04
6.818110e-18	1.000000e-04	1.683687e+05	1.683687e+05	6.990711e+02	5.374110e+01	5.374109e+01	1.333632e-05	inf	inf	inf	3.191870e-04
7.089978e-18	1.000000e-04	1.673772e+05	1.673772e+05	6.968357e+02	5.393064e+01	5.393063e+01	1.347887e-05	3.407260e+24	7.468394e+15	3.890581e-02	3.222101e-04
7.372687e-18	1.000000e-04	1.663232e+05	1.663232e+05	6.945940e+02	5.411009e+01	5.411007e+01	1.362298e-05	2.248602e+24	4.847541e+15	2.649961e-02	3.253309e-04
7.666668e-18	1.000000e-04	1.652575e+05	1.652575e+05	6.922911e+02	5.427417e+01	5.427416e+01	1.376607e-05	2.177385e+24	4.623482e+15	2.649848e-02	3.284219e-04
7.972371e-18	1.000000e-04	1.641801e+05	1.641801e+05	6.900526e+02	5.443485e+01	5.443484e+01	1.391258e-05	2.008210e+24	4.201690e+15	2.525214e-02	3.315558e-04
8.290265e-18	1.000000e-04	1.630365e+05	1.630365e+05	6.877807e+02	5.458607e+01	5.458606e+01	1.405917e-05	2.832773e+24	5.845242e+15	3.688741e-02	3.348088e-04
8.620834e-18	1.000000e-04	1.620112e+05	1.620112e+05	6.855084e+02	5.475441e+01	5.475440e+01	1.420522e-05	2.868936e+24	5.829420e+15	3.855553e-02	3.379668e-04
8.964584e-18	1.000000e-04	1.609407e+05	1.609407e+05	6.832666e+02	5.491571e+01	5.491570e+01	1.435518e-05	1.992423e+24	3.989315e+15	2.767856e-02	3.412171e-04
9.322041e-18	1.000000e-04	1.599569e+05	1.599569e+05	6.810092e+02	5.510078e+01	5.510077e+01	1.450361e-05	-1.737113e+25	-3.420104e+16	-2.488314e-01	3.444728e-04
9.693752e-18	1.000000e-04	1.588565e+05	1.588565e+05	6.787287e+02	5.524065e+01	5.524063e+01	1.465384e-05	-1.096076e+25	-2.130820e+16	-1.625199e-01	3.477393e-04
1.008028e-17	1.000000e-04	1.579663e+05	1.579663e+05	6.764752e+02	5.542088e+01	5.542087e+01	1.480592e-05	2.775188e+24	5.307931e+15	4.232160e-02	3.508400e-04
1.048223e-17	1.000000e-04	1.568609e+05	1.568609e+05	6.742162e+02	5.556261e+01	5.556260e+01	1.495778e-05	-3.968794e+26	-7.494547e+17	-6.268685e+00	3.542158e-04
1.090020e-17	1.000000e-04	1.558363e+05	1.558363e+05	6.719581e+02	5.572852e+01	5.572850e+01	1.511192e-05	2.297661e+24	4.274630e+15	3.750027e-02	3.576094e-04
1.133484e-17	1.000000e-04	1.547563e+05	1.547563e+05	6.697043e+02	5.587717e+01	5.587716e+01	1.526644e-05	2.561333e+24	4.702124e+15	4.328281e-02	3.610655e-04
1.178681e-17	1.000000e-04	1.537893e+05	1.537893e+05	6.674273e+02	5.602528e+01	5.602527e+01	1.542137e-05	2.013620e+24	3.648019e+15	3.511054e-02	3.642989e-04
1.225680e-17	1.000000e-04	1.527542e+05	1.527542e+05	6.651839e+02	5.618681e+01	5.618679e+01	1.557857e-05	7.868190e+24	1.405087e+16	1.419059e-01	3.678250e-04
1.274553e-17	1.000000e-04	1.520446e+05	1.520446e+05	6.629328e+02	5.639155e+01	5.639154e+01	1.573762e-05	2.300872e+24	4.034801e+15	4.247449e-02	3.708882e-04
1.325375e-17	1.000000e-04	1.507547e+05	1.507547e+05	6.606647e+02	5.648739e+01	5.648737e+01	1.589415e-05	2.208366e+24	3.839845e+15	4.254110e-02	3.746975e-04
1.378224e-17	1.000000e-04	1.497618e+05	1.497618e+05	6.584090e+02	5.663220e+01	5.663219e+01	1.605415e-05	2.159730e+25	3.707509e+16	4.300171e-01	3.781486e-04
1.433180e-17	1.000000e-04	1.487834e+05	1.487834e+05	6.561461e+02	5.679993e+01	5.679991e+01	1.621536e-05	1.668480e+25	2.822162e+16	3.432727e-01	3.817624e-04
1.490327e-17	1.000000e-04	1.477981e+05	1.477981e+05	6.538662e+02	5.694135e+01	5.694134e+01	1.637741e-05	1.071378e+25	1.789798e+16	2.278715e-01	3.852645e-04
1.549753e-17	1.000000e-04	1.467082e+05	1.467082e+05	6.516522e+02	5.706981e+01	5.706980e+01	1.654059e-05	3.060762e+24	5.055887e+15	6.755357e-02	3.890021e-04
1.611548e-17	1.000000e-04	1.458121e+05	1.458121e+05	6.493906e+02	5.722258e+01	5.722257e+01	1.670461e-05	2.564228e+24	4.179452e+15	5.835526e-02	3.924406e-04
1.675808e-17	1.000000e-04	1.447757e+05	1.447757e+05	6.470969e+02	5.735893e+01	5.735891e+01	1.686784e-05	1.699957e+24	2.737996e+15	4.009138e-02	3.961917e-04
1.742629e-17	1.000000e-04	1.438420e+05	1.438420e+05	6.448636e+02	5.749744e+01	5.749742e+01	1.703523e-05	2.330809e+24	3.709063e+15	5.677658e-02	3.997263e-04
1.812116e-17	1.000000e-04	1.428687e+05	1.428687e+05	6.425943e+02	5.763083e+01	5.763081e+01	1.720067e-05	2.177747e+24	3.425572e+15	5.487991e-02	4.033832e-04
1.884373e-17	1.000000e-04	1.419700e+05	1.419700e+05	6.403642e+02	5.779129e+01	5.779128e+01	1.736946e-05	2.987806e+24	4.634899e+15	7.770714e-02	4.070670e-04
1.959511e-17	1.000000e-04	1.409060e+05	1.409060e+05	6.381008e+02	5.791240e+01	5.791238e+01	1.753848e-05	3.046359e+24	4.676526e+15	8.226698e-02	4.110003e-04
2.037645e-17	1.000000e-04	1.399795e+05	1.399795e+05	6.358554e+02	5.803916e+01	5.803915e+01	1.770801e-05	2.332171e+24	3.541234e+15	6.509233e-02	4.146262e-04
2.118895e-17	1.000000e-04	1.389899e+05	1.389899e+05	6.336073e+02	5.818114e+01	5.818112e+01	1.787898e-05	1.608318e+24	2.412464e+15	4.651010e-02	4.185998e-04
2.203385e-17	1.000000e-04	1.380698e+05	1.380698e+05	6.313928e+02	5.831211e+01	5.831209e+01	1.805211e-05	2.519089e+24	3.736367e+15	7.530804e-02	4.223379e-04
2.291243e-17	1.000000e-04	1.371204e+05	1.371204e+05	6.291237e+02	5.845713e+01	5.845711e+01	1.822409e-05	2.165664e+24	3.172515e+15	6.701490e-02	4.263196e-04
2.382605e-17	1.000000e-04	1.362728e+05	1.362728e+05	6.268947e+02	5.859177e+01	5.859176e+01	1.839789e-05	3.317574e+24	4.804381e+15	1.058925e-01	4.299593e-04
2.477610e-17	1.000000e-04	1.352772e+05	1.352772e+05	6.246545e+02	5.871088e+01	5.871086e+01	1.857412e-05	1.474786e+24	2.114151e+15	4.883113e-02	4.340042e-04
2.576403e-17	1.000000e-04	1.343422e+05	1.343422e+05	6.224292e+02	5.884486e+01	5.884485e+01	1.874996e-05	1.532705e+24	2.172280e+15	5.253973e-02	4.380222e-04
2.679136e-17	1.000000e-04	1.334352e+05	1.334352e+05	6.201646e+02	5.895889e+01	5.895887e+01	1.892715e-05	1.427513e+24	2.003704e+15	5.061964e-02	4.418541e-04
2.785964e-17	1.000000e-04	1.325336e+05	1.325336e+05	6.179500e+02	5.908652e+01	5.908651e+01	1.910591e-05	2.097561e+24	2.912543e+15	7.694413e-02	4.458229e-04
2.897053e-17	1.000000e-04	1.316105e+05	1.316105e+05	6.157046e+02	5.921230e+01	5.921229e+01	1.928524e-05	1.913983e+24	2.629530e+15	7.270699e-02	4.499055e-04
3.012571e-17	1.000000e-04	1.307113e+05	1.307113e+05	6.134908e+02	5.932842e+01	5.932840e+01	1.946533e-05	1.713990e+24	2.331816e+15	6.738043e-02	4.538890e-04
3.132696e-17	1.000000e-04	1.299009e+05	1.299009e+05	6.112560e+02	5.947445e+01	5.947443e+01	1.964784e-05	1.222319e+24	1.642601e+15	4.956953e-02	4.578448e-04
3.257610e-17	1.000000e-04	1.289143e+05	1.289143e+05	6.090302e+02	5.956599e+01	5.956597e+01	1.982921e-05	1.204134e+24	1.605769e+15	5.072959e-02	4.620590e-04
3.387505e-17	1.000000e-04	1.280559e+05	1.280559e+05	5.995315e+02	5.970380e+01	5.970378e+01	1.932473e-05	1.162463e+24	1.532389e+15	5.063746e-02	4.662323e-04
3.522580e-17	1.000000e-04	1.272557e+05	1.272557e+05	5.972829e+02	5.978321e+01	5.978319e+01	1.950161e-05	1.294059e+24	1.694563e+15	5.816474e-02	4.697882e-04
3.663040e-17	1.000000e-04	1.264709e+05	1.264709e+05	5.950878e+02	5.985548e+01	5.985546e+01	1.967967e-05	1.335427e+24	1.738202e+15	6.190970e-02	4.732748e-04
3.809102e-17	1.000000e-04	1.257404e+05	1.257404e+05	5.928678e+02	5.993323e+01	5.993321e+01	1.985846e-05	1.024783e+24	1.325237e+15	4.890446e-02	4.766425e-04
3.960987e-17	1.000000e-04	1.248954e+05	1.248954e+05	5.906879e+02	5.998038e+01	5.998036e+01	2.003838e-05	1.439687e+24	1.854479e+15	7.106038e-02	4.802450e-04
4.118929e-17	1.000000e-04	1.240682e+05	1.240682e+05	5.884976e+02	6.004596e+01	6.004594e+01	2.021965e-05	9.225602e+23	1.181887e+15	4.707428e-02	4.839754e-04
4.283169e-17	1.000000e-04	1.232636e+05	1.232636e+05	5.862821e+02	6.016920e+01	6.016918e+01	2.039855e-05	1.228908e+24	1.558290e+15	6.477942e-02	4.881345e-04
4.453958e-17	1.000000e-04	1.224788e+05	1.224788e+05	5.841026e+02	6.015337e+01	6.015335e+01	2.058243e-05	1.034782e+24	1.313861e+15	5.631641e-02	4.911327e-04
4.631557e-17	1.000000e-04	1.216841e+05	1.216841e+05	5.819150e+02	6.020990e+01	6.020988e+01	2.076569e-05	1.209586e+24	1.528612e+15	6.800785e-02	4.948050e-04
4.816237e-17	1.000000e-04	1.209379e+05	1.209379e+05	5.797034e+02	6.026151e+01	6.026149e+01	2.095064e-05	1.003995e+24	1.263372e+15	5.821165e-02	4.982846e-04
5.008281e-17	1.000000e-04	1.200749e+05	1.200749e+05	5.775494e+02	6.029286e+01	6.029284e+01	2.113596e-05	1.040888e+24	1.306395e+15	6.255090e-02	5.021270e-04
5.207984e-17	1.000000e-04	1.193610e+05	1.193610e+05	5.753369e+02	6.035094e+01	6.035092e+01	2.132263e-05	9.595410e+23	1.198514e+15	5.940769e-02	5.056170e-04
5.415649e-17	1.000000e-04	1.185233e+05	1.185233e+05	5.731617e+02	6.038202e+01	6.038200e+01	2.151005e-05	9.081927e+23	1.131462e+15	5.824400e-02	5.094529e-04
5.631594e-17	1.000000e-04	1.176951e+05	1.176951e+05	5.709883e+02	6.042852e+01	6.042850e+01	2.169929e-05	9.294560e+23	1.153504e+15	6.173441e-02	5.134326e-04
5.856151e-17	1.000000e-04	1.168245e+05	1.168245e+05	5.688207e+02	6.062808e+01	6.062806e+01	2.188936e-05	7.765529e+23	9.479859e+14	5.352937e-02	5.189671e-04
6.089661e-17	1.000000e-04	1.161005e+05	1.161005e+05	5.666394e+02	6.051257e+01	6.051255e+01	2.207750e-05	6.880735e+23	8.480213e+14	4.892785e-02	5.212087e-04
6.332482e-17	1.000000e-04	1.152710e+05	1.152710e+05	5.644960e+02	6.059841e+01	6.059838e+01	2.227116e-05	8.214956e+23	1.005308e+15	6.054750e-02	5.257038e-04
6.584986e-17	1.000000e-04	1.144886e+05	1.144886e+05	5.623395e+02	6.058772e+01	6.058769e+01	2.246319e-05	6.460644e+23	7.913214e+14	4.926700e-02	5.292031e-04
6.847558e-17	1.000000e-04	1.137039e+05	1.137039e+05	5.601501e+02	6.062360e+01	6.062358e+01	2.265563e-05	6.581766e+23	8.037739e+14	5.194646e-02	5.331706e-04
7.120600e-17	1.000000e-04	1.129119e+05	1.129119e+05	5.580044e+02	6.065797e+01	6.065795e+01	2.285207e-05	6.601956e+23	8.039578e+14	5.395924e-02	5.372152e-04
7.404530e-17	1.000000e-04	1.121201e+05	1.121201e+05	5.558716e+02	6.069601e+01	6.069599e+01	2.304650e-05	5.458467e+23	6.626281e+14	4.621086e-02	5.413481e-04
7.699781e-17	1.000000e-04	1.113436e+05	1.113436e+05	5.536988e+02	6.073268e+01	6.073265e+01	2.324326e-05	5.770067e+23	6.983428e+14	5.057609e-02	5.454527e-04
8.006805e-17	1.000000e-04	1.105607e+05	1.105607e+05	5.515769e+02	6.081015e+01	6.081013e+01	2.344161e-05	5.349013e+23	6.432698e+14	4.856919e-02	5.500160e-04
8.326071e-17	1.000000e-04	1.097614e+05	1.097614e+05	5.494378e+02	6.079988e+01	6.079986e+01	2.363908e-05	5.298239e+23	6.377021e+14	4.988544e-02	5.539275e-04
8.658068e-17	1.000000e-04	1.090010e+05	1.090010e+05	5.472691e+02	6.092363e+01	6.092361e+01	2.383905e-05	5.039798e+23	6.004603e+14	4.913049e-02	5.589270e-04
9.003303e-17	1.000000e-04	1.082038e+05	1.082038e+05	5.451774e+02	6.084884e+01	6.084882e+01	2.404046e-05	4.779456e+23	5.729501e+14	4.833444e-02	5.623539e-04
9.362304e-17	1.000000e-04	1.074305e+05	1.074305e+05	5.430264e+02	6.087677e+01	6.087675e+01	2.423940e-05	4.313444e+23	5.159006e+14	4.521456e-02	5.666621e-04
9.735620e-17	1.000000e-04	1.066628e+05	1.066628e+05	5.409037e+02	6.091743e+01	6.091740e+01	2.444281e-05	4.344046e+23	5.178293e+14	4.719773e-02	5.711217e-04
1.012382e-16	1.000000e-04	1.059085e+05	1.059085e+05	5.387948e+02	6.094872e+01	6.094870e+01	2.464742e-05	4.156516e+23	4.942043e+14	4.679144e-02	5.754846e-04
1.052750e-16	1.000000e-04	1.051254e+05	1.051254e+05	5.366381e+02	6.097819e+01	6.097816e+01	2.485132e-05	3.994972e+23	4.738504e+14	4.667321e-02	5.800521e-04
1.094728e-16	1.000000e-04	1.043767e+05	1.043767e+05	5.345348e+02	6.099208e+01	6.099206e+01	2.505788e-05	3.728591e+23	4.417510e+14	4.514597e-02	5.843460e-04
1.138380e-16	1.000000e-04	1.036207e+05	1.036207e+05	5.324325e+02	6.115915e+01	6.115912e+01	2.526495e-05	3.507626e+23	4.099266e+14	4.404245e-02	5.902212e-04
1.183772e-16	1.000000e-04	1.028436e+05	1.028436e+05	5.303155e+02	6.106871e+01	6.106868e+01	2.547050e-05	3.362220e+23	3.958518e+14	4.383608e-02	5.938019e-04
1.230974e-16	1.000000e-04	1.020750e+05	1.020750e+05	5.282253e+02	6.109751e+01	6.109748e+01	2.567992e-05	3.496434e+23	4.106841e+14	4.732805e-02	5.985548e-04
1.280058e-16	1.000000e-04	1.013518e+05	1.013518e+05	5.261394e+02	6.118806e+01	6.118804e+01	2.589086e-05	3.160702e+23	3.685107e+14	4.433201e-02	6.037195e-04
1.331100e-16	1.000000e-04	1.006104e+05	1.006104e+05	5.240295e+02	6.121366e+01	6.121363e+01	2.609975e-05	3.110376e+23	3.618855e+14	4.525732e-02	6.084225e-04
1.384177e-16	1.000000e-04	9.986512e+04	9.986512e+04	5.219549e+02	6.125549e+01	6.125546e+01	2.631181e-05	3.086224e+23	3.578512e+14	4.660684e-02	6.133822e-04
1.439370e-16	1.000000e-04	9.912748e+04	9.912748e+04	5.198807e+02	6.125533e+01	6.125530e+01	2.652506e-05	2.734722e+23	3.170983e+14	4.285822e-02	6.179449e-04
1.496764e-16	1.000000e-04	9.841112e+04	9.841112e+04	5.177666e+02	6.141697e+01	6.141695e+01	2.673583e-05	2.844333e+23	3.254906e+14	4.622223e-02	6.240857e-04
1.556446e-16	1.000000e-04	9.764749e+04	9.764749e+04	5.157010e+02	6.134107e+01	6.134104e+01	2.695423e-05	2.581896e+23	2.972913e+14	4.362391e-02	6.281889e-04
1.618509e-16	1.000000e-04	9.693883e+04	9.693883e+04	5.136204e+02	6.139422e+01	6.139419e+01	2.717052e-05	2.633132e+23	3.018806e+14	4.613972e-02	6.333295e-04
1.683046e-16	1.000000e-04	9.615059e+04	9.615059e+04	5.115501e+02	6.131564e+01	6.131561e+01	2.738341e-05	2.335814e+23	2.695143e+14	4.263534e-02	6.377043e-04
1.750156e-16	1.000000e-04	9.547078e+04	9.547078e+04	5.095105e+02	6.141990e+01	6.141988e+01	2.760285e-05	2.212811e+23	2.531620e+14	4.184881e-02	6.433372e-04
1.819942e-16	1.000000e-04	9.475067e+04	9.475067e+04	5.074505e+02	6.142363e+01	6.142360e+01	2.782287e-05	2.254204e+23	2.578197e+14	4.427648e-02	6.482659e-04
1.892511e-16	1.000000e-04	9.406918e+04	9.406918e+04	5.053787e+02	6.154250e+01	6.154248e+01	2.803831e-05	2.075586e+23	2.351066e+14	4.226640e-02	6.542260e-04
1.967974e-16	1.000000e-04	9.331628e+04	9.331628e+04	5.033399e+02	6.147741e+01	6.147738e+01	2.826332e-05	1.946456e+23	2.216495e+14	4.126187e-02	6.588069e-04
2.046446e-16	1.000000e-04	9.262195e+04	9.262195e+04	5.012994e+02	6.151450e+01	6.151447e+01	2.848346e-05	1.975924e+23	2.243277e+14	4.348026e-02	6.641460e-04
2.128047e-16	1.000000e-04	9.189991e+04	9.189991e+04	4.992484e+02	6.153529e+01	6.153527e+01	2.870625e-05	1.775992e+23	2.012888e+14	4.064030e-02	6.695904e-04
2.212901e-16	1.000000e-04	9.120231e+04	9.120231e+04	4.972244e+02	6.154839e+01	6.154836e+01	2.893151e-05	1.783462e+23	2.019205e+14	4.239609e-02	6.748555e-04
2.301139e-16	1.000000e-04	9.052528e+04	9.052528e+04	4.951932e+02	6.164439e+01	6.164436e+01	2.915528e-05	1.699244e+23	1.908921e+14	4.192738e-02	6.809633e-04
2.392896e-16	1.000000e-04	8.981614e+04	8.981614e+04	4.931568e+02	6.160543e+01	6.160540e+01	2.938138e-05	1.627167e+23	1.833737e+14	4.175911e-02	6.859060e-04
2.488311e-16	1.000000e-04	8.912166e+04	8.912166e+04	4.911394e+02	6.163366e+01	6.163363e+01	2.960951e-05	1.492867e+23	1.678539e+14	3.982869e-02	6.915677e-04
2.587531e-16	1.000000e-04	8.840180e+04	8.840180e+04	4.891140e+02	6.158581e+01	6.158578e+01	2.983678e-05	1.486042e+23	1.677367e+14	4.128734e-02	6.966578e-04
2.690707e-16	1.000000e-04	8.774241e+04	8.774241e+04	4.871224e+02	6.168244e+01	6.168241e+01	3.006617e-05	1.397013e+23	1.564562e+14	4.029434e-02	7.029946e-04
2.797997e-16	1.000000e-04	8.711137e+04	8.711137e+04	4.788656e+02	6.167894e+01	6.167891e+01	2.916644e-05	1.313659e+23	1.471628e+14	3.928253e-02	7.080469e-04
2.909566e-16	1.000000e-04	8.650551e+04	8.650551e+04	4.728804e+02	6.168769e+01	6.168766e+01	2.866797e-05	1.298752e+23	1.453897e+14	4.021599e-02	7.131071e-04
3.025583e-16	1.000000e-04	8.596151e+04	8.596151e+04	4.709159e+02	6.167307e+01	6.167304e+01	2.888250e-05	1.249511e+23	1.400433e+14	3.993108e-02	7.174498e-04
3.146226e-16	1.000000e-04	8.541823e+04	8.541823e+04	4.689522e+02	6.164026e+01	6.164023e+01	2.910115e-05	1.209877e+23	1.359625e+14	3.990983e-02	7.216289e-04
3.271680e-16	1.000000e-04	8.493473e+04	8.493473e+04	4.669873e+02	6.166861e+01	6.166858e+01	2.931640e-05	1.163270e+23	1.304246e+14	3.947710e-02	7.260707e-04
3.402136e-16	1.000000e-04	8.430938e+04	8.430938e+04	4.650538e+02	6.155728e+01	6.155725e+01	2.953523e-05	1.113390e+23	1.259650e+14	3.920659e-02	7.301357e-04
3.537794e-16	1.000000e-04	8.366925e+04	8.366925e+04	4.631030e+02	6.154514e+01	6.154511e+01	2.975549e-05	1.045593e+23	1.184115e+14	3.824940e-02	7.355766e-04
3.678861e-16	1.000000e-04	8.315934e+04	8.315934e+04	4.611565e+02	6.145226e+01	6.145223e+01	2.997484e-05	1.005508e+23	1.147351e+14	3.792467e-02	7.389701e-04
3.825554e-16	1.000000e-04	8.260077e+04	8.260077e+04	4.592359e+02	6.140844e+01	6.140841e+01	3.019666e-05	9.783851e+22	1.120391e+14	3.816636e-02	7.434366e-04
3.978095e-16	1.000000e-04	8.205495e+04	8.205495e+04	4.572878e+02	6.137181e+01	6.137178e+01	3.041852e-05	9.393192e+22	1.078868e+14	3.787743e-02	7.479355e-04
4.136719e-16	1.000000e-04	8.147664e+04	8.147664e+04	4.553616e+02	6.129497e+01	6.129494e+01	3.063991e-05	8.868154e+22	1.024965e+14	3.704750e-02	7.523011e-04
4.301668e-16	1.000000e-04	8.081082e+04	8.081082e+04	4.534352e+02	6.132603e+01	6.132600e+01	3.086377e-05	8.530081e+22	9.833974e+13	3.712761e-02	7.588839e-04
4.473195e-16	1.000000e-04	8.049863e+04	8.049863e+04	4.515345e+02	6.128156e+01	6.128153e+01	3.109171e-05	8.222517e+22	9.513834e+13	3.648829e-02	7.612746e-04
4.651561e-16	1.000000e-04	7.974820e+04	7.974820e+04	4.495953e+02	6.108911e+01	6.108908e+01	3.131335e-05	7.884009e+22	9.266764e+13	3.666351e-02	7.660250e-04
4.837039e-16	1.000000e-04	7.915756e+04	7.915756e+04	4.477088e+02	6.098446e+01	6.098443e+01	3.154055e-05	7.458681e+22	8.842320e+13	3.599906e-02	7.704186e-04
5.029913e-16	1.000000e-04	7.882876e+04	7.882876e+04	4.458153e+02	6.114422e+01	6.114419e+01	3.177016e-05	7.193831e+22	8.417498e+13	3.545095e-02	7.756588e-04
5.230477e-16	1.000000e-04	7.812637e+04	7.812637e+04	4.439184e+02	6.096995e+01	6.096992e+01	3.199640e-05	6.959870e+22	8.260794e+13	3.586776e-02	7.804018e-04
5.439039e-16	1.000000e-04	7.746371e+04	7.746371e+04	4.420285e+02	6.081407e+01	6.081404e+01	3.222769e-05	6.492986e+22	7.805920e+13	3.491758e-02	7.850653e-04
5.655918e-16	1.000000e-04	7.685002e+04	7.685002e+04	4.401383e+02	6.075113e+01	6.075109e+01	3.246009e-05	6.269781e+22	7.576711e+13	3.508518e-02	7.905154e-04
5.881444e-16	1.000000e-04	7.627609e+04	7.627609e+04	4.382616e+02	6.069300e+01	6.069297e+01	3.268845e-05	5.983406e+22	7.265330e+13	3.476143e-02	7.957015e-04
6.115963e-16	1.000000e-04	7.577838e+04	7.577838e+04	4.363961e+02	6.061674e+01	6.061671e+01	3.292483e-05	5.655595e+22	6.910592e+13	3.395025e-02	7.999213e-04
6.359833e-16	1.000000e-04	7.519809e+04	7.519809e+04	4.345262e+02	6.055618e+01	6.055615e+01	3.315867e-05	5.443565e+22	6.684840e+13	3.395790e-02	8.052889e-04
6.613427e-16	1.000000e-04	7.462713e+04	7.462713e+04	4.326716e+02	6.048223e+01	6.048219e+01	3.339254e-05	5.215323e+22	6.443805e+13	3.379782e-02	8.104589e-04
6.877133e-16	1.000000e-04	7.401570e+04	7.401570e+04	4.308057e+02	6.044135e+01	6.044132e+01	3.362774e-05	4.967616e+22	6.158532e+13	3.354440e-02	8.166017e-04
7.151355e-16	1.000000e-04	7.345683e+04	7.345683e+04	4.289627e+02	6.043140e+01	6.043137e+01	3.386404e-05	4.754545e+22	5.899232e+13	3.334566e-02	8.226792e-04
7.436511e-16	1.000000e-04	7.289537e+04	7.289537e+04	4.271238e+02	6.024228e+01	6.024224e+01	3.410229e-05	4.503422e+22	5.675913e+13	3.281967e-02	8.264212e-04
7.733037e-16	1.000000e-04	7.230721e+04	7.230721e+04	4.252777e+02	6.044556e+01	6.044553e+01	3.434168e-05	4.299259e+22	5.328089e+13	3.262697e-02	8.359548e-04
8.041387e-16	1.000000e-04	7.184025e+04	7.184025e+04	4.224936e+02	6.016725e+01	6.016722e+01	3.405777e-05	4.104863e+22	5.205924e+13	3.217739e-02	8.375145e-04
8.362032e-16	1.000000e-04	7.128997e+04	7.128997e+04	4.157251e+02	6.007398e+01	6.007395e+01	3.340735e-05	3.903123e+22	4.988617e+13	3.179518e-02	8.426708e-04
8.695463e-16	1.000000e-04	7.076212e+04	7.076212e+04	4.139228e+02	5.995668e+01	5.995665e+01	3.363691e-05	3.730821e+22	4.815225e+13	3.154216e-02	8.472990e-04
9.042189e-16	1.000000e-04	7.026080e+04	7.026080e+04	4.121077e+02	5.986697e+01	5.986694e+01	3.386404e-05	3.601903e+22	4.683770e+13	3.155425e-02	8.520679e-04
9.402741e-16	1.000000e-04	6.979197e+04	6.979197e+04	4.103451e+02	5.982067e+01	5.982064e+01	3.410215e-05	3.430984e+22	4.478806e+13	3.108012e-02	8.571283e-04
9.777669e-16	1.000000e-04	6.928099e+04	6.928099e+04	4.085556e+02	5.969098e+01	5.969095e+01	3.433247e-05	3.293079e+22	4.345689e+13	3.094732e-02	8.615781e-04
1.016755e-15	1.000000e-04	6.881358e+04	6.881358e+04	4.067617e+02	5.965153e+01	5.965149e+01	3.456424e-05	3.165717e+22	4.191450e+13	3.077461e-02	8.668569e-04
1.057297e-15	1.000000e-04	6.830364e+04	6.830364e+04	4.049914e+02	5.948396e+01	5.948393e+01	3.480272e-05	3.035820e+22	4.076397e+13	3.063006e-02	8.708754e-04
1.099456e-15	1.000000e-04	6.777788e+04	6.777788e+04	4.032198e+02	5.945529e+01	5.945525e+01	3.503957e-05	2.884347e+22	3.882353e+13	3.024814e-02	8.772078e-04
1.143296e-15	1.000000e-04	6.728129e+04	6.728129e+04	4.014759e+02	5.929472e+01	5.929468e+01	3.527501e-05	2.749164e+22	3.750771e+13	2.991027e-02	8.812958e-04
1.188885e-15	1.000000e-04	6.676752e+04	6.676752e+04	3.997139e+02	5.919383e+01	5.919379e+01	3.551487e-05	2.632850e+22	3.622798e+13	2.976399e-02	8.865662e-04
1.236291e-15	1.000000e-04	6.627181e+04	6.627181e+04	3.979592e+02	5.908976e+01	5.908973e+01	3.575350e-05	2.515524e+22	3.491944e+13	2.951722e-02	8.916274e-04
1.285587e-15	1.000000e-04	6.577117e+04	6.577117e+04	3.962022e+02	5.898984e+01	5.898980e+01	3.599264e-05	2.396446e+22	3.354916e+13	2.920662e-02	8.968951e-04
1.336849e-15	1.000000e-04	6.530661e+04	6.530661e+04	3.944722e+02	5.890578e+01	5.890574e+01	3.623397e-05	2.286041e+22	3.223255e+13	2.886620e-02	9.019880e-04
1.390155e-15	1.000000e-04	6.499463e+04	6.499463e+04	3.927420e+02	5.897253e+01	5.897249e+01	3.647591e-05	2.236112e+22	3.135053e+13	2.891996e-02	9.073447e-04
1.445587e-15	1.000000e-04	6.428977e+04	6.428977e+04	3.909974e+02	5.873814e+01	5.873810e+01	3.671681e-05	2.086142e+22	2.983617e+13	2.849218e-02	9.136467e-04
1.503228e-15	1.000000e-04	6.383625e+04	6.383625e+04	3.892900e+02	5.875488e+01	5.875484e+01	3.696066e-05	1.990311e+22	2.842506e+13	2.816278e-02	9.203999e-04
1.563169e-15	1.000000e-04	6.330535e+04	6.330535e+04	3.875618e+02	5.850672e+01	5.850668e+01	3.720575e-05	1.885026e+22	2.749721e+13	2.781035e-02	9.241986e-04
1.625499e-15	1.000000e-04	6.280942e+04	6.280942e+04	3.858597e+02	5.844731e+01	5.844728e+01	3.745422e-05	1.811387e+22	2.655758e+13	2.779577e-02	9.305502e-04
1.690315e-15	1.000000e-04	6.232783e+04	6.232783e+04	3.841447e+02	5.844651e+01	5.844647e+01	3.770139e-05	1.725390e+22	2.529848e+13	2.751493e-02	9.377273e-04
1.757715e-15	1.000000e-04	6.182660e+04	6.182660e+04	3.824388e+02	5.829678e+01	5.829675e+01	3.794755e-05	1.638394e+22	2.433299e+13	2.720402e-02	9.429078e-04
1.827803e-15	1.000000e-04	6.130005e+04	6.130005e+04	3.807442e+02	5.810781e+01	5.810777e+01	3.819717e-05	1.557750e+22	2.351394e+13	2.699510e-02	9.479243e-04
1.900685e-15	1.000000e-04	6.080973e+04	6.080973e+04	3.790529e+02	5.814458e+01	5.814454e+01	3.844868e-05	1.487231e+22	2.237856e+13	2.682898e-02	9.561723e-04
1.976474e-15	1.000000e-04	6.037164e+04	6.037164e+04	3.773740e+02	5.796296e+01	5.796292e+01	3.869729e-05	1.422155e+22	2.173674e+13	2.659950e-02	9.601025e-04
2.055285e-15	1.000000e-04	5.987080e+04	5.987080e+04	3.757103e+02	5.791166e+01	5.791162e+01	3.894948e-05	1.346910e+22	2.067801e+13	2.626361e-02	9.672770e-04
2.137238e-15	1.000000e-04	5.935690e+04	5.935690e+04	3.740379e+02	5.779167e+01	5.779163e+01	3.920573e-05	1.280538e+22	1.986398e+13	2.606920e-02	9.736302e-04
2.222459e-15	1.000000e-04	5.884863e+04	5.884863e+04	3.723552e+02	5.772871e+01	5.772867e+01	3.945350e-05	1.217134e+22	1.898362e+13	2.586710e-02	9.809694e-04
2.311078e-15	1.000000e-04	5.837166e+04	5.837166e+04	3.707060e+02	5.758496e+01	5.758492e+01	3.971495e-05	1.154438e+22	1.823163e+13	2.555357e-02	9.865225e-04
2.403231e-15	1.000000e-04	5.785231e+04	5.785231e+04	3.690588e+02	5.743895e+01	5.743891e+01	3.997100e-05	1.093917e+22	1.749654e+13	2.532050e-02	9.928548e-04
2.499058e-15	1.000000e-04	5.743896e+04	5.743896e+04	3.673949e+02	5.748970e+01	5.748966e+01	4.022376e-05	1.055019e+22	1.680003e+13	2.531153e-02	1.000883e-03
2.598707e-15	1.000000e-04	5.684311e+04	5.684311e+04	3.657669e+02	5.743216e+01	5.743212e+01	4.048729e-05	9.905457e+21	1.585253e+13	2.503667e-02	1.010363e-03
2.702328e-15	1.000000e-04	5.638265e+04	5.638265e+04	3.641254e+02	5.734573e+01	5.734568e+01	4.074619e-05	9.418285e+21	1.518681e+13	2.479338e-02	1.017081e-03
2.810082e-15	1.000000e-04	5.589687e+04	5.589687e+04	3.624845e+02	5.718947e+01	5.718943e+01	4.100397e-05	8.946380e+21	1.462402e+13	2.459242e-02	1.023125e-03
2.922132e-15	1.000000e-04	5.544237e+04	5.544237e+04	3.608734e+02	5.709079e+01	5.709075e+01	4.126911e-05	8.509912e+21	1.403120e+13	2.436730e-02	1.029732e-03
3.038651e-15	1.000000e-04	5.502107e+04	5.502107e+04	3.592435e+02	5.702468e+01	5.702464e+01	4.153008e-05	8.128296e+21	1.347985e+13	2.417940e-02	1.036415e-03
3.159815e-15	1.000000e-04	5.445072e+04	5.445072e+04	3.576351e+02	5.681975e+01	5.681971e+01	4.179322e-05	7.621448e+21	1.286889e+13	2.388420e-02	1.043508e-03
3.285811e-15	1.000000e-04	5.400249e+04	5.400249e+04	3.560377e+02	5.696693e+01	5.696688e+01	4.206209e-05	7.316139e+21	1.219461e+13	2.389485e-02	1.054894e-03
3.416830e-15	1.000000e-04	5.352362e+04	5.352362e+04	3.544210e+02	5.676178e+01	5.676174e+01	4.232364e-05	6.904509e+21	1.171798e+13	2.357745e-02	1.060500e-03
3.553074e-15	1.000000e-04	5.314709e+04	5.314709e+04	3.528260e+02	5.676885e+01	5.676881e+01	4.259251e-05	6.638995e+21	1.126035e+13	2.348531e-02	1.068146e-03
3.694751e-15	1.000000e-04	5.260355e+04	5.260355e+04	3.512571e+02	5.660044e+01	5.660040e+01	4.286249e-05	6.228444e+21	1.072211e+13	2.319506e-02	1.075981e-03
3.842077e-15	1.000000e-04	5.211319e+04	5.211319e+04	3.496438e+02	5.654654e+01	5.654649e+01	4.312447e-05	5.904889e+21	1.021367e+13	2.304437e-02	1.085072e-03
3.995277e-15	1.000000e-04	5.174998e+04	5.174998e+04	3.425689e+02	5.646051e+01	5.646047e+01	4.138657e-05	5.654538e+21	9.855378e+12	2.285271e-02	1.091025e-03
4.154586e-15	1.000000e-04	5.132363e+04	5.132363e+04	3.410069e+02	5.637586e+01	5.637582e+01	4.164786e-05	5.386107e+21	9.458210e+12	2.268713e-02	1.098439e-03
4.320248e-15	1.000000e-04	5.097694e+04	5.097694e+04	3.394812e+02	5.639264e+01	5.639260e+01	4.190949e-05	5.188074e+21	9.096913e+12	2.260626e-02	1.106238e-03
4.492515e-15	1.000000e-04	5.046936e+04	5.046936e+04	3.379209e+02	5.614500e+01	5.614495e+01	4.216276e-05	4.860416e+21	8.712005e+12	2.226516e-02	1.112457e-03
4.671651e-15	1.000000e-04	5.008367e+04	5.008367e+04	3.363962e+02	5.608811e+01	5.608807e+01	4.242446e-05	4.658601e+21	8.392697e+12	2.217512e-02	1.119888e-03
4.857930e-15	1.000000e-04	4.974553e+04	4.974553e+04	3.348621e+02	5.596026e+01	5.596022e+01	4.268581e-05	4.458521e+21	8.124416e+12	2.195389e-02	1.124930e-03
5.051637e-15	1.000000e-04	4.927357e+04	4.927357e+04	3.333427e+02	5.593528e+01	5.593524e+01	4.294405e-05	4.226533e+21	7.718892e+12	2.182757e-02	1.135199e-03
5.253068e-15	1.000000e-04	4.891662e+04	4.891662e+04	3.318301e+02	5.583169e+01	5.583164e+01	4.321018e-05	4.043300e+21	7.453019e+12	2.165435e-02	1.141364e-03
5.462531e-15	1.000000e-04	4.857063e+04	4.857063e+04	3.303209e+02	5.571980e+01	5.571976e+01	4.347697e-05	3.871166e+21	7.207655e+12	2.148148e-02	1.147191e-03
5.680346e-15	1.000000e-04	4.813783e+04	4.813783e+04	3.288073e+02	5.558616e+01	5.558612e+01	4.373765e-05	3.673448e+21	6.922140e+12	2.131733e-02	1.154729e-03
5.906846e-15	1.000000e-04	4.777674e+04	4.777674e+04	3.273111e+02	5.552336e+01	5.552332e+01	4.400663e-05	3.512203e+21	6.655810e+12	2.116355e-02	1.162142e-03
6.142378e-15	1.000000e-04	4.737102e+04	4.737102e+04	3.258088e+02	5.537794e+01	5.537789e+01	4.427573e-05	3.334781e+21	6.403001e+12	2.096982e-02	1.169026e-03
6.387302e-15	1.000000e-04	4.689507e+04	4.689507e+04	3.243238e+02	5.539463e+01	5.539459e+01	4.454011e-05	3.150892e+21	6.040809e+12	2.083957e-02	1.181246e-03
6.641991e-15	1.000000e-04	4.657290e+04	4.657290e+04	3.228530e+02	5.520460e+01	5.520456e+01	4.481628e-05	3.014747e+21	5.879960e+12	2.063839e-02	1.185338e-03
6.906836e-15	1.000000e-04	4.621918e+04	4.621918e+04	3.213537e+02	5.515547e+01	5.515543e+01	4.508331e-05	2.882350e+21	5.646815e+12	2.049873e-02	1.193346e-03
7.182242e-15	1.000000e-04	4.577792e+04	4.577792e+04	3.198925e+02	5.495240e+01	5.495235e+01	4.535627e-05	2.717047e+21	5.422056e+12	2.027254e-02	1.200413e-03
7.468630e-15	1.000000e-04	4.555177e+04	4.555177e+04	3.184338e+02	5.521067e+01	5.521062e+01	4.563109e-05	2.666291e+21	5.197477e+12	2.039259e-02	1.212042e-03
7.766437e-15	1.000000e-04	4.501333e+04	4.501333e+04	3.169619e+02	5.474449e+01	5.474445e+01	4.590316e-05	2.457867e+21	4.998689e+12	1.995005e-02	1.216184e-03
8.076118e-15	1.000000e-04	4.468611e+04	4.468611e+04	3.155089e+02	5.471161e+01	5.471156e+01	4.617655e-05	2.355351e+21	4.804611e+12	1.982824e-02	1.224354e-03
8.398149e-15	1.000000e-04	4.424864e+04	4.424864e+04	3.140603e+02	5.456791e+01	5.456787e+01	4.645853e-05	2.221583e+21	4.591725e+12	1.964509e-02	1.233211e-03
8.733020e-15	1.000000e-04	4.393727e+04	4.393727e+04	3.126193e+02	5.450858e+01	5.450854e+01	4.673033e-05	2.132226e+21	4.431072e+12	1.953255e-02	1.240600e-03
9.081243e-15	1.000000e-04	4.349335e+04	4.349335e+04	3.111811e+02	5.435587e+01	5.435582e+01	4.701204e-05	2.005199e+21	4.225958e+12	1.932566e-02	1.249751e-03
9.443352e-15	1.000000e-04	4.311864e+04	4.311864e+04	3.097552e+02	5.429599e+01	5.429594e+01	4.729270e-05	1.908044e+21	4.043428e+12	1.920235e-02	1.259223e-03
9.819900e-15	1.000000e-04	4.273360e+04	4.273360e+04	3.083104e+02	5.417240e+01	5.417235e+01	4.757031e-05	1.807584e+21	3.874432e+12	1.902577e-02	1.267677e-03
1.021146e-14	1.000000e-04	4.235664e+04	4.235664e+04	3.069056e+02	5.405564e+01	5.405559e+01	4.785308e-05	1.714598e+21	3.714985e+12	1.886454e-02	1.276202e-03
1.061864e-14	1.000000e-04	4.200103e+04	4.200103e+04	3.054934e+02	5.400864e+01	5.400859e+01	4.813798e-05	1.634295e+21	3.556431e+12	1.875521e-02	1.285888e-03
1.104205e-14	1.000000e-04	4.162269e+04	4.162269e+04	3.040683e+02	5.392303e+01	5.392298e+01	4.841743e-05	1.551166e+21	3.402410e+12	1.862511e-02	1.295520e-03
1.148234e-14	1.000000e-04	4.119084e+04	4.119084e+04	3.026701e+02	5.381766e+01	5.381761e+01	4.870818e-05	1.458763e+21	3.231177e+12	1.845325e-02	1.306544e-03
1.194020e-14	1.000000e-04	4.082140e+04	4.082140e+04	3.012651e+02	5.372282e+01	5.372277e+01	4.899446e-05	1.383850e+21	3.092396e+12	1.831220e-02	1.316045e-03
1.241630e-14	1.000000e-04	4.054122e+04	4.054122e+04	2.998629e+02	5.367741e+01	5.367736e+01	4.927615e-05	1.330415e+21	2.985584e+12	1.822193e-02	1.324021e-03
1.291140e-14	1.000000e-04	4.008199e+04	4.008199e+04	2.984916e+02	5.352114e+01	5.352109e+01	4.957011e-05	1.243189e+21	2.830809e+12	1.802530e-02	1.335292e-03
1.342623e-14	1.000000e-04	3.969855e+04	3.969855e+04	2.971031e+02	5.369975e+01	5.369970e+01	4.985786e-05	1.187053e+21	2.658329e+12	1.805878e-02	1.352688e-03
1.396159e-14	1.000000e-04	3.931516e+04	3.931516e+04	2.904857e+02	5.356787e+01	5.356782e+01	4.754659e-05	1.120584e+21	2.540519e+12	1.789514e-02	1.362524e-03
1.451830e-14	1.000000e-04	3.904850e+04	3.904850e+04	2.891306e+02	5.324527e+01	5.324523e+01	4.782600e-05	1.067575e+21	2.494554e+12	1.763876e-02	1.363568e-03
1.509721e-14	1.000000e-04	3.878559e+04	3.878559e+04	2.877948e+02	5.316574e+01	5.316569e+01	4.810729e-05	1.026369e+21	2.416264e+12	1.754054e-02	1.370760e-03
1.569920e-14	1.000000e-04	3.845806e+04	3.845806e+04	2.864391e+02	5.310304e+01	5.310299e+01	4.837968e-05	9.773739e+20	2.314535e+12	1.742669e-02	1.380804e-03
1.632520e-14	1.000000e-04	3.816120e+04	3.816120e+04	2.851286e+02	5.306917e+01	5.306912e+01	4.866226e-05	9.353092e+20	2.221998e+12	1.733550e-02	1.390658e-03
1.697615e-14	1.000000e-04	3.788031e+04	3.788031e+04	2.837933e+02	5.294496e+01	5.294491e+01	4.893998e-05	8.951079e+20	2.151553e+12	1.721469e-02	1.397691e-03
1.765307e-14	1.000000e-04	3.755560e+04	3.755560e+04	2.824648e+02	5.280865e+01	5.280860e+01	4.921797e-05	8.495884e+20	2.068633e+12	1.705793e-02	1.406146e-03
1.835697e-14	1.000000e-04	3.724329e+04	3.724329e+04	2.811584e+02	5.255118e+01	5.255113e+01	4.950322e-05	8.044984e+20	2.007302e+12	1.684131e-02	1.411024e-03
1.908895e-14	1.000000e-04	3.691726e+04	3.691726e+04	2.798504e+02	5.244075e+01	5.244070e+01	4.978760e-05	7.639762e+20	1.926350e+12	1.671181e-02	1.420494e-03
1.985011e-14	1.000000e-04	3.665786e+04	3.665786e+04	2.785346e+02	5.238220e+01	5.238215e+01	5.007009e-05	7.334905e+20	1.859841e+12	1.662074e-02	1.428949e-03
2.064162e-14	1.000000e-04	3.634656e+04	3.634656e+04	2.772407e+02	5.227831e+01	5.227826e+01	5.035751e-05	6.973447e+20	1.785829e+12	1.649005e-02	1.438329e-03
2.146469e-14	1.000000e-04	3.601306e+04	3.601306e+04	2.759363e+02	5.210395e+01	5.210390e+01	5.064317e-05	6.592338e+20	1.716668e+12	1.632414e-02	1.446807e-03
2.232058e-14	1.000000e-04	3.574818e+04	3.574818e+04	2.746412e+02	5.221904e+01	5.221899e+01	5.092909e-05	6.361310e+20	1.638332e+12	1.634437e-02	1.460747e-03
2.321060e-14	1.000000e-04	3.542903e+04	3.542903e+04	2.733601e+02	5.198667e+01	5.198662e+01	5.122201e-05	6.008275e+20	1.582303e+12	1.614525e-02	1.467347e-03
2.413611e-14	1.000000e-04	3.510902e+04	3.510902e+04	2.667333e+02	5.183144e+01	5.183139e+01	4.854924e-05	5.689092e+20	1.520815e+12	1.599708e-02	1.476300e-03
2.509852e-14	1.000000e-04	3.484691e+04	3.484691e+04	2.654786e+02	5.164166e+01	5.164161e+01	4.882332e-05	5.423966e+20	1.476781e+12	1.583385e-02	1.481958e-03
2.609931e-14	1.000000e-04	3.473897e+04	3.473897e+04	2.642352e+02	5.167672e+01	5.167668e+01	4.910157e-05	5.339814e+20	1.448943e+12	1.583189e-02	1.487572e-03
2.714000e-14	1.000000e-04	3.437834e+04	3.437834e+04	2.629927e+02	5.139129e+01	5.139124e+01	4.937287e-05	4.995104e+20	1.393468e+12	1.560312e-02	1.494874e-03
2.822219e-14	1.000000e-04	3.410266e+04	3.410266e+04	2.617565e+02	5.130541e+01	5.130536e+01	4.965119e-05	4.767737e+20	1.341209e+12	1.550465e-02	1.504440e-03
2.934753e-14	1.000000e-04	3.386316e+04	3.386316e+04	2.605306e+02	5.121700e+01	5.121695e+01	4.992935e-05	4.573609e+20	1.297741e+12	1.540682e-02	1.512470e-03
3.051775e-14	1.000000e-04	3.358048e+04	3.358048e+04	2.592946e+02	5.107699e+01	5.107694e+01	5.020886e-05	4.347416e+20	1.250560e+12	1.527173e-02	1.521032e-03
3.173462e-14	1.000000e-04	3.338519e+04	3.338519e+04	2.580878e+02	5.093373e+01	5.093368e+01	5.048866e-05	4.189890e+20	1.222293e+12	1.515392e-02	1.525639e-03
3.300002e-14	1.000000e-04	3.307840e+04	3.307840e+04	2.568629e+02	5.082634e+01	5.082629e+01	5.077258e-05	3.970957e+20	1.170715e+12	1.504055e-02	1.536541e-03
3.431588e-14	1.000000e-04	3.283901e+04	3.283901e+04	2.556579e+02	5.062307e+01	5.062302e+01	5.105084e-05	3.789705e+20	1.139890e+12	1.488492e-02	1.541553e-03
3.568420e-14	1.000000e-04	3.263816e+04	3.263816e+04	2.544514e+02	5.051100e+01	5.051095e+01	5.134018e-05	3.649155e+20	1.109845e+12	1.477934e-02	1.547606e-03
3.710709e-14	1.000000e-04	3.235708e+04	3.235708e+04	2.532553e+02	5.039282e+01	5.039277e+01	5.162348e-05	3.468116e+20	1.067211e+12	1.466690e-02	1.557397e-03
3.858671e-14	1.000000e-04	3.210041e+04	3.210041e+04	2.520521e+02	5.026613e+01	5.026608e+01	5.190131e-05	3.307189e+20	1.030580e+12	1.455451e-02	1.565903e-03
4.012533e-14	1.000000e-04	3.183431e+04	3.183431e+04	2.508706e+02	5.009609e+01	5.009604e+01	5.219807e-05	3.140169e+20	9.952535e+11	1.440679e-02	1.573651e-03
4.172530e-14	1.000000e-04	3.150831e+04	3.150831e+04	2.496839e+02	5.015352e+01	5.015347e+01	5.248279e-05	2.979123e+20	9.388177e+11	1.438977e-02	1.591755e-03
4.338907e-14	1.000000e-04	3.129785e+04	3.129785e+04	2.485010e+02	4.980883e+01	4.980878e+01	5.276823e-05	2.836661e+20	9.252851e+11	1.416857e-02	1.591446e-03
4.511918e-14	1.000000e-04	3.106794e+04	3.106794e+04	2.473334e+02	4.964584e+01	4.964579e+01	5.306353e-05	2.707643e+20	8.977947e+11	1.403203e-02	1.597977e-03
4.691828e-14	1.000000e-04	3.079293e+04	3.079293e+04	2.461614e+02	4.951301e+01	4.951296e+01	5.335531e-05	2.569984e+20	8.636421e+11	1.392409e-02	1.607934e-03
4.878912e-14	1.000000e-04	3.052426e+04	3.052426e+04	2.449903e+02	4.932466e+01	4.932461e+01	5.364706e-05	2.433126e+20	8.333819e+11	1.377306e-02	1.615917e-03
5.073456e-14	1.000000e-04	3.025125e+04	3.025125e+04	2.438380e+02	4.928209e+01	4.928204e+01	5.394148e-05	2.315706e+20	7.965954e+11	1.371066e-02	1.629093e-03
5.275757e-14	1.000000e-04	2.998983e+04	2.998983e+04	2.426810e+02	4.912627e+01	4.912622e+01	5.423671e-05	2.196104e+20	7.675096e+11	1.357919e-02	1.638097e-03
5.486124e-14	1.000000e-04	2.971441e+04	2.971441e+04	2.415223e+02	4.894224e+01	4.894219e+01	5.453178e-05	2.076073e+20	7.393046e+11	1.344307e-02	1.647088e-03
5.704880e-14	1.000000e-04	2.943564e+04	2.943564e+04	2.403866e+02	4.894896e+01	4.894891e+01	5.483201e-05	1.973789e+20	7.023982e+11	1.339753e-02	1.662915e-03
5.932358e-14	1.000000e-04	2.917626e+04	2.917626e+04	2.392468e+02	4.871585e+01	4.871580e+01	5.513220e-05	1.866090e+20	6.801130e+11	1.323962e-02	1.669708e-03
6.168908e-14	1.000000e-04	2.904070e+04	2.904070e+04	2.381004e+02	4.881406e+01	4.881400e+01	5.542932e-05	1.826130e+20	6.588812e+11	1.326135e-02	1.680884e-03
6.414889e-14	1.000000e-04	2.866568e+04	2.866568e+04	2.369854e+02	4.835312e+01	4.835306e+01	5.573520e-05	1.674002e+20	6.333352e+11	1.297286e-02	1.686795e-03
6.670679e-14	1.000000e-04	2.841126e+04	2.841126e+04	2.358546e+02	4.829888e+01	4.829882e+01	5.603341e-05	1.593137e+20	6.061332e+11	1.290898e-02	1.699991e-03
6.936668e-14	1.000000e-04	2.815227e+04	2.815227e+04	2.347304e+02	4.828128e+01	4.828122e+01	5.633761e-05	1.515985e+20	5.778315e+11	1.285935e-02	1.715005e-03
7.213263e-14	1.000000e-04	2.787288e+04	2.787288e+04	2.336196e+02	4.801121e+01	4.801115e+01	5.664795e-05	1.421864e+20	5.573715e+11	1.267769e-02	1.722506e-03
7.500887e-14	1.000000e-04	2.764270e+04	2.764270e+04	2.325071e+02	4.791346e+01	4.791340e+01	5.694271e-05	1.355367e+20	5.367465e+11	1.259639e-02	1.733314e-03
7.799981e-14	1.000000e-04	2.735724e+04	2.735724e+04	2.313953e+02	4.773778e+01	4.773773e+01	5.725662e-05	1.273220e+20	5.135612e+11	1.246330e-02	1.744978e-03
8.111000e-14	1.000000e-04	2.715636e+04	2.715636e+04	2.258908e+02	4.779648e+01	4.779642e+01	5.433666e-05	1.227809e+20	4.922111e+11	1.246994e-02	1.760047e-03
8.434421e-14	1.000000e-04	2.688970e+04	2.688970e+04	2.248134e+02	4.763135e+01	4.763129e+01	5.462751e-05	1.156888e+20	4.718748e+11	1.234391e-02	1.771360e-03
8.770738e-14	1.000000e-04	2.667369e+04	2.667369e+04	2.237397e+02	4.731419e+01	4.731413e+01	5.492409e-05	1.094328e+20	4.615200e+11	1.215691e-02	1.773815e-03
9.120466e-14	1.000000e-04	2.646778e+04	2.646778e+04	2.219790e+02	4.728692e+01	4.728687e+01	5.401729e-05	1.049078e+20	4.437132e+11	1.211465e-02	1.786584e-03
9.484139e-14	1.000000e-04	2.628177e+04	2.628177e+04	2.185406e+02	4.703886e+01	4.703881e+01	5.324864e-05	1.000046e+20	4.342459e+11	1.196294e-02	1.789790e-03
9.862313e-14	1.000000e-04	2.611125e+04	2.611125e+04	2.175004e+02	4.704484e+01	4.704478e+01	5.353245e-05	9.663952e+19	4.193677e+11	1.194284e-02	1.801707e-03
1.025557e-13	1.000000e-04	2.592116e+04	2.592116e+04	2.164595e+02	4.684055e+01	4.684049e+01	5.381120e-05	9.218745e+19	4.088481e+11	1.181656e-02	1.807039e-03
1.066450e-13	1.000000e-04	2.576157e+04	2.576157e+04	2.154305e+02	4.679810e+01	4.679805e+01	5.410065e-05	8.906685e+19	3.968029e+11	1.177459e-02	1.816586e-03
1.108974e-13	1.000000e-04	2.559074e+04	2.559074e+04	2.143940e+02	4.655097e+01	4.655091e+01	5.438905e-05	8.509060e+19	3.892584e+11	1.162943e-02	1.819055e-03
1.153194e-13	1.000000e-04	2.538354e+04	2.538354e+04	2.133591e+02	4.642652e+01	4.642646e+01	5.467457e-05	8.108474e+19	3.759313e+11	1.154169e-02	1.829001e-03
1.199177e-13	1.000000e-04	2.518537e+04	2.518537e+04	2.123531e+02	4.622736e+01	4.622731e+01	5.496988e-05	7.715658e+19	3.654915e+11	1.142149e-02	1.835485e-03
1.246993e-13	1.000000e-04	2.497833e+04	2.497833e+04	2.113339e+02	4.599039e+01	4.599034e+01	5.525147e-05	7.312258e+19	3.553988e+11	1.128044e-02	1.841212e-03
1.296716e-13	1.000000e-04	2.477562e+04	2.477562e+04	2.103111e+02	4.588700e+01	4.588695e+01	5.554451e-05	6.973933e+19	3.427910e+11	1.120589e-02	1.852103e-03
1.348422e-13	1.000000e-04	2.461696e+04	2.461696e+04	2.093116e+02	4.595497e+01	4.595492e+01	5.584440e-05	6.759886e+19	3.298198e+11	1.121654e-02	1.866802e-03
1.402189e-13	1.000000e-04	2.442422e+04	2.442422e+04	2.083050e+02	4.552745e+01	4.552740e+01	5.613141e-05	6.366281e+19	3.254760e+11	1.098685e-02	1.864029e-03
1.458101e-13	1.000000e-04	2.422189e+04	2.422189e+04	2.042321e+02	4.535516e+01	4.535510e+01	5.396313e-05	6.049186e+19	3.151835e+11	1.088297e-02	1.872486e-03
1.516242e-13	1.000000e-04	2.407014e+04	2.407014e+04	2.032451e+02	4.514076e+01	4.514071e+01	5.423890e-05	5.796801e+19	3.092743e+11	1.076184e-02	1.875384e-03
1.576701e-13	1.000000e-04	2.389414e+04	2.389414e+04	2.022690e+02	4.504670e+01	4.504664e+01	5.452893e-05	5.554286e+19	2.994426e+11	1.069702e-02	1.885261e-03
1.639571e-13	1.000000e-04	2.373549e+04	2.373549e+04	2.013017e+02	4.490530e+01	4.490525e+01	5.481253e-05	5.329393e+19	2.918701e+11	1.061152e-02	1.891905e-03
1.704948e-13	1.000000e-04	2.353706e+04	2.353706e+04	2.003381e+02	4.466685e+01	4.466680e+01	5.510130e-05	5.046309e+19	2.838226e+11	1.047862e-02	1.897725e-03
1.772931e-13	1.000000e-04	2.341131e+04	2.341131e+04	1.993733e+02	4.451394e+01	4.451389e+01	5.539092e-05	4.870643e+19	2.786802e+11	1.038841e-02	1.901386e-03
1.843626e-13	1.000000e-04	2.324909e+04	2.324909e+04	1.984107e+02	4.437572e+01	4.437567e+01	5.567678e-05	4.667671e+19	2.712521e+11	1.030770e-02	1.908708e-03
1.917139e-13	1.000000e-04	2.308170e+04	2.308170e+04	1.974556e+02	4.422886e+01	4.422880e+01	5.596520e-05	4.465463e+19	2.638384e+11	1.022395e-02	1.916187e-03
1.993584e-13	1.000000e-04	2.287925e+04	2.287925e+04	1.965129e+02	4.401026e+01	4.401020e+01	5.625968e-05	4.221261e+19	2.556658e+11	1.010007e-02	1.923588e-03
2.073077e-13	1.000000e-04	2.272397e+04	2.272397e+04	1.955666e+02	4.380877e+01	4.380871e+01	5.654942e-05	4.036377e+19	2.501419e+11	9.992209e-03	1.927866e-03
2.155740e-13	1.000000e-04	2.250691e+04	2.250691e+04	1.946192e+02	4.370469e+01	4.370464e+01	5.684444e-05	3.819726e+19	2.395476e+11	9.920731e-03	1.941834e-03
2.241698e-13	1.000000e-04	2.238103e+04	2.238103e+04	1.905957e+02	4.356987e+01	4.356982e+01	5.446081e-05	3.685651e+19	2.347377e+11	9.844753e-03	1.946732e-03
2.331085e-13	1.000000e-04	2.223010e+04	2.223010e+04	1.896766e+02	4.332786e+01	4.332780e+01	5.473780e-05	3.518110e+19	2.303952e+11	9.720613e-03	1.949063e-03
2.424035e-13	1.000000e-04	2.206019e+04	2.206019e+04	1.887646e+02	4.317691e+01	4.317686e+01	5.502119e-05	3.356659e+19	2.236914e+11	9.637230e-03	1.957232e-03
2.520692e-13	1.000000e-04	2.189348e+04	2.189348e+04	1.878526e+02	4.311275e+01	4.311269e+01	5.530462e-05	3.216409e+19	2.159449e+11	9.591544e-03	1.969205e-03
2.621203e-13	1.000000e-04	2.169540e+04	2.169540e+04	1.869366e+02	4.286891e+01	4.286886e+01	5.558600e-05	3.033337e+19	2.095117e+11	9.466146e-03	1.975945e-03
2.725722e-13	1.000000e-04	2.162796e+04	2.162796e+04	1.860454e+02	4.265695e+01	4.265690e+01	5.587579e-05	2.954410e+19	2.091807e+11	9.364483e-03	1.972306e-03
2.834409e-13	1.000000e-04	2.143782e+04	2.143782e+04	1.851441e+02	4.244366e+01	4.244360e+01	5.616626e-05	2.792782e+19	2.027556e+11	9.251786e-03	1.979850e-03
2.947429e-13	1.000000e-04	2.133668e+04	2.133668e+04	1.842461e+02	4.237777e+01	4.237772e+01	5.644693e-05	2.715398e+19	1.986748e+11	9.210657e-03	1.986147e-03
3.064956e-13	1.000000e-04	2.109509e+04	2.109509e+04	1.833615e+02	4.218802e+01	4.218796e+01	5.674048e-05	2.537424e+19	1.898661e+11	9.111244e-03	1.999898e-03
3.187169e-13	1.000000e-04	2.096064e+04	2.096064e+04	1.824791e+02	4.197925e+01	4.197920e+01	5.703667e-05	2.429107e+19	1.863258e+11	9.005655e-03	2.002766e-03
3.314255e-13	1.000000e-04	2.078764e+04	2.078764e+04	1.815934e+02	4.187134e+01	4.187128e+01	5.732254e-05	2.314658e+19	1.798467e+11	8.944426e-03	2.014243e-03
3.446409e-13	1.000000e-04	2.067160e+04	2.067160e+04	1.776126e+02	4.153726e+01	4.153720e+01	5.470480e-05	2.212277e+19	1.789166e+11	8.791458e-03	2.009388e-03
3.583833e-13	1.000000e-04	2.052805e+04	2.052805e+04	1.767460e+02	4.148054e+01	4.148049e+01	5.497884e-05	2.127142e+19	1.732105e+11	8.752840e-03	2.020676e-03
3.726736e-13	1.000000e-04	2.042629e+04	2.042629e+04	1.758882e+02	4.125059e+01	4.125054e+01	5.526510e-05	2.049129e+19	1.715608e+11	8.643973e-03	2.019486e-03
3.875337e-13	1.000000e-04	2.036217e+04	2.036217e+04	1.485193e+02	4.120848e+01	4.120844e+01	3.395224e-05	2.012630e+19	1.693679e+11	8.624516e-03	2.023776e-03
4.029863e-13	1.000000e-04	2.034148e+04	2.034148e+04	1.471500e+02	4.094437e+01	4.094433e+01	3.367699e-05	1.976592e+19	1.717696e+11	8.513259e-03	2.012851e-03
4.190552e-13	1.000000e-04	2.036237e+04	2.036237e+04	1.457448e+02	4.100771e+01	4.100767e+01	3.336906e-05	1.993152e+19	1.718751e+11	8.540625e-03	2.013896e-03
4.357647e-13	1.000000e-04	2.040411e+04	2.040411e+04	1.443016e+02	4.092247e+01	4.092244e+01	3.302902e-05	2.006021e+19	1.747939e+11	8.508208e-03	2.005599e-03
4.531406e-13	1.000000e-04	2.044107e+04	2.044107e+04	1.428174e+02	4.068966e+01	4.068962e+01	3.265390e-05	2.002232e+19	1.795124e+11	8.415645e-03	1.990583e-03
4.712093e-13	1.000000e-04	2.045514e+04	2.045514e+04	1.412890e+02	4.066313e+01	4.066310e+01	3.224467e-05	2.006667e+19	1.804976e+11	8.405315e-03	1.987917e-03
4.899985e-13	1.000000e-04	2.052784e+04	2.052784e+04	1.397305e+02	4.055084e+01	4.055081e+01	3.180614e-05	2.032471e+19	1.853638e+11	8.363713e-03	1.975407e-03
5.095368e-13	1.000000e-04	2.055711e+04	2.055711e+04	1.381259e+02	4.035142e+01	4.035139e+01	3.133254e-05	2.028406e+19	1.896098e+11	8.287738e-03	1.962894e-03
5.298543e-13	1.000000e-04	2.058744e+04	2.058744e+04	1.364826e+02	4.025496e+01	4.025493e+01	3.082337e-05	2.034492e+19	1.924681e+11	8.251538e-03	1.955316e-03
5.509819e-13	1.000000e-04	2.059160e+04	2.059160e+04	1.348015e+02	4.023917e+01	4.023914e+01	3.028660e-05	2.033849e+19	1.927853e+11	8.240618e-03	1.954155e-03
5.729520e-13	1.000000e-04	2.070086e+04	2.070086e+04	1.330839e+02	3.984834e+01	3.984831e+01	2.972031e-05	2.052773e+19	2.043101e+11	8.100106e-03	1.924961e-03
5.957981e-13	1.000000e-04	2.074065e+04	2.074065e+04	1.313259e+02	3.979066e+01	3.979063e+01	2.912419e-05	2.067579e+19	2.072796e+11	8.080562e-03	1.918486e-03
6.195552e-13	1.000000e-04	2.081068e+04	2.081068e+04	1.295398e+02	3.964822e+01	3.964820e+01	2.850342e-05	2.089754e+19	2.132929e+11	8.030732e-03	1.905187e-03
6.442595e-13	1.000000e-04	2.081574e+04	2.081574e+04	1.277152e+02	3.956067e+01	3.956064e+01	2.785796e-05	2.083557e+19	2.150240e+11	7.997191e-03	1.900517e-03
6.699490e-13	1.000000e-04	2.097531e+04	2.097531e+04	1.258745e+02	3.955217e+01	3.955214e+01	2.719640e-05	2.167110e+19	2.238874e+11	8.006279e-03	1.885654e-03
6.966628e-13	1.000000e-04	2.100953e+04	2.100953e+04	1.240004e+02	3.928867e+01	3.928864e+01	2.651007e-05	2.158645e+19	2.305923e+11	7.910263e-03	1.870040e-03
7.244418e-13	1.000000e-04	2.108368e+04	2.108368e+04	1.221043e+02	3.913848e+01	3.913845e+01	2.581549e-05	2.183013e+19	2.377040e+11	7.859868e-03	1.856340e-03
7.533284e-13	1.000000e-04	2.109266e+04	2.109266e+04	1.201927e+02	3.904847e+01	3.904845e+01	2.511168e-05	2.177550e+19	2.398545e+11	7.823530e-03	1.851283e-03
7.833669e-13	1.000000e-04	2.120382e+04	2.120382e+04	1.182791e+02	3.904924e+01	3.904921e+01	2.440014e-05	2.239449e+19	2.466484e+11	7.837208e-03	1.841613e-03
8.146032e-13	1.000000e-04	2.126488e+04	2.126488e+04	1.163630e+02	3.880321e+01	3.880319e+01	2.369130e-05	2.246376e+19	2.553548e+11	7.749230e-03	1.824755e-03
8.470850e-13	1.000000e-04	2.131044e+04	2.131044e+04	1.144492e+02	3.882032e+01	3.882030e+01	2.298700e-05	2.273967e+19	2.579220e+11	7.760932e-03	1.821658e-03
8.808620e-13	1.000000e-04	2.146482e+04	2.146482e+04	1.125487e+02	3.863901e+01	3.863899e+01	2.229424e-05	2.341512e+19	2.718732e+11	7.708164e-03	1.800108e-03
9.159858e-13	1.000000e-04	2.153693e+04	2.153693e+04	1.106701e+02	3.852663e+01	3.852661e+01	2.161646e-05	2.370651e+19	2.792946e+11	7.674319e-03	1.788864e-03
9.525102e-13	1.000000e-04	2.153843e+04	2.153843e+04	1.088241e+02	3.855112e+01	3.855110e+01	2.095812e-05	2.374071e+19	2.788102e+11	7.682712e-03	1.789876e-03
9.904909e-13	1.000000e-04	2.170922e+04	2.170922e+04	1.070159e+02	3.850371e+01	3.850369e+01	2.032273e-05	2.469036e+19	2.917524e+11	7.680636e-03	1.773611e-03
1.029986e-12	1.000000e-04	2.175699e+04	2.175699e+04	1.052459e+02	3.835562e+01	3.835560e+01	1.971598e-05	2.480316e+19	2.987870e+11	7.631396e-03	1.762910e-03
1.071056e-12	1.000000e-04	2.180605e+04	2.180605e+04	1.035346e+02	3.824486e+01	3.824484e+01	1.913857e-05	2.497162e+19	3.051979e+11	7.597189e-03	1.753864e-03
1.113764e-12	1.000000e-04	2.193109e+04	2.193109e+04	1.018766e+02	3.820558e+01	3.820556e+01	1.859501e-05	2.569270e+19	3.156283e+11	7.596259e-03	1.742074e-03
1.158175e-12	1.000000e-04	2.204493e+04	2.204493e+04	1.002794e+02	3.814636e+01	3.814634e+01	1.808426e-05	2.632687e+19	3.259369e+11	7.584853e-03	1.730392e-03
1.204356e-12	1.000000e-04	2.209053e+04	2.209053e+04	9.875019e+01	3.811438e+01	3.811436e+01	1.760941e-05	2.658248e+19	3.304848e+11	7.579776e-03	1.725372e-03
1.252379e-12	1.000000e-04	2.226936e+04	2.226936e+04	9.728324e+01	3.815491e+01	3.815489e+01	1.717143e-05	2.779929e+19	3.437808e+11	7.613526e-03	1.713336e-03
1.302317e-12	1.000000e-04	2.230335e+04	2.230335e+04	9.588321e+01	3.808778e+01	3.808777e+01	1.676540e-05	2.793957e+19	3.485710e+11	7.593818e-03	1.707716e-03
1.354246e-12	1.000000e-04	2.228583e+04	2.228583e+04	9.455091e+01	3.794883e+01	3.794881e+01	1.639377e-05	2.762401e+19	3.509901e+11	7.537612e-03	1.702823e-03
1.408246e-12	1.000000e-04	2.242010e+04	2.242010e+04	9.328367e+01	3.783141e+01	3.783140e+01	1.605609e-05	2.837434e+19	3.661534e+11	7.513283e-03	1.687389e-03
1.464398e-12	1.000000e-04	2.244774e+04	2.244774e+04	9.208218e+01	3.795805e+01	3.795803e+01	1.574892e-05	2.873016e+19	3.646017e+11	7.560781e-03	1.690952e-03
1.522790e-12	1.000000e-04	2.257706e+04	2.257706e+04	9.093914e+01	3.784020e+01	3.784018e+01	1.547147e-05	2.945937e+19	3.797138e+11	7.533172e-03	1.676046e-03
1.583511e-12	1.000000e-04	2.265738e+04	2.265738e+04	8.985861e+01	3.779385e+01	3.779383e+01	1.522260e-05	2.994469e+19	3.883420e+11	7.522502e-03	1.668059e-03
1.646652e-12	1.000000e-04	2.268382e+04	2.268382e+04	8.883712e+01	3.783950e+01	3.783949e+01	1.499840e-05	3.020995e+19	3.894240e+11	7.545022e-03	1.668128e-03
1.712311e-12	1.000000e-04	2.281302e+04	2.281302e+04	8.786454e+01	3.773750e+01	3.773749e+01	1.479962e-05	3.099282e+19	4.049444e+11	7.523825e-03	1.654209e-03
1.780589e-12	1.000000e-04	2.283243e+04	2.283243e+04	8.694433e+01	3.772875e+01	3.772874e+01	1.462394e-05	3.110935e+19	4.069385e+11	7.520062e-03	1.652419e-03
1.851589e-12	1.000000e-04	2.297298e+04	2.297298e+04	8.607239e+01	3.776807e+01	3.776806e+01	1.446907e-05	3.220822e+19	4.191241e+11	7.550428e-03	1.644022e-03
1.925420e-12	1.000000e-04	2.303750e+04	2.303750e+04	8.524438e+01	3.771385e+01	3.771383e+01	1.433577e-05	3.262030e+19	4.275469e+11	7.540548e-03	1.637064e-03
2.002195e-12	1.000000e-04	2.318303e+04	2.318303e+04	8.445975e+01	3.782070e+01	3.782068e+01	1.421841e-05	3.390621e+19	4.381587e+11	7.594853e-03	1.631396e-03
2.082031e-12	1.000000e-04	2.323241e+04	2.323241e+04	8.371789e+01	3.760623e+01	3.760621e+01	1.411989e-05	3.393338e+19	4.511575e+11	7.520512e-03	1.618697e-03
2.165050e-12	1.000000e-04	2.331241e+04	2.331241e+04	8.300465e+01	3.763085e+01	3.763084e+01	1.403648e-05	3.461402e+19	4.587032e+11	7.540633e-03	1.614199e-03
2.251381e-12	1.000000e-04	2.337489e+04	2.337489e+04	8.233110e+01	3.759128e+01	3.759126e+01	1.396803e-05	3.505598e+19	4.670107e+11	7.535392e-03	1.608191e-03
2.341153e-12	1.000000e-04	2.341304e+04	2.341304e+04	8.168958e+01	3.782230e+01	3.782228e+01	1.391421e-05	3.574030e+19	4.617627e+11	7.620094e-03	1.615437e-03
2.434505e-12	1.000000e-04	2.351931e+04	2.351931e+04	8.107708e+01	3.756635e+01	3.756634e+01	1.387401e-05	3.618799e+19	4.836923e+11	7.542807e-03	1.597256e-03
2.531579e-12	1.000000e-04	2.363597e+04	2.363597e+04	8.049191e+01	3.754390e+01	3.754388e+01	1.384399e-05	3.713352e+19	4.978165e+11	7.550758e-03	1.588422e-03
2.632524e-12	1.000000e-04	2.373740e+04	2.373740e+04	7.993232e+01	3.754584e+01	3.754582e+01	1.382587e-05	3.798499e+19	5.090999e+11	7.560269e-03	1.581716e-03
2.737495e-12	1.000000e-04	2.378963e+04	2.378963e+04	7.939840e+01	3.760680e+01	3.760679e+01	1.381931e-05	3.857151e+19	5.127840e+11	7.593106e-03	1.580807e-03
2.846651e-12	1.000000e-04	2.391197e+04	2.391197e+04	7.888636e+01	3.762721e+01	3.762720e+01	1.382180e-05	3.965904e+19	5.258140e+11	7.609511e-03	1.573572e-03
2.960159e-12	1.000000e-04	2.399908e+04	2.399908e+04	7.839715e+01	3.759036e+01	3.759035e+01	1.383355e-05	4.037627e+19	5.379520e+11	7.607546e-03	1.566325e-03
3.078193e-12	1.000000e-04	2.408697e+04	2.408697e+04	7.792505e+01	3.748395e+01	3.748393e+01	1.385446e-05	4.099306e+19	5.539668e+11	7.583859e-03	1.556192e-03
3.200935e-12	1.000000e-04	2.416135e+04	2.416135e+04	7.746960e+01	3.749139e+01	3.749138e+01	1.388335e-05	4.169653e+19	5.629141e+11	7.596010e-03	1.551710e-03
3.328570e-12	1.000000e-04	2.427938e+04	2.427938e+04	7.703524e+01	3.753734e+01	3.753732e+01	1.392156e-05	4.289926e+19	5.756155e+11	7.626990e-03	1.546058e-03
3.461294e-12	1.000000e-04	2.434866e+04	2.434866e+04	7.661376e+01	3.749387e+01	3.749385e+01	1.396471e-05	4.348177e+19	5.868217e+11	7.621202e-03	1.539874e-03
3.599311e-12	1.000000e-04	2.453534e+04	2.453534e+04	7.621046e+01	3.757983e+01	3.757981e+01	1.401728e-05	4.546192e+19	6.065604e+11	7.669713e-03	1.531661e-03
3.742832e-12	1.000000e-04	2.458165e+04	2.458165e+04	7.581783e+01	3.746013e+01	3.746011e+01	1.407627e-05	4.569773e+19	6.195103e+11	7.637136e-03	1.523906e-03
3.892075e-12	1.000000e-04	2.472586e+04	2.472586e+04	7.543991e+01	3.767422e+01	3.767420e+01	1.414073e-05	4.763806e+19	6.276722e+11	7.731937e-03	1.523677e-03
4.047269e-12	1.000000e-04	2.477966e+04	2.477966e+04	7.507542e+01	3.753417e+01	3.753416e+01	1.421241e-05	4.789283e+19	6.428893e+11	7.689263e-03	1.514717e-03
4.208651e-12	1.000000e-04	2.491632e+04	2.491632e+04	7.472307e+01	3.749009e+01	3.749007e+01	1.428927e-05	4.924497e+19	6.649356e+11	7.691907e-03	1.504640e-03
4.376468e-12	1.000000e-04	2.500497e+04	2.500497e+04	7.437737e+01	3.745105e+01	3.745104e+01	1.437142e-05	5.010162e+19	6.800356e+11	7.687956e-03	1.497744e-03
4.550977e-12	1.000000e-04	2.516897e+04	2.516897e+04	7.404448e+01	3.753175e+01	3.753173e+01	1.445960e-05	5.208344e+19	6.993682e+11	7.735056e-03	1.491191e-03
4.732445e-12	1.000000e-04	2.516793e+04	2.516793e+04	7.372335e+01	3.771540e+01	3.771538e+01	1.455324e-05	5.252984e+19	6.883554e+11	7.802968e-03	1.498550e-03
4.921148e-12	1.000000e-04	2.538205e+04	2.538205e+04	7.340555e+01	3.748758e+01	3.748756e+01	1.465169e-05	5.442098e+19	7.350714e+11	7.748623e-03	1.476933e-03
5.117376e-12	1.000000e-04	2.549230e+04	2.549230e+04	7.309746e+01	3.744761e+01	3.744759e+01	1.475450e-05	5.560127e+19	7.550302e+11	7.746954e-03	1.468977e-03
5.321428e-12	1.000000e-04	2.562775e+04	2.562775e+04	7.280025e+01	3.766580e+01	3.766578e+01	1.486306e-05	5.779888e+19	7.624010e+11	7.842561e-03	1.469727e-03
5.533617e-12	1.000000e-04	2.574539e+04	2.574539e+04	7.250727e+01	3.744718e+01	3.744717e+01	1.497453e-05	5.867831e+19	7.968595e+11	7.781649e-03	1.454520e-03
5.754266e-12	1.000000e-04	2.577581e+04	2.577581e+04	7.222080e+01	3.756397e+01	3.756396e+01	1.509132e-05	5.935263e+19	7.935647e+11	7.824732e-03	1.457334e-03
5.983714e-12	1.000000e-04	2.610150e+04	2.610150e+04	7.194440e+01	3.760987e+01	3.760985e+01	1.521364e-05	6.367074e+19	8.461178e+11	7.883230e-03	1.440909e-03
6.222311e-12	1.000000e-04	2.620554e+04	2.620554e+04	7.167043e+01	3.758802e+01	3.758801e+01	1.533745e-05	6.502427e+19	8.666186e+11	7.892258e-03	1.434354e-03
6.470421e-12	1.000000e-04	2.627330e+04	2.627330e+04	7.140659e+01	3.750400e+01	3.750399e+01	1.546740e-05	6.570986e+19	8.856097e+11	7.873149e-03	1.427457e-03
6.728425e-12	1.000000e-04	2.645197e+04	2.645197e+04	7.114068e+01	3.758082e+01	3.758080e+01	1.560020e-05	6.838174e+19	9.122399e+11	7.920299e-03	1.420719e-03
6.996717e-12	1.000000e-04	2.656946e+04	2.656946e+04	7.088450e+01	3.762232e+01	3.762230e+01	1.573599e-05	7.019357e+19	9.312570e+11	7.951976e-03	1.415999e-03
7.275707e-12	1.000000e-04	2.673991e+04	2.673991e+04	7.063228e+01	3.752362e+01	3.752361e+01	1.587701e-05	7.240744e+19	9.733284e+11	7.944653e-03	1.403282e-03
7.565821e-12	1.000000e-04	2.687401e+04	2.687401e+04	7.038515e+01	3.746946e+01	3.746944e+01	1.602106e-05	7.419266e+19	1.004555e+12	7.939437e-03	1.394264e-03
7.867504e-12	1.000000e-04	2.706780e+04	2.706780e+04	7.014174e+01	3.774965e+01	3.774963e+01	1.616843e-05	7.816241e+19	1.019609e+12	8.069085e-03	1.394633e-03
8.181215e-12	1.000000e-04	2.715132e+04	2.715132e+04	6.990010e+01	3.752690e+01	3.752688e+01	1.631852e-05	7.868886e+19	1.057305e+12	7.999264e-03	1.382139e-03
8.507436e-12	1.000000e-04	2.736240e+04	2.736240e+04	6.966230e+01	3.754997e+01	3.754995e+01	1.647435e-05	8.219315e+19	1.101001e+12	8.038152e-03	1.372320e-03
8.846665e-12	1.000000e-04	2.751932e+04	2.751932e+04	6.942985e+01	3.757403e+01	3.757401e+01	1.663017e-05	8.488638e+19	1.133442e+12	8.067530e-03	1.365369e-03
9.199420e-12	1.000000e-04	2.772740e+04	2.772740e+04	6.920108e+01	3.753905e+01	3.753903e+01	1.679173e-05	8.828580e+19	1.184335e+12	8.080467e-03	1.353861e-03
9.566241e-12	1.000000e-04	2.788653e+04	2.788653e+04	6.897280e+01	3.758530e+01	3.758529e+01	1.695615e-05	9.133321e+19	1.217695e+12	8.123586e-03	1.347794e-03
9.947689e-12	1.000000e-04	2.806017e+04	2.806017e+04	6.874982e+01	3.760844e+01	3.760842e+01	1.712220e-05	9.457975e+19	1.257105e+12	8.155255e-03	1.340278e-03
1.034435e-11	1.000000e-04	2.824217e+04	2.824217e+04	6.852514e+01	3.760479e+01	3.760477e+01	1.729165e-05	9.800044e+19	1.303203e+12	8.181418e-03	1.331512e-03
1.075682e-11	1.000000e-04	2.825478e+04	2.825478e+04	6.830513e+01	3.777922e+01	3.777921e+01	1.746460e-05	9.903781e+19	1.286874e+12	8.249594e-03	1.337091e-03
1.118574e-11	1.000000e-04	2.859275e+04	2.859275e+04	6.809005e+01	3.759551e+01	3.759549e+01	1.763954e-05	1.048608e+20	1.396155e+12	8.230468e-03	1.314861e-03
1.163177e-11	1.000000e-04	2.889484e+04	2.889484e+04	6.787292e+01	3.761943e+01	3.761942e+01	1.781817e-05	1.111790e+20	1.475575e+12	8.279665e-03	1.301943e-03
1.209558e-11	1.000000e-04	2.905951e+04	2.905951e+04	6.766170e+01	3.772072e+01	3.772071e+01	1.800060e-05	1.152259e+20	1.508863e+12	8.340655e-03	1.298051e-03
1.257788e-11	1.000000e-04	2.926822e+04	2.926822e+04	6.744814e+01	3.754575e+01	3.754573e+01	1.818413e-05	1.189904e+20	1.594806e+12	8.310395e-03	1.282816e-03
1.307942e-11	1.000000e-04	2.946433e+04	2.946433e+04	6.723722e+01	3.763974e+01	3.763973e+01	1.837025e-05	1.238686e+20	1.639562e+12	8.366991e-03	1.277468e-03
1.360095e-11	1.000000e-04	2.967974e+04	2.967974e+04	6.702966e+01	3.776661e+01	3.776660e+01	1.855912e-05	1.297285e+20	1.688478e+12	8.449411e-03	1.272471e-03
1.414328e-11	1.000000e-04	2.991814e+04	2.991814e+04	6.682523e+01	3.765025e+01	3.765023e+01	1.875179e-05	1.349183e+20	1.783329e+12	8.442851e-03	1.258442e-03
1.470723e-11	1.000000e-04	3.019664e+04	3.019664e+04	6.661770e+01	3.758506e+01	3.758504e+01	1.894629e-05	1.416274e+20	1.888300e+12	8.461462e-03	1.244677e-03
1.529367e-11	1.000000e-04	3.042554e+04	3.042554e+04	6.641101e+01	3.768477e+01	3.768475e+01	1.914210e-05	1.483182e+20	1.951485e+12	8.532862e-03	1.238590e-03
1.590350e-11	1.000000e-04	3.066225e+04	3.066225e+04	6.621154e+01	3.768154e+01	3.768152e+01	1.934333e-05	1.548200e+20	2.037904e+12	8.568366e-03	1.228923e-03
1.653764e-11	1.000000e-04	3.098942e+04	3.098942e+04	6.600700e+01	3.763182e+01	3.763180e+01	1.954573e-05	1.637337e+20	2.169510e+12	8.593346e-03	1.214344e-03
1.719707e-11	1.000000e-04	3.124070e+04	3.124070e+04	6.580850e+01	3.763963e+01	3.763961e+01	1.974977e-05	1.713609e+20	2.268219e+12	8.637724e-03	1.204827e-03
1.788279e-11	1.000000e-04	3.145429e+04	3.145429e+04	6.560642e+01	3.775366e+01	3.775364e+01	1.995620e-05	1.788799e+20	2.332203e+12	8.714716e-03	1.200271e-03
1.859586e-11	1.000000e-04	3.167822e+04	3.167822e+04	6.540822e+01	3.763951e+01	3.763949e+01	2.016676e-05	1.851656e+20	2.450983e+12	8.706585e-03	1.188183e-03
1.933736e-11	1.000000e-04	3.203520e+04	3.203520e+04	6.521153e+01	3.773986e+01	3.773984e+01	2.037803e-05	1.978975e+20	2.584872e+12	8.798215e-03	1.178075e-03
2.010842e-11	1.000000e-04	3.235461e+04	3.235461e+04	6.501198e+01	3.780816e+01	3.780814e+01	2.059165e-05	2.096610e+20	2.713876e+12	8.870085e-03	1.168555e-03
2.091023e-11	1.000000e-04	3.268802e+04	3.268802e+04	6.481480e+01	3.771949e+01	3.771947e+01	2.080878e-05	2.212372e+20	2.897537e+12	8.892136e-03	1.153924e-03
2.174402e-11	1.000000e-04	3.292213e+04	3.292213e+04	6.462056e+01	3.786911e+01	3.786909e+01	2.102906e-05	2.316980e+20	2.975066e+12	8.986150e-03	1.150263e-03
2.261104e-11	1.000000e-04	3.331917e+04	3.331917e+04	6.442508e+01	3.780267e+01	3.780265e+01	2.125038e-05	2.469775e+20	3.199227e+12	9.021482e-03	1.134562e-03
2.351265e-11	1.000000e-04	3.363531e+04	3.363531e+04	6.423203e+01	3.780444e+01	3.780441e+01	2.147381e-05	2.604610e+20	3.373097e+12	9.075205e-03	1.123951e-03
2.445020e-11	1.000000e-04	3.388041e+04	3.388041e+04	6.403556e+01	3.778181e+01	3.778179e+01	2.169911e-05	2.712280e+20	3.523066e+12	9.113439e-03	1.115152e-03
2.542513e-11	1.000000e-04	3.431295e+04	3.431295e+04	6.384064e+01	3.784503e+01	3.784501e+01	2.192632e-05	2.917027e+20	3.757476e+12	9.199021e-03	1.102937e-03
2.643895e-11	1.000000e-04	3.463393e+04	3.463393e+04	6.364636e+01	3.784627e+01	3.784625e+01	2.215706e-05	3.074324e+20	3.959442e+12	9.254054e-03	1.092751e-03
2.749318e-11	1.000000e-04	3.508554e+04	3.508554e+04	6.345565e+01	3.790317e+01	3.790315e+01	2.239084e-05	3.313444e+20	4.235475e+12	9.348244e-03	1.080307e-03
2.858946e-11	1.000000e-04	3.544826e+04	3.544826e+04	6.326260e+01	3.787527e+01	3.787524e+01	2.262583e-05	3.506650e+20	4.498980e+12	9.397424e-03	1.068466e-03
2.972944e-11	1.000000e-04	3.581188e+04	3.581188e+04	6.307014e+01	3.798296e+01	3.798294e+01	2.286411e-05	3.731289e+20	4.719705e+12	9.501984e-03	1.060624e-03
3.091488e-11	1.000000e-04	3.625168e+04	3.625168e+04	6.287892e+01	3.795126e+01	3.795123e+01	2.310408e-05	3.995383e+20	5.074901e+12	9.572143e-03	1.046883e-03
3.214760e-11	1.000000e-04	3.666274e+04	3.666274e+04	6.268797e+01	3.793496e+01	3.793494e+01	2.334616e-05	4.249877e+20	5.409761e+12	9.623728e-03	1.034701e-03
3.342946e-11	1.000000e-04	3.709116e+04	3.709116e+04	6.250003e+01	3.812594e+01	3.812592e+01	2.359285e-05	4.575990e+20	5.680441e+12	9.777415e-03	1.027898e-03
3.476244e-11	1.000000e-04	3.748656e+04	3.748656e+04	6.230812e+01	3.803580e+01	3.803578e+01	2.383736e-05	4.844598e+20	6.085482e+12	9.816828e-03	1.014652e-03
3.614857e-11	1.000000e-04	3.800035e+04	3.800035e+04	6.211857e+01	3.803263e+01	3.803261e+01	2.408845e-05	5.229625e+20	6.571865e+12	9.899744e-03	1.000850e-03
3.758997e-11	1.000000e-04	3.840679e+04	3.840679e+04	6.192882e+01	3.810234e+01	3.810231e+01	2.434112e-05	5.574963e+20	6.941989e+12	1.000675e-02	9.920729e-04
3.908885e-11	1.000000e-04	3.894675e+04	3.894675e+04	6.173955e+01	3.811572e+01	3.811570e+01	2.459560e-05	6.028336e+20	7.493363e+12	1.009097e-02	9.786625e-04
4.064749e-11	1.000000e-04	3.951282e+04	3.951282e+04	6.155380e+01	3.819920e+01	3.819918e+01	2.485399e-05	6.571118e+20	8.079189e+12	1.023388e-02	9.667547e-04
4.226829e-11	1.000000e-04	3.999349e+04	3.999349e+04	6.136724e+01	3.821355e+01	3.821353e+01	2.511365e-05	7.048267e+20	8.649587e+12	1.033302e-02	9.554943e-04
4.395371e-11	1.000000e-04	4.054836e+04	4.054836e+04	6.118048e+01	3.819576e+01	3.819574e+01	2.537469e-05	7.610114e+20	9.360849e+12	1.041397e-02	9.419806e-04
4.570634e-11	1.000000e-04	4.112043e+04	4.112043e+04	6.099228e+01	3.826243e+01	3.826240e+01	2.564264e-05	8.261271e+20	1.007359e+13	1.054022e-02	9.304967e-04
4.752885e-11	1.000000e-04	4.170626e+04	4.170626e+04	6.081038e+01	3.830024e+01	3.830021e+01	2.591133e-05	8.969015e+20	1.088272e+13	1.066179e-02	9.183331e-04
4.942403e-11	1.000000e-04	4.225213e+04	4.225213e+04	6.062402e+01	3.831856e+01	3.831854e+01	2.618382e-05	9.665315e+20	1.169957e+13	1.076625e-02	9.069025e-04
5.139478e-11	1.000000e-04	4.272087e+04	4.272087e+04	6.044148e+01	3.842034e+01	3.842031e+01	2.645677e-05	1.035496e+21	1.236922e+13	1.091538e-02	8.993341e-04
5.344412e-11	1.000000e-04	4.347605e+04	4.347605e+04	6.025617e+01	3.835545e+01	3.835542e+01	2.673505e-05	1.139923e+21	1.373220e+13	1.100820e-02	8.822202e-04
5.557517e-11	1.000000e-04	4.379760e+04	4.379760e+04	6.007437e+01	3.840055e+01	3.840053e+01	2.701788e-05	1.193369e+21	1.429181e+13	1.110745e-02	8.767731e-04
5.779119e-11	1.000000e-04	4.488526e+04	4.488526e+04	5.989364e+01	3.845956e+01	3.845953e+01	2.729975e-05	1.378157e+21	1.637862e+13	1.134674e-02	8.568416e-04
6.009558e-11	1.000000e-04	4.553720e+04	4.553720e+04	5.971254e+01	3.851872e+01	3.851869e+01	2.758881e-05	1.495079e+21	1.763214e+13	1.145312e-02	8.458737e-04
6.249185e-11	1.000000e-04	4.634459e+04	4.634459e+04	5.953179e+01	3.854930e+01	3.854927e+01	2.787902e-05	1.663079e+21	1.953576e+13	1.166833e-02	8.317972e-04
6.498368e-11	1.000000e-04	4.708310e+04	4.708310e+04	5.935383e+01	3.858316e+01	3.858313e+01	2.817646e-05	1.816717e+21	2.124705e+13	1.177750e-02	8.194693e-04
6.757486e-11	1.000000e-04	4.788827e+04	4.788827e+04	5.917734e+01	3.863803e+01	3.863800e+01	2.847337e-05	2.007111e+21	2.330755e+13	1.195411e-02	8.068371e-04
7.026937e-11	1.000000e-04	4.877993e+04	4.877993e+04	5.900184e+01	3.876318e+01	3.876315e+01	2.877726e-05	2.255813e+21	2.577544e+13	1.225148e-02	7.946543e-04
7.307131e-11	1.000000e-04	4.964297e+04	4.964297e+04	5.882489e+01	3.874220e+01	3.874218e+01	2.908280e-05	2.501393e+21	2.865895e+13	1.244471e-02	7.804168e-04
7.598499e-11	1.000000e-04	5.049674e+04	5.049674e+04	5.864660e+01	3.878963e+01	3.878960e+01	2.939208e-05	2.742775e+21	3.123288e+13	1.253040e-02	7.681611e-04
7.901484e-11	1.000000e-04	5.149292e+04	5.149292e+04	5.847450e+01	3.891725e+01	3.891722e+01	2.970844e-05	3.098355e+21	3.470728e+13	1.283763e-02	7.557787e-04
8.216551e-11	1.000000e-04	5.242100e+04	5.242100e+04	5.830447e+01	3.889384e+01	3.889381e+01	3.002946e-05	3.441688e+21	3.866941e+13	1.304176e-02	7.419514e-04
8.544181e-11	1.000000e-04	5.370835e+04	5.370835e+04	5.813267e+01	3.900985e+01	3.900982e+01	3.035430e-05	3.991590e+21	4.418496e+13	1.339763e-02	7.263275e-04
8.884875e-11	1.000000e-04	5.455819e+04	5.455819e+04	5.796205e+01	3.902420e+01	3.902417e+01	3.068393e-05	4.397152e+21	4.858490e+13	1.364467e-02	7.152767e-04
9.239153e-11	1.000000e-04	5.568314e+04	5.568314e+04	5.779505e+01	3.907549e+01	3.907545e+01	3.102069e-05	4.893721e+21	5.371768e+13	1.371235e-02	7.017471e-04
9.607559e-11	1.000000e-04	5.694206e+04	5.694206e+04	5.762960e+01	3.918214e+01	3.918211e+01	3.136067e-05	5.687462e+21	6.158538e+13	1.425095e-02	6.881055e-04
9.990654e-11	1.000000e-04	5.810127e+04	5.810127e+04	5.746612e+01	3.920260e+01	3.920257e+01	3.170624e-05	6.406494e+21	6.919042e+13	1.451389e-02	6.747289e-04
1.038903e-10	1.000000e-04	5.948038e+04	5.948038e+04	5.730215e+01	3.929097e+01	3.929094e+01	3.205950e-05	7.355243e+21	7.854768e+13	1.481902e-02	6.605702e-04
1.080328e-10	1.000000e-04	6.069981e+04	6.069981e+04	5.714395e+01	3.936139e+01	3.936136e+01	3.241867e-05	8.277844e+21	8.761229e+13	1.506856e-02	6.484599e-04
1.123406e-10	1.000000e-04	6.227123e+04	6.227123e+04	5.698257e+01	3.940379e+01	3.940376e+01	3.278533e-05	9.748347e+21	1.026221e+14	1.561654e-02	6.327768e-04
1.168201e-10	1.000000e-04	6.384072e+04	6.384072e+04	5.682528e+01	3.948423e+01	3.948419e+01	3.315158e-05	1.120498e+22	1.167597e+14	1.584944e-02	6.184803e-04
1.214782e-10	1.000000e-04	6.539976e+04	6.539976e+04	5.666902e+01	3.954317e+01	3.954314e+01	3.353354e-05	1.296052e+22	1.340494e+14	1.624924e-02	6.046379e-04
1.263221e-10	1.000000e-04	6.714639e+04	6.714639e+04	5.651672e+01	3.961973e+01	3.961970e+01	3.392048e-05	1.551848e+22	1.589613e+14	1.705403e-02	5.900501e-04
1.313591e-10	1.000000e-04	6.917458e+04	6.917458e+04	5.636536e+01	3.971799e+01	3.971796e+01	3.431341e-05	1.839853e+22	1.861431e+14	1.742376e-02	5.741703e-04
1.365969e-10	1.000000e-04	7.115080e+04	7.115080e+04	5.621929e+01	3.978687e+01	3.978684e+01	3.471385e-05	2.189919e+22	2.196489e+14	1.801442e-02	5.591908e-04
1.420436e-10	1.000000e-04	7.281796e+04	7.281796e+04	5.607156e+01	3.979705e+01	3.979702e+01	3.512350e-05	2.540167e+22	2.544530e+14	1.861062e-02	5.465280e-04
1.477076e-10	1.000000e-04	7.493935e+04	7.493935e+04	5.592685e+01	3.984585e+01	3.984581e+01	3.554360e-05	2.978248e+22	2.965142e+14	1.890177e-02	5.317080e-04
1.535973e-10	1.000000e-04	7.723160e+04	7.723160e+04	5.578429e+01	3.991165e+01	3.991162e+01	3.597000e-05	3.424365e+22	3.381282e+14	1.869374e-02	5.167788e-04
1.597219e-10	1.000000e-04	7.967213e+04	7.967213e+04	5.564364e+01	3.992281e+01	3.992278e+01	3.640671e-05	4.437522e+22	4.375573e+14	2.073480e-02	5.010888e-04
1.660907e-10	1.000000e-04	8.256890e+04	8.256890e+04	5.550910e+01	3.993758e+01	3.993754e+01	3.685024e-05	5.175093e+22	5.093422e+14	2.022678e-02	4.836879e-04
1.727135e-10	1.000000e-04	8.501096e+04	8.501096e+04	5.537309e+01	3.990259e+01	3.990255e+01	3.730862e-05	6.623787e+22	6.547886e+14	2.237809e-02	4.693817e-04
1.796003e-10	1.000000e-04	8.805743e+04	8.805743e+04	5.524212e+01	3.984403e+01	3.984399e+01	3.777486e-05	8.652779e+22	8.616669e+14	2.451415e-02	4.524777e-04
1.867618e-10	1.000000e-04	9.113827e+04	9.113827e+04	5.511197e+01	3.976873e+01	3.976869e+01	3.825009e-05	9.565705e+22	9.616310e+14	2.281940e-02	4.363560e-04
1.942088e-10	1.000000e-04	9.526132e+04	9.526132e+04	5.498506e+01	3.962437e+01	3.962433e+01	3.873793e-05	1.220846e+23	1.249824e+15	2.334367e-02	4.159545e-04
2.019527e-10	1.000000e-04	9.893885e+04	9.893885e+04	5.486150e+01	3.939138e+01	3.939134e+01	3.923830e-05	2.098930e+23	2.213055e+15	3.320894e-02	3.981386e-04
2.100055e-10	1.000000e-04	1.027444e+05	1.027444e+05	5.474078e+01	3.911143e+01	3.911139e+01	3.974959e-05	1.905802e+23	2.082376e+15	2.496764e-02	3.806672e-04
2.183793e-10	1.000000e-04	1.074386e+05	1.074386e+05	5.462365e+01	3.870792e+01	3.870788e+01	4.027261e-05	4.589576e+23	5.281695e+15	4.809079e-02	3.602794e-04
2.270870e-10	1.000000e-04	1.136664e+05	1.136664e+05	5.450932e+01	3.810932e+01	3.810928e+01	4.081055e-05	2.916900e+23	3.628820e+15	2.305962e-02	3.352734e-04
2.361420e-10	1.000000e-04	1.186285e+05	1.186285e+05	5.439674e+01	3.747327e+01	3.747323e+01	4.136027e-05	6.365868e+23	8.614893e+15	4.064470e-02	3.158876e-04
2.455580e-10	1.000000e-04	1.263076e+05	1.263076e+05	5.428723e+01	3.644465e+01	3.644461e+01	4.192679e-05	-1.048432e+24	-1.630689e+16	-4.891981e-02	2.885390e-04
2.553495e-10	1.000000e-04	1.347238e+05	1.347238e+05	5.418253e+01	3.511317e+01	3.511313e+01	4.250199e-05	3.078242e+23	5.767036e+15	1.040334e-02	2.606308e-04
2.655314e-10	1.000000e-04	1.439519e+05	1.439519e+05	5.407724e+01	3.340419e+01	3.340415e+01	4.309536e-05	-4.811541e+23	-1.156856e+16	-1.167586e-02	2.320511e-04
2.761193e-10	1.000000e-04	1.557632e+05	1.557632e+05	5.397913e+01	3.094669e+01	3.094665e+01	4.370498e-05	1.298168e+24	4.573619e+16	2.123727e-02	1.986779e-04
2.871294e-10	1.000000e-04	1.674519e+05	1.674519e+05	5.387910e+01	2.807398e+01	2.807393e+01	4.433109e-05	1.379289e+23	7.909256e+15	1.571432e-03	1.676539e-04
2.985785e-10	1.000000e-04	1.812874e+05	1.812874e+05	5.378976e+01	2.385657e+01	2.385653e+01	4.497147e-05	6.490677e+22	8.399434e+15	4.972143e-04	1.315953e-04
3.104841e-10	1.000000e-04	1.911916e+05	1.911916e+05	5.369596e+01	1.654815e+01	1.654810e+01	4.562789e-05	-1.349424e+22	-1.087431e+16	-7.923113e-05	8.655269e-05
3.228644e-10	1.000000e-04	1.657819e+05	1.657819e+05	5.360788e+01	1.075411e+01	1.075407e+01	4.630289e-05	2.227548e+21	1.548654e+16	2.668289e-05	6.486904e-05
3.357385e-10	1.000000e-04	7.427809e+04	7.427809e+04	5.352271e+01	6.634714e+00	6.634667e+00	4.699323e-05	-1.494433e+20	-1.162426e+16	-9.914344e-05	8.932262e-05
3.491258e-10	1.000000e-04	3.421308e+04	3.421308e+04	5.344253e+01	5.913588e+00	5.913540e+00	4.770627e-05	3.378195e+19	4.671210e+15	1.080973e-03	1.728458e-04
3.630470e-10	1.000000e-04	2.125986e+04	2.125986e+04	5.336610e+01	5.743962e+00	5.743914e+00	4.843799e-05	2.175645e+18	3.479607e+14	7.514109e-04	2.701788e-04
3.775233e-10	1.000000e-04	1.385870e+04	1.385870e+04	5.328969e+01	5.657196e+00	5.657147e+00	4.918804e-05	1.523934e+17	2.630025e+13	4.471417e-04	4.082055e-04
3.925768e-10	1.000000e-04	1.036747e+04	1.036747e+04	5.321803e+01	5.635636e+00	5.635586e+00	4.995660e-05	2.641259e+16	4.646182e+12	3.307790e-04	5.435883e-04
4.082305e-10	1.000000e-04	8.224794e+03	8.224794e+03	5.314825e+01	5.636658e+00	5.636608e+00	5.074797e-05	6.726274e+15	1.182132e+12	2.680654e-04	6.853252e-04
4.245085e-10	1.000000e-04	6.660410e+03	6.660410e+03	5.308320e+01	5.648335e+00	5.648283e+00	5.156229e-05	1.988566e+15	3.458899e+11	2.275761e-04	8.480462e-04
4.414355e-10	1.000000e-04	5.874606e+03	5.874606e+03	5.302070e+01	5.682054e+00	5.682001e+00	5.239726e-05	9.794283e+14	1.653659e+11	2.099763e-04	9.672230e-04
4.590374e-10	1.000000e-04	4.924769e+03	4.924769e+03	5.296154e+01	5.706403e+00	5.706350e+00	5.325712e-05	3.665154e+14	6.057311e+10	1.897817e-04	1.158715e-03
4.773413e-10	1.000000e-04	4.467888e+03	4.467888e+03	5.290512e+01	5.749436e+00	5.749382e+00	5.413746e-05	2.165335e+14	3.446663e+10	1.824337e-04	1.286835e-03
4.963750e-10	1.000000e-04	3.953735e+03	3.953735e+03	5.285365e+01	5.789530e+00	5.789475e+00	5.504209e-05	1.131370e+14	1.739355e+10	1.756541e-04	1.464319e-03
5.161676e-10	1.000000e-04	3.575472e+03	3.575472e+03	5.280497e+01	5.836174e+00	5.836118e+00	5.597246e-05	6.731284e+13	9.941608e+09	1.727914e-04	1.632281e-03
5.367495e-10	1.000000e-04	3.226000e+03	3.226000e+03	5.275746e+01	5.884246e+00	5.884189e+00	5.692990e-05	4.020462e+13	5.699304e+09	1.726018e-04	1.824007e-03
5.581520e-10	1.000000e-04	2.921989e+03	2.921989e+03	5.271228e+01	5.934579e+00	5.934521e+00	5.791245e-05	2.484413e+13	3.375004e+09	1.749532e-04	2.031006e-03
5.804080e-10	1.000000e-04	2.741740e+03	2.741740e+03	5.267289e+01	5.992345e+00	5.992286e+00	5.892187e-05	1.868572e+13	2.418387e+09	1.809131e-04	2.185599e-03
6.035514e-10	1.000000e-04	2.535632e+03	2.535632e+03	5.263556e+01	6.049925e+00	6.049865e+00	5.996119e-05	1.327473e+13	1.637856e+09	1.899705e-04	2.385964e-03
6.276176e-10	1.000000e-04	2.327651e+03	2.327651e+03	5.260103e+01	6.109304e+00	6.109243e+00	6.102832e-05	9.239212e+12	1.085616e+09	2.028320e-04	2.624664e-03
6.526435e-10	1.000000e-04	2.180836e+03	2.180836e+03	5.257118e+01	6.172700e+00	6.172637e+00	6.212541e-05	7.198416e+12	8.032694e+08	2.188834e-04	2.830428e-03
6.786672e-10	1.000000e-04	2.058760e+03	2.058760e+03	5.254152e+01	6.239344e+00	6.239281e+00	6.325267e-05	5.918176e+12	6.258833e+08	2.400215e-04	3.030631e-03
7.057287e-10	1.000000e-04	1.942865e+03	1.942865e+03	5.251608e+01	6.309444e+00	6.309380e+00	6.440698e-05	4.914704e+12	4.915207e+08	2.663025e-04	3.247495e-03
7.338692e-10	1.000000e-04	1.824675e+03	1.824675e+03	5.249369e+01	6.380595e+00	6.380529e+00	6.559783e-05	4.044936e+12	3.824773e+08	2.999680e-04	3.496839e-03
7.631317e-10	1.000000e-04	1.729447e+03	1.729447e+03	5.247418e+01	6.454413e+00	6.454346e+00	6.681989e-05	3.468848e+12	3.096717e+08	3.363100e-04	3.732067e-03
7.935611e-10	1.000000e-04	1.642202e+03	1.642202e+03	5.245530e+01	6.531767e+00	6.531699e+00	6.807737e-05	3.059816e+12	2.573606e+08	3.842858e-04	3.977445e-03
8.252039e-10	1.000000e-04	1.568549e+03	1.568549e+03	5.244356e+01	6.612163e+00	6.612094e+00	6.936485e-05	2.784937e+12	2.203421e+08	4.399625e-04	4.215464e-03
8.581084e-10	1.000000e-04	1.493808e+03	1.493808e+03	5.243071e+01	6.694602e+00	6.694532e+00	7.069458e-05	2.513371e+12	1.869101e+08	5.068438e-04	4.481568e-03
8.923249e-10	1.000000e-04	1.419817e+03	1.419817e+03	5.242356e+01	6.779116e+00	6.779044e+00	7.205543e-05	2.230232e+12	1.557703e+08	5.798009e-04	4.774639e-03
9.279058e-10	1.000000e-04	1.369219e+03	1.369219e+03	5.241683e+01	6.867596e+00	6.867522e+00	7.346417e-05	2.139130e+12	1.400276e+08	6.667507e-04	5.015702e-03
9.649055e-10	1.000000e-04	1.308546e+03	1.308546e+03	5.241358e+01	6.958937e+00	6.958862e+00	7.490124e-05	1.953077e+12	1.196754e+08	7.636008e-04	5.318070e-03
1.003380e-09	1.000000e-04	1.252432e+03	1.252432e+03	5.241286e+01	7.052738e+00	7.052661e+00	7.638332e-05	1.816876e+12	1.041206e+08	8.843924e-04	5.631232e-03
1.043390e-09	1.000000e-04	1.208628e+03	1.208628e+03	5.241586e+01	7.150871e+00	7.150793e+00	7.790713e-05	1.735559e+12	9.282067e+07	1.009408e-03	5.916518e-03
1.084994e-09	1.000000e-04	1.164220e+03	1.164220e+03	5.241871e+01	7.251028e+00	7.250949e+00	7.946216e-05	1.647869e+12	8.221001e+07	1.155684e-03	6.228230e-03
1.128258e-09	1.000000e-04	1.130500e+03	1.130500e+03	5.242814e+01	7.355034e+00	7.354952e+00	8.107174e-05	1.630794e+12	7.576625e+07	1.324761e-03	6.506000e-03
1.173246e-09	1.000000e-04	1.084457e+03	1.084457e+03	5.243700e+01	7.461738e+00	7.461655e+00	8.271739e-05	1.510449e+12	6.529893e+07	1.510555e-03	6.880624e-03
1.220029e-09	1.000000e-04	1.055069e+03	1.055069e+03	5.244787e+01	7.572264e+00	7.572180e+00	8.441850e-05	1.497798e+12	6.016232e+07	1.718464e-03	7.177032e-03
1.268677e-09	1.000000e-04	1.022305e+03	1.022305e+03	5.246454e+01	7.685659e+00	7.685573e+00	8.616181e-05	1.438045e+12	5.362496e+07	1.931798e-03	7.517972e-03
1.319264e-09	1.000000e-04	9.883634e+02	9.883634e+02	5.247988e+01	7.803457e+00	7.803369e+00	8.795278e-05	1.386563e+12	4.791863e+07	2.205198e-03	7.895332e-03
1.371869e-09	1.000000e-04	9.574673e+02	9.574673e+02	5.249950e+01	7.923314e+00	7.923224e+00	8.978664e-05	1.327900e+12	4.252369e+07	2.475351e-03	8.275284e-03
1.426571e-09	1.000000e-04	9.304280e+02	9.304280e+02	5.251957e+01	8.048117e+00	8.048026e+00	9.168118e-05	1.291027e+12	3.823523e+07	2.777234e-03	8.649908e-03
1.483455e-09	1.000000e-04	9.025741e+02	9.025741e+02	5.259929e+01	8.178139e+00	8.178045e+00	9.403670e-05	1.247583e+12	3.410334e+07	3.124254e-03	9.060906e-03
1.542607e-09	1.000000e-04	8.795473e+02	8.795473e+02	5.298226e+01	8.319445e+00	8.319346e+00	9.825397e-05	1.229435e+12	3.084848e+07	3.503488e-03	9.458780e-03
1.604117e-09	1.000000e-04	8.535964e+02	8.535964e+02	5.345863e+01	8.476213e+00	8.476110e+00	1.029233e-04	1.196744e+12	2.735219e+07	3.961227e-03	9.930001e-03
1.668081e-09	1.000000e-04	8.289748e+02	8.289748e+02	5.393648e+01	8.658775e+00	8.658667e+00	1.077858e-04	1.176973e+12	2.418156e+07	4.509736e-03	1.044516e-02
1.734594e-09	1.000000e-04	8.048265e+02	8.048265e+02	5.424092e+01	8.850427e+00	8.850315e+00	1.115769e-04	1.164553e+12	2.144560e+07	5.172960e-03	1.099669e-02
1.803760e-09	1.000000e-04	7.843891e+02	7.843891e+02	5.443487e+01	9.045137e+00	9.045022e+00	1.149712e-04	1.143970e+12	1.889464e+07	5.778939e-03	1.153144e-02
1.875684e-09	1.000000e-04	7.607889e+02	7.607889e+02	5.461668e+01	9.259323e+00	9.259205e+00	1.184033e-04	1.117196e+12	1.641470e+07	6.575062e-03	1.217069e-02
1.950476e-09	1.000000e-04	7.430522e+02	7.430522e+02	5.478888e+01	9.474485e+00	9.474363e+00	1.218954e-04	1.110461e+12	1.454538e+07	7.353566e-03	1.275077e-02
2.028250e-09	1.000000e-04	7.234293e+02	7.234293e+02	5.495790e+01	9.709039e+00	9.708913e+00	1.254471e-04	1.095381e+12	1.269650e+07	8.292317e-03	1.342085e-02
2.109125e-09	1.000000e-04	7.057272e+02	7.057272e+02	5.511828e+01	9.943610e+00	9.943481e+00	1.290617e-04	1.081783e+12	1.112807e+07	9.269306e-03	1.408988e-02
2.193225e-09	1.000000e-04	6.921124e+02	6.921124e+02	5.527612e+01	1.018562e+01	1.018549e+01	1.327325e-04	1.090432e+12	9.946272e+06	1.029927e-02	1.471672e-02
2.280678e-09	1.000000e-04	6.757688e+02	6.757688e+02	5.543036e+01	1.044472e+01	1.044458e+01	1.364889e-04	1.074315e+12	8.642682e+06	1.143489e-02	1.545605e-02
2.371619e-09	1.000000e-04	6.625006e+02	6.625006e+02	5.558000e+01	1.071048e+01	1.071034e+01	1.403341e-04	1.079764e+12	7.660961e+06	1.269079e-02	1.616675e-02
2.466186e-09	1.000000e-04	6.488733e+02	6.488733e+02	5.573113e+01	1.102789e+01	1.102775e+01	1.442637e-04	1.082765e+12	6.638528e+06	1.411971e-02	1.699544e-02
2.564524e-09	1.000000e-04	6.378603e+02	6.378603e+02	5.587752e+01	1.126725e+01	1.126710e+01	1.482885e-04	1.074154e+12	5.915315e+06	1.525914e-02	1.766413e-02
2.666782e-09	1.000000e-04	6.255133e+02	6.255133e+02	5.602585e+01	1.155665e+01	1.155650e+01	1.524148e-04	1.066499e+12	5.173688e+06	1.670587e-02	1.847547e-02
2.773119e-09	1.000000e-04	6.166622e+02	6.166622e+02	5.617410e+01	1.185077e+01	1.185061e+01	1.566698e-04	1.078050e+12	4.612178e+06	1.813400e-02	1.921760e-02
2.883695e-09	1.000000e-04	6.085433e+02	6.085433e+02	5.632371e+01	1.216343e+01	1.216327e+01	1.610551e-04	1.092536e+12	4.103513e+06	1.963674e-02	1.998778e-02
2.998680e-09	1.000000e-04	5.977332e+02	5.977332e+02	5.647460e+01	1.251158e+01	1.251142e+01	1.655597e-04	1.094137e+12	3.568702e+06	2.150927e-02	2.093172e-02
3.118251e-09	1.000000e-04	5.901119e+02	5.901119e+02	5.662483e+01	1.287290e+01	1.287273e+01	1.701985e-04	1.114947e+12	3.154074e+06	2.337081e-02	2.181434e-02
3.242589e-09	1.000000e-04	5.810395e+02	5.810395e+02	5.678078e+01	1.321866e+01	1.321849e+01	1.749773e-04	1.114621e+12	2.761785e+06	2.524587e-02	2.275002e-02
3.371886e-09	1.000000e-04	5.744647e+02	5.744647e+02	5.693386e+01	1.355125e+01	1.355107e+01	1.798888e-04	1.126449e+12	2.464988e+06	2.700760e-02	2.358935e-02
3.506337e-09	1.000000e-04	5.679918e+02	5.679918e+02	5.708535e+01	1.396783e+01	1.396765e+01	1.849422e-04	1.150383e+12	2.163702e+06	2.918927e-02	2.459161e-02
3.646150e-09	1.000000e-04	5.613991e+02	5.613991e+02	5.723991e+01	1.434210e+01	1.434191e+01	1.901274e-04	1.168479e+12	1.925561e+06	3.143066e-02	2.554706e-02
3.791538e-09	1.000000e-04	5.555935e+02	5.555935e+02	5.739226e+01	1.469375e+01	1.469356e+01	1.954344e-04	1.164704e+12	1.700405e+06	3.300056e-02	2.644695e-02
3.942724e-09	1.000000e-04	5.489329e+02	5.489329e+02	5.754538e+01	1.513074e+01	1.513054e+01	2.008842e-04	1.176312e+12	1.483272e+06	3.540116e-02	2.756393e-02
4.099937e-09	1.000000e-04	5.429359e+02	5.429359e+02	5.769499e+01	1.556128e+01	1.556107e+01	2.064894e-04	1.191366e+12	1.305626e+06	3.787856e-02	2.866135e-02
4.263420e-09	1.000000e-04	5.383022e+02	5.383022e+02	5.784511e+01	1.598717e+01	1.598696e+01	2.122019e-04	1.206296e+12	1.155036e+06	4.003265e-02	2.969925e-02
4.433421e-09	1.000000e-04	5.330331e+02	5.330331e+02	5.799277e+01	1.644445e+01	1.644423e+01	2.180642e-04	1.217627e+12	1.012553e+06	4.244580e-02	3.085071e-02
4.610201e-09	1.000000e-04	5.281722e+02	5.281722e+02	5.813978e+01	1.687772e+01	1.687750e+01	2.240745e-04	1.220309e+12	8.910478e+05	4.453315e-02	3.195496e-02
4.794030e-09	1.000000e-04	5.245722e+02	5.245722e+02	5.828784e+01	1.734078e+01	1.734055e+01	2.302135e-04	1.241094e+12	7.915185e+05	4.686727e-02	3.305700e-02
4.985189e-09	1.000000e-04	5.199464e+02	5.199464e+02	5.842878e+01	1.783673e+01	1.783650e+01	2.365052e-04	1.251413e+12	6.931448e+05	4.939684e-02	3.430495e-02
5.183970e-09	1.000000e-04	5.166579e+02	5.166579e+02	5.857000e+01	1.833557e+01	1.833532e+01	2.429307e-04	1.271754e+12	6.136654e+05	5.181782e-02	3.548879e-02
5.390677e-09	1.000000e-04	5.134609e+02	5.134609e+02	5.870944e+01	1.882412e+01	1.882387e+01	2.495112e-04	1.286066e+12	5.441143e+05	5.405269e-02	3.666124e-02
5.605627e-09	1.000000e-04	5.099518e+02	5.099518e+02	5.884450e+01	1.936118e+01	1.936092e+01	2.562367e-04	1.305951e+12	4.800297e+05	5.680312e-02	3.796668e-02
5.829148e-09	1.000000e-04	5.084820e+02	5.084820e+02	5.898388e+01	1.988257e+01	1.988230e+01	2.631236e-04	1.337471e+12	4.304492e+05	5.901975e-02	3.910181e-02
6.061582e-09	1.000000e-04	5.037781e+02	5.037781e+02	5.911883e+01	2.042648e+01	2.042621e+01	2.701795e-04	1.328274e+12	3.735252e+05	6.140199e-02	4.054658e-02
6.303284e-09	1.000000e-04	5.010228e+02	5.010228e+02	5.925440e+01	2.100218e+01	2.100190e+01	2.773842e-04	1.346232e+12	3.294565e+05	6.396224e-02	4.191861e-02
6.554623e-09	1.000000e-04	4.993971e+02	4.993971e+02	5.938526e+01	2.158237e+01	2.158208e+01	2.847635e-04	1.373585e+12	2.933325e+05	6.633103e-02	4.321684e-02
6.815985e-09	1.000000e-04	4.963271e+02	4.963271e+02	5.951574e+01	2.216647e+01	2.216618e+01	2.923077e-04	1.378884e+12	2.576589e+05	6.867190e-02	4.466101e-02
7.087768e-09	1.000000e-04	4.944824e+02	4.944824e+02	5.964436e+01	2.277174e+01	2.277144e+01	3.000318e-04	1.403981e+12	2.292874e+05	7.123581e-02	4.605167e-02
7.370388e-09	1.000000e-04	4.920641e+02	4.920641e+02	5.977082e+01	2.340327e+01	2.340296e+01	3.079153e-04	1.411918e+12	2.011069e+05	7.341627e-02	4.756142e-02
7.664278e-09	1.000000e-04	4.904601e+02	4.904601e+02	5.989703e+01	2.402623e+01	2.402591e+01	3.159866e-04	1.429489e+12	1.785471e+05	7.555335e-02	4.898712e-02
7.969886e-09	1.000000e-04	4.889780e+02	4.889780e+02	6.002163e+01	2.470093e+01	2.470060e+01	3.242595e-04	1.454616e+12	1.581911e+05	7.805361e-02	5.051542e-02
8.287680e-09	1.000000e-04	4.870170e+02	4.870170e+02	6.014409e+01	2.534622e+01	2.534589e+01	3.326881e-04	1.461787e+12	1.397392e+05	8.003038e-02	5.204381e-02
8.618146e-09	1.000000e-04	4.842840e+02	4.842840e+02	6.026378e+01	2.601233e+01	2.601199e+01	3.413064e-04	1.456378e+12	1.222864e+05	8.200966e-02	5.371297e-02
8.961789e-09	1.000000e-04	4.836720e+02	4.836720e+02	6.038265e+01	2.673052e+01	2.673017e+01	3.501171e-04	1.487295e+12	1.089832e+05	8.428172e-02	5.526581e-02
9.319135e-09	1.000000e-04	4.820137e+02	4.820137e+02	6.049987e+01	2.743736e+01	2.743700e+01	3.590950e-04	1.495976e+12	9.620847e+04	8.624206e-02	5.692236e-02
9.690730e-09	1.000000e-04	4.809315e+02	4.809315e+02	6.061370e+01	2.817443e+01	2.817407e+01	3.682690e-04	1.513307e+12	8.524149e+04	8.822717e-02	5.858305e-02
1.007714e-08	1.000000e-04	4.799969e+02	4.799969e+02	6.072340e+01	2.892555e+01	2.892518e+01	3.776392e-04	1.531796e+12	7.564713e+04	9.017786e-02	6.026196e-02
1.047896e-08	1.000000e-04	4.785373e+02	4.785373e+02	6.083496e+01	2.968796e+01	2.968758e+01	3.871692e-04	1.540848e+12	6.681249e+04	9.210267e-02	6.203898e-02
1.089680e-08	1.000000e-04	4.781458e+02	4.781458e+02	6.094182e+01	3.044741e+01	3.044701e+01	3.969476e-04	1.558615e+12	5.956448e+04	9.354668e-02	6.367808e-02
1.133131e-08	1.000000e-04	4.768336e+02	4.768336e+02	6.104545e+01	3.124638e+01	3.124597e+01	4.068626e-04	1.563221e+12	5.248343e+04	9.512119e-02	6.552888e-02
1.178314e-08	1.000000e-04	4.758758e+02	4.758758e+02	6.114719e+01	3.206728e+01	3.206687e+01	4.170201e-04	1.575187e+12	4.645381e+04	9.681782e-02	6.738583e-02
1.225298e-08	1.000000e-04	4.752673e+02	4.752673e+02	6.124672e+01	3.289968e+01	3.289925e+01	4.273389e-04	1.588127e+12	4.120283e+04	9.823970e-02	6.922353e-02
1.274156e-08	1.000000e-04	4.749598e+02	4.749598e+02	6.134593e+01	3.375513e+01	3.375469e+01	4.378166e-04	1.607099e+12	3.667278e+04	9.973546e-02	7.106944e-02
1.324962e-08	1.000000e-04	4.733943e+02	4.733943e+02	6.143866e+01	3.458913e+01	3.458868e+01	4.485274e-04	1.596637e+12	3.224838e+04	1.007354e-01	7.306621e-02
1.377794e-08	1.000000e-04	4.734846e+02	4.734846e+02	6.153106e+01	3.549679e+01	3.549633e+01	4.594261e-04	1.621915e+12	2.877946e+04	1.022328e-01	7.496927e-02
1.432733e-08	1.000000e-04	4.721254e+02	4.721254e+02	6.161993e+01	3.636869e+01	3.636822e+01	4.705321e-04	1.612770e+12	2.534744e+04	1.031281e-01	7.703185e-02
1.489862e-08	1.000000e-04	4.726161e+02	4.726161e+02	6.170409e+01	3.732215e+01	3.732167e+01	4.818249e-04	1.642641e+12	2.268346e+04	1.044940e-01	7.896927e-02
1.549270e-08	1.000000e-04	4.716289e+02	4.716289e+02	6.178272e+01	3.820765e+01	3.820716e+01	4.932883e-04	1.635106e+12	2.008141e+04	1.051079e-01	8.101212e-02
1.611046e-08	1.000000e-04	4.716203e+02	4.716203e+02	6.186414e+01	3.917606e+01	3.917556e+01	5.049622e-04	1.649616e+12	1.787635e+04	1.060503e-01	8.306696e-02
1.675285e-08	1.000000e-04	4.707150e+02	4.707150e+02	6.194041e+01	4.011619e+01	4.011567e+01	5.168238e-04	1.643388e+12	1.581764e+04	1.066697e-01	8.522394e-02
1.742086e-08	1.000000e-04	4.707851e+02	4.707851e+02	6.201216e+01	4.111058e+01	4.111005e+01	5.288944e-04	1.655047e+12	1.409427e+04	1.073465e-01	8.732344e-02
1.811551e-08	1.000000e-04	4.700400e+02	4.700400e+02	6.208292e+01	4.207791e+01	4.207737e+01	5.411740e-04	1.646677e+12	1.248354e+04	1.076529e-01	8.951986e-02
1.883785e-08	1.000000e-04	4.699181e+02	4.699181e+02	6.214714e+01	4.311425e+01	4.311369e+01	5.536013e-04	1.655081e+12	1.111003e+04	1.083427e-01	9.174843e-02
1.958900e-08	1.000000e-04	4.703746e+02	4.703746e+02	6.220914e+01	4.413692e+01	4.413635e+01	5.662840e-04	1.667793e+12	9.957081e+03	1.086461e-01	9.383355e-02
2.037010e-08	1.000000e-04	4.701522e+02	4.701522e+02	6.227086e+01	4.519173e+01	4.519115e+01	5.790775e-04	1.670266e+12	8.861163e+03	1.090647e-01	9.612148e-02
2.118234e-08	1.000000e-04	4.695278e+02	4.695278e+02	6.232336e+01	4.621871e+01	4.621811e+01	5.921486e-04	1.657649e+12	7.859660e+03	1.089626e-01	9.843658e-02
2.202698e-08	1.000000e-04	4.691003e+02	4.691003e+02	6.237536e+01	4.727393e+01	4.727333e+01	6.053605e-04	1.646620e+12	6.974048e+03	1.087317e-01	1.007757e-01
2.290529e-08	1.000000e-04	4.693976e+02	4.693976e+02	6.242583e+01	4.836636e+01	4.836574e+01	6.187289e-04	1.653816e+12	6.248419e+03	1.088614e-01	1.030392e-01
2.381862e-08	1.000000e-04	4.693153e+02	4.693153e+02	6.247073e+01	4.948004e+01	4.947941e+01	6.323348e-04	1.651099e+12	5.567021e+03	1.087780e-01	1.054303e-01
2.476838e-08	1.000000e-04	4.693210e+02	4.693210e+02	6.251085e+01	5.057351e+01	5.057286e+01	6.460597e-04	1.648392e+12	4.982476e+03	1.085930e-01	1.077589e-01
2.575600e-08	1.000000e-04	4.687901e+02	4.687901e+02	6.254940e+01	5.168781e+01	5.168715e+01	6.600506e-04	1.629847e+12	4.417801e+03	1.079806e-01	1.102579e-01
2.678300e-08	1.000000e-04	4.688688e+02	4.688688e+02	6.258233e+01	5.284489e+01	5.284421e+01	6.741469e-04	1.630606e+12	3.956709e+03	1.079403e-01	1.127072e-01
2.785096e-08	1.000000e-04	4.687196e+02	4.687196e+02	6.261231e+01	5.399585e+01	5.399516e+01	6.884349e-04	1.616731e+12	3.522377e+03	1.071923e-01	1.151986e-01
2.896150e-08	1.000000e-04	4.688443e+02	4.688443e+02	6.263827e+01	5.514348e+01	5.514278e+01	7.028886e-04	1.609703e+12	3.157003e+03	1.065845e-01	1.176158e-01
3.011632e-08	1.000000e-04	4.682848e+02	4.682848e+02	6.265705e+01	5.630674e+01	5.630602e+01	7.174713e-04	1.589137e+12	2.807756e+03	1.058528e-01	1.202404e-01
3.131719e-08	1.000000e-04	4.692422e+02	4.692422e+02	6.267405e+01	5.755896e+01	5.755822e+01	7.321926e-04	1.602737e+12	2.536867e+03	1.056741e-01	1.226637e-01
3.256594e-08	1.000000e-04	4.690648e+02	4.690648e+02	6.268795e+01	5.875952e+01	5.875878e+01	7.470958e-04	1.587765e+12	2.266704e+03	1.048849e-01	1.252695e-01
3.386449e-08	1.000000e-04	4.692782e+02	4.692782e+02	6.269228e+01	5.997684e+01	5.997608e+01	7.621804e-04	1.579080e+12	2.034634e+03	1.040743e-01	1.278066e-01
3.521482e-08	1.000000e-04	4.692000e+02	4.692000e+02	6.269843e+01	6.115912e+01	6.115834e+01	7.773709e-04	1.560691e+12	1.823941e+03	1.029480e-01	1.303476e-01
3.661898e-08	1.000000e-04	4.685368e+02	4.685368e+02	6.269771e+01	6.236385e+01	6.236305e+01	7.927312e-04	1.532396e+12	1.624451e+03	1.017991e-01	1.331034e-01
3.807914e-08	1.000000e-04	4.687947e+02	4.687947e+02	6.269004e+01	6.363069e+01	6.362988e+01	8.081434e-04	1.525881e+12	1.462808e+03	1.010877e-01	1.357325e-01
3.959753e-08	1.000000e-04	4.688207e+02	4.688207e+02	6.268256e+01	6.487483e+01	6.487401e+01	8.237115e-04	1.507522e+12	1.311845e+03	9.984381e-02	1.383788e-01
4.117645e-08	1.000000e-04	4.688587e+02	4.688587e+02	6.266743e+01	6.611737e+01	6.611653e+01	8.394288e-04	1.490793e+12	1.179885e+03	9.869582e-02	1.410177e-01
4.281834e-08	1.000000e-04	4.680824e+02	4.680824e+02	6.265176e+01	6.735193e+01	6.735108e+01	8.552715e-04	1.458402e+12	1.052269e+03	9.735469e-02	1.438890e-01
4.452569e-08	1.000000e-04	4.685293e+02	4.685293e+02	6.262755e+01	6.863660e+01	6.863572e+01	8.711250e-04	1.448074e+12	9.506309e+02	9.620508e-02	1.464937e-01
4.630113e-08	1.000000e-04	4.683209e+02	4.683209e+02	6.259976e+01	6.987668e+01	6.987579e+01	8.872124e-04	1.423712e+12	8.545961e+02	9.479721e-02	1.492068e-01
4.814735e-08	1.000000e-04	4.681818e+02	4.681818e+02	6.256844e+01	7.116271e+01	7.116180e+01	9.033240e-04	1.404049e+12	7.693432e+02	9.362695e-02	1.519980e-01
5.006720e-08	1.000000e-04	4.681618e+02	4.681618e+02	6.253174e+01	7.243292e+01	7.243200e+01	9.195127e-04	1.382854e+12	6.935794e+02	9.223329e-02	1.547177e-01
5.206360e-08	1.000000e-04	4.678443e+02	4.678443e+02	6.248950e+01	7.372219e+01	7.372125e+01	9.358023e-04	1.357013e+12	6.231503e+02	9.081727e-02	1.575785e-01
5.413960e-08	1.000000e-04	4.678430e+02	4.678430e+02	6.244563e+01	7.499035e+01	7.498940e+01	9.521495e-04	1.334530e+12	5.627320e+02	8.931387e-02	1.602895e-01
5.629838e-08	1.000000e-04	4.676875e+02	4.676875e+02	6.239180e+01	7.627291e+01	7.627194e+01	9.684676e-04	1.310906e+12	5.078318e+02	8.787881e-02	1.630852e-01
5.854325e-08	1.000000e-04	4.674055e+02	4.674055e+02	6.233523e+01	7.754062e+01	7.753964e+01	9.849460e-04	1.283416e+12	4.578477e+02	8.629578e-02	1.658958e-01
6.087762e-08	1.000000e-04	4.671141e+02	4.671141e+02	6.227407e+01	7.881908e+01	7.881808e+01	1.001407e-03	1.257356e+12	4.133343e+02	8.480762e-02	1.687363e-01
6.330508e-08	1.000000e-04	4.668370e+02	4.668370e+02	6.220628e+01	8.009771e+01	8.009669e+01	1.017847e-03	1.230160e+12	3.731308e+02	8.321977e-02	1.715753e-01
6.582933e-08	1.000000e-04	4.661371e+02	4.661371e+02	6.213442e+01	8.136299e+01	8.136195e+01	1.034308e-03	1.194997e+12	3.351447e+02	8.144976e-02	1.745473e-01
6.845423e-08	1.000000e-04	4.660795e+02	4.660795e+02	6.205621e+01	8.264918e+01	8.264813e+01	1.050671e-03	1.173094e+12	3.041865e+02	8.000625e-02	1.773285e-01
7.118380e-08	1.000000e-04	4.659836e+02	4.659836e+02	6.197291e+01	8.394793e+01	8.394686e+01	1.067207e-03	1.151133e+12	2.761058e+02	7.858929e-02	1.801521e-01
7.402221e-08	1.000000e-04	4.659564e+02	4.659564e+02	6.188766e+01	8.521116e+01	8.521007e+01	1.083517e-03	1.128429e+12	2.511840e+02	7.706179e-02	1.828737e-01
7.697380e-08	1.000000e-04	4.652095e+02	4.652095e+02	6.179005e+01	8.646364e+01	8.646254e+01	1.100010e-03	1.095360e+12	2.266676e+02	7.540595e-02	1.858596e-01
8.004309e-08	1.000000e-04	4.646765e+02	4.646765e+02	6.169672e+01	8.769989e+01	8.769878e+01	1.116442e-03	1.064507e+12	2.051885e+02	7.370319e-02	1.887332e-01
8.323475e-08	1.000000e-04	4.642344e+02	4.642344e+02	6.159301e+01	8.893834e+01	8.893721e+01	1.132812e-03	1.035678e+12	1.861143e+02	7.204923e-02	1.915807e-01
8.655369e-08	1.000000e-04	4.639720e+02	4.639720e+02	6.149060e+01	9.018156e+01	9.018041e+01	1.149222e-03	1.011605e+12	1.695985e+02	7.057376e-02	1.943685e-01
9.000496e-08	1.000000e-04	4.636764e+02	4.636764e+02	6.137631e+01	9.142532e+01	9.142415e+01	1.165600e-03	9.866488e+11	1.544650e+02	6.905243e-02	1.971749e-01
9.359385e-08	1.000000e-04	4.634377e+02	4.634377e+02	6.126314e+01	9.264466e+01	9.264348e+01	1.181829e-03	9.622125e+11	1.409838e+02	6.751582e-02	1.999075e-01
9.732585e-08	1.000000e-04	4.630538e+02	4.630538e+02	6.114111e+01	9.386041e+01	9.385922e+01	1.197959e-03	9.371372e+11	1.286444e+02	6.602939e-02	2.026987e-01
1.012067e-07	1.000000e-04	4.619857e+02	4.619857e+02	6.101309e+01	9.503644e+01	9.503523e+01	1.213930e-03	9.009542e+11	1.162122e+02	6.421717e-02	2.057129e-01
1.052422e-07	1.000000e-04	4.617975e+02	4.617975e+02	6.088050e+01	9.623015e+01	9.622892e+01	1.229770e-03	8.790778e+11	1.065299e+02	6.278570e-02	2.083817e-01
1.094387e-07	1.000000e-04	4.612453e+02	4.612453e+02	6.074134e+01	9.740407e+01	9.740282e+01	1.245468e-03	8.537613e+11	9.737579e+01	6.134342e-02	2.111763e-01
1.138025e-07	1.000000e-04	4.602884e+02	4.602884e+02	6.060103e+01	9.854160e+01	9.854033e+01	1.260955e-03	8.212898e+11	8.838905e+01	5.962627e-02	2.140866e-01
1.183403e-07	1.000000e-04	4.596199e+02	4.596199e+02	6.045044e+01	9.968244e+01	9.968117e+01	1.276346e-03	7.950282e+11	8.077727e+01	5.814064e-02	2.168802e-01
1.230590e-07	1.000000e-04	4.590531e+02	4.590531e+02	6.029436e+01	1.008094e+02	1.008081e+02	1.291623e-03	7.708618e+11	7.404097e+01	5.672223e-02	2.196029e-01
1.279659e-07	1.000000e-04	4.585284e+02	4.585284e+02	6.013715e+01	1.019243e+02	1.019230e+02	1.306798e-03	7.470968e+11	6.791849e+01	5.528880e-02	2.222857e-01
1.330685e-07	1.000000e-04	4.575748e+02	4.575748e+02	5.997382e+01	1.030081e+02	1.030068e+02	1.321653e-03	7.190527e+11	6.200161e+01	5.377018e-02	2.251176e-01
1.383745e-07	1.000000e-04	4.569719e+02	4.569719e+02	5.981165e+01	1.040827e+02	1.040814e+02	1.336550e-03	6.965556e+11	5.702461e+01	5.243239e-02	2.277662e-01
1.438921e-07	1.000000e-04	4.563529e+02	4.563529e+02	5.964037e+01	1.051497e+02	1.051484e+02	1.351159e-03	6.737809e+11	5.241764e+01	5.106294e-02	2.304132e-01
1.496297e-07	1.000000e-04	4.556207e+02	4.556207e+02	5.946264e+01	1.061827e+02	1.061813e+02	1.365523e-03	6.502050e+11	4.817062e+01	4.967345e-02	2.330506e-01
1.555961e-07	1.000000e-04	4.546622e+02	4.546622e+02	5.927824e+01	1.071994e+02	1.071980e+02	1.379676e-03	6.256223e+11	4.419265e+01	4.830135e-02	2.357782e-01
1.618004e-07	1.000000e-04	4.538409e+02	4.538409e+02	5.909555e+01	1.081960e+02	1.081946e+02	1.393648e-03	6.029334e+11	4.066426e+01	4.697238e-02	2.384008e-01
1.682521e-07	1.000000e-04	4.529639e+02	4.529639e+02	5.890327e+01	1.091744e+02	1.091730e+02	1.407292e-03	5.807146e+11	3.744189e+01	4.568102e-02	2.410224e-01
1.749610e-07	1.000000e-04	4.521258e+02	4.521258e+02	5.870637e+01	1.101277e+02	1.101263e+02	1.420654e-03	5.601107e+11	3.457724e+01	4.447014e-02	2.435776e-01
1.819375e-07	1.000000e-04	4.513354e+02	4.513354e+02	5.850726e+01	1.110527e+02	1.110513e+02	1.433791e-03	5.399511e+11	3.196745e+01	4.324627e-02	2.460537e-01
1.891921e-07	1.000000e-04	4.502273e+02	4.502273e+02	5.830313e+01	1.119665e+02	1.119651e+02	1.446686e-03	5.175861e+11	2.941318e+01	4.196767e-02	2.486889e-01
1.967361e-07	1.000000e-04	4.492115e+02	4.492115e+02	5.808926e+01	1.128454e+02	1.128439e+02	1.459322e-03	4.971206e+11	2.716709e+01	4.076606e-02	2.512077e-01
2.045808e-07	1.000000e-04	4.483495e+02	4.483495e+02	5.788118e+01	1.137151e+02	1.137136e+02	1.471644e-03	4.790390e+11	2.519303e+01	3.966240e-02	2.536305e-01
2.127383e-07	1.000000e-04	4.472793e+02	4.472793e+02	5.766285e+01	1.145499e+02	1.145484e+02	1.483654e-03	4.594226e+11	2.329369e+01	3.849545e-02	2.561038e-01
2.212211e-07	1.000000e-04	4.463866e+02	4.463866e+02	5.744254e+01	1.153612e+02	1.153597e+02	1.495412e-03	4.423397e+11	2.164996e+01	3.743618e-02	2.584334e-01
2.300422e-07	1.000000e-04	4.452692e+02	4.452692e+02	5.721981e+01	1.161452e+02	1.161437e+02	1.506801e-03	4.240174e+11	2.006212e+01	3.633805e-02	2.608427e-01
2.392150e-07	1.000000e-04	4.443359e+02	4.443359e+02	5.698318e+01	1.169223e+02	1.169208e+02	1.517996e-03	4.079647e+11	1.866963e+01	3.533107e-02	2.631395e-01
2.487535e-07	1.000000e-04	4.430929e+02	4.430929e+02	5.675354e+01	1.176582e+02	1.176567e+02	1.528863e-03	3.900125e+11	1.729684e+01	3.425279e-02	2.655385e-01
2.586724e-07	1.000000e-04	4.420601e+02	4.420601e+02	5.651684e+01	1.183748e+02	1.183733e+02	1.539410e-03	3.745643e+11	1.611497e+01	3.328211e-02	2.677799e-01
2.689868e-07	1.000000e-04	4.409898e+02	4.409898e+02	5.627219e+01	1.190635e+02	1.190619e+02	1.549460e-03	3.593505e+11	1.501846e+01	3.231965e-02	2.699914e-01
2.797125e-07	1.000000e-04	4.396655e+02	4.396655e+02	5.603160e+01	1.197334e+02	1.197318e+02	1.559388e-03	3.433830e+11	1.395413e+01	3.135149e-02	2.723283e-01
2.908659e-07	1.000000e-04	4.384999e+02	4.384999e+02	5.578472e+01	1.203689e+02	1.203674e+02	1.569082e-03	3.289930e+11	1.302011e+01	3.043899e-02	2.745016e-01
3.024640e-07	1.000000e-04	4.374353e+02	4.374353e+02	5.553638e+01	1.210021e+02	1.210005e+02	1.578312e-03	3.158406e+11	1.217597e+01	2.957946e-02	2.766171e-01
3.145245e-07	1.000000e-04	4.361214e+02	4.361214e+02	5.527436e+01	1.215768e+02	1.215752e+02	1.586760e-03	3.017823e+11	1.136162e+01	2.869115e-02	2.787682e-01
3.270660e-07	1.000000e-04	4.348149e+02	4.348149e+02	5.500297e+01	1.221333e+02	1.221317e+02	1.593997e-03	2.885046e+11	1.061651e+01	2.784338e-02	2.808858e-01
3.401075e-07	1.000000e-04	4.337157e+02	4.337157e+02	5.471778e+01	1.226728e+02	1.226712e+02	1.599898e-03	2.768402e+11	9.965228e+00	2.705793e-02	2.828415e-01
3.536691e-07	1.000000e-04	4.323697e+02	4.323697e+02	5.438550e+01	1.231573e+02	1.231557e+02	1.600703e-03	2.644582e+11	9.333735e+00	2.625259e-02	2.848427e-01
3.677714e-07	1.000000e-04	4.312606e+02	4.312606e+02	5.373291e+01	1.236100e+02	1.236085e+02	1.571875e-03	2.545121e+11	8.819416e+00	2.559180e-02	2.866249e-01
3.824361e-07	1.000000e-04	4.298835e+02	4.298835e+02	5.303431e+01	1.239318e+02	1.239303e+02	1.541544e-03	2.437129e+11	8.336124e+00	2.490095e-02	2.882917e-01
3.976855e-07	1.000000e-04	4.286319e+02	4.286319e+02	5.235312e+01	1.242062e+02	1.242047e+02	1.511938e-03	2.343981e+11	7.929347e+00	2.430094e-02	2.897737e-01
4.135430e-07	1.000000e-04	4.273595e+02	4.273595e+02	5.167910e+01	1.243963e+02	1.243949e+02	1.483257e-03	2.256871e+11	7.576500e+00	2.374822e-02	2.910813e-01
4.300327e-07	1.000000e-04	4.261725e+02	4.261725e+02	5.102324e+01	1.245024e+02	1.245009e+02	1.455365e-03	2.178630e+11	7.282754e+00	2.324596e-02	2.921407e-01
4.471800e-07	1.000000e-04	4.249170e+02	4.249170e+02	5.035997e+01	1.244895e+02	1.244881e+02	1.427741e-03	2.110324e+11	7.058054e+00	2.285178e-02	2.929738e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_04_1.0e_pos_03_1.0e_pos_00.csv <==
4.673108e-24	1.000000e+00	8.991580e+05	8.991580e+05	1.388078e+03	1.567740e+00	1.567733e+00	6.380769e-06	-1.235891e+17	-1.304999e+16	-3.154215e-13	1.743564e-06
4.859445e-24	1.000000e+00	8.939753e+05	8.939753e+05	1.387137e+03	1.579170e+00	1.579163e+00	6.499831e-06	1.197034e+17	1.218884e+16	3.144634e-13	1.766458e-06
5.053213e-24	1.000000e+00	8.905073e+05	8.905073e+05	1.386255e+03	1.604433e+00	1.604426e+00	6.621367e-06	-1.361085e+17	-1.280199e+16	-3.645767e-13	1.801706e-06
5.254706e-24	1.000000e+00	8.859657e+05	8.859657e+05	1.385383e+03	1.626817e+00	1.626810e+00	6.745792e-06	-9.117665e+16	-8.001855e+15	-2.505476e-13	1.836207e-06
5.464235e-24	1.000000e+00	8.812696e+05	8.812696e+05	1.384516e+03	1.643498e+00	1.643491e+00	6.871606e-06	-2.158344e+17	-1.800009e+16	-6.090714e-13	1.864921e-06
5.682117e-24	1.000000e+00	8.764952e+05	8.764952e+05	1.383634e+03	1.662585e+00	1.662578e+00	7.000488e-06	-1.178080e+17	-9.273754e+15	-3.416005e-13	1.896856e-06
5.908688e-24	1.000000e+00	8.709004e+05	8.709004e+05	1.382774e+03	1.676559e+00	1.676552e+00	7.131549e-06	1.043735e+17	7.879451e+15	3.124919e-13	1.925087e-06
6.144294e-24	1.000000e+00	8.682876e+05	8.682876e+05	1.381929e+03	1.709848e+00	1.709841e+00	7.265020e-06	-3.742040e+17	-2.560477e+16	-1.137317e-12	1.969218e-06
6.389293e-24	1.000000e+00	8.629872e+05	8.629872e+05	1.381103e+03	1.727366e+00	1.727358e+00	7.401933e-06	1.000257e+17	6.504144e+15	3.134591e-13	2.001612e-06
6.644063e-24	1.000000e+00	8.567330e+05	8.567330e+05	1.380222e+03	1.734606e+00	1.734599e+00	7.540698e-06	-1.030400e+17	-6.561476e+15	-3.348649e-13	2.024675e-06
6.908990e-24	1.000000e+00	8.544610e+05	8.544610e+05	1.379401e+03	1.773071e+00	1.773063e+00	7.682354e-06	-1.467951e+17	-8.376862e+15	-4.834389e-13	2.075075e-06
7.184482e-24	1.000000e+00	8.474515e+05	8.474515e+05	1.378574e+03	1.782388e+00	1.782380e+00	7.826380e-06	-2.468199e+17	-1.372047e+16	-8.470267e-13	2.103233e-06
7.470959e-24	1.000000e+00	8.432843e+05	8.432843e+05	1.377730e+03	1.805209e+00	1.805201e+00	7.973380e-06	4.379658e+17	2.284558e+16	1.540499e-12	2.140689e-06
7.768859e-24	1.000000e+00	8.407017e+05	8.407017e+05	1.376926e+03	1.839642e+00	1.839633e+00	8.122974e-06	-1.651821e+17	-7.839656e+15	-5.899900e-13	2.188221e-06
8.078637e-24	1.000000e+00	8.357638e+05	8.357638e+05	1.376082e+03	1.857947e+00	1.857939e+00	8.275380e-06	3.629835e+17	1.639532e+16	1.335243e-12	2.223053e-06
8.400768e-24	1.000000e+00	8.297799e+05	8.297799e+05	1.375282e+03	1.873767e+00	1.873759e+00	8.430664e-06	2.199505e+17	9.522405e+15	8.386908e-13	2.258150e-06
8.735743e-24	1.000000e+00	8.269723e+05	8.269723e+05	1.374482e+03	1.903835e+00	1.903826e+00	8.589097e-06	2.362137e+17	9.444063e+15	9.160970e-13	2.302175e-06
9.084075e-24	1.000000e+00	8.234102e+05	8.234102e+05	1.373664e+03	1.930699e+00	1.930690e+00	8.750698e-06	1.919653e+17	7.155669e+15	7.607339e-13	2.344759e-06
9.446297e-24	1.000000e+00	8.207357e+05	8.207357e+05	1.372855e+03	1.960585e+00	1.960576e+00	8.915210e-06	-2.534534e+17	-8.749227e+15	-1.020876e-12	2.388814e-06
9.822962e-24	1.000000e+00	8.172699e+05	8.172699e+05	1.372066e+03	1.985927e+00	1.985918e+00	9.082910e-06	-2.854232e+17	-9.240009e+15	-1.174229e-12	2.429953e-06
1.021465e-23	1.000000e+00	8.114838e+05	8.114838e+05	1.371263e+03	2.002696e+00	2.002687e+00	9.253871e-06	-4.177140e+17	-1.296594e+16	-1.780619e-12	2.467943e-06
1.062195e-23	1.000000e+00	8.088195e+05	8.088195e+05	1.370483e+03	2.033452e+00	2.033443e+00	9.428373e-06	-4.987705e+17	-1.434601e+16	-2.161393e-12	2.514099e-06
1.104549e-23	1.000000e+00	8.022065e+05	8.022065e+05	1.369690e+03	2.050499e+00	2.050489e+00	9.605539e-06	2.961898e+17	8.170950e+15	1.337305e-12	2.556074e-06
1.148593e-23	1.000000e+00	7.995496e+05	7.995496e+05	1.368952e+03	2.082513e+00	2.082503e+00	9.786841e-06	-9.414467e+17	-2.403571e+16	-4.321753e-12	2.604608e-06
1.194392e-23	1.000000e+00	7.943875e+05	7.943875e+05	1.368179e+03	2.103390e+00	2.103380e+00	9.971268e-06	-2.793302e+17	-6.784517e+15	-1.324486e-12	2.647814e-06
1.242018e-23	1.000000e+00	7.902286e+05	7.902286e+05	1.367376e+03	2.129370e+00	2.129360e+00	1.015880e-05	-2.169822e+18	-4.956428e+16	-1.056213e-11	2.694625e-06
1.291542e-23	1.000000e+00	7.869700e+05	7.869700e+05	1.366660e+03	2.158022e+00	2.158012e+00	1.035047e-05	-1.610856e+18	-3.441732e+16	-8.004922e-12	2.742191e-06
1.343042e-23	1.000000e+00	7.809609e+05	7.809609e+05	1.365873e+03	2.175527e+00	2.175516e+00	1.054562e-05	-9.474249e+17	-1.944117e+16	-4.892034e-12	2.785705e-06
1.396595e-23	1.000000e+00	7.778718e+05	7.778718e+05	1.365134e+03	2.205286e+00	2.205275e+00	1.074442e-05	-6.365404e+17	-1.220398e+16	-3.352563e-12	2.835025e-06
1.452283e-23	1.000000e+00	7.729711e+05	7.729711e+05	1.364392e+03	2.230478e+00	2.230467e+00	1.094662e-05	4.398142e+17	7.966721e+15	2.390805e-12	2.885590e-06
1.510192e-23	1.000000e+00	7.695676e+05	7.695676e+05	1.363615e+03	2.260102e+00	2.260091e+00	1.115314e-05	3.420614e+18	5.800476e+16	1.900910e-11	2.936847e-06
1.570410e-23	1.000000e+00	7.660411e+05	7.660411e+05	1.362895e+03	2.288665e+00	2.288654e+00	1.136375e-05	-7.328082e+17	-1.167022e+16	-4.166977e-12	2.987653e-06
1.633029e-23	1.000000e+00	7.605768e+05	7.605768e+05	1.362152e+03	2.310184e+00	2.310172e+00	1.157852e-05	7.572276e+17	1.150785e+16	4.462747e-12	3.037410e-06
1.698145e-23	1.000000e+00	7.576998e+05	7.576998e+05	1.361445e+03	2.345922e+00	2.345910e+00	1.179747e-05	2.242219e+19	3.155804e+17	1.346739e-10	3.096110e-06
1.765857e-23	1.000000e+00	7.547932e+05	7.547932e+05	1.360708e+03	2.378419e+00	2.378407e+00	1.202015e-05	5.800589e+19	7.621322e+17	3.551594e-10	3.151087e-06
1.836270e-23	1.000000e+00	7.524390e+05	7.524390e+05	1.360017e+03	2.412509e+00	2.412497e+00	1.224677e-05	-2.169394e+18	-2.654565e+16	-1.349190e-11	3.206252e-06
1.909490e-23	1.000000e+00	7.474003e+05	7.474003e+05	1.359286e+03	2.439120e+00	2.439108e+00	1.247876e-05	-7.518988e+17	-8.709500e+15	-4.835977e-12	3.263472e-06
1.985630e-23	1.000000e+00	7.441381e+05	7.441381e+05	1.358542e+03	2.472268e+00	2.472255e+00	1.271393e-05	-1.561941e+18	-1.691170e+16	-1.026806e-11	3.322324e-06
2.064805e-23	1.000000e+00	7.394770e+05	7.394770e+05	1.357843e+03	2.500332e+00	2.500319e+00	1.295481e-05	3.014517e+18	3.084818e+16	2.044964e-11	3.381216e-06
2.147138e-23	1.000000e+00	7.352753e+05	7.352753e+05	1.357184e+03	2.529679e+00	2.529665e+00	1.320041e-05	2.355310e+18	2.273638e+16	1.643953e-11	3.440451e-06
2.232754e-23	1.000000e+00	7.315098e+05	7.315098e+05	1.356453e+03	2.562741e+00	2.562727e+00	1.345007e-05	-9.447870e+17	-8.546936e+15	-6.765882e-12	3.503358e-06
2.321784e-23	1.000000e+00	7.294445e+05	7.294445e+05	1.355789e+03	2.598878e+00	2.598864e+00	1.370352e-05	7.662783e+17	6.463346e+15	5.565660e-12	3.562818e-06
2.414363e-23	1.000000e+00	7.226561e+05	7.226561e+05	1.355087e+03	2.622930e+00	2.622916e+00	1.396297e-05	1.849308e+18	1.489621e+16	1.407479e-11	3.629568e-06
2.510635e-23	1.000000e+00	7.208552e+05	7.208552e+05	1.354384e+03	2.663703e+00	2.663689e+00	1.422766e-05	1.489527e+18	1.110758e+16	1.147888e-11	3.695198e-06
2.610745e-23	1.000000e+00	7.188179e+05	7.188179e+05	1.353719e+03	2.703357e+00	2.703342e+00	1.449748e-05	-3.360804e+18	-2.327696e+16	-2.626879e-11	3.760837e-06
2.714846e-23	1.000000e+00	7.128595e+05	7.128595e+05	1.353042e+03	2.730188e+00	2.730173e+00	1.477176e-05	-1.096848e+18	-7.230752e+15	-8.937537e-12	3.829911e-06
2.823099e-23	1.000000e+00	7.106105e+05	7.106105e+05	1.352345e+03	2.770786e+00	2.770771e+00	1.505193e-05	-1.103107e+18	-6.754650e+15	-9.131683e-12	3.899163e-06
2.935669e-23	1.000000e+00	7.072780e+05	7.072780e+05	1.351718e+03	2.806380e+00	2.806365e+00	1.533660e-05	6.147639e+18	3.531634e+16	5.210133e-11	3.967860e-06
3.052727e-23	1.000000e+00	7.044824e+05	7.044824e+05	1.351019e+03	2.843370e+00	2.843355e+00	1.562710e-05	-7.363556e+18	-3.962055e+16	-6.365437e-11	4.036113e-06
3.174452e-23	1.000000e+00	7.015807e+05	7.015807e+05	1.350376e+03	2.882457e+00	2.882441e+00	1.592401e-05	5.985844e+18	3.008233e+16	5.282367e-11	4.108518e-06
3.301031e-23	1.000000e+00	6.989270e+05	6.989270e+05	1.349734e+03	2.923537e+00	2.923521e+00	1.622563e-05	6.102840e+18	2.857519e+16	5.488633e-11	4.182893e-06
3.432658e-23	1.000000e+00	6.945785e+05	6.945785e+05	1.349082e+03	2.959542e+00	2.959526e+00	1.653327e-05	-7.967039e+18	-3.508925e+16	-7.392331e-11	4.260918e-06
3.569533e-23	1.000000e+00	6.898565e+05	6.898565e+05	1.348419e+03	2.992081e+00	2.992064e+00	1.684774e-05	1.167738e+19	4.869440e+16	1.121096e-10	4.337251e-06
3.711866e-23	1.000000e+00	6.888752e+05	6.888752e+05	1.347773e+03	3.039275e+00	3.039257e+00	1.716714e-05	-5.318154e+18	-2.050743e+16	-5.142206e-11	4.411938e-06
3.859874e-23	1.000000e+00	6.856612e+05	6.856612e+05	1.347143e+03	3.079338e+00	3.079321e+00	1.749306e-05	-1.803578e+18	-6.514002e+15	-1.785165e-11	4.491049e-06
4.013784e-23	1.000000e+00	6.823105e+05	6.823105e+05	1.346496e+03	3.121494e+00	3.121476e+00	1.782443e-05	2.546392e+18	8.592373e+15	2.582892e-11	4.574887e-06
4.173831e-23	1.000000e+00	6.790379e+05	6.790379e+05	1.345847e+03	3.161353e+00	3.161335e+00	1.816341e-05	-3.445865e+18	-1.091272e+16	-3.580301e-11	4.655636e-06
4.340260e-23	1.000000e+00	6.746194e+05	6.746194e+05	1.345262e+03	3.198521e+00	3.198503e+00	1.850828e-05	2.836519e+18	8.473043e+15	3.044968e-11	4.741223e-06
4.513326e-23	1.000000e+00	6.718732e+05	6.718732e+05	1.344587e+03	3.241867e+00	3.241849e+00	1.885947e-05	2.313607e+18	6.461202e+15	2.534803e-11	4.825118e-06
4.693292e-23	1.000000e+00	6.696232e+05	6.696232e+05	1.343975e+03	3.288099e+00	3.288080e+00	1.921753e-05	7.715036e+18	2.007305e+16	8.595612e-11	4.910373e-06
4.880434e-23	1.000000e+00	6.674840e+05	6.674840e+05	1.343365e+03	3.335387e+00	3.335367e+00	1.958180e-05	8.113190e+18	1.965443e+16	9.184988e-11	4.996954e-06
5.075038e-23	1.000000e+00	6.638848e+05	6.638848e+05	1.342767e+03	3.376884e+00	3.376864e+00	1.995605e-05	3.723294e+18	8.479038e+15	4.330667e-11	5.086551e-06
5.277402e-23	1.000000e+00	6.597254e+05	6.597254e+05	1.342151e+03	3.418768e+00	3.418747e+00	2.033499e-05	-1.182654e+19	-2.532269e+16	-1.419492e-10	5.182107e-06
5.487835e-23	1.000000e+00	6.576054e+05	6.576054e+05	1.341527e+03	3.468342e+00	3.468321e+00	2.072129e-05	-4.203687e+19	-8.375696e+16	-5.127370e-10	5.274199e-06
5.706659e-23	1.000000e+00	6.562474e+05	6.562474e+05	1.340941e+03	3.516216e+00	3.516195e+00	2.111555e-05	7.488588e+18	1.393228e+16	9.228971e-11	5.358065e-06
5.934208e-23	1.000000e+00	6.528288e+05	6.528288e+05	1.340337e+03	3.562919e+00	3.562898e+00	2.151893e-05	1.903361e+19	3.315058e+16	2.407775e-10	5.457663e-06
6.170831e-23	1.000000e+00	6.490392e+05	6.490392e+05	1.339726e+03	3.607215e+00	3.607193e+00	2.192680e-05	2.645054e+19	4.330861e+16	3.444856e-10	5.557777e-06
6.416889e-23	1.000000e+00	6.463532e+05	6.463532e+05	1.339134e+03	3.657029e+00	3.657007e+00	2.234367e-05	-2.969581e+19	-4.539972e+16	-3.948543e-10	5.657942e-06
6.672759e-23	1.000000e+00	6.442568e+05	6.442568e+05	1.338578e+03	3.706171e+00	3.706148e+00	2.277001e-05	4.643333e+18	6.640526e+15	6.275175e-11	5.752630e-06
6.938831e-23	1.000000e+00	6.422687e+05	6.422687e+05	1.338002e+03	3.758045e+00	3.758022e+00	2.320463e-05	5.121625e+18	6.832786e+15	7.029350e-11	5.851204e-06
7.215513e-23	1.000000e+00	6.379618e+05	6.379618e+05	1.337372e+03	3.805101e+00	3.805077e+00	2.364573e-05	1.485460e+19	1.862216e+16	2.108526e-10	5.964465e-06
7.503227e-23	1.000000e+00	6.357046e+05	6.357046e+05	1.336833e+03	3.857892e+00	3.857868e+00	2.409619e-05	-7.122375e+18	-8.334400e+15	-1.029057e-10	6.068687e-06
7.802413e-23	1.000000e+00	6.350524e+05	6.350524e+05	1.336252e+03	3.914854e+00	3.914830e+00	2.455570e-05	7.922727e+18	8.615819e+15	1.150584e-10	6.164617e-06
8.113529e-23	1.000000e+00	6.305148e+05	6.305148e+05	1.335668e+03	3.960899e+00	3.960874e+00	2.502419e-05	-6.974426e+18	-7.153847e+15	-1.049840e-10	6.282008e-06
8.437051e-23	1.000000e+00	6.285704e+05	6.285704e+05	1.335110e+03	4.015892e+00	4.015866e+00	2.550058e-05	-1.004070e+19	-9.612895e+15	-1.534919e-10	6.388929e-06
8.773473e-23	1.000000e+00	6.252970e+05	6.252970e+05	1.334568e+03	4.068488e+00	4.068462e+00	2.598776e-05	1.422846e+19	1.276418e+16	2.232634e-10	6.506488e-06
9.123310e-23	1.000000e+00	6.234031e+05	6.234031e+05	1.334030e+03	4.124718e+00	4.124692e+00	2.648172e-05	1.634124e+19	1.368717e+16	2.603343e-10	6.616454e-06
9.487097e-23	1.000000e+00	6.193831e+05	6.193831e+05	1.333433e+03	4.176875e+00	4.176848e+00	2.698634e-05	3.062185e+19	2.408653e+16	5.038785e-10	6.743604e-06
9.865389e-23	1.000000e+00	6.186472e+05	6.186472e+05	1.332903e+03	4.236905e+00	4.236878e+00	2.750302e-05	-8.802431e+18	-6.447018e+15	-1.457063e-10	6.848661e-06
1.025876e-22	1.000000e+00	6.154777e+05	6.154777e+05	1.332335e+03	4.291571e+00	4.291543e+00	2.802725e-05	-6.771282e+19	-4.651459e+16	-1.150007e-09	6.972749e-06
1.066783e-22	1.000000e+00	6.134488e+05	6.134488e+05	1.331798e+03	4.350823e+00	4.350795e+00	2.855998e-05	-1.451820e+19	-9.312272e+15	-2.506760e-10	7.092399e-06
1.109320e-22	1.000000e+00	6.106482e+05	6.106482e+05	1.331275e+03	4.407375e+00	4.407346e+00	2.910690e-05	-1.235829e+20	-7.431189e+16	-2.183204e-09	7.217536e-06
1.153553e-22	1.000000e+00	6.075518e+05	6.075518e+05	1.330738e+03	4.464900e+00	4.464871e+00	2.966504e-05	1.297861e+19	7.314245e+15	2.351815e-10	7.349004e-06
1.199551e-22	1.000000e+00	6.061747e+05	6.061747e+05	1.330209e+03	4.525870e+00	4.525840e+00	3.022949e-05	1.332783e+19	7.018579e+15	2.442653e-10	7.466280e-06
1.247382e-22	1.000000e+00	6.033523e+05	6.033523e+05	1.329637e+03	4.587155e+00	4.587124e+00	3.080694e-05	9.663455e+19	4.757900e+16	1.812879e-09	7.602781e-06
1.297121e-22	1.000000e+00	5.997519e+05	5.997519e+05	1.329119e+03	4.644715e+00	4.644684e+00	3.139415e-05	2.315550e+19	1.071171e+16	4.475970e-10	7.744394e-06
1.348842e-22	1.000000e+00	5.979187e+05	5.979187e+05	1.328583e+03	4.707376e+00	4.707344e+00	3.199576e-05	-1.545232e+19	-6.684966e+15	-3.033015e-10	7.872938e-06
1.402627e-22	1.000000e+00	5.964952e+05	5.964952e+05	1.328076e+03	4.771590e+00	4.771558e+00	3.260554e-05	1.790632e+19	7.239198e+15	3.556827e-10	7.999378e-06
1.458556e-22	1.000000e+00	5.943122e+05	5.943122e+05	1.327551e+03	4.835333e+00	4.835300e+00	3.322913e-05	-1.749023e+19	-6.617037e+15	-3.538453e-10	8.136015e-06
1.516714e-22	1.000000e+00	5.923804e+05	5.923804e+05	1.327026e+03	4.898742e+00	4.898708e+00	3.386502e-05	-3.421892e+19	-1.212952e+16	-7.036457e-10	8.269587e-06
1.577193e-22	1.000000e+00	5.896517e+05	5.896517e+05	1.326530e+03	4.963405e+00	4.963371e+00	3.451201e-05	-3.296340e+19	-1.094292e+16	-6.936581e-10	8.417520e-06
1.640082e-22	1.000000e+00	5.865785e+05	5.865785e+05	1.326032e+03	5.027932e+00	5.027897e+00	3.517250e-05	5.058435e+20	1.574234e+17	1.092639e-08	8.571627e-06
1.705479e-22	1.000000e+00	5.850584e+05	5.850584e+05	1.325508e+03	5.096241e+00	5.096205e+00	3.584507e-05	-2.217640e+19	-6.451215e+15	-4.852730e-10	8.710652e-06
1.773484e-22	1.000000e+00	5.827136e+05	5.827136e+05	1.325015e+03	5.163312e+00	5.163276e+00	3.653185e-05	5.474979e+19	1.491903e+16	1.222357e-09	8.860806e-06
1.844201e-22	1.000000e+00	5.805151e+05	5.805151e+05	1.324490e+03	5.231764e+00	5.231727e+00	3.722997e-05	-3.324425e+19	-8.481561e+15	-7.563803e-10	9.012279e-06
1.917737e-22	1.000000e+00	5.784175e+05	5.784175e+05	1.324014e+03	5.299675e+00	5.299637e+00	3.794139e-05	-9.820990e+20	-2.349142e+17	-2.275304e-08	9.162369e-06
1.994206e-22	1.000000e+00	5.760115e+05	5.760115e+05	1.323526e+03	5.370530e+00	5.370492e+00	3.866889e-05	-3.389213e+19	-7.586003e+15	-8.017415e-10	9.323651e-06
2.073724e-22	1.000000e+00	5.745398e+05	5.745398e+05	1.323032e+03	5.441629e+00	5.441589e+00	3.940705e-05	3.253437e+19	6.818643e+15	7.795306e-10	9.471283e-06
2.156412e-22	1.000000e+00	5.718451e+05	5.718451e+05	1.322525e+03	5.512557e+00	5.512516e+00	4.016466e-05	-5.781388e+20	-1.135708e+17	-1.418180e-08	9.639947e-06
2.242398e-22	1.000000e+00	5.700705e+05	5.700705e+05	1.322085e+03	5.584281e+00	5.584240e+00	4.093313e-05	9.097945e+20	1.675356e+17	2.266688e-08	9.795772e-06
2.331812e-22	1.000000e+00	5.678651e+05	5.678651e+05	1.321580e+03	5.657977e+00	5.657935e+00	4.171512e-05	1.276184e+20	2.200937e+16	3.241743e-09	9.963593e-06
2.424791e-22	1.000000e+00	5.654341e+05	5.654341e+05	1.321102e+03	5.731043e+00	5.731001e+00	4.251783e-05	4.552442e+19	7.363358e+15	1.181479e-09	1.013565e-05
2.521478e-22	1.000000e+00	5.629226e+05	5.629226e+05	1.320611e+03	5.804713e+00	5.804670e+00	4.333124e-05	-1.338603e+20	-2.031179e+16	-3.552221e-09	1.031174e-05
2.622021e-22	1.000000e+00	5.619699e+05	5.619699e+05	1.320159e+03	5.882167e+00	5.882123e+00	4.416363e-05	-5.327096e+19	-7.564911e+15	-1.425661e-09	1.046705e-05
2.726572e-22	1.000000e+00	5.591659e+05	5.591659e+05	1.319677e+03	5.956908e+00	5.956863e+00	4.500778e-05	-2.130075e+20	-2.839816e+16	-5.844975e-09	1.065320e-05
2.835292e-22	1.000000e+00	5.572835e+05	5.572835e+05	1.319217e+03	6.035810e+00	6.035764e+00	4.587196e-05	-7.199049e+19	-8.986643e+15	-2.009025e-09	1.083077e-05
2.948348e-22	1.000000e+00	5.555675e+05	5.555675e+05	1.318757e+03	6.115724e+00	6.115677e+00	4.675071e-05	-2.958259e+20	-3.457776e+16	-8.383849e-09	1.100807e-05
3.065912e-22	1.000000e+00	5.531330e+05	5.531330e+05	1.318260e+03	6.193896e+00	6.193848e+00	4.764728e-05	-8.562392e+21	-9.392379e+17	-2.480496e-07	1.119784e-05
3.188163e-22	1.000000e+00	5.510681e+05	5.510681e+05	1.317806e+03	6.273631e+00	6.273582e+00	4.856091e-05	-3.075279e+20	-3.164389e+16	-9.077150e-09	1.138449e-05
3.315289e-22	1.000000e+00	5.493933e+05	5.493933e+05	1.317352e+03	6.353421e+00	6.353371e+00	4.949157e-05	-1.642023e+20	-1.586139e+16	-4.921007e-09	1.156443e-05
3.447484e-22	1.000000e+00	5.473167e+05	5.473167e+05	1.316921e+03	6.435975e+00	6.435925e+00	5.044236e-05	2.449403e+20	2.218137e+16	7.480971e-09	1.175914e-05
3.584950e-22	1.000000e+00	5.449981e+05	5.449981e+05	1.316470e+03	6.518156e+00	6.518105e+00	5.141106e-05	2.078115e+20	1.766225e+16	6.483148e-09	1.195996e-05
3.727898e-22	1.000000e+00	5.430980e+05	5.430980e+05	1.316005e+03	6.602301e+00	6.602249e+00	5.239899e-05	-2.618924e+20	-2.087595e+16	-8.314254e-09	1.215674e-05
3.876545e-22	1.000000e+00	5.406964e+05	5.406964e+05	1.315551e+03	6.685310e+00	6.685256e+00	5.340413e-05	-1.039348e+20	-7.783116e+15	-3.373535e-09	1.236426e-05
4.031120e-22	1.000000e+00	5.386083e+05	5.386083e+05	1.315120e+03	6.771887e+00	6.771833e+00	5.442936e-05	-9.879079e+19	-6.936940e+15	-3.269209e-09	1.257294e-05
4.191859e-22	1.000000e+00	5.372055e+05	5.372055e+05	1.314697e+03	6.858968e+00	6.858913e+00	5.547418e-05	-9.931429e+19	-6.542109e+15	-3.329666e-09	1.276787e-05
4.359006e-22	1.000000e+00	5.350050e+05	5.350050e+05	1.314210e+03	6.945367e+00	6.945311e+00	5.653729e-05	3.223713e+20	1.994712e+16	1.103210e-08	1.298187e-05
4.532819e-22	1.000000e+00	5.329895e+05	5.329895e+05	1.313822e+03	7.035262e+00	7.035204e+00	5.762698e-05	-7.825127e+20	-4.540357e+16	-2.728912e-08	1.319963e-05
4.713562e-22	1.000000e+00	5.315715e+05	5.315715e+05	1.313348e+03	7.125380e+00	7.125321e+00	5.872957e-05	-1.815144e+20	-9.882591e+15	-6.414957e-09	1.340437e-05
4.901513e-22	1.000000e+00	5.299454e+05	5.299454e+05	1.312961e+03	7.216373e+00	7.216313e+00	5.985885e-05	-6.938223e+20	-3.545304e+16	-2.489912e-08	1.361720e-05
5.096957e-22	1.000000e+00	5.272788e+05	5.272788e+05	1.312494e+03	7.305401e+00	7.305340e+00	6.100862e-05	-1.393895e+20	-6.698996e+15	-5.130027e-09	1.385491e-05
5.300195e-22	1.000000e+00	5.252937e+05	5.252937e+05	1.312068e+03	7.397697e+00	7.397634e+00	6.218236e-05	-3.245541e+20	-1.464888e+16	-1.217216e-08	1.408297e-05
5.511537e-22	1.000000e+00	5.232812e+05	5.232812e+05	1.311669e+03	7.490324e+00	7.490261e+00	6.337956e-05	1.008933e+21	4.279169e+16	3.857254e-08	1.431415e-05
5.731307e-22	1.000000e+00	5.218456e+05	5.218456e+05	1.311226e+03	7.586171e+00	7.586106e+00	6.459928e-05	1.662575e+20	6.617108e+15	6.444103e-09	1.453719e-05
5.959839e-22	1.000000e+00	5.195347e+05	5.195347e+05	1.310833e+03	7.680310e+00	7.680244e+00	6.583692e-05	-1.184709e+21	-4.433205e+16	-4.694942e-08	1.478306e-05
6.197484e-22	1.000000e+00	5.179734e+05	5.179734e+05	1.310413e+03	7.777590e+00	7.777523e+00	6.710350e-05	-2.546102e+20	-8.946449e+15	-1.024306e-08	1.501542e-05
6.444605e-22	1.000000e+00	5.161161e+05	5.161161e+05	1.309962e+03	7.876122e+00	7.876054e+00	6.839875e-05	-2.321331e+20	-7.659047e+15	-9.508042e-09	1.526037e-05
6.701579e-22	1.000000e+00	5.142478e+05	5.142478e+05	1.309613e+03	7.974036e+00	7.973966e+00	6.971385e-05	4.784445e+20	1.484023e+16	1.995542e-08	1.550621e-05
6.968800e-22	1.000000e+00	5.118975e+05	5.118975e+05	1.309175e+03	8.073505e+00	8.073434e+00	7.105222e-05	1.215768e+21	3.544379e+16	5.188322e-08	1.577172e-05
7.246677e-22	1.000000e+00	5.100365e+05	5.100365e+05	1.308734e+03	8.174807e+00	8.174735e+00	7.242302e-05	3.437872e+20	9.416771e+15	1.494083e-08	1.602789e-05
7.535634e-22	1.000000e+00	5.087249e+05	5.087249e+05	1.308345e+03	8.274998e+00	8.274924e+00	7.381433e-05	-1.162264e+21	-2.995472e+16	-5.116595e-08	1.626615e-05
7.836112e-22	1.000000e+00	5.068739e+05	5.068739e+05	1.307960e+03	8.377520e+00	8.377445e+00	7.523435e-05	-3.967597e+20	-9.615018e+15	-1.778767e-08	1.652782e-05
8.148572e-22	1.000000e+00	5.049853e+05	5.049853e+05	1.307567e+03	8.482842e+00	8.482765e+00	7.668176e-05	1.044996e+21	2.379074e+16	4.773230e-08	1.679820e-05
8.473492e-22	1.000000e+00	5.030698e+05	5.030698e+05	1.307151e+03	8.584781e+00	8.584703e+00	7.815976e-05	-4.516828e+20	-9.686959e+15	-2.102730e-08	1.706479e-05
8.811367e-22	1.000000e+00	5.010499e+05	5.010499e+05	1.306752e+03	8.691540e+00	8.691461e+00	7.966740e-05	-1.649123e+21	-3.324829e+16	-7.833204e-08	1.734666e-05
9.162715e-22	1.000000e+00	4.991469e+05	4.991469e+05	1.306365e+03	8.800199e+00	8.800117e+00	8.120056e-05	1.349901e+21	2.557640e+16	6.535082e-08	1.763048e-05
9.528072e-22	1.000000e+00	4.973362e+05	4.973362e+05	1.306027e+03	8.907031e+00	8.906948e+00	8.276071e-05	1.769635e+21	3.156596e+16	8.724181e-08	1.790948e-05
9.907998e-22	1.000000e+00	4.956376e+05	4.956376e+05	1.305598e+03	9.014769e+00	9.014684e+00	8.435661e-05	-3.605210e+21	-6.055606e+16	-1.808009e-07	1.818823e-05
1.030307e-21	1.000000e+00	4.936251e+05	4.936251e+05	1.305239e+03	9.125177e+00	9.125091e+00	8.598017e-05	-5.519269e+21	-8.723186e+16	-2.824792e-07	1.848605e-05
1.071390e-21	1.000000e+00	4.918729e+05	4.918729e+05	1.304870e+03	9.238517e+00	9.238429e+00	8.763778e-05	-6.180591e+20	-9.183722e+15	-3.220005e-08	1.878232e-05
1.114111e-21	1.000000e+00	4.900905e+05	4.900905e+05	1.304491e+03	9.350912e+00	9.350823e+00	8.933409e-05	-1.395696e+21	-1.952184e+16	-7.404581e-08	1.907997e-05
1.158536e-21	1.000000e+00	4.884640e+05	4.884640e+05	1.304082e+03	9.463604e+00	9.463513e+00	9.104965e-05	1.898885e+22	2.501589e+17	1.024300e-06	1.937421e-05
1.204732e-21	1.000000e+00	4.866901e+05	4.866901e+05	1.303691e+03	9.578437e+00	9.578344e+00	9.280334e-05	9.218602e+20	1.143383e+16	5.064004e-08	1.968077e-05
1.252770e-21	1.000000e+00	4.846378e+05	4.846378e+05	1.303335e+03	9.696831e+00	9.696736e+00	9.459378e-05	6.084038e+20	7.096479e+15	3.413474e-08	2.000841e-05
1.302723e-21	1.000000e+00	4.829318e+05	4.829318e+05	1.302940e+03	9.813081e+00	9.812985e+00	9.642432e-05	-6.929426e+20	-7.615006e+15	-3.956941e-08	2.031981e-05
1.354668e-21	1.000000e+00	4.813838e+05	4.813838e+05	1.302623e+03	9.928304e+00	9.928206e+00	9.827725e-05	-8.564582e+20	-8.878321e+15	-4.969811e-08	2.062451e-05
1.408685e-21	1.000000e+00	4.796603e+05	4.796603e+05	1.302243e+03	1.004961e+01	1.004951e+01	1.001758e-04	-1.327065e+21	-1.294629e+16	-7.839972e-08	2.095152e-05
1.464855e-21	1.000000e+00	4.779228e+05	4.779228e+05	1.301862e+03	1.016925e+01	1.016915e+01	1.021071e-04	7.251214e+20	6.667544e+15	4.362276e-08	2.127802e-05
1.523265e-21	1.000000e+00	4.759580e+05	4.759580e+05	1.301501e+03	1.029134e+01	1.029124e+01	1.040815e-04	2.964110e+21	2.567642e+16	1.820298e-07	2.162237e-05
1.584005e-21	1.000000e+00	4.741142e+05	4.741142e+05	1.301114e+03	1.041505e+01	1.041494e+01	1.060848e-04	-1.369801e+21	-1.117767e+16	-8.576972e-08	2.196738e-05
1.647166e-21	1.000000e+00	4.724773e+05	4.724773e+05	1.300794e+03	1.053823e+01	1.053812e+01	1.081317e-04	-2.371800e+21	-1.824905e+16	-1.511000e-07	2.230420e-05
1.712845e-21	1.000000e+00	4.707350e+05	4.707350e+05	1.300435e+03	1.066397e+01	1.066386e+01	1.102205e-04	3.834043e+21	2.780110e+16	2.488087e-07	2.265387e-05
1.781144e-21	1.000000e+00	4.688700e+05	4.688700e+05	1.300082e+03	1.079135e+01	1.079124e+01	1.123460e-04	2.695903e+21	1.842147e+16	1.784568e-07	2.301566e-05
1.852166e-21	1.000000e+00	4.672103e+05	4.672103e+05	1.299733e+03	1.091810e+01	1.091799e+01	1.145123e-04	1.747210e+21	1.126184e+16	1.177266e-07	2.336871e-05
1.926020e-21	1.000000e+00	4.654243e+05	4.654243e+05	1.299383e+03	1.104895e+01	1.104883e+01	1.167200e-04	1.494598e+21	9.076516e+15	1.026527e-07	2.373952e-05
2.002819e-21	1.000000e+00	4.632981e+05	4.632981e+05	1.299014e+03	1.117664e+01	1.117652e+01	1.189823e-04	2.404237e+21	1.378548e+16	1.689529e-07	2.412407e-05
2.082680e-21	1.000000e+00	4.619464e+05	4.619464e+05	1.298708e+03	1.130884e+01	1.130872e+01	1.212780e-04	-3.448783e+21	-1.864555e+16	-2.459231e-07	2.448085e-05
2.165726e-21	1.000000e+00	4.603990e+05	4.603990e+05	1.298319e+03	1.144173e+01	1.144160e+01	1.236078e-04	-1.689720e+22	-8.617014e+16	-1.225276e-06	2.485176e-05
2.252083e-21	1.000000e+00	4.582467e+05	4.582467e+05	1.297964e+03	1.157516e+01	1.157504e+01	1.260042e-04	1.575320e+21	7.581119e+15	1.169400e-07	2.525967e-05
2.341883e-21	1.000000e+00	4.567274e+05	4.567274e+05	1.297642e+03	1.170960e+01	1.170947e+01	1.284388e-04	-4.136113e+21	-1.878810e+16	-3.121752e-07	2.563804e-05
2.435264e-21	1.000000e+00	4.551982e+05	4.551982e+05	1.297324e+03	1.184658e+01	1.184645e+01	1.309178e-04	-1.916160e+21	-8.212347e+15	-1.470688e-07	2.602510e-05
2.532369e-21	1.000000e+00	4.535223e+05	4.535223e+05	1.296986e+03	1.198625e+01	1.198612e+01	1.334438e-04	5.014409e+21	2.026765e+16	3.920285e-07	2.642924e-05
2.633345e-21	1.000000e+00	4.517821e+05	4.517821e+05	1.296605e+03	1.212201e+01	1.212188e+01	1.360268e-04	1.877960e+23	7.174851e+17	1.496692e-05	2.683154e-05
2.738348e-21	1.000000e+00	4.504362e+05	4.504362e+05	1.296299e+03	1.226548e+01	1.226534e+01	1.386600e-04	1.002797e+22	3.612352e+16	8.112185e-07	2.723023e-05
2.847538e-21	1.000000e+00	4.483851e+05	4.483851e+05	1.295966e+03	1.240290e+01	1.240276e+01	1.413383e-04	3.802511e+21	1.295550e+16	3.147067e-07	2.766127e-05
2.961082e-21	1.000000e+00	4.466546e+05	4.466546e+05	1.295616e+03	1.254477e+01	1.254463e+01	1.440616e-04	-2.697594e+21	-8.682856e+15	-2.276192e-07	2.808607e-05
3.079153e-21	1.000000e+00	4.452983e+05	4.452983e+05	1.295325e+03	1.269225e+01	1.269210e+01	1.468514e-04	1.362405e+22	4.136311e+16	1.167192e-06	2.850280e-05
3.201933e-21	1.000000e+00	4.437230e+05	4.437230e+05	1.294986e+03	1.283544e+01	1.283529e+01	1.496993e-04	5.584484e+21	1.602984e+16	4.869841e-07	2.892670e-05
3.329608e-21	1.000000e+00	4.419251e+05	4.419251e+05	1.294662e+03	1.298377e+01	1.298362e+01	1.525877e-04	-1.400783e+22	-3.796353e+16	-1.246576e-06	2.938003e-05
3.462374e-21	1.000000e+00	4.400893e+05	4.400893e+05	1.294371e+03	1.312855e+01	1.312840e+01	1.555432e-04	-8.032481e+21	-2.059518e+16	-7.298557e-07	2.983156e-05
3.600434e-21	1.000000e+00	4.387956e+05	4.387956e+05	1.294017e+03	1.328203e+01	1.328187e+01	1.585479e-04	-1.171629e+22	-2.834443e+16	-1.080364e-06	3.026929e-05
3.743999e-21	1.000000e+00	4.368579e+05	4.368579e+05	1.293718e+03	1.342927e+01	1.342911e+01	1.616058e-04	-3.655244e+21	-8.368629e+15	-3.445932e-07	3.074059e-05
3.893289e-21	1.000000e+00	4.352626e+05	4.352626e+05	1.293374e+03	1.358761e+01	1.358745e+01	1.647406e-04	-6.411206e+21	-1.384280e+16	-6.155656e-07	3.121705e-05
4.048531e-21	1.000000e+00	4.336622e+05	4.336622e+05	1.293071e+03	1.373881e+01	1.373864e+01	1.679273e-04	-3.451430e+21	-7.051049e+15	-3.375457e-07	3.168090e-05
4.209964e-21	1.000000e+00	4.320245e+05	4.320245e+05	1.292753e+03	1.389244e+01	1.389227e+01	1.711762e-04	-4.062974e+21	-7.851488e+15	-4.049427e-07	3.215660e-05
4.377833e-21	1.000000e+00	4.302280e+05	4.302280e+05	1.292439e+03	1.404450e+01	1.404433e+01	1.744786e-04	-4.404352e+21	-8.060290e+15	-4.482081e-07	3.264432e-05
4.552397e-21	1.000000e+00	4.286702e+05	4.286702e+05	1.292154e+03	1.420380e+01	1.420362e+01	1.778591e-04	-1.214757e+22	-2.101200e+16	-1.258821e-06	3.313455e-05
4.733921e-21	1.000000e+00	4.270765e+05	4.270765e+05	1.291866e+03	1.436385e+01	1.436367e+01	1.813089e-04	3.473569e+22	5.680956e+16	3.667234e-06	3.363297e-05
4.922683e-21	1.000000e+00	4.253313e+05	4.253313e+05	1.291558e+03	1.452272e+01	1.452253e+01	1.848185e-04	5.212952e+21	8.069456e+15	5.617435e-07	3.414448e-05
5.118972e-21	1.000000e+00	4.238556e+05	4.238556e+05	1.291239e+03	1.468763e+01	1.468744e+01	1.883949e-04	7.619746e+21	1.114763e+16	8.354914e-07	3.465243e-05
5.323088e-21	1.000000e+00	4.223432e+05	4.223432e+05	1.290924e+03	1.484716e+01	1.484697e+01	1.920316e-04	6.596141e+21	9.142664e+15	7.362981e-07	3.515426e-05
5.535342e-21	1.000000e+00	4.204341e+05	4.204341e+05	1.290596e+03	1.501229e+01	1.501209e+01	1.957480e-04	-8.112128e+21	-1.063899e+16	-9.262671e-07	3.570663e-05
5.756061e-21	1.000000e+00	4.189508e+05	4.189508e+05	1.290333e+03	1.517674e+01	1.517654e+01	1.995412e-04	-6.961365e+21	-8.645742e+15	-8.090405e-07	3.622558e-05
5.985580e-21	1.000000e+00	4.172091e+05	4.172091e+05	1.290011e+03	1.534234e+01	1.534214e+01	2.034072e-04	-5.252937e+22	-6.179361e+16	-6.233392e-06	3.677375e-05
6.224251e-21	1.000000e+00	4.155938e+05	4.155938e+05	1.289752e+03	1.551106e+01	1.551085e+01	2.073458e-04	1.626936e+22	1.812022e+16	1.968413e-06	3.732263e-05
6.472439e-21	1.000000e+00	4.139623e+05	4.139623e+05	1.289403e+03	1.567866e+01	1.567845e+01	2.113662e-04	-1.141225e+22	-1.204554e+16	-1.408182e-06	3.787461e-05
6.730524e-21	1.000000e+00	4.126480e+05	4.126480e+05	1.289167e+03	1.584846e+01	1.584824e+01	2.154478e-04	8.519707e+21	8.520986e+15	1.068113e-06	3.840672e-05
6.998899e-21	1.000000e+00	4.108695e+05	4.108695e+05	1.288872e+03	1.601781e+01	1.601759e+01	2.196377e-04	1.217681e+22	1.154828e+16	1.559931e-06	3.898516e-05
7.277976e-21	1.000000e+00	4.092652e+05	4.092652e+05	1.288539e+03	1.619486e+01	1.619463e+01	2.238888e-04	1.955492e+22	1.755378e+16	2.554602e-06	3.957057e-05
7.568181e-21	1.000000e+00	4.077748e+05	4.077748e+05	1.288257e+03	1.636879e+01	1.636856e+01	2.282212e-04	-8.592684e+21	-7.312174e+15	-1.143189e-06	4.014173e-05
7.869957e-21	1.000000e+00	4.060845e+05	4.060845e+05	1.287967e+03	1.654383e+01	1.654359e+01	2.326326e-04	9.416509e+21	7.598188e+15	1.279085e-06	4.073987e-05
8.183767e-21	1.000000e+00	4.045152e+05	4.045152e+05	1.287705e+03	1.672246e+01	1.672223e+01	2.371601e-04	-2.032289e+22	-1.554119e+16	-2.814507e-06	4.133951e-05
8.510089e-21	1.000000e+00	4.029839e+05	4.029839e+05	1.287419e+03	1.689801e+01	1.689777e+01	2.417385e-04	1.703073e+22	1.236104e+16	2.403732e-06	4.193223e-05
8.849424e-21	1.000000e+00	4.013244e+05	4.013244e+05	1.287111e+03	1.708376e+01	1.708352e+01	2.464213e-04	1.566925e+22	1.076789e+16	2.257675e-06	4.256846e-05
9.202289e-21	1.000000e+00	3.996302e+05	3.996302e+05	1.286851e+03	1.725764e+01	1.725739e+01	2.511867e-04	2.467757e+22	1.612114e+16	3.631634e-06	4.318401e-05
9.569225e-21	1.000000e+00	3.980101e+05	3.980101e+05	1.286530e+03	1.744272e+01	1.744246e+01	2.560873e-04	-1.819326e+22	-1.126782e+16	-2.732320e-06	4.382481e-05
9.950792e-21	1.000000e+00	3.965661e+05	3.965661e+05	1.286280e+03	1.762863e+01	1.762837e+01	2.610393e-04	-1.985351e+22	-1.166122e+16	-3.036339e-06	4.445320e-05
1.034757e-20	1.000000e+00	3.950066e+05	3.950066e+05	1.286009e+03	1.781664e+01	1.781637e+01	2.660958e-04	-1.470063e+22	-8.188556e+15	-2.293006e-06	4.510465e-05
1.076018e-20	1.000000e+00	3.934158e+05	3.934158e+05	1.285748e+03	1.800240e+01	1.800213e+01	2.712562e-04	2.774571e+22	1.467385e+16	4.415989e-06	4.575921e-05
1.118923e-20	1.000000e+00	3.919056e+05	3.919056e+05	1.285443e+03	1.818655e+01	1.818627e+01	2.765041e-04	-1.993331e+23	-1.001909e+17	-3.234172e-05	4.640542e-05
1.163540e-20	1.000000e+00	3.901479e+05	3.901479e+05	1.285189e+03	1.837631e+01	1.837603e+01	2.818766e-04	6.888138e+22	3.287082e+16	1.143002e-05	4.710088e-05
1.209935e-20	1.000000e+00	3.886878e+05	3.886878e+05	1.284925e+03	1.856592e+01	1.856563e+01	2.873530e-04	-1.423797e+22	-6.454553e+15	-2.407326e-06	4.776563e-05
1.258180e-20	1.000000e+00	3.871122e+05	3.871122e+05	1.284628e+03	1.875691e+01	1.875662e+01	2.929068e-04	1.757219e+22	7.568661e+15	3.032027e-06	4.845343e-05
1.308349e-20	1.000000e+00	3.855610e+05	3.855610e+05	1.284381e+03	1.895383e+01	1.895353e+01	2.986077e-04	1.792296e+22	7.326986e+15	3.155262e-06	4.915908e-05
1.360519e-20	1.000000e+00	3.840002e+05	3.840002e+05	1.284128e+03	1.914568e+01	1.914538e+01	3.043834e-04	-1.437942e+23	-5.589686e+16	-2.583304e-05	4.985852e-05
1.414769e-20	1.000000e+00	3.823936e+05	3.823936e+05	1.283817e+03	1.934902e+01	1.934871e+01	3.102876e-04	4.822307e+22	1.778117e+16	8.846945e-06	5.059975e-05
1.471182e-20	1.000000e+00	3.807457e+05	3.807457e+05	1.283530e+03	1.953711e+01	1.953679e+01	3.163182e-04	5.158438e+22	1.812243e+16	9.670182e-06	5.131276e-05
1.529844e-20	1.000000e+00	3.793151e+05	3.793151e+05	1.283308e+03	1.974118e+01	1.974086e+01	3.224564e-04	4.869711e+22	1.624192e+16	9.302371e-06	5.204428e-05
1.590846e-20	1.000000e+00	3.778034e+05	3.778034e+05	1.283024e+03	1.993852e+01	1.993819e+01	3.287042e-04	3.064661e+22	9.725632e+15	5.972339e-06	5.277486e-05
1.654280e-20	1.000000e+00	3.762137e+05	3.762137e+05	1.282789e+03	2.014118e+01	2.014085e+01	3.350876e-04	8.591399e+22	2.592023e+16	1.709945e-05	5.353655e-05
1.720243e-20	1.000000e+00	3.746991e+05	3.746991e+05	1.282552e+03	2.034310e+01	2.034276e+01	3.415806e-04	2.726168e+22	7.824687e+15	5.536442e-06	5.429183e-05
1.788837e-20	1.000000e+00	3.732191e+05	3.732191e+05	1.282250e+03	2.054773e+01	2.054738e+01	3.482194e-04	7.953916e+22	2.171508e+16	1.647604e-05	5.505541e-05
1.860166e-20	1.000000e+00	3.715253e+05	3.715253e+05	1.282010e+03	2.075309e+01	2.075273e+01	3.549786e-04	-3.768026e+22	-9.788143e+15	-7.984782e-06	5.585915e-05
1.934339e-20	1.000000e+00	3.698648e+05	3.698648e+05	1.281709e+03	2.095646e+01	2.095610e+01	3.618549e-04	3.103612e+22	7.678524e+15	6.725795e-06	5.665978e-05
2.011469e-20	1.000000e+00	3.685324e+05	3.685324e+05	1.281500e+03	2.116355e+01	2.116318e+01	3.688770e-04	-5.106678e+22	-1.202806e+16	-1.126812e-05	5.742657e-05
2.091675e-20	1.000000e+00	3.669469e+05	3.669469e+05	1.281257e+03	2.136901e+01	2.136863e+01	3.760466e-04	-2.857313e+22	-6.412631e+15	-6.442182e-06	5.823460e-05
2.175080e-20	1.000000e+00	3.653853e+05	3.653853e+05	1.280959e+03	2.157752e+01	2.157714e+01	3.833310e-04	-4.044624e+22	-8.647091e+15	-9.315669e-06	5.905417e-05
2.261810e-20	1.000000e+00	3.639039e+05	3.639039e+05	1.280694e+03	2.178803e+01	2.178764e+01	3.907734e-04	-3.755630e+22	-7.648794e+15	-8.827552e-06	5.987303e-05
2.351998e-20	1.000000e+00	3.623806e+05	3.623806e+05	1.280476e+03	2.200459e+01	2.200419e+01	3.983709e-04	-4.264134e+22	-8.265418e+15	-1.023523e-05	6.072231e-05
2.445782e-20	1.000000e+00	3.608794e+05	3.608794e+05	1.280211e+03	2.222390e+01	2.222349e+01	4.060884e-04	-9.086358e+22	-1.676056e+16	-2.226747e-05	6.158263e-05
2.543306e-20	1.000000e+00	3.593655e+05	3.593655e+05	1.280037e+03	2.243789e+01	2.243748e+01	4.140069e-04	2.340064e+23	4.114504e+16	5.856488e-05	6.243753e-05
2.644719e-20	1.000000e+00	3.578232e+05	3.578232e+05	1.279722e+03	2.265168e+01	2.265126e+01	4.220358e-04	-5.613143e+22	-9.412475e+15	-1.435340e-05	6.330411e-05
2.750176e-20	1.000000e+00	3.563976e+05	3.563976e+05	1.279486e+03	2.286421e+01	2.286378e+01	4.302322e-04	-2.382578e+23	-3.812991e+16	-6.215332e-05	6.415366e-05
2.859837e-20	1.000000e+00	3.546994e+05	3.546994e+05	1.279238e+03	2.308480e+01	2.308437e+01	4.385738e-04	5.434179e+22	8.289016e+15	1.451855e-05	6.508273e-05
2.973871e-20	1.000000e+00	3.531906e+05	3.531906e+05	1.278989e+03	2.330570e+01	2.330525e+01	4.471022e-04	-8.766302e+23	-1.274987e+17	-2.392556e-04	6.598618e-05
3.092453e-20	1.000000e+00	3.517980e+05	3.517980e+05	1.278738e+03	2.352554e+01	2.352508e+01	4.557706e-04	1.072405e+24	1.488198e+17	2.985267e-04	6.687229e-05
3.215762e-20	1.000000e+00	3.502280e+05	3.502280e+05	1.278525e+03	2.374810e+01	2.374764e+01	4.646255e-04	6.321971e+22	8.369663e+15	1.799656e-05	6.780755e-05
3.343989e-20	1.000000e+00	3.487266e+05	3.487266e+05	1.278268e+03	2.396568e+01	2.396521e+01	4.736563e-04	1.258412e+23	1.591747e+16	3.660065e-05	6.872340e-05
3.477328e-20	1.000000e+00	3.472682e+05	3.472682e+05	1.278037e+03	2.419724e+01	2.419676e+01	4.828432e-04	-1.010848e+23	-1.218588e+16	-3.002287e-05	6.967883e-05
3.615984e-20	1.000000e+00	3.456994e+05	3.456994e+05	1.277790e+03	2.442176e+01	2.442127e+01	4.922234e-04	6.123805e+22	7.049140e+15	1.860458e-05	7.064452e-05
3.760170e-20	1.000000e+00	3.443302e+05	3.443302e+05	1.277535e+03	2.465034e+01	2.464984e+01	5.017772e-04	-3.035963e+23	-3.335661e+16	-9.408327e-05	7.158926e-05
3.910104e-20	1.000000e+00	3.428130e+05	3.428130e+05	1.277314e+03	2.487647e+01	2.487596e+01	5.115367e-04	-3.794096e+23	-3.982580e+16	-1.202024e-04	7.256572e-05
4.066017e-20	1.000000e+00	3.412581e+05	3.412581e+05	1.277075e+03	2.510408e+01	2.510356e+01	5.214830e-04	-1.649518e+23	-1.654381e+16	-5.346052e-05	7.356331e-05
4.228147e-20	1.000000e+00	3.397551e+05	3.397551e+05	1.276844e+03	2.533356e+01	2.533302e+01	5.316238e-04	-1.103156e+24	-1.057197e+17	-3.655092e-04	7.456417e-05
4.396742e-20	1.000000e+00	3.382812e+05	3.382812e+05	1.276612e+03	2.556192e+01	2.556138e+01	5.419258e-04	1.334909e+23	1.223163e+16	4.520158e-05	7.556412e-05
4.572059e-20	1.000000e+00	3.367879e+05	3.367879e+05	1.276374e+03	2.579372e+01	2.579317e+01	5.524602e-04	8.218894e+22	7.198517e+15	2.845261e-05	7.658744e-05
4.754367e-20	1.000000e+00	3.353672e+05	3.353672e+05	1.276145e+03	2.603142e+01	2.603086e+01	5.632002e-04	-8.359153e+22	-6.993146e+15	-2.955634e-05	7.762067e-05
4.943944e-20	1.000000e+00	3.338346e+05	3.338346e+05	1.275899e+03	2.626206e+01	2.626149e+01	5.741499e-04	-5.712919e+23	-4.573132e+16	-2.066773e-04	7.866790e-05
5.141081e-20	1.000000e+00	3.324557e+05	3.324557e+05	1.275647e+03	2.650390e+01	2.650332e+01	5.853174e-04	-1.010514e+23	-7.726690e+15	-3.732197e-05	7.972159e-05
5.346078e-20	1.000000e+00	3.308585e+05	3.308585e+05	1.275474e+03	2.673220e+01	2.673161e+01	5.966709e-04	2.036402e+23	1.491728e+16	7.704476e-05	8.079648e-05
5.559250e-20	1.000000e+00	3.294605e+05	3.294605e+05	1.275241e+03	2.696244e+01	2.696184e+01	6.082558e-04	2.158997e+23	1.515150e+16	8.343086e-05	8.183818e-05
5.780922e-20	1.000000e+00	3.279943e+05	3.279943e+05	1.274962e+03	2.720689e+01	2.720627e+01	6.201083e-04	-6.557816e+23	-4.399108e+16	-2.591310e-04	8.294929e-05
6.011432e-20	1.000000e+00	3.265072e+05	3.265072e+05	1.274760e+03	2.744522e+01	2.744458e+01	6.321526e-04	1.192502e+23	7.658181e+15	4.820437e-05	8.405700e-05
6.251134e-20	1.000000e+00	3.249946e+05	3.249946e+05	1.274506e+03	2.768527e+01	2.768463e+01	6.444521e-04	-1.373446e+23	-8.444374e+15	-5.682270e-05	8.518687e-05
6.500394e-20	1.000000e+00	3.236295e+05	3.236295e+05	1.274323e+03	2.792522e+01	2.792456e+01	6.569689e-04	6.157321e+23	3.625844e+16	2.601613e-04	8.628761e-05
6.759594e-20	1.000000e+00	3.222384e+05	3.222384e+05	1.274090e+03	2.816507e+01	2.816440e+01	6.696847e-04	-4.290176e+24	-2.420590e+17	-1.852165e-03	8.740443e-05
7.029128e-20	1.000000e+00	3.206937e+05	3.206937e+05	1.273898e+03	2.841073e+01	2.841005e+01	6.827759e-04	3.458998e+23	1.868694e+16	1.529640e-04	8.859149e-05
7.309410e-20	1.000000e+00	3.192045e+05	3.192045e+05	1.273633e+03	2.865253e+01	2.865184e+01	6.960054e-04	-1.262201e+23	-6.536023e+15	-5.713141e-05	8.976231e-05
7.600868e-20	1.000000e+00	3.177031e+05	3.177031e+05	1.273427e+03	2.889351e+01	2.889280e+01	7.095535e-04	1.117720e+24	5.550497e+16	5.179847e-04	9.094499e-05
7.903948e-20	1.000000e+00	3.162863e+05	3.162863e+05	1.273163e+03	2.913991e+01	2.913919e+01	7.233563e-04	4.120050e+23	1.960927e+16	1.952504e-04	9.213144e-05
8.219113e-20	1.000000e+00	3.147620e+05	3.147620e+05	1.272929e+03	2.938582e+01	2.938509e+01	7.374047e-04	-6.908809e+23	-3.152927e+16	-3.354151e-04	9.335885e-05
8.546845e-20	1.000000e+00	3.134487e+05	3.134487e+05	1.272735e+03	2.963024e+01	2.962948e+01	7.517322e-04	-7.092337e+23	-3.105373e+16	-3.515997e-04	9.452979e-05
8.887645e-20	1.000000e+00	3.118854e+05	3.118854e+05	1.272506e+03	2.987757e+01	2.987680e+01	7.663699e-04	-1.260686e+24	-5.295180e+16	-6.408008e-04	9.579663e-05
9.242035e-20	1.000000e+00	3.105768e+05	3.105768e+05	1.272325e+03	3.012445e+01	3.012367e+01	7.812531e-04	-3.330302e+23	-1.342418e+16	-1.728742e-04	9.699520e-05
9.610555e-20	1.000000e+00	3.090649e+05	3.090649e+05	1.272091e+03	3.037509e+01	3.037429e+01	7.964235e-04	-1.334621e+24	-5.161433e+16	-7.099059e-04	9.828061e-05
9.993770e-20	1.000000e+00	3.076513e+05	3.076513e+05	1.271863e+03	3.061707e+01	3.061625e+01	8.119406e-04	5.133438e+23	1.908053e+16	2.793867e-04	9.951872e-05
1.039227e-19	1.000000e+00	3.062545e+05	3.062545e+05	1.271663e+03	3.087041e+01	3.086958e+01	8.276733e-04	2.129439e+23	7.595447e+15	1.185616e-04	1.007998e-04
1.080665e-19	1.000000e+00	3.048698e+05	3.048698e+05	1.271446e+03	3.112272e+01	3.112187e+01	8.438185e-04	-2.188620e+23	-7.495191e+15	-1.246493e-04	1.020853e-04
1.123756e-19	1.000000e+00	3.034083e+05	3.034083e+05	1.271210e+03	3.137069e+01	3.136983e+01	8.602148e-04	3.091188e+23	1.017430e+16	1.803348e-04	1.033943e-04
1.168565e-19	1.000000e+00	3.019266e+05	3.019266e+05	1.270957e+03	3.162332e+01	3.162244e+01	8.769749e-04	-2.323696e+23	-7.347540e+15	-1.389197e-04	1.047384e-04
1.215161e-19	1.000000e+00	3.005917e+05	3.005917e+05	1.270792e+03	3.187834e+01	3.187744e+01	8.940108e-04	2.160949e+23	6.563963e+15	1.320841e-04	1.060519e-04
1.263615e-19	1.000000e+00	2.991898e+05	2.991898e+05	1.270591e+03	3.213305e+01	3.213214e+01	9.113585e-04	-7.358592e+23	-2.148003e+16	-4.604180e-04	1.074002e-04
1.314000e-19	1.000000e+00	2.978097e+05	2.978097e+05	1.270363e+03	3.238068e+01	3.237976e+01	9.291278e-04	8.145517e+23	2.288171e+16	5.215736e-04	1.087294e-04
1.366395e-19	1.000000e+00	2.963196e+05	2.963196e+05	1.270178e+03	3.264003e+01	3.263908e+01	9.471267e-04	5.789098e+23	1.562638e+16	3.801020e-04	1.101514e-04
1.420879e-19	1.000000e+00	2.948521e+05	2.948521e+05	1.269890e+03	3.288773e+01	3.288677e+01	9.655659e-04	3.771278e+23	9.802097e+15	2.538394e-04	1.115398e-04
1.477536e-19	1.000000e+00	2.934683e+05	2.934683e+05	1.269671e+03	3.314635e+01	3.314536e+01	9.843871e-04	-3.605588e+23	-9.011516e+15	-2.484626e-04	1.129469e-04
1.536452e-19	1.000000e+00	2.921499e+05	2.921499e+05	1.269512e+03	3.340114e+01	3.340014e+01	1.003531e-03	1.802733e+24	4.336354e+16	1.270557e-03	1.143288e-04
1.597717e-19	1.000000e+00	2.906921e+05	2.906921e+05	1.269250e+03	3.365963e+01	3.365860e+01	1.022985e-03	5.198210e+23	1.203116e+16	3.756461e-04	1.157913e-04
1.661425e-19	1.000000e+00	2.893566e+05	2.893566e+05	1.269106e+03	3.390707e+01	3.390602e+01	1.042922e-03	-3.938762e+23	-8.788376e+15	-2.912623e-04	1.171809e-04
1.727673e-19	1.000000e+00	2.878624e+05	2.878624e+05	1.268852e+03	3.416131e+01	3.416024e+01	1.063230e-03	1.159259e+24	2.491772e+16	8.797249e-04	1.186723e-04
1.796563e-19	1.000000e+00	2.864913e+05	2.864913e+05	1.268627e+03	3.442186e+01	3.442078e+01	1.083825e-03	-4.623776e+23	-9.568081e+15	-3.593611e-04	1.201498e-04
1.868200e-19	1.000000e+00	2.851487e+05	2.851487e+05	1.268443e+03	3.467670e+01	3.467560e+01	1.104910e-03	-3.301002e+23	-6.583499e+15	-2.626515e-04	1.216092e-04
1.942693e-19	1.000000e+00	2.836997e+05	2.836997e+05	1.268218e+03	3.493531e+01	3.493419e+01	1.126393e-03	7.177280e+24	1.379230e+17	5.858096e-03	1.231419e-04
2.020157e-19	1.000000e+00	2.823279e+05	2.823279e+05	1.268018e+03	3.519562e+01	3.519447e+01	1.148328e-03	-7.971197e+23	-1.475980e+16	-6.665697e-04	1.246622e-04
2.100710e-19	1.000000e+00	2.809192e+05	2.809192e+05	1.267799e+03	3.544996e+01	3.544879e+01	1.170621e-03	-4.140590e+23	-7.395767e+15	-3.550149e-04	1.261928e-04
2.184474e-19	1.000000e+00	2.796029e+05	2.796029e+05	1.267597e+03	3.571061e+01	3.570942e+01	1.193447e-03	3.342458e+24	5.755454e+16	2.933925e-03	1.277190e-04
2.271579e-19	1.000000e+00	2.781766e+05	2.781766e+05	1.267407e+03	3.597220e+01	3.597098e+01	1.216663e-03	1.208616e+24	2.006565e+16	1.088370e-03	1.293143e-04
2.362156e-19	1.000000e+00	2.767767e+05	2.767767e+05	1.267199e+03	3.621947e+01	3.621823e+01	1.240329e-03	-4.761140e+23	-7.638363e+15	-4.396981e-04	1.308617e-04
2.456346e-19	1.000000e+00	2.754503e+05	2.754503e+05	1.266973e+03	3.648310e+01	3.648184e+01	1.264476e-03	-5.584578e+23	-8.640358e+15	-5.282818e-04	1.324490e-04
2.554291e-19	1.000000e+00	2.740857e+05	2.740857e+05	1.270104e+03	3.674437e+01	3.674308e+01	1.291734e-03	4.406018e+23	6.577973e+15	4.272736e-04	1.340616e-04
2.656142e-19	1.000000e+00	2.727883e+05	2.727883e+05	1.266294e+03	3.698326e+01	3.698195e+01	1.313526e-03	-1.426692e+24	-2.062074e+16	-1.416750e-03	1.355750e-04
2.762054e-19	1.000000e+00	2.715646e+05	2.715646e+05	1.266127e+03	3.718824e+01	3.718690e+01	1.339080e-03	6.985246e+23	9.820947e+15	7.094257e-04	1.369407e-04
2.872189e-19	1.000000e+00	2.703565e+05	2.703565e+05	1.265905e+03	3.741003e+01	3.740866e+01	1.365068e-03	4.696118e+23	6.409127e+15	4.876929e-04	1.383730e-04
2.986716e-19	1.000000e+00	2.690190e+05	2.690190e+05	1.265695e+03	3.762844e+01	3.762705e+01	1.391625e-03	1.794895e+24	2.379347e+16	1.910802e-03	1.398728e-04
3.105809e-19	1.000000e+00	2.677699e+05	2.677699e+05	1.265538e+03	3.782984e+01	3.782842e+01	1.418615e-03	2.362967e+24	3.049897e+16	2.574781e-03	1.412774e-04
3.229651e-19	1.000000e+00	2.664267e+05	2.664267e+05	1.265276e+03	3.804320e+01	3.804175e+01	1.446185e-03	7.380423e+23	9.261818e+15	8.246771e-04	1.427905e-04
3.358432e-19	1.000000e+00	2.651478e+05	2.651478e+05	1.265026e+03	3.824582e+01	3.824435e+01	1.474381e-03	-8.768016e+23	-1.071473e+16	-1.003580e-03	1.442434e-04
3.492347e-19	1.000000e+00	2.638514e+05	2.638514e+05	1.264875e+03	3.845468e+01	3.845318e+01	1.503024e-03	1.669031e+24	1.984807e+16	1.957757e-03	1.457437e-04
3.631602e-19	1.000000e+00	2.625854e+05	2.625854e+05	1.264677e+03	3.866106e+01	3.865953e+01	1.532242e-03	7.259617e+23	8.405142e+15	8.722724e-04	1.472323e-04
3.776410e-19	1.000000e+00	2.612580e+05	2.612580e+05	1.264485e+03	3.887254e+01	3.887098e+01	1.561985e-03	-8.684099e+24	-9.783860e+16	-1.070207e-02	1.487898e-04
3.926992e-19	1.000000e+00	2.598619e+05	2.598619e+05	1.264266e+03	3.907500e+01	3.907341e+01	1.592385e-03	1.858869e+24	2.040581e+16	2.353027e-03	1.503683e-04
4.083578e-19	1.000000e+00	2.585578e+05	2.585578e+05	1.264038e+03	3.928674e+01	3.928512e+01	1.623283e-03	6.749165e+23	7.211407e+15	8.760980e-04	1.519457e-04
4.246409e-19	1.000000e+00	2.572974e+05	2.572974e+05	1.263840e+03	3.949652e+01	3.949486e+01	1.654957e-03	2.694485e+24	2.803379e+16	3.584184e-03	1.535053e-04
4.415732e-19	1.000000e+00	2.559903e+05	2.559903e+05	1.263624e+03	3.970221e+01	3.970052e+01	1.687098e-03	3.477999e+24	3.525788e+16	4.745730e-03	1.550926e-04
4.591806e-19	1.000000e+00	2.546026e+05	2.546026e+05	1.263413e+03	3.991221e+01	3.991049e+01	1.719865e-03	1.172564e+24	1.157731e+16	1.644043e-03	1.567627e-04
4.774901e-19	1.000000e+00	2.533381e+05	2.533381e+05	1.263244e+03	4.011922e+01	4.011747e+01	1.753382e-03	1.823923e+24	1.754866e+16	2.621776e-03	1.583624e-04
4.965298e-19	1.000000e+00	2.519289e+05	2.519289e+05	1.263036e+03	4.031056e+01	4.030877e+01	1.787401e-03	3.047513e+24	2.863200e+16	4.504506e-03	1.600077e-04
5.163286e-19	1.000000e+00	2.506183e+05	2.506183e+05	1.262851e+03	4.052917e+01	4.052734e+01	1.822195e-03	-1.514100e+24	-1.384575e+16	-2.297113e-03	1.617167e-04
5.369169e-19	1.000000e+00	2.492566e+05	2.492566e+05	1.262640e+03	4.073894e+01	4.073708e+01	1.857690e-03	-2.286018e+24	-2.037188e+16	-3.563999e-03	1.634418e-04
5.583261e-19	1.000000e+00	2.479385e+05	2.479385e+05	1.262423e+03	4.094060e+01	4.093871e+01	1.893821e-03	3.079045e+24	2.676979e+16	4.929325e-03	1.651240e-04
5.805890e-19	1.000000e+00	2.466473e+05	2.466473e+05	1.262231e+03	4.114929e+01	4.114736e+01	1.930575e-03	-1.784844e+24	-1.512824e+16	-2.932983e-03	1.668346e-04
6.037396e-19	1.000000e+00	2.453263e+05	2.453263e+05	1.261979e+03	4.136100e+01	4.135903e+01	1.968097e-03	1.591131e+25	1.314471e+17	2.685820e-02	1.685959e-04
6.278134e-19	1.000000e+00	2.440042e+05	2.440042e+05	1.261792e+03	4.154983e+01	4.154783e+01	2.006329e-03	1.414992e+24	1.142635e+16	2.453912e-03	1.702833e-04
6.528470e-19	1.000000e+00	2.427145e+05	2.427145e+05	1.261579e+03	4.181151e+01	4.180947e+01	2.045344e-03	-3.359768e+24	-2.629238e+16	-5.983039e-03	1.722662e-04
6.788789e-19	1.000000e+00	2.412911e+05	2.412911e+05	1.261403e+03	4.197588e+01	4.197379e+01	2.085178e-03	1.307066e+25	1.002994e+17	2.397080e-02	1.739637e-04
7.059488e-19	1.000000e+00	2.399982e+05	2.399982e+05	1.261167e+03	4.218827e+01	4.218615e+01	2.125552e-03	3.020852e+24	2.260324e+16	5.690896e-03	1.757858e-04
7.340980e-19	1.000000e+00	2.386966e+05	2.386966e+05	1.260958e+03	4.239304e+01	4.239087e+01	2.166938e-03	-1.317501e+24	-9.622291e+15	-2.550416e-03	1.776022e-04
7.633697e-19	1.000000e+00	2.374419e+05	2.374419e+05	1.260774e+03	4.259816e+01	4.259595e+01	2.208999e-03	1.281042e+24	9.132911e+15	2.546055e-03	1.794046e-04
7.938086e-19	1.000000e+00	2.360625e+05	2.360625e+05	1.260538e+03	4.280640e+01	4.280414e+01	2.251903e-03	-1.123293e+24	-7.815371e+15	-2.298526e-03	1.813350e-04
8.254612e-19	1.000000e+00	2.347271e+05	2.347271e+05	1.260393e+03	4.301697e+01	4.301467e+01	2.295781e-03	-2.192492e+24	-1.488466e+16	-4.615444e-03	1.832638e-04
8.583760e-19	1.000000e+00	2.334148e+05	2.334148e+05	1.260196e+03	4.323187e+01	4.322953e+01	2.340347e-03	-1.791464e+24	-1.186283e+16	-3.878440e-03	1.852147e-04
8.926032e-19	1.000000e+00	2.321768e+05	2.321768e+05	1.259943e+03	4.343158e+01	4.342919e+01	2.385816e-03	-2.149189e+24	-1.390742e+16	-4.778278e-03	1.870625e-04
9.281952e-19	1.000000e+00	2.308467e+05	2.308467e+05	1.259810e+03	4.363822e+01	4.363579e+01	2.432305e-03	1.007127e+24	6.364274e+15	2.304397e-03	1.890355e-04
9.652064e-19	1.000000e+00	2.295011e+05	2.295011e+05	1.259530e+03	4.384509e+01	4.384261e+01	2.479375e-03	1.122374e+24	6.926800e+15	2.644268e-03	1.910453e-04
1.003693e-18	1.000000e+00	2.282081e+05	2.282081e+05	1.259316e+03	4.405229e+01	4.404976e+01	2.527699e-03	-3.102797e+25	-1.870298e+17	-7.519513e-02	1.930357e-04
1.043715e-18	1.000000e+00	2.269489e+05	2.269489e+05	1.259129e+03	4.424700e+01	4.424442e+01	2.576768e-03	-1.999772e+24	-1.179130e+16	-4.982318e-03	1.949646e-04
1.085333e-18	1.000000e+00	2.262712e+05	2.262712e+05	1.258931e+03	4.476069e+01	4.475807e+01	2.626990e-03	-1.379514e+24	-7.677895e+15	-3.488763e-03	1.978188e-04
1.128609e-18	1.000000e+00	2.244101e+05	2.244101e+05	1.258718e+03	4.467034e+01	4.466766e+01	2.677754e-03	1.116083e+24	6.274805e+15	2.941545e-03	1.990567e-04
1.173612e-18	1.000000e+00	2.231374e+05	2.231374e+05	1.258526e+03	4.486678e+01	4.486405e+01	2.729864e-03	1.792463e+24	9.858829e+15	4.860488e-03	2.010725e-04
1.220409e-18	1.000000e+00	2.219061e+05	2.219061e+05	1.258317e+03	4.513311e+01	4.513033e+01	2.782748e-03	1.620547e+24	8.653369e+15	4.517586e-03	2.033883e-04
1.269072e-18	1.000000e+00	2.205325e+05	2.205325e+05	1.258073e+03	4.528565e+01	4.528281e+01	2.836973e-03	1.728173e+24	9.073694e+15	4.969533e-03	2.053468e-04
1.319676e-18	1.000000e+00	2.194374e+05	2.194374e+05	1.257888e+03	4.557296e+01	4.557007e+01	2.892191e-03	-5.728849e+24	-2.914278e+16	-1.688906e-02	2.076809e-04
1.372297e-18	1.000000e+00	2.180936e+05	2.180936e+05	1.257705e+03	4.572983e+01	4.572689e+01	2.948177e-03	1.590444e+24	7.952805e+15	4.834984e-03	2.096798e-04
1.427016e-18	1.000000e+00	2.168566e+05	2.168566e+05	1.257465e+03	4.597688e+01	4.597387e+01	3.005574e-03	1.731417e+24	8.427607e+15	5.415392e-03	2.120151e-04
1.483918e-18	1.000000e+00	2.156207e+05	2.156207e+05	1.257270e+03	4.618222e+01	4.617915e+01	3.063941e-03	1.720461e+24	8.189757e+15	5.537121e-03	2.141827e-04
1.543088e-18	1.000000e+00	2.142773e+05	2.142773e+05	1.257037e+03	4.633528e+01	4.633216e+01	3.123364e-03	2.722689e+26	1.274791e+18	9.040841e-01	2.162398e-04
1.604618e-18	1.000000e+00	2.129966e+05	2.129966e+05	1.256861e+03	4.651149e+01	4.650830e+01	3.184020e-03	-2.436079e+24	-1.119155e+16	-8.335263e-03	2.183673e-04
1.668601e-18	1.000000e+00	2.116842e+05	2.116842e+05	1.256638e+03	4.671096e+01	4.670771e+01	3.245769e-03	1.335816e+25	6.006931e+16	4.714069e-02	2.206635e-04
1.735135e-18	1.000000e+00	2.105742e+05	2.105742e+05	1.256410e+03	4.693964e+01	4.693633e+01	3.308964e-03	-3.397281e+24	-1.490846e+16	-1.230826e-02	2.229126e-04
1.804323e-18	1.000000e+00	2.092369e+05	2.092369e+05	1.256223e+03	4.711100e+01	4.710763e+01	3.373048e-03	-2.357514e+24	-1.015880e+16	-8.817687e-03	2.251563e-04
1.876269e-18	1.000000e+00	2.080086e+05	2.080086e+05	1.256048e+03	4.731090e+01	4.730746e+01	3.438548e-03	1.602322e+24	6.759953e+15	6.172121e-03	2.274468e-04
1.951084e-18	1.000000e+00	2.067631e+05	2.067631e+05	1.255817e+03	4.751157e+01	4.750807e+01	3.505252e-03	-2.741619e+24	-1.132427e+16	-1.088261e-02	2.297874e-04
2.028882e-18	1.000000e+00	2.056403e+05	2.056403e+05	1.255572e+03	4.774442e+01	4.774085e+01	3.573273e-03	-2.059168e+24	-8.300012e+15	-8.399277e-03	2.321744e-04
2.109783e-18	1.000000e+00	2.043250e+05	2.043250e+05	1.255410e+03	4.791702e+01	4.791337e+01	3.642611e-03	-3.747336e+24	-1.483453e+16	-1.578362e-02	2.345138e-04
2.193909e-18	1.000000e+00	2.031102e+05	2.031102e+05	1.255213e+03	4.810665e+01	4.810293e+01	3.713699e-03	1.649490e+24	6.402125e+15	7.157846e-03	2.368500e-04
2.281390e-18	1.000000e+00	2.019645e+05	2.019645e+05	1.254968e+03	4.833550e+01	4.833171e+01	3.785577e-03	1.563327e+24	5.925416e+15	6.978561e-03	2.393267e-04
2.372359e-18	1.000000e+00	2.008945e+05	2.008945e+05	1.254762e+03	4.855466e+01	4.855080e+01	3.858954e-03	-2.483504e+24	-9.202597e+15	-1.138454e-02	2.416923e-04
2.466955e-18	1.000000e+00	1.995114e+05	1.995114e+05	1.254526e+03	4.870979e+01	4.870586e+01	3.933794e-03	1.710709e+24	6.238709e+15	8.117621e-03	2.441454e-04
2.565323e-18	1.000000e+00	1.982850e+05	1.982850e+05	1.254335e+03	4.889303e+01	4.888902e+01	4.009988e-03	4.848052e+24	1.735131e+16	2.372514e-02	2.465796e-04
2.667614e-18	1.000000e+00	1.971141e+05	1.971141e+05	1.254094e+03	4.908895e+01	4.908486e+01	4.087934e-03	2.444104e+24	8.574346e+15	1.232033e-02	2.490382e-04
2.773983e-18	1.000000e+00	1.964029e+05	1.964029e+05	1.253930e+03	4.943752e+01	4.943335e+01	4.167348e-03	1.922765e+25	6.510931e+16	9.869107e-02	2.517148e-04
2.884594e-18	1.000000e+00	1.947444e+05	1.947444e+05	1.253722e+03	4.947245e+01	4.946820e+01	4.248193e-03	-1.220599e+25	-4.118660e+16	-6.536405e-02	2.540378e-04
2.999616e-18	1.000000e+00	1.935505e+05	1.935505e+05	1.253486e+03	4.966820e+01	4.966387e+01	4.330560e-03	2.352869e+24	7.784049e+15	1.299326e-02	2.566163e-04
3.119223e-18	1.000000e+00	1.924783e+05	1.924783e+05	1.253293e+03	4.988370e+01	4.987929e+01	4.414667e-03	-3.875528e+24	-1.254693e+16	-2.200460e-02	2.591654e-04
3.243601e-18	1.000000e+00	1.912245e+05	1.912245e+05	1.253008e+03	5.003709e+01	5.003259e+01	4.500340e-03	8.172924e+24	2.605658e+16	4.794581e-02	2.616667e-04
3.372937e-18	1.000000e+00	1.901364e+05	1.901364e+05	1.252851e+03	5.027028e+01	5.026569e+01	4.587460e-03	-6.036513e+24	-1.880310e+16	-3.643772e-02	2.643906e-04
3.507431e-18	1.000000e+00	1.888596e+05	1.888596e+05	1.252605e+03	5.043287e+01	5.042819e+01	4.676099e-03	3.537684e+24	1.084303e+16	2.208589e-02	2.670389e-04
3.647287e-18	1.000000e+00	1.877417e+05	1.877417e+05	1.252376e+03	5.061359e+01	5.060882e+01	4.767207e-03	1.143196e+27	3.441796e+18	7.352039e+00	2.695916e-04
3.792721e-18	1.000000e+00	1.865652e+05	1.865652e+05	1.252182e+03	5.079368e+01	5.078882e+01	4.859567e-03	2.802828e+24	8.289875e+15	1.860090e-02	2.722569e-04
3.943953e-18	1.000000e+00	1.854067e+05	1.854067e+05	1.251952e+03	5.099480e+01	5.098985e+01	4.953696e-03	-9.637120e+24	-2.794588e+16	-6.597987e-02	2.750429e-04
4.101216e-18	1.000000e+00	1.843048e+05	1.843048e+05	1.251757e+03	5.115864e+01	5.115359e+01	5.049797e-03	3.047915e+24	8.697772e+15	2.149866e-02	2.775763e-04
4.264749e-18	1.000000e+00	1.835871e+05	1.835871e+05	1.251525e+03	5.147183e+01	5.146668e+01	5.147700e-03	1.915244e+25	5.301224e+16	1.377540e-01	2.803673e-04
4.434803e-18	1.000000e+00	1.820399e+05	1.820399e+05	1.251326e+03	5.153817e+01	5.153293e+01	5.247578e-03	4.699807e+24	1.292513e+16	3.526450e-02	2.831146e-04
4.611638e-18	1.000000e+00	1.810510e+05	1.810510e+05	1.251089e+03	5.176796e+01	5.176261e+01	5.349027e-03	4.497254e+24	1.209601e+16	3.467641e-02	2.859303e-04
4.795525e-18	1.000000e+00	1.797280e+05	1.797280e+05	1.250858e+03	5.190248e+01	5.189703e+01	5.452964e-03	4.857566e+24	1.289668e+16	3.885361e-02	2.887835e-04
4.986743e-18	1.000000e+00	1.786947e+05	1.786947e+05	1.250620e+03	5.208348e+01	5.207792e+01	5.558532e-03	1.032325e+25	2.693498e+16	8.498650e-02	2.914663e-04
5.185586e-18	1.000000e+00	1.775550e+05	1.775550e+05	1.250441e+03	5.227217e+01	5.226650e+01	5.666250e-03	-1.445426e+25	-3.703765e+16	-1.228634e-01	2.943998e-04
5.392359e-18	1.000000e+00	1.765503e+05	1.765503e+05	1.250190e+03	5.245278e+01	5.244700e+01	5.776075e-03	-8.354879e+24	-2.104251e+16	-7.306168e-02	2.970983e-04
5.607375e-18	1.000000e+00	1.753362e+05	1.753362e+05	1.249926e+03	5.260974e+01	5.260385e+01	5.887848e-03	-8.945822e+24	-2.219676e+16	-8.097538e-02	3.000506e-04
5.830966e-18	1.000000e+00	1.744314e+05	1.744314e+05	1.249751e+03	5.283742e+01	5.283142e+01	6.001792e-03	2.815463e+24	6.836627e+15	2.615276e-02	3.029123e-04
6.063472e-18	1.000000e+00	1.731812e+05	1.731812e+05	1.249494e+03	5.296749e+01	5.296138e+01	6.118151e-03	-1.348043e+27	-3.233378e+18	-1.298051e+01	3.058502e-04
6.305249e-18	1.000000e+00	1.721671e+05	1.721671e+05	1.249227e+03	5.316280e+01	5.315657e+01	6.236638e-03	1.981893e+25	4.667033e+16	1.965263e-01	3.087861e-04
6.556667e-18	1.000000e+00	1.710104e+05	1.710104e+05	1.249034e+03	5.331546e+01	5.330910e+01	6.357457e-03	2.662944e+24	6.181533e+15	2.731118e-02	3.117673e-04
6.818110e-18	1.000000e+00	1.699937e+05	1.699937e+05	1.248799e+03	5.351255e+01	5.350607e+01	6.480273e-03	4.092847e+24	9.327116e+15	4.324665e-02	3.147913e-04
7.089978e-18	1.000000e+00	1.688108e+05	1.688108e+05	1.248635e+03	5.364002e+01	5.363342e+01	6.605821e-03	2.252146e+24	5.071678e+15	2.464260e-02	3.177523e-04
7.372687e-18	1.000000e+00	1.678841e+05	1.678841e+05	1.248349e+03	5.384294e+01	5.383621e+01	6.733597e-03	5.334219e+24	1.178764e+16	5.999490e-02	3.207150e-04
7.666668e-18	1.000000e+00	1.666912e+05	1.666912e+05	1.248096e+03	5.398418e+01	5.397732e+01	6.864054e-03	3.643938e+24	7.947643e+15	4.247162e-02	3.238574e-04
7.972371e-18	1.000000e+00	1.657174e+05	1.657174e+05	1.247885e+03	5.417205e+01	5.416505e+01	6.997157e-03	8.629659e+24	1.849769e+16	1.035724e-01	3.268941e-04
8.290265e-18	1.000000e+00	1.646901e+05	1.646901e+05	1.247628e+03	5.433136e+01	5.432423e+01	7.131982e-03	1.654860e+25	3.495494e+16	2.048872e-01	3.299005e-04
8.620834e-18	1.000000e+00	1.635504e+05	1.635504e+05	1.247413e+03	5.447433e+01	5.446706e+01	7.270176e-03	4.912306e+24	1.024061e+16	6.296779e-02	3.330736e-04
8.964584e-18	1.000000e+00	1.625702e+05	1.625702e+05	1.247209e+03	5.465149e+01	5.464408e+01	7.411188e-03	-4.549584e+25	-9.331722e+16	-6.009770e-01	3.361716e-04
9.322041e-18	1.000000e+00	1.615742e+05	1.615742e+05	1.246974e+03	5.482794e+01	5.482038e+01	7.554496e-03	2.100834e+24	4.240159e+15	2.861696e-02	3.393360e-04
9.693752e-18	1.000000e+00	1.605438e+05	1.605438e+05	1.246710e+03	5.497934e+01	5.497164e+01	7.700687e-03	5.264462e+24	1.047988e+16	7.404187e-02	3.424569e-04
1.008028e-17	1.000000e+00	1.594470e+05	1.594470e+05	1.246426e+03	5.514466e+01	5.513681e+01	7.849498e-03	2.149254e+25	4.214737e+16	3.128217e-01	3.458494e-04
1.048223e-17	1.000000e+00	1.583495e+05	1.583495e+05	1.246232e+03	5.526822e+01	5.526022e+01	8.000818e-03	2.392812e+24	4.640143e+15	3.605093e-02	3.490268e-04
1.090020e-17	1.000000e+00	1.574275e+05	1.574275e+05	1.246015e+03	5.545642e+01	5.544826e+01	8.155667e-03	6.059980e+24	1.155346e+16	9.400677e-02	3.522663e-04
1.133484e-17	1.000000e+00	1.563407e+05	1.563407e+05	1.245748e+03	5.559300e+01	5.558469e+01	8.313096e-03	2.060031e+24	3.879478e+15	3.308296e-02	3.555887e-04
1.178681e-17	1.000000e+00	1.554572e+05	1.554572e+05	1.245566e+03	5.577762e+01	5.576915e+01	8.474614e-03	1.805306e+25	3.343881e+16	2.982553e-01	3.587974e-04
1.225680e-17	1.000000e+00	1.543823e+05	1.543823e+05	1.245272e+03	5.591793e+01	5.590929e+01	8.638116e-03	8.988415e+24	1.644098e+16	1.537398e-01	3.622042e-04
1.274553e-17	1.000000e+00	1.533080e+05	1.533080e+05	1.244988e+03	5.605107e+01	5.604227e+01	8.804878e-03	1.011092e+25	1.827557e+16	1.790846e-01	3.656109e-04
1.325375e-17	1.000000e+00	1.523977e+05	1.523977e+05	1.244810e+03	5.622092e+01	5.621195e+01	8.974485e-03	9.458860e+24	1.684027e+16	1.725987e-01	3.689092e-04
1.378224e-17	1.000000e+00	1.513975e+05	1.513975e+05	1.244541e+03	5.636576e+01	5.635661e+01	9.148645e-03	6.378594e+24	1.121110e+16	1.202883e-01	3.723032e-04
1.433180e-17	1.000000e+00	1.503463e+05	1.503463e+05	1.244297e+03	5.649790e+01	5.648858e+01	9.325115e-03	2.712822e+24	4.712590e+15	5.297225e-02	3.757850e-04
1.490327e-17	1.000000e+00	1.494365e+05	1.494365e+05	1.244024e+03	5.664868e+01	5.663918e+01	9.504795e-03	2.759005e+24	4.729372e+15	5.553420e-02	3.790820e-04
1.549753e-17	1.000000e+00	1.484133e+05	1.484133e+05	1.243837e+03	5.678805e+01	5.677837e+01	9.688340e-03	7.464800e+24	1.263960e+16	1.555056e-01	3.826346e-04
1.611548e-17	1.000000e+00	1.475629e+05	1.475629e+05	1.243478e+03	5.695695e+01	5.694707e+01	9.875490e-03	1.142177e+25	1.905460e+16	2.448715e-01	3.859841e-04
1.675808e-17	1.000000e+00	1.467374e+05	1.467374e+05	1.243310e+03	5.711908e+01	5.710902e+01	1.006636e-02	1.131734e+25	1.861393e+16	2.495349e-01	3.892606e-04
1.742629e-17	1.000000e+00	1.455671e+05	1.455671e+05	1.243013e+03	5.723417e+01	5.722391e+01	1.026092e-02	2.491988e+24	4.057599e+15	5.719014e-02	3.931807e-04
1.812116e-17	1.000000e+00	1.445215e+05	1.445215e+05	1.242791e+03	5.735632e+01	5.734586e+01	1.045842e-02	1.858746e+24	2.994428e+15	4.422305e-02	3.968704e-04
1.884373e-17	1.000000e+00	1.435754e+05	1.435754e+05	1.242542e+03	5.749657e+01	5.748591e+01	1.066096e-02	2.315879e+24	3.685582e+15	5.693853e-02	4.004624e-04
1.959511e-17	1.000000e+00	1.426269e+05	1.426269e+05	1.242270e+03	5.763245e+01	5.762158e+01	1.086617e-02	2.906027e+24	4.570505e+15	7.385565e-02	4.040784e-04
2.037645e-17	1.000000e+00	1.416619e+05	1.416619e+05	1.241999e+03	5.776127e+01	5.775020e+01	1.107595e-02	2.111511e+24	3.284049e+15	5.551614e-02	4.077403e-04
2.118895e-17	1.000000e+00	1.407253e+05	1.407253e+05	1.241751e+03	5.790126e+01	5.788997e+01	1.128905e-02	1.544011e+24	2.372523e+15	4.196442e-02	4.114489e-04
2.203385e-17	1.000000e+00	1.398178e+05	1.398178e+05	1.241437e+03	5.802846e+01	5.801695e+01	1.150732e-02	1.843766e+24	2.802211e+15	5.175882e-02	4.150290e-04
2.291243e-17	1.000000e+00	1.388769e+05	1.388769e+05	1.241199e+03	5.816970e+01	5.815797e+01	1.172887e-02	1.548106e+24	2.324431e+15	4.495123e-02	4.188579e-04
2.382605e-17	1.000000e+00	1.379475e+05	1.379475e+05	1.240953e+03	5.828566e+01	5.827371e+01	1.195482e-02	1.510359e+24	2.245285e+15	4.535261e-02	4.225206e-04
2.477610e-17	1.000000e+00	1.371335e+05	1.371335e+05	1.240693e+03	5.844294e+01	5.843075e+01	1.218539e-02	2.417198e+24	3.545291e+15	7.476284e-02	4.261755e-04
2.576403e-17	1.000000e+00	1.360957e+05	1.360957e+05	1.240471e+03	5.855215e+01	5.853973e+01	1.242043e-02	2.520336e+24	3.662217e+15	8.097080e-02	4.302279e-04
2.679136e-17	1.000000e+00	1.352914e+05	1.352914e+05	1.240179e+03	5.867211e+01	5.865945e+01	1.266004e-02	2.406735e+24	3.461544e+15	7.964675e-02	4.336720e-04
2.785964e-17	1.000000e+00	1.342878e+05	1.342878e+05	1.239837e+03	5.879591e+01	5.878301e+01	1.290286e-02	1.907172e+24	2.714278e+15	6.550850e-02	4.378349e-04
2.897053e-17	1.000000e+00	1.335099e+05	1.335099e+05	1.239602e+03	5.893195e+01	5.891880e+01	1.315173e-02	1.755515e+24	2.469737e+15	6.207672e-02	4.414051e-04
3.012571e-17	1.000000e+00	1.324889e+05	1.324889e+05	1.239341e+03	5.905322e+01	5.903982e+01	1.340520e-02	1.601921e+24	2.230607e+15	5.886201e-02	4.457221e-04
3.132696e-17	1.000000e+00	1.316189e+05	1.316189e+05	1.239022e+03	5.917326e+01	5.915960e+01	1.366383e-02	2.095020e+24	2.887758e+15	7.955877e-02	4.495802e-04
3.257610e-17	1.000000e+00	1.306931e+05	1.306931e+05	1.238798e+03	5.928150e+01	5.926757e+01	1.392621e-02	1.559339e+24	2.129828e+15	6.134358e-02	4.535933e-04
3.387505e-17	1.000000e+00	1.298426e+05	1.298426e+05	1.241580e+03	5.939335e+01	5.937906e+01	1.429228e-02	1.617084e+24	2.187979e+15	6.572607e-02	4.574258e-04
3.522580e-17	1.000000e+00	1.289756e+05	1.289756e+05	1.237451e+03	5.952231e+01	5.950786e+01	1.444741e-02	1.343256e+24	1.797876e+15	5.645618e-02	4.615004e-04
3.663040e-17	1.000000e+00	1.281697e+05	1.281697e+05	1.237212e+03	5.962925e+01	5.961452e+01	1.472570e-02	1.360425e+24	1.804587e+15	5.899817e-02	4.652366e-04
3.809102e-17	1.000000e+00	1.274585e+05	1.274585e+05	1.236903e+03	5.970735e+01	5.969235e+01	1.500768e-02	1.221457e+24	1.609678e+15	5.446602e-02	4.684455e-04
3.960987e-17	1.000000e+00	1.266124e+05	1.266124e+05	1.236628e+03	5.978292e+01	5.976762e+01	1.529672e-02	1.301860e+24	1.704821e+15	6.001696e-02	4.721726e-04
4.118929e-17	1.000000e+00	1.259459e+05	1.259459e+05	1.236312e+03	5.985512e+01	5.983953e+01	1.558973e-02	1.055384e+24	1.373739e+15	4.995536e-02	4.752448e-04
4.283169e-17	1.000000e+00	1.249824e+05	1.249824e+05	1.235969e+03	5.995896e+01	5.994308e+01	1.588981e-02	1.106618e+24	1.427996e+15	5.443078e-02	4.797392e-04
4.453958e-17	1.000000e+00	1.242713e+05	1.242713e+05	1.235717e+03	5.998335e+01	5.996716e+01	1.619520e-02	9.438738e+23	1.215515e+15	4.776944e-02	4.826805e-04
4.631557e-17	1.000000e+00	1.235470e+05	1.235470e+05	1.235447e+03	6.003933e+01	6.002283e+01	1.650604e-02	1.257975e+24	1.612473e+15	6.555445e-02	4.859635e-04
4.816237e-17	1.000000e+00	1.226906e+05	1.226906e+05	1.235125e+03	6.008167e+01	6.006485e+01	1.682306e-02	1.185800e+24	1.514613e+15	6.398040e-02	4.897008e-04
5.008281e-17	1.000000e+00	1.219306e+05	1.219306e+05	1.234779e+03	6.012774e+01	6.011060e+01	1.714566e-02	9.167793e+23	1.166515e+15	5.102609e-02	4.931308e-04
5.207984e-17	1.000000e+00	1.211337e+05	1.211337e+05	1.234537e+03	6.017528e+01	6.015781e+01	1.747475e-02	1.061551e+24	1.345396e+15	6.105306e-02	4.967676e-04
5.415649e-17	1.000000e+00	1.203649e+05	1.203649e+05	1.234211e+03	6.021164e+01	6.019383e+01	1.781041e-02	7.793582e+23	9.847699e+14	4.627314e-02	5.002425e-04
5.631594e-17	1.000000e+00	1.196157e+05	1.196157e+05	1.233862e+03	6.027484e+01	6.025669e+01	1.815094e-02	9.220676e+23	1.158997e+15	5.648232e-02	5.039040e-04
5.856151e-17	1.000000e+00	1.187809e+05	1.187809e+05	1.233604e+03	6.031337e+01	6.029487e+01	1.850029e-02	7.447537e+23	9.331356e+14	4.724660e-02	5.077698e-04
6.089661e-17	1.000000e+00	1.180151e+05	1.180151e+05	1.233282e+03	6.034413e+01	6.032528e+01	1.885430e-02	7.943534e+23	9.927468e+14	5.204953e-02	5.113255e-04
6.332482e-17	1.000000e+00	1.172328e+05	1.172328e+05	1.232998e+03	6.038648e+01	6.036726e+01	1.921572e-02	7.665731e+23	9.546740e+14	5.192769e-02	5.150988e-04
6.584986e-17	1.000000e+00	1.164088e+05	1.164088e+05	1.232697e+03	6.059646e+01	6.057688e+01	1.958468e-02	7.197941e+23	8.809920e+14	5.050918e-02	5.205488e-04
6.847558e-17	1.000000e+00	1.156703e+05	1.156703e+05	1.232337e+03	6.045768e+01	6.043772e+01	1.995959e-02	8.289740e+23	1.026322e+15	6.005134e-02	5.226724e-04
7.120600e-17	1.000000e+00	1.148949e+05	1.148949e+05	1.232041e+03	6.049298e+01	6.047264e+01	2.034229e-02	7.166050e+23	8.846164e+14	5.368667e-02	5.265069e-04
7.404530e-17	1.000000e+00	1.141225e+05	1.141225e+05	1.231687e+03	6.051367e+01	6.049294e+01	2.073094e-02	6.397928e+23	7.884456e+14	4.957630e-02	5.302519e-04
7.699781e-17	1.000000e+00	1.133255e+05	1.133255e+05	1.231414e+03	6.065740e+01	6.063627e+01	2.112915e-02	6.982142e+23	8.502953e+14	5.603282e-02	5.352495e-04
8.006805e-17	1.000000e+00	1.125854e+05	1.125854e+05	1.231060e+03	6.058131e+01	6.055977e+01	2.153275e-02	5.705833e+23	6.992394e+14	4.731507e-02	5.380919e-04
8.326071e-17	1.000000e+00	1.118216e+05	1.118216e+05	1.230720e+03	6.061907e+01	6.059713e+01	2.194422e-02	5.915881e+23	7.227249e+14	5.075544e-02	5.421053e-04
8.658068e-17	1.000000e+00	1.110395e+05	1.110395e+05	1.230386e+03	6.065748e+01	6.063511e+01	2.236656e-02	6.141818e+23	7.479546e+14	5.457580e-02	5.462692e-04
9.003303e-17	1.000000e+00	1.102783e+05	1.102783e+05	1.230060e+03	6.069543e+01	6.067264e+01	2.279226e-02	5.881938e+23	7.140693e+14	5.409557e-02	5.503843e-04
9.362304e-17	1.000000e+00	1.095059e+05	1.095059e+05	1.229732e+03	6.071531e+01	6.069208e+01	2.322929e-02	5.404450e+23	6.550290e+14	5.148186e-02	5.544476e-04
9.735620e-17	1.000000e+00	1.087515e+05	1.087515e+05	1.229423e+03	6.075712e+01	6.073345e+01	2.367302e-02	4.980918e+23	6.016218e+14	4.911621e-02	5.586786e-04
1.012382e-16	1.000000e+00	1.079881e+05	1.079881e+05	1.229045e+03	6.076741e+01	6.074329e+01	2.412583e-02	4.519475e+23	5.454239e+14	4.616355e-02	5.627231e-04
1.052750e-16	1.000000e+00	1.072416e+05	1.072416e+05	1.228750e+03	6.079764e+01	6.077305e+01	2.458777e-02	4.638861e+23	5.584416e+14	4.905539e-02	5.669223e-04
1.094728e-16	1.000000e+00	1.064791e+05	1.064791e+05	1.228383e+03	6.083610e+01	6.081105e+01	2.505593e-02	4.204634e+23	5.045698e+14	4.607839e-02	5.713430e-04
1.138380e-16	1.000000e+00	1.057349e+05	1.057349e+05	1.228097e+03	6.086338e+01	6.083785e+01	2.553668e-02	4.225060e+23	5.058858e+14	4.795484e-02	5.756225e-04
1.183772e-16	1.000000e+00	1.049739e+05	1.049739e+05	1.227717e+03	6.089767e+01	6.087164e+01	2.602481e-02	3.816697e+23	4.557056e+14	4.491296e-02	5.801219e-04
1.230974e-16	1.000000e+00	1.042677e+05	1.042677e+05	1.227339e+03	6.103721e+01	6.101069e+01	2.652029e-02	3.658330e+23	4.318266e+14	4.452708e-02	5.853892e-04
1.280058e-16	1.000000e+00	1.034982e+05	1.034982e+05	1.227043e+03	6.094164e+01	6.091462e+01	2.702619e-02	3.581588e+23	4.260935e+14	4.523805e-02	5.888186e-04
1.331100e-16	1.000000e+00	1.027744e+05	1.027744e+05	1.226658e+03	6.104154e+01	6.101400e+01	2.754236e-02	3.490674e+23	4.118904e+14	4.566426e-02	5.939374e-04
1.384177e-16	1.000000e+00	1.020207e+05	1.020207e+05	1.226311e+03	6.100281e+01	6.097474e+01	2.806795e-02	3.576365e+23	4.233431e+14	4.853897e-02	5.979452e-04
1.439370e-16	1.000000e+00	1.013146e+05	1.013146e+05	1.226004e+03	6.108067e+01	6.105207e+01	2.860398e-02	3.283466e+23	3.862012e+14	4.613852e-02	6.028812e-04
1.496764e-16	1.000000e+00	1.005984e+05	1.005984e+05	1.225592e+03	6.117300e+01	6.114385e+01	2.914827e-02	3.170642e+23	3.701250e+14	4.616182e-02	6.080911e-04
1.556446e-16	1.000000e+00	9.987869e+04	9.987869e+04	1.225221e+03	6.119435e+01	6.116465e+01	2.970344e-02	2.864177e+23	3.337667e+14	4.322419e-02	6.126868e-04
1.618509e-16	1.000000e+00	9.914683e+04	9.914683e+04	1.224835e+03	6.115658e+01	6.112631e+01	3.026991e-02	2.955874e+23	3.455173e+14	4.627889e-02	6.168284e-04
1.683046e-16	1.000000e+00	9.841233e+04	9.841233e+04	1.224545e+03	6.117521e+01	6.114436e+01	3.084735e-02	2.796905e+23	3.264378e+14	4.544871e-02	6.216214e-04
1.750156e-16	1.000000e+00	9.772752e+04	9.772752e+04	1.224149e+03	6.119315e+01	6.116172e+01	3.143336e-02	2.679326e+23	3.122566e+14	4.508504e-02	6.261609e-04
1.819942e-16	1.000000e+00	9.700417e+04	9.700417e+04	1.223764e+03	6.122469e+01	6.119265e+01	3.203211e-02	2.502126e+23	2.908548e+14	4.369667e-02	6.311552e-04
1.892511e-16	1.000000e+00	9.629329e+04	9.629329e+04	1.223402e+03	6.124679e+01	6.121415e+01	3.264251e-02	2.407302e+23	2.793277e+14	4.361558e-02	6.360442e-04
1.967974e-16	1.000000e+00	9.560593e+04	9.560593e+04	1.223015e+03	6.129048e+01	6.125722e+01	3.326368e-02	2.251400e+23	2.603080e+14	4.227852e-02	6.410740e-04
2.046446e-16	1.000000e+00	9.491347e+04	9.491347e+04	1.222637e+03	6.136489e+01	6.133099e+01	3.389847e-02	2.164027e+23	2.486927e+14	4.214195e-02	6.465351e-04
2.128047e-16	1.000000e+00	9.423523e+04	9.423523e+04	1.222269e+03	6.141283e+01	6.137829e+01	3.454272e-02	2.112579e+23	2.418341e+14	4.264202e-02	6.516971e-04
2.212901e-16	1.000000e+00	9.352968e+04	9.352968e+04	1.221914e+03	6.141265e+01	6.137745e+01	3.519672e-02	1.970119e+23	2.255294e+14	4.128919e-02	6.566113e-04
2.301139e-16	1.000000e+00	9.282391e+04	9.282391e+04	1.221480e+03	6.138099e+01	6.134513e+01	3.586616e-02	1.929467e+23	2.214460e+14	4.199807e-02	6.612627e-04
2.392896e-16	1.000000e+00	9.213538e+04	9.213538e+04	1.221128e+03	6.140613e+01	6.136958e+01	3.655023e-02	1.804804e+23	2.067146e+14	4.077454e-02	6.664772e-04
2.488311e-16	1.000000e+00	9.154241e+04	9.154241e+04	1.220728e+03	6.159037e+01	6.155313e+01	3.724355e-02	1.781095e+23	2.009662e+14	4.155916e-02	6.728070e-04
2.587531e-16	1.000000e+00	9.077698e+04	9.077698e+04	1.220329e+03	6.143817e+01	6.140022e+01	3.795083e-02	1.732071e+23	1.978675e+14	4.214813e-02	6.768033e-04
2.690707e-16	1.000000e+00	9.009800e+04	9.009800e+04	1.219908e+03	6.146387e+01	6.142520e+01	3.867016e-02	1.626802e+23	1.854536e+14	4.110078e-02	6.821890e-04
2.797997e-16	1.000000e+00	8.945823e+04	8.945823e+04	1.219270e+03	6.150314e+01	6.146377e+01	3.936452e-02	1.562258e+23	1.775278e+14	4.090180e-02	6.875068e-04
2.909566e-16	1.000000e+00	8.880406e+04	8.880406e+04	1.219637e+03	6.151021e+01	6.147014e+01	4.006892e-02	1.491998e+23	1.694464e+14	4.052243e-02	6.926509e-04
3.025583e-16	1.000000e+00	8.818616e+04	8.818616e+04	1.218837e+03	6.152348e+01	6.148266e+01	4.081920e-02	1.408359e+23	1.597750e+14	3.960978e-02	6.976546e-04
3.146226e-16	1.000000e+00	8.758158e+04	8.758158e+04	1.216393e+03	6.153308e+01	6.149155e+01	4.152874e-02	1.407652e+23	1.595702e+14	4.097534e-02	7.025802e-04
3.271680e-16	1.000000e+00	8.697397e+04	8.697397e+04	1.215936e+03	6.148268e+01	6.144036e+01	4.231477e-02	1.317551e+23	1.499697e+14	3.971111e-02	7.069090e-04
3.402136e-16	1.000000e+00	8.649895e+04	8.649895e+04	1.215509e+03	6.156515e+01	6.152204e+01	4.311503e-02	1.304750e+23	1.475205e+14	4.041703e-02	7.117445e-04
3.537794e-16	1.000000e+00	8.592227e+04	8.592227e+04	1.215093e+03	6.150656e+01	6.146263e+01	4.393083e-02	1.232012e+23	1.399612e+14	3.946185e-02	7.158395e-04
3.678861e-16	1.000000e+00	8.536514e+04	8.536514e+04	1.214633e+03	6.145358e+01	6.140882e+01	4.476038e-02	1.173643e+23	1.339060e+14	3.883509e-02	7.198908e-04
3.825554e-16	1.000000e+00	8.483598e+04	8.483598e+04	1.214238e+03	6.143482e+01	6.138922e+01	4.560610e-02	1.147746e+23	1.311513e+14	3.917747e-02	7.241600e-04
3.978095e-16	1.000000e+00	8.429841e+04	8.429841e+04	1.213749e+03	6.137930e+01	6.133283e+01	4.646751e-02	1.083236e+23	1.243407e+14	3.816958e-02	7.281193e-04
4.136719e-16	1.000000e+00	8.381481e+04	8.381481e+04	1.213347e+03	6.140866e+01	6.136131e+01	4.734490e-02	1.050358e+23	1.202789e+14	3.809123e-02	7.326708e-04
4.301668e-16	1.000000e+00	8.319470e+04	8.319470e+04	1.212867e+03	6.127239e+01	6.122416e+01	4.823634e-02	1.021587e+23	1.182909e+14	3.844929e-02	7.364939e-04
4.473195e-16	1.000000e+00	8.270860e+04	8.270860e+04	1.212442e+03	6.125465e+01	6.120550e+01	4.914770e-02	9.791495e+22	1.135413e+14	3.794784e-02	7.406080e-04
4.651561e-16	1.000000e+00	8.204981e+04	8.204981e+04	1.211971e+03	6.124548e+01	6.119541e+01	5.007385e-02	9.298752e+22	1.079082e+14	3.750836e-02	7.464427e-04
4.837039e-16	1.000000e+00	8.159485e+04	8.159485e+04	1.211530e+03	6.108726e+01	6.103624e+01	5.101850e-02	8.996232e+22	1.057566e+14	3.731111e-02	7.486656e-04
5.029913e-16	1.000000e+00	8.101919e+04	8.101919e+04	1.211087e+03	6.103450e+01	6.098252e+01	5.198073e-02	8.656214e+22	1.022000e+14	3.719459e-02	7.533339e-04
5.230477e-16	1.000000e+00	8.046743e+04	8.046743e+04	1.210589e+03	6.097131e+01	6.091835e+01	5.295924e-02	8.086221e+22	9.596615e+13	3.595309e-02	7.577141e-04
5.439039e-16	1.000000e+00	7.992994e+04	7.992994e+04	1.210124e+03	6.090847e+01	6.085452e+01	5.395484e-02	7.915089e+22	9.442072e+13	3.639147e-02	7.620232e-04
5.655918e-16	1.000000e+00	7.941879e+04	7.941879e+04	1.209670e+03	6.084098e+01	6.078601e+01	5.497356e-02	7.519716e+22	9.020286e+13	3.570067e-02	7.660779e-04
5.881444e-16	1.000000e+00	7.881993e+04	7.881993e+04	1.209251e+03	6.074173e+01	6.068572e+01	5.600245e-02	7.293503e+22	8.820649e+13	3.596227e-02	7.706391e-04
6.115963e-16	1.000000e+00	7.818401e+04	7.818401e+04	1.208759e+03	6.089077e+01	6.083371e+01	5.705971e-02	6.948011e+22	8.300478e+13	3.567483e-02	7.788136e-04
6.359833e-16	1.000000e+00	7.789565e+04	7.789565e+04	1.208249e+03	6.078915e+01	6.073102e+01	5.813181e-02	6.804012e+22	8.196619e+13	3.558692e-02	7.803921e-04
6.613427e-16	1.000000e+00	7.713218e+04	7.713218e+04	1.207813e+03	6.077744e+01	6.071822e+01	5.922314e-02	6.279230e+22	7.571717e+13	3.450004e-02	7.879647e-04
6.877133e-16	1.000000e+00	7.665019e+04	7.665019e+04	1.207260e+03	6.061817e+01	6.055783e+01	6.033865e-02	6.139319e+22	7.500775e+13	3.480529e-02	7.908417e-04
7.151355e-16	1.000000e+00	7.612879e+04	7.612879e+04	1.206837e+03	6.048167e+01	6.042020e+01	6.146987e-02	5.846678e+22	7.224207e+13	3.429697e-02	7.944652e-04
7.436511e-16	1.000000e+00	7.550833e+04	7.550833e+04	1.206301e+03	6.032146e+01	6.025884e+01	6.262164e-02	5.484957e+22	6.867742e+13	3.351893e-02	7.988716e-04
7.733037e-16	1.000000e+00	7.499847e+04	7.499847e+04	1.205830e+03	6.029410e+01	6.023031e+01	6.379585e-02	5.371101e+22	6.740453e+13	3.395412e-02	8.039377e-04
8.041387e-16	1.000000e+00	7.441350e+04	7.441350e+04	1.205317e+03	6.020336e+01	6.013837e+01	6.499383e-02	5.035104e+22	6.366557e+13	3.310100e-02	8.090382e-04
8.362032e-16	1.000000e+00	7.395471e+04	7.395471e+04	1.204244e+03	6.023218e+01	6.016610e+01	6.608254e-02	4.929519e+22	6.218156e+13	3.342464e-02	8.144469e-04
8.695463e-16	1.000000e+00	7.344575e+04	7.344575e+04	1.203034e+03	6.023899e+01	6.017174e+01	6.724847e-02	4.696883e+22	5.921360e+13	3.296611e-02	8.201834e-04
9.042189e-16	1.000000e+00	7.286872e+04	7.286872e+04	1.202236e+03	6.008334e+01	6.001484e+01	6.850095e-02	4.441033e+22	5.671703e+13	3.242421e-02	8.245423e-04
9.402741e-16	1.000000e+00	7.243318e+04	7.243318e+04	1.201749e+03	5.996485e+01	5.989507e+01	6.977773e-02	4.325062e+22	5.578386e+13	3.253836e-02	8.278643e-04
9.777669e-16	1.000000e+00	7.194872e+04	7.194872e+04	1.201209e+03	5.995190e+01	5.988082e+01	7.108057e-02	4.124673e+22	5.325674e+13	3.208969e-02	8.332589e-04
1.016755e-15	1.000000e+00	7.138753e+04	7.138753e+04	1.200670e+03	5.978792e+01	5.971551e+01	7.240893e-02	3.958030e+22	5.180981e+13	3.202274e-02	8.375120e-04
1.057297e-15	1.000000e+00	7.094374e+04	7.094374e+04	1.200174e+03	5.972044e+01	5.964668e+01	7.376009e-02	3.769862e+22	4.962613e+13	3.146634e-02	8.418000e-04
1.099456e-15	1.000000e+00	7.042701e+04	7.042701e+04	1.199600e+03	5.962201e+01	5.954687e+01	7.513543e-02	3.627601e+22	4.814893e+13	3.140615e-02	8.465787e-04
1.143296e-15	1.000000e+00	6.997554e+04	6.997554e+04	1.199099e+03	5.957446e+01	5.949791e+01	7.654273e-02	3.462728e+22	4.614428e+13	3.095838e-02	8.513611e-04
1.188885e-15	1.000000e+00	6.949390e+04	6.949390e+04	1.198499e+03	5.944941e+01	5.937144e+01	7.796454e-02	3.346382e+22	4.506486e+13	3.096945e-02	8.554623e-04
1.236291e-15	1.000000e+00	6.903640e+04	6.903640e+04	1.197977e+03	5.936596e+01	5.928654e+01	7.941682e-02	3.178611e+22	4.310723e+13	3.040452e-02	8.599226e-04
1.285587e-15	1.000000e+00	6.857313e+04	6.857313e+04	1.197448e+03	5.938472e+01	5.930382e+01	8.089421e-02	3.073459e+22	4.161539e+13	3.040526e-02	8.660056e-04
1.336849e-15	1.000000e+00	6.816511e+04	6.816511e+04	1.196895e+03	5.927842e+01	5.919602e+01	8.239962e-02	2.979851e+22	4.071095e+13	3.037212e-02	8.696300e-04
1.390155e-15	1.000000e+00	6.758111e+04	6.758111e+04	1.196329e+03	5.910322e+01	5.901929e+01	8.393389e-02	2.801104e+22	3.883949e+13	2.980533e-02	8.745524e-04
1.445587e-15	1.000000e+00	6.711408e+04	6.711408e+04	1.195780e+03	5.925883e+01	5.917333e+01	8.549634e-02	2.713521e+22	3.713367e+13	2.989210e-02	8.829568e-04
1.503228e-15	1.000000e+00	6.663391e+04	6.663391e+04	1.195195e+03	5.884768e+01	5.876059e+01	8.708991e-02	2.560314e+22	3.627825e+13	2.923534e-02	8.831492e-04
1.563169e-15	1.000000e+00	6.618790e+04	6.618790e+04	1.194644e+03	5.877868e+01	5.868998e+01	8.869876e-02	2.474138e+22	3.526344e+13	2.921609e-02	8.880578e-04
1.625499e-15	1.000000e+00	6.571094e+04	6.571094e+04	1.194049e+03	5.863735e+01	5.854700e+01	9.034168e-02	2.348909e+22	3.388401e+13	2.875869e-02	8.923528e-04
1.690315e-15	1.000000e+00	6.530940e+04	6.530940e+04	1.193492e+03	5.866389e+01	5.857186e+01	9.203100e-02	2.276952e+22	3.277175e+13	2.874530e-02	8.982458e-04
1.757715e-15	1.000000e+00	6.477715e+04	6.477715e+04	1.192952e+03	5.846649e+01	5.837275e+01	9.373887e-02	2.156089e+22	3.155961e+13	2.835625e-02	9.025789e-04
1.827803e-15	1.000000e+00	6.428926e+04	6.428926e+04	1.192304e+03	5.835611e+01	5.826063e+01	9.547548e-02	2.057632e+22	3.040438e+13	2.810391e-02	9.077116e-04
1.900685e-15	1.000000e+00	6.387202e+04	6.387202e+04	1.191767e+03	5.832109e+01	5.822385e+01	9.723893e-02	1.976808e+22	2.929788e+13	2.789346e-02	9.130929e-04
1.976474e-15	1.000000e+00	6.336578e+04	6.336578e+04	1.191168e+03	5.821920e+01	5.812016e+01	9.904434e-02	1.880715e+22	2.811848e+13	2.761469e-02	9.187798e-04
2.055285e-15	1.000000e+00	6.286966e+04	6.286966e+04	1.190520e+03	5.812462e+01	5.802374e+01	1.008805e-01	1.790955e+22	2.699505e+13	2.735083e-02	9.245258e-04
2.137238e-15	1.000000e+00	6.243379e+04	6.243379e+04	1.189934e+03	5.818281e+01	5.808007e+01	1.027402e-01	1.735405e+22	2.602720e+13	2.744061e-02	9.319123e-04
2.222459e-15	1.000000e+00	6.195288e+04	6.195288e+04	1.189331e+03	5.791378e+01	5.780914e+01	1.046417e-01	1.648601e+22	2.530498e+13	2.709564e-02	9.348037e-04
2.311078e-15	1.000000e+00	6.142499e+04	6.142499e+04	1.188713e+03	5.773517e+01	5.762860e+01	1.065707e-01	1.554963e+22	2.423918e+13	2.667386e-02	9.399296e-04
2.403231e-15	1.000000e+00	6.100998e+04	6.100998e+04	1.188138e+03	5.765528e+01	5.754674e+01	1.085400e-01	1.496027e+22	2.348249e+13	2.654768e-02	9.450140e-04
2.499058e-15	1.000000e+00	6.055647e+04	6.055647e+04	1.187484e+03	5.760528e+01	5.749474e+01	1.105398e-01	1.429545e+22	2.253649e+13	2.633215e-02	9.512655e-04
2.598707e-15	1.000000e+00	6.019168e+04	6.019168e+04	1.186889e+03	5.755994e+01	5.744735e+01	1.125894e-01	1.372259e+22	2.171874e+13	2.605225e-02	9.562773e-04
2.702328e-15	1.000000e+00	5.961935e+04	5.961935e+04	1.186277e+03	5.740295e+01	5.728828e+01	1.146649e-01	1.295211e+22	2.078116e+13	2.579263e-02	9.628240e-04
2.810082e-15	1.000000e+00	5.917183e+04	5.917183e+04	1.185596e+03	5.732341e+01	5.720663e+01	1.167766e-01	1.242463e+22	2.007352e+13	2.569210e-02	9.687617e-04
2.922132e-15	1.000000e+00	5.874088e+04	5.874088e+04	1.184988e+03	5.728191e+01	5.716299e+01	1.189259e-01	1.192087e+22	1.932950e+13	2.556803e-02	9.751627e-04
3.038651e-15	1.000000e+00	5.822823e+04	5.822823e+04	1.184370e+03	5.718864e+01	5.706752e+01	1.211159e-01	1.128757e+22	1.845235e+13	2.529437e-02	9.821462e-04
3.159815e-15	1.000000e+00	5.775152e+04	5.775152e+04	1.183721e+03	5.711653e+01	5.699319e+01	1.233385e-01	1.073626e+22	1.766217e+13	2.506844e-02	9.890048e-04
3.285811e-15	1.000000e+00	5.743513e+04	5.743513e+04	1.183034e+03	5.695441e+01	5.682880e+01	1.256120e-01	1.036978e+22	1.730345e+13	2.488703e-02	9.916303e-04
3.416830e-15	1.000000e+00	5.684187e+04	5.684187e+04	1.182411e+03	5.689571e+01	5.676780e+01	1.279119e-01	9.753814e+21	1.635976e+13	2.465607e-02	1.000947e-03
3.553074e-15	1.000000e+00	5.641316e+04	5.641316e+04	1.181735e+03	5.680752e+01	5.667725e+01	1.302693e-01	9.309421e+21	1.573597e+13	2.444059e-02	1.006991e-03
3.694751e-15	1.000000e+00	5.608993e+04	5.608993e+04	1.181090e+03	5.685733e+01	5.672467e+01	1.326574e-01	9.023034e+21	1.518520e+13	2.437920e-02	1.013682e-03
3.842077e-15	1.000000e+00	5.548168e+04	5.548168e+04	1.180444e+03	5.653593e+01	5.640084e+01	1.350903e-01	8.401027e+21	1.454487e+13	2.397042e-02	1.019002e-03
3.995277e-15	1.000000e+00	5.506228e+04	5.506228e+04	1.179898e+03	5.644577e+01	5.630809e+01	1.376812e-01	8.026651e+21	1.400804e+13	2.378783e-02	1.025126e-03
4.154586e-15	1.000000e+00	5.463266e+04	5.463266e+04	1.178532e+03	5.637515e+01	5.623539e+01	1.397648e-01	7.656061e+21	1.344518e+13	2.359581e-02	1.031895e-03
4.320248e-15	1.000000e+00	5.419528e+04	5.419528e+04	1.177167e+03	5.633915e+01	5.619705e+01	1.421048e-01	7.307344e+21	1.287384e+13	2.344464e-02	1.039558e-03
4.492515e-15	1.000000e+00	5.377157e+04	5.377157e+04	1.175717e+03	5.625383e+01	5.610927e+01	1.445643e-01	6.988532e+21	1.240582e+13	2.331920e-02	1.046163e-03
4.671651e-15	1.000000e+00	5.339691e+04	5.339691e+04	1.175061e+03	5.627997e+01	5.613280e+01	1.471749e-01	6.701526e+21	1.186873e+13	2.315712e-02	1.053993e-03
4.857930e-15	1.000000e+00	5.299778e+04	5.299778e+04	1.173994e+03	5.621240e+01	5.606255e+01	1.498556e-01	6.429863e+21	1.145621e+13	2.306771e-02	1.060656e-03
5.051637e-15	1.000000e+00	5.256894e+04	5.256894e+04	1.173310e+03	5.613472e+01	5.598212e+01	1.526002e-01	6.110695e+21	1.096309e+13	2.283156e-02	1.067830e-03
5.253068e-15	1.000000e+00	5.223093e+04	5.223093e+04	1.172505e+03	5.596761e+01	5.581224e+01	1.553733e-01	5.864828e+21	1.068001e+13	2.263122e-02	1.071542e-03
5.462531e-15	1.000000e+00	5.177821e+04	5.177821e+04	1.171864e+03	5.581918e+01	5.566098e+01	1.581983e-01	5.567807e+21	1.027465e+13	2.244091e-02	1.078044e-03
5.680346e-15	1.000000e+00	5.141465e+04	5.141465e+04	1.171139e+03	5.577403e+01	5.561295e+01	1.610797e-01	5.347444e+21	9.907998e+12	2.232560e-02	1.084789e-03
5.906846e-15	1.000000e+00	5.108804e+04	5.108804e+04	1.170435e+03	5.569817e+01	5.553416e+01	1.640124e-01	5.128316e+21	9.566877e+12	2.210395e-02	1.090239e-03
6.142378e-15	1.000000e+00	5.071838e+04	5.071838e+04	1.169634e+03	5.565710e+01	5.549011e+01	1.669854e-01	4.919936e+21	9.212060e+12	2.198993e-02	1.097375e-03
6.387302e-15	1.000000e+00	5.030360e+04	5.030360e+04	1.168977e+03	5.549895e+01	5.532893e+01	1.700187e-01	4.685450e+21	8.898723e+12	2.181962e-02	1.103280e-03
6.641991e-15	1.000000e+00	5.002270e+04	5.002270e+04	1.168266e+03	5.551898e+01	5.534589e+01	1.730984e-01	4.541330e+21	8.609452e+12	2.174898e-02	1.109876e-03
6.906836e-15	1.000000e+00	4.958181e+04	4.958181e+04	1.167444e+03	5.533991e+01	5.516368e+01	1.762369e-01	4.298735e+21	8.282249e+12	2.151891e-02	1.116133e-03
7.182242e-15	1.000000e+00	4.921912e+04	4.921912e+04	1.166715e+03	5.519780e+01	5.501837e+01	1.794319e-01	4.099043e+21	7.999699e+12	2.128651e-02	1.121471e-03
7.468630e-15	1.000000e+00	4.889583e+04	4.889583e+04	1.166005e+03	5.509350e+01	5.491082e+01	1.826765e-01	3.935523e+21	7.753551e+12	2.112198e-02	1.126752e-03
7.766437e-15	1.000000e+00	4.847657e+04	4.847657e+04	1.165192e+03	5.492405e+01	5.473807e+01	1.859847e-01	3.737782e+21	7.478270e+12	2.094334e-02	1.133002e-03
8.076118e-15	1.000000e+00	4.813287e+04	4.813287e+04	1.164445e+03	5.492135e+01	5.473202e+01	1.893338e-01	3.587312e+21	7.178983e+12	2.082820e-02	1.141036e-03
8.398149e-15	1.000000e+00	4.776778e+04	4.776778e+04	1.163651e+03	5.476848e+01	5.457571e+01	1.927697e-01	3.425502e+21	6.951378e+12	2.066046e-02	1.146557e-03
8.733020e-15	1.000000e+00	4.747809e+04	4.747809e+04	1.162862e+03	5.466894e+01	5.447269e+01	1.962485e-01	3.294928e+21	6.747496e+12	2.048666e-02	1.151456e-03
9.081243e-15	1.000000e+00	4.705869e+04	4.705869e+04	1.162135e+03	5.455640e+01	5.435661e+01	1.997850e-01	3.124727e+21	6.465226e+12	2.030973e-02	1.159327e-03
9.443352e-15	1.000000e+00	4.670355e+04	4.670355e+04	1.161370e+03	5.447835e+01	5.427496e+01	2.033943e-01	2.988505e+21	6.227793e+12	2.017418e-02	1.166471e-03
9.819900e-15	1.000000e+00	4.632321e+04	4.632321e+04	1.160565e+03	5.427850e+01	5.407145e+01	2.070503e-01	2.839321e+21	6.026637e+12	1.996698e-02	1.171734e-03
1.021146e-14	1.000000e+00	4.609741e+04	4.609741e+04	1.159792e+03	5.443227e+01	5.422149e+01	2.107753e-01	2.773186e+21	5.803594e+12	1.998425e-02	1.180810e-03
1.061864e-14	1.000000e+00	4.567617e+04	4.567617e+04	1.158937e+03	5.412243e+01	5.390785e+01	2.145739e-01	2.608036e+21	5.616003e+12	1.967690e-02	1.184916e-03
1.104205e-14	1.000000e+00	4.530596e+04	4.530596e+04	1.158189e+03	5.404317e+01	5.382474e+01	2.184364e-01	2.488857e+21	5.398781e+12	1.955755e-02	1.192849e-03
1.148234e-14	1.000000e+00	4.493554e+04	4.493554e+04	1.157413e+03	5.393607e+01	5.371373e+01	2.223474e-01	2.370154e+21	5.192540e+12	1.940519e-02	1.200299e-03
1.194020e-14	1.000000e+00	4.467813e+04	4.467813e+04	1.156534e+03	5.391369e+01	5.368736e+01	2.263394e-01	2.293294e+21	5.034591e+12	1.932306e-02	1.206713e-03
1.241630e-14	1.000000e+00	4.429167e+04	4.429167e+04	1.155754e+03	5.377041e+01	5.354002e+01	2.303886e-01	2.174887e+21	4.838602e+12	1.913893e-02	1.214007e-03
1.291140e-14	1.000000e+00	4.387817e+04	4.387817e+04	1.154910e+03	5.359515e+01	5.336063e+01	2.345271e-01	2.053458e+21	4.643636e+12	1.893801e-02	1.221454e-03
1.342623e-14	1.000000e+00	4.351790e+04	4.351790e+04	1.154106e+03	5.345105e+01	5.321233e+01	2.387200e-01	1.950932e+21	4.471578e+12	1.874968e-02	1.228254e-03
1.396159e-14	1.000000e+00	4.324702e+04	4.324702e+04	1.153672e+03	5.344166e+01	5.319816e+01	2.434961e-01	1.884159e+21	4.322330e+12	1.868218e-02	1.235730e-03
1.451830e-14	1.000000e+00	4.292255e+04	4.292255e+04	1.151822e+03	5.335627e+01	5.310961e+01	2.466510e-01	1.802977e+21	4.169299e+12	1.856324e-02	1.243082e-03
1.509721e-14	1.000000e+00	4.267786e+04	4.267786e+04	1.150314e+03	5.336397e+01	5.311340e+01	2.505761e-01	1.745746e+21	4.034040e+12	1.849520e-02	1.250390e-03
1.569920e-14	1.000000e+00	4.223732e+04	4.223732e+04	1.148735e+03	5.312481e+01	5.287011e+01	2.547043e-01	1.635635e+21	3.865444e+12	1.825139e-02	1.257770e-03
1.632520e-14	1.000000e+00	4.188704e+04	4.188704e+04	1.147297e+03	5.300710e+01	5.274807e+01	2.590327e-01	1.557265e+21	3.721279e+12	1.811570e-02	1.265477e-03
1.697615e-14	1.000000e+00	4.159750e+04	4.159750e+04	1.145937e+03	5.287522e+01	5.261166e+01	2.635666e-01	1.489634e+21	3.604279e+12	1.794051e-02	1.271116e-03
1.765307e-14	1.000000e+00	4.132352e+04	4.132352e+04	1.144963e+03	5.299868e+01	5.273044e+01	2.682320e-01	1.443246e+21	3.451558e+12	1.796574e-02	1.282531e-03
1.835697e-14	1.000000e+00	4.093520e+04	4.093520e+04	1.144044e+03	5.272835e+01	5.245537e+01	2.729837e-01	1.358590e+21	3.333248e+12	1.772945e-02	1.288093e-03
1.908895e-14	1.000000e+00	4.070309e+04	4.070309e+04	1.143199e+03	5.267666e+01	5.239884e+01	2.778140e-01	1.314150e+21	3.240067e+12	1.764409e-02	1.294168e-03
1.985011e-14	1.000000e+00	4.035247e+04	4.035247e+04	1.142325e+03	5.256589e+01	5.228315e+01	2.827381e-01	1.247796e+21	3.109019e+12	1.749379e-02	1.302668e-03
2.064162e-14	1.000000e+00	4.009146e+04	4.009146e+04	1.141392e+03	5.245178e+01	5.216403e+01	2.877517e-01	1.198881e+21	3.019777e+12	1.736234e-02	1.308303e-03
2.146469e-14	1.000000e+00	3.978080e+04	3.978080e+04	1.140478e+03	5.238630e+01	5.209347e+01	2.928294e-01	1.146294e+21	2.905411e+12	1.725917e-02	1.316874e-03
2.232058e-14	1.000000e+00	3.950664e+04	3.950664e+04	1.139576e+03	5.230041e+01	5.200241e+01	2.980064e-01	1.100523e+21	2.812376e+12	1.715298e-02	1.323838e-03
2.321060e-14	1.000000e+00	3.923741e+04	3.923741e+04	1.138672e+03	5.215752e+01	5.185427e+01	3.032469e-01	1.055138e+21	2.733535e+12	1.701761e-02	1.329280e-03
2.413611e-14	1.000000e+00	3.892223e+04	3.892223e+04	1.137651e+03	5.200203e+01	5.169367e+01	3.083624e-01	1.003823e+21	2.639707e+12	1.685621e-02	1.336050e-03
2.509852e-14	1.000000e+00	3.879150e+04	3.879150e+04	1.137099e+03	5.188309e+01	5.156915e+01	3.139471e-01	9.803305e+20	2.607613e+12	1.674098e-02	1.337486e-03
2.609931e-14	1.000000e+00	3.840326e+04	3.840326e+04	1.134588e+03	5.177539e+01	5.145748e+01	3.179101e-01	9.245510e+20	2.484928e+12	1.660280e-02	1.348203e-03
2.714000e-14	1.000000e+00	3.816317e+04	3.816317e+04	1.132909e+03	5.181767e+01	5.149469e+01	3.229812e-01	8.947999e+20	2.395170e+12	1.658040e-02	1.357793e-03
2.822219e-14	1.000000e+00	3.788092e+04	3.788092e+04	1.131314e+03	5.150215e+01	5.117389e+01	3.282585e-01	8.499195e+20	2.345585e+12	1.634430e-02	1.359580e-03
2.934753e-14	1.000000e+00	3.765877e+04	3.765877e+04	1.129737e+03	5.153560e+01	5.120181e+01	3.337838e-01	8.235589e+20	2.265469e+12	1.631005e-02	1.368489e-03
3.051775e-14	1.000000e+00	3.737189e+04	3.737189e+04	1.128424e+03	5.133484e+01	5.099534e+01	3.394983e-01	7.847151e+20	2.201156e+12	1.614647e-02	1.373622e-03
3.173462e-14	1.000000e+00	3.714404e+04	3.714404e+04	1.127566e+03	5.125181e+01	5.090640e+01	3.454053e-01	7.563264e+20	2.138766e+12	1.604556e-02	1.379812e-03
3.300002e-14	1.000000e+00	3.688542e+04	3.688542e+04	1.126254e+03	5.109961e+01	5.074815e+01	3.514644e-01	7.240165e+20	2.078071e+12	1.590619e-02	1.385361e-03
3.431588e-14	1.000000e+00	3.665724e+04	3.665724e+04	1.125323e+03	5.099153e+01	5.063394e+01	3.575842e-01	6.973150e+20	2.022735e+12	1.580233e-02	1.391035e-03
3.568420e-14	1.000000e+00	3.643089e+04	3.643089e+04	1.124284e+03	5.081904e+01	5.045524e+01	3.638005e-01	6.696480e+20	1.975669e+12	1.565269e-02	1.394944e-03
3.710709e-14	1.000000e+00	3.618395e+04	3.618395e+04	1.123338e+03	5.075103e+01	5.038091e+01	3.701257e-01	6.438375e+20	1.912282e+12	1.556995e-02	1.402584e-03
3.858671e-14	1.000000e+00	3.599959e+04	3.599959e+04	1.122322e+03	5.065068e+01	5.027411e+01	3.765691e-01	6.235221e+20	1.870361e+12	1.546875e-02	1.406979e-03
4.012533e-14	1.000000e+00	3.570023e+04	3.570023e+04	1.121278e+03	5.059885e+01	5.021576e+01	3.830915e-01	5.948328e+20	1.793460e+12	1.538620e-02	1.417326e-03
4.172530e-14	1.000000e+00	3.549147e+04	3.549147e+04	1.120299e+03	5.059858e+01	5.020884e+01	3.897395e-01	5.761907e+20	1.737298e+12	1.534749e-02	1.425655e-03
4.338907e-14	1.000000e+00	3.527984e+04	3.527984e+04	1.119307e+03	5.024599e+01	4.984950e+01	3.964884e-01	5.506020e+20	1.719218e+12	1.511109e-02	1.424212e-03
4.511918e-14	1.000000e+00	3.505688e+04	3.505688e+04	1.118336e+03	5.014372e+01	4.974035e+01	4.033667e-01	5.299305e+20	1.671615e+12	1.501219e-02	1.430353e-03
4.691828e-14	1.000000e+00	3.481118e+04	3.481118e+04	1.117329e+03	4.996709e+01	4.955674e+01	4.103581e-01	5.067704e+20	1.627012e+12	1.486992e-02	1.435375e-03
4.878912e-14	1.000000e+00	3.464079e+04	3.464079e+04	1.116285e+03	4.978107e+01	4.936365e+01	4.174198e-01	4.896479e+20	1.601632e+12	1.472436e-02	1.437065e-03
5.073456e-14	1.000000e+00	3.443103e+04	3.443103e+04	1.115233e+03	4.968743e+01	4.926280e+01	4.246319e-01	4.722550e+20	1.559352e+12	1.463921e-02	1.443100e-03
5.275757e-14	1.000000e+00	3.417729e+04	3.417729e+04	1.114217e+03	4.948909e+01	4.905712e+01	4.319636e-01	4.503101e+20	1.516926e+12	1.448488e-02	1.448011e-03
5.486124e-14	1.000000e+00	3.395793e+04	3.395793e+04	1.113118e+03	4.935252e+01	4.891312e+01	4.394061e-01	4.324932e+20	1.477177e+12	1.436696e-02	1.453343e-03
5.704880e-14	1.000000e+00	3.372568e+04	3.372568e+04	1.112120e+03	4.921185e+01	4.876489e+01	4.469615e-01	4.146148e+20	1.436470e+12	1.425387e-02	1.459180e-03
5.932358e-14	1.000000e+00	3.349275e+04	3.349275e+04	1.111083e+03	4.913476e+01	4.868010e+01	4.546541e-01	3.981561e+20	1.390303e+12	1.417067e-02	1.467026e-03
6.168908e-14	1.000000e+00	3.328084e+04	3.328084e+04	1.110043e+03	4.898071e+01	4.851825e+01	4.624573e-01	3.824782e+20	1.356692e+12	1.405162e-02	1.471739e-03
6.414889e-14	1.000000e+00	3.305867e+04	3.305867e+04	1.108972e+03	4.874296e+01	4.827256e+01	4.704016e-01	3.654154e+20	1.328090e+12	1.388196e-02	1.474438e-03
6.670679e-14	1.000000e+00	3.280809e+04	3.280809e+04	1.107900e+03	4.873019e+01	4.825174e+01	4.784534e-01	3.504715e+20	1.275446e+12	1.383055e-02	1.485311e-03
6.936668e-14	1.000000e+00	3.261493e+04	3.261493e+04	1.106796e+03	4.843634e+01	4.794970e+01	4.866394e-01	3.356817e+20	1.259132e+12	1.364383e-02	1.485097e-03
7.213263e-14	1.000000e+00	3.240423e+04	3.240423e+04	1.105782e+03	4.829164e+01	4.779664e+01	4.949968e-01	3.222139e+20	1.226830e+12	1.352779e-02	1.490288e-03
7.500887e-14	1.000000e+00	3.216060e+04	3.216060e+04	1.104690e+03	4.830844e+01	4.780501e+01	5.034256e-01	3.096248e+20	1.176849e+12	1.349914e-02	1.502100e-03
7.799981e-14	1.000000e+00	3.197282e+04	3.197282e+04	1.103582e+03	4.798920e+01	4.747713e+01	5.120780e-01	2.963988e+20	1.164552e+12	1.330648e-02	1.500938e-03
8.111000e-14	1.000000e+00	3.174350e+04	3.174350e+04	1.102607e+03	4.783463e+01	4.731361e+01	5.210202e-01	2.833038e+20	1.131203e+12	1.318468e-02	1.506911e-03
8.434421e-14	1.000000e+00	3.151672e+04	3.151672e+04	1.101083e+03	4.769542e+01	4.716707e+01	5.283557e-01	2.709023e+20	1.097562e+12	1.306769e-02	1.513337e-03
8.770738e-14	1.000000e+00	3.132742e+04	3.132742e+04	1.099481e+03	4.761219e+01	4.707592e+01	5.362678e-01	2.614576e+20	1.068589e+12	1.299779e-02	1.519825e-03
9.120466e-14	1.000000e+00	3.108769e+04	3.108769e+04	1.097809e+03	4.736544e+01	4.682090e+01	5.445323e-01	2.484934e+20	1.042335e+12	1.283701e-02	1.523608e-03
9.484139e-14	1.000000e+00	3.092403e+04	3.092403e+04	1.095897e+03	4.729016e+01	4.673816e+01	5.519987e-01	2.406686e+20	1.017573e+12	1.276527e-02	1.529237e-03
9.862313e-14	1.000000e+00	3.068622e+04	3.068622e+04	1.095247e+03	4.710831e+01	4.654743e+01	5.608814e-01	2.292507e+20	9.881503e+11	1.263820e-02	1.535162e-03
1.025557e-13	1.000000e+00	3.053344e+04	3.053344e+04	1.091928e+03	4.719982e+01	4.663170e+01	5.681245e-01	2.239774e+20	9.560979e+11	1.265951e-02	1.545840e-03
1.066450e-13	1.000000e+00	3.029170e+04	3.029170e+04	1.089885e+03	4.689891e+01	4.632219e+01	5.767196e-01	2.119629e+20	9.342135e+11	1.246616e-02	1.548243e-03
1.108974e-13	1.000000e+00	3.010533e+04	3.010533e+04	1.088028e+03	4.681324e+01	4.622755e+01	5.856888e-01	2.043923e+20	9.091197e+11	1.239764e-02	1.554982e-03
1.153194e-13	1.000000e+00	2.994496e+04	2.994496e+04	1.086169e+03	4.661159e+01	4.601664e+01	5.949529e-01	1.970266e+20	8.954784e+11	1.227432e-02	1.556576e-03
1.199177e-13	1.000000e+00	2.974029e+04	2.974029e+04	1.084500e+03	4.648240e+01	4.587782e+01	6.045846e-01	1.888334e+20	8.702341e+11	1.217431e-02	1.562944e-03
1.246993e-13	1.000000e+00	2.959211e+04	2.959211e+04	1.082990e+03	4.634830e+01	4.573384e+01	6.144612e-01	1.827942e+20	8.546597e+11	1.208297e-02	1.566238e-03
1.296716e-13	1.000000e+00	2.937381e+04	2.937381e+04	1.081568e+03	4.619213e+01	4.556749e+01	6.246458e-01	1.746100e+20	8.302886e+11	1.197731e-02	1.572562e-03
1.348422e-13	1.000000e+00	2.926564e+04	2.926564e+04	1.080200e+03	4.608904e+01	4.545406e+01	6.349843e-01	1.704107e+20	8.194235e+11	1.190688e-02	1.574852e-03
1.402189e-13	1.000000e+00	2.904277e+04	2.904277e+04	1.079362e+03	4.581129e+01	4.516570e+01	6.455966e-01	1.618004e+20	8.018936e+11	1.174575e-02	1.577373e-03
1.458101e-13	1.000000e+00	2.885874e+04	2.885874e+04	1.077687e+03	4.577997e+01	4.512404e+01	6.559308e-01	1.561628e+20	7.766049e+11	1.170259e-02	1.586347e-03
1.516242e-13	1.000000e+00	2.875711e+04	2.875711e+04	1.076192e+03	4.551818e+01	4.485240e+01	6.657822e-01	1.515298e+20	7.754848e+11	1.155748e-02	1.582850e-03
1.576701e-13	1.000000e+00	2.852278e+04	2.852278e+04	1.074680e+03	4.562251e+01	4.494667e+01	6.758451e-01	1.456629e+20	7.369750e+11	1.157393e-02	1.599512e-03
1.639571e-13	1.000000e+00	2.843515e+04	2.843515e+04	1.073152e+03	4.532950e+01	4.464327e+01	6.862305e-01	1.415445e+20	7.395852e+11	1.142107e-02	1.594136e-03
1.704948e-13	1.000000e+00	2.828811e+04	2.828811e+04	1.071556e+03	4.524057e+01	4.454375e+01	6.968199e-01	1.371083e+20	7.234748e+11	1.135365e-02	1.599279e-03
1.772931e-13	1.000000e+00	2.810401e+04	2.810401e+04	1.069938e+03	4.501854e+01	4.431084e+01	7.076995e-01	1.311933e+20	7.095037e+11	1.122435e-02	1.601855e-03
1.843626e-13	1.000000e+00	2.799166e+04	2.799166e+04	1.068390e+03	4.502292e+01	4.430407e+01	7.188460e-01	1.284158e+20	6.941449e+11	1.120898e-02	1.608440e-03
1.917139e-13	1.000000e+00	2.791903e+04	2.791903e+04	1.066830e+03	4.480936e+01	4.407911e+01	7.302436e-01	1.255069e+20	6.947427e+11	1.109832e-02	1.604976e-03
1.993584e-13	1.000000e+00	2.767883e+04	2.767883e+04	1.065338e+03	4.463893e+01	4.389698e+01	7.419486e-01	1.190178e+20	6.714952e+11	1.098915e-02	1.612746e-03
2.073077e-13	1.000000e+00	2.754333e+04	2.754333e+04	1.063811e+03	4.439601e+01	4.364210e+01	7.539072e-01	1.147368e+20	6.652470e+11	1.085704e-02	1.611860e-03
2.155740e-13	1.000000e+00	2.742406e+04	2.742406e+04	1.062377e+03	4.431656e+01	4.355045e+01	7.661177e-01	1.116659e+20	6.532664e+11	1.079825e-02	1.615974e-03
2.241698e-13	1.000000e+00	2.731962e+04	2.731962e+04	1.060842e+03	4.399573e+01	4.321796e+01	7.777684e-01	1.079699e+20	6.550135e+11	1.064193e-02	1.610407e-03
2.331085e-13	1.000000e+00	2.716611e+04	2.716611e+04	1.060441e+03	4.398882e+01	4.319571e+01	7.931093e-01	1.047387e+20	6.359102e+11	1.061845e-02	1.619254e-03
2.424035e-13	1.000000e+00	2.694155e+04	2.694155e+04	1.057586e+03	4.389353e+01	4.309265e+01	8.008781e-01	9.980686e+19	6.125733e+11	1.054725e-02	1.629213e-03
2.520692e-13	1.000000e+00	2.691848e+04	2.691848e+04	1.055949e+03	4.363018e+01	4.281725e+01	8.129322e-01	9.819696e+19	6.211020e+11	1.042165e-02	1.620826e-03
2.621203e-13	1.000000e+00	2.678809e+04	2.678809e+04	1.054297e+03	4.351471e+01	4.268948e+01	8.252232e-01	9.520366e+19	6.102015e+11	1.035228e-02	1.624405e-03
2.725722e-13	1.000000e+00	2.666373e+04	2.666373e+04	1.052734e+03	4.319915e+01	4.236131e+01	8.378372e-01	9.160277e+19	6.088811e+11	1.019518e-02	1.620146e-03
2.834409e-13	1.000000e+00	2.655417e+04	2.655417e+04	1.051116e+03	4.313126e+01	4.228052e+01	8.507491e-01	8.935360e+19	5.986198e+11	1.015171e-02	1.624274e-03
2.947429e-13	1.000000e+00	2.644712e+04	2.644712e+04	1.049540e+03	4.289915e+01	4.203514e+01	8.640039e-01	8.653747e+19	5.956086e+11	1.003237e-02	1.622072e-03
3.064956e-13	1.000000e+00	2.629626e+04	2.629626e+04	1.047889e+03	4.278009e+01	4.190258e+01	8.775056e-01	8.352259e+19	5.829020e+11	9.963804e-03	1.626851e-03
3.187169e-13	1.000000e+00	2.621200e+04	2.621200e+04	1.046345e+03	4.265290e+01	4.176156e+01	8.913383e-01	8.164056e+19	5.783134e+11	9.896839e-03	1.627228e-03
3.314255e-13	1.000000e+00	2.608403e+04	2.608403e+04	1.044788e+03	4.240370e+01	4.149826e+01	9.054393e-01	7.866148e+19	5.737773e+11	9.771923e-03	1.625658e-03
3.446409e-13	1.000000e+00	2.598390e+04	2.598390e+04	1.043363e+03	4.238032e+01	4.146079e+01	9.195337e-01	7.697151e+19	5.630004e+11	9.747641e-03	1.631022e-03
3.583833e-13	1.000000e+00	2.585049e+04	2.585049e+04	1.041495e+03	4.209678e+01	4.116489e+01	9.318938e-01	7.395713e+19	5.594169e+11	9.610084e-03	1.628471e-03
3.726736e-13	1.000000e+00	2.576330e+04	2.576330e+04	1.039760e+03	4.206411e+01	4.111872e+01	9.453932e-01	7.254159e+19	5.508439e+11	9.586734e-03	1.632714e-03
3.875337e-13	1.000000e+00	2.570699e+04	2.570699e+04	1.039450e+03	4.196489e+01	4.101061e+01	9.542755e-01	7.136051e+19	5.483117e+11	9.534392e-03	1.632431e-03
4.029863e-13	1.000000e+00	2.567162e+04	2.567162e+04	1.035638e+03	4.165975e+01	4.070048e+01	9.592618e-01	6.988199e+19	5.569063e+11	9.401352e-03	1.622794e-03
4.190552e-13	1.000000e+00	2.562759e+04	2.562759e+04	1.032872e+03	4.173873e+01	4.077456e+01	9.641699e-01	6.949739e+19	5.486210e+11	9.430198e-03	1.628664e-03
4.357647e-13	1.000000e+00	2.558449e+04	2.558449e+04	1.031857e+03	4.158386e+01	4.060987e+01	9.739916e-01	6.837731e+19	5.499052e+11	9.356635e-03	1.625355e-03
4.531406e-13	1.000000e+00	2.555577e+04	2.555577e+04	1.026999e+03	4.148464e+01	4.050945e+01	9.751884e-01	6.768543e+19	5.508823e+11	9.314110e-03	1.623298e-03
4.712093e-13	1.000000e+00	2.553686e+04	2.553686e+04	1.023817e+03	4.136910e+01	4.038827e+01	9.808340e-01	6.708082e+19	5.536280e+11	9.265142e-03	1.619976e-03
4.899985e-13	1.000000e+00	2.549472e+04	2.549472e+04	1.020499e+03	4.125621e+01	4.026968e+01	9.865234e-01	6.615450e+19	5.534941e+11	9.212962e-03	1.618225e-03
5.095368e-13	1.000000e+00	2.548308e+04	2.548308e+04	1.017236e+03	4.121722e+01	4.022441e+01	9.928075e-01	6.588531e+19	5.538540e+11	9.196447e-03	1.617434e-03
5.298543e-13	1.000000e+00	2.551059e+04	2.551059e+04	1.013981e+03	4.107235e+01	4.007294e+01	9.994088e-01	6.582379e+19	5.631645e+11	9.138432e-03	1.610012e-03
5.509819e-13	1.000000e+00	2.554843e+04	2.554843e+04	1.010542e+03	4.102281e+01	4.001689e+01	1.005920e+00	6.620592e+19	5.698618e+11	9.123610e-03	1.605688e-03
5.729520e-13	1.000000e+00	2.556285e+04	2.556285e+04	1.007011e+03	4.092123e+01	3.990885e+01	1.012387e+00	6.607988e+19	5.758717e+11	9.080600e-03	1.600809e-03
5.957981e-13	1.000000e+00	2.557229e+04	2.557229e+04	1.003958e+03	4.080455e+01	3.978437e+01	1.020177e+00	6.588518e+19	5.824315e+11	9.037133e-03	1.595655e-03
6.195552e-13	1.000000e+00	2.561154e+04	2.561154e+04	1.000346e+03	4.064947e+01	3.962266e+01	1.026812e+00	6.597398e+19	5.944264e+11	8.980190e-03	1.587155e-03
6.442595e-13	1.000000e+00	2.564374e+04	2.564374e+04	9.970655e+02	4.064570e+01	3.961134e+01	1.034363e+00	6.640250e+19	5.985650e+11	8.981919e-03	1.585015e-03
6.699490e-13	1.000000e+00	2.562197e+04	2.562197e+04	9.938445e+02	4.058050e+01	3.953843e+01	1.042067e+00	6.593764e+19	5.991651e+11	8.956996e-03	1.583817e-03
6.966628e-13	1.000000e+00	2.572415e+04	2.572415e+04	9.908781e+02	4.041186e+01	3.936151e+01	1.050345e+00	6.682114e+19	6.199688e+11	8.898150e-03	1.570969e-03
7.244418e-13	1.000000e+00	2.567423e+04	2.567423e+04	9.876481e+02	4.057565e+01	3.951736e+01	1.058299e+00	6.663919e+19	6.059016e+11	8.960539e-03	1.580404e-03
7.533284e-13	1.000000e+00	2.580152e+04	2.580152e+04	9.846173e+02	4.043852e+01	3.937185e+01	1.066671e+00	6.801658e+19	6.289822e+11	8.922359e-03	1.567292e-03
7.833669e-13	1.000000e+00	2.598172e+04	2.598172e+04	9.816222e+02	4.030906e+01	3.923403e+01	1.075032e+00	7.017233e+19	6.594051e+11	8.890325e-03	1.551439e-03
8.146032e-13	1.000000e+00	2.595736e+04	2.595736e+04	9.786380e+02	4.024320e+01	3.915962e+01	1.083573e+00	6.964745e+19	6.598463e+11	8.865305e-03	1.550358e-03
8.470850e-13	1.000000e+00	2.602650e+04	2.602650e+04	9.761797e+02	4.019006e+01	3.909702e+01	1.093037e+00	7.047242e+19	6.720879e+11	8.851808e-03	1.544198e-03
8.808620e-13	1.000000e+00	2.609076e+04	2.609076e+04	9.736371e+02	4.017103e+01	3.906859e+01	1.102449e+00	7.134822e+19	6.820530e+11	8.851988e-03	1.539665e-03
9.159858e-13	1.000000e+00	2.617981e+04	2.617981e+04	9.710971e+02	4.007037e+01	3.895846e+01	1.111904e+00	7.236145e+19	7.004719e+11	8.826041e-03	1.530583e-03
9.525102e-13	1.000000e+00	2.631178e+04	2.631178e+04	9.684367e+02	4.007303e+01	3.895185e+01	1.121184e+00	7.433131e+19	7.193014e+11	8.841212e-03	1.523007e-03
9.904909e-13	1.000000e+00	2.637697e+04	2.637697e+04	9.664938e+02	3.989997e+01	3.876823e+01	1.131734e+00	7.480128e+19	7.396840e+11	8.787714e-03	1.512682e-03
1.029986e-12	1.000000e+00	2.650798e+04	2.650798e+04	9.641277e+02	3.989820e+01	3.875641e+01	1.141791e+00	7.680644e+19	7.596807e+11	8.802493e-03	1.505139e-03
1.071056e-12	1.000000e+00	2.658591e+04	2.658591e+04	9.622753e+02	3.987216e+01	3.871945e+01	1.152710e+00	7.793147e+19	7.733284e+11	8.801290e-03	1.499748e-03
1.113764e-12	1.000000e+00	2.673917e+04	2.673917e+04	9.602712e+02	3.980058e+01	3.863688e+01	1.163700e+00	8.014837e+19	8.025048e+11	8.795208e-03	1.488475e-03
1.158175e-12	1.000000e+00	2.689385e+04	2.689385e+04	9.585376e+02	3.976431e+01	3.858913e+01	1.175175e+00	8.253506e+19	8.301780e+11	8.799645e-03	1.478565e-03
1.204356e-12	1.000000e+00	2.696648e+04	2.696648e+04	9.570944e+02	3.969349e+01	3.850624e+01	1.187250e+00	8.354020e+19	8.478111e+11	8.787501e-03	1.471957e-03
1.252379e-12	1.000000e+00	2.720244e+04	2.720244e+04	9.557176e+02	3.965215e+01	3.845238e+01	1.199767e+00	8.737199e+19	8.913298e+11	8.798813e-03	1.457669e-03
1.302317e-12	1.000000e+00	2.724386e+04	2.724386e+04	9.541815e+02	3.962885e+01	3.841651e+01	1.212342e+00	8.803837e+19	9.007715e+11	8.798730e-03	1.454597e-03
1.354246e-12	1.000000e+00	2.739198e+04	2.739198e+04	9.528928e+02	3.963910e+01	3.841347e+01	1.225625e+00	9.074167e+19	9.272311e+11	8.826343e-03	1.447106e-03
1.408246e-12	1.000000e+00	2.758298e+04	2.758298e+04	9.517364e+02	3.965112e+01	3.841168e+01	1.239444e+00	9.426692e+19	9.617935e+11	8.856146e-03	1.437521e-03
1.464398e-12	1.000000e+00	2.770388e+04	2.770388e+04	9.526366e+02	3.951715e+01	3.826241e+01	1.254737e+00	9.597504e+19	9.959338e+11	8.821584e-03	1.426412e-03
1.522790e-12	1.000000e+00	2.776915e+04	2.776915e+04	9.497005e+02	3.964833e+01	3.837985e+01	1.268477e+00	9.778821e+19	9.980721e+11	8.883107e-03	1.427783e-03
1.583511e-12	1.000000e+00	2.811062e+04	2.811062e+04	9.507539e+02	3.962609e+01	3.834110e+01	1.284989e+00	1.043817e+20	1.068362e+12	8.919974e-03	1.409648e-03
1.646652e-12	1.000000e+00	2.824331e+04	2.824331e+04	9.486455e+02	3.950922e+01	3.820870e+01	1.300516e+00	1.065587e+20	1.106871e+12	8.894103e-03	1.398888e-03
1.712311e-12	1.000000e+00	2.838855e+04	2.838855e+04	9.479096e+02	3.954054e+01	3.822361e+01	1.316929e+00	1.097057e+20	1.135053e+12	8.924913e-03	1.392834e-03
1.780589e-12	1.000000e+00	2.850784e+04	2.850784e+04	9.472712e+02	3.957090e+01	3.823687e+01	1.334030e+00	1.124371e+20	1.158857e+12	8.957343e-03	1.388071e-03
1.851589e-12	1.000000e+00	2.891242e+04	2.891242e+04	9.470835e+02	3.954685e+01	3.819473e+01	1.352120e+00	1.212936e+20	1.253945e+12	9.005476e-03	1.367815e-03
1.925420e-12	1.000000e+00	2.901987e+04	2.901987e+04	9.467142e+02	3.941573e+01	3.804526e+01	1.370462e+00	1.230993e+20	1.293921e+12	8.971595e-03	1.358232e-03
2.002195e-12	1.000000e+00	2.924922e+04	2.924922e+04	9.467477e+02	3.942267e+01	3.803274e+01	1.389927e+00	1.285526e+20	1.350052e+12	9.007431e-03	1.347820e-03
2.082031e-12	1.000000e+00	2.948944e+04	2.948944e+04	9.464050e+02	3.941119e+01	3.800173e+01	1.409459e+00	1.344115e+20	1.413639e+12	9.040554e-03	1.336451e-03
2.165050e-12	1.000000e+00	2.976964e+04	2.976964e+04	9.463246e+02	3.938554e+01	3.795571e+01	1.429834e+00	1.414736e+20	1.492765e+12	9.076084e-03	1.323010e-03
2.251381e-12	1.000000e+00	3.003170e+04	3.003170e+04	9.465777e+02	3.937871e+01	3.792744e+01	1.451273e+00	1.483236e+20	1.566400e+12	9.107559e-03	1.311238e-03
2.341153e-12	1.000000e+00	3.024492e+04	3.024492e+04	9.467681e+02	3.938904e+01	3.791570e+01	1.473332e+00	1.543658e+20	1.628075e+12	9.149139e-03	1.302336e-03
2.434505e-12	1.000000e+00	3.053915e+04	3.053915e+04	9.467723e+02	3.934705e+01	3.785136e+01	1.495689e+00	1.625110e+20	1.723145e+12	9.176762e-03	1.288414e-03
2.531579e-12	1.000000e+00	3.083333e+04	3.083333e+04	9.471549e+02	3.933991e+01	3.782076e+01	1.519155e+00	1.712472e+20	1.817425e+12	9.217491e-03	1.275889e-03
2.632524e-12	1.000000e+00	3.115852e+04	3.115852e+04	9.469688e+02	3.933405e+01	3.779171e+01	1.542334e+00	1.813882e+20	1.926487e+12	9.264377e-03	1.262385e-03
2.737495e-12	1.000000e+00	3.146157e+04	3.146157e+04	9.477187e+02	3.936256e+01	3.779499e+01	1.567569e+00	1.915850e+20	2.027425e+12	9.322900e-03	1.251132e-03
2.846651e-12	1.000000e+00	3.177824e+04	3.177824e+04	9.481080e+02	3.933540e+01	3.774236e+01	1.593040e+00	2.023485e+20	2.148733e+12	9.365737e-03	1.237809e-03
2.960159e-12	1.000000e+00	3.217054e+04	3.217054e+04	9.488195e+02	3.935895e+01	3.773923e+01	1.619722e+00	2.167032e+20	2.294288e+12	9.433325e-03	1.223447e-03
3.078193e-12	1.000000e+00	3.248907e+04	3.248907e+04	9.492704e+02	3.932293e+01	3.767619e+01	1.646741e+00	2.286418e+20	2.431790e+12	9.474588e-03	1.210343e-03
3.200935e-12	1.000000e+00	3.283351e+04	3.283351e+04	9.499639e+02	3.939858e+01	3.772401e+01	1.674567e+00	2.432109e+20	2.562006e+12	9.560655e-03	1.199950e-03
3.328570e-12	1.000000e+00	3.328780e+04	3.328780e+04	9.506037e+02	3.942940e+01	3.772604e+01	1.703361e+00	2.627767e+20	2.757312e+12	9.643893e-03	1.184500e-03
3.461294e-12	1.000000e+00	3.367984e+04	3.367984e+04	9.503079e+02	3.936184e+01	3.763082e+01	1.731013e+00	2.797604e+20	2.960803e+12	9.683388e-03	1.168706e-03
3.599311e-12	1.000000e+00	3.410915e+04	3.410915e+04	9.511960e+02	3.938696e+01	3.762519e+01	1.761770e+00	3.007329e+20	3.172623e+12	9.770523e-03	1.154733e-03
3.742832e-12	1.000000e+00	3.460672e+04	3.460672e+04	9.522937e+02	3.938255e+01	3.758924e+01	1.793312e+00	3.255237e+20	3.436082e+12	9.837201e-03	1.138003e-03
3.892075e-12	1.000000e+00	3.505666e+04	3.505666e+04	9.531096e+02	3.931281e+01	3.748741e+01	1.825402e+00	3.491817e+20	3.718614e+12	9.892142e-03	1.121408e-03
4.047269e-12	1.000000e+00	3.556670e+04	3.556670e+04	9.540069e+02	3.931518e+01	3.745686e+01	1.858320e+00	3.790528e+20	4.035509e+12	9.990181e-03	1.105393e-03
4.208651e-12	1.000000e+00	3.599287e+04	3.599287e+04	9.552169e+02	3.933517e+01	3.744232e+01	1.892851e+00	4.051375e+20	4.302267e+12	1.006031e-02	1.092860e-03
4.376468e-12	1.000000e+00	3.665410e+04	3.665410e+04	9.563082e+02	3.938265e+01	3.745489e+01	1.927759e+00	4.498309e+20	4.748153e+12	1.019830e-02	1.074440e-03
4.550977e-12	1.000000e+00	3.724138e+04	3.724138e+04	9.571744e+02	3.930843e+01	3.734500e+01	1.963430e+00	4.904056e+20	5.225489e+12	1.026876e-02	1.055504e-03
4.732445e-12	1.000000e+00	3.785352e+04	3.785352e+04	9.579757e+02	3.932274e+01	3.732318e+01	1.999560e+00	5.375716e+20	5.717651e+12	1.037519e-02	1.038813e-03
4.921148e-12	1.000000e+00	3.853598e+04	3.853598e+04	9.591215e+02	3.937179e+01	3.733439e+01	2.037403e+00	5.964277e+20	6.304226e+12	1.052730e-02	1.021689e-03
5.117376e-12	1.000000e+00	3.935856e+04	3.935856e+04	9.599187e+02	3.941141e+01	3.733605e+01	2.075355e+00	6.723102e+20	7.070663e+12	1.067739e-02	1.001343e-03
5.321428e-12	1.000000e+00	3.995295e+04	3.995295e+04	9.616634e+02	3.938413e+01	3.726746e+01	2.116669e+00	7.325485e+20	7.730900e+12	1.079402e-02	9.857627e-04
5.533617e-12	1.000000e+00	4.070453e+04	4.070453e+04	9.624951e+02	3.931353e+01	3.715685e+01	2.156677e+00	8.110630e+20	8.636629e+12	1.088760e-02	9.658269e-04
5.754266e-12	1.000000e+00	4.151124e+04	4.151124e+04	9.635421e+02	3.931228e+01	3.711415e+01	2.198126e+00	9.083363e+20	9.673988e+12	1.105374e-02	9.470273e-04
5.983714e-12	1.000000e+00	4.237621e+04	4.237621e+04	9.647013e+02	3.931368e+01	3.707270e+01	2.240975e+00	1.022592e+21	1.088890e+13	1.122493e-02	9.277300e-04
6.222311e-12	1.000000e+00	4.332842e+04	4.332842e+04	9.653566e+02	3.931372e+01	3.703044e+01	2.283288e+00	1.159494e+21	1.234660e+13	1.138926e-02	9.073427e-04
6.470421e-12	1.000000e+00	4.427262e+04	4.427262e+04	9.667044e+02	3.931517e+01	3.698658e+01	2.328591e+00	1.309664e+21	1.394309e+13	1.154981e-02	8.880245e-04
6.728425e-12	1.000000e+00	4.530658e+04	4.530658e+04	9.679597e+02	3.934481e+01	3.696989e+01	2.374915e+00	1.499258e+21	1.590153e+13	1.178043e-02	8.684127e-04
6.996717e-12	1.000000e+00	4.646484e+04	4.646484e+04	9.701832e+02	3.929375e+01	3.686861e+01	2.425145e+00	1.727049e+21	1.843687e+13	1.196117e-02	8.456663e-04
7.275707e-12	1.000000e+00	4.759492e+04	4.759492e+04	9.714265e+02	3.932077e+01	3.684708e+01	2.473693e+00	1.989272e+21	2.116333e+13	1.221750e-02	8.261547e-04
7.565821e-12	1.000000e+00	4.888018e+04	4.888018e+04	9.717488e+02	3.929724e+01	3.677699e+01	2.520252e+00	2.323281e+21	2.479085e+13	1.248904e-02	8.039505e-04
7.867504e-12	1.000000e+00	5.025245e+04	5.025245e+04	9.741107e+02	3.926267e+01	3.668780e+01	2.574877e+00	2.732521e+21	2.928628e+13	1.278994e-02	7.813087e-04
8.181215e-12	1.000000e+00	5.175030e+04	5.175030e+04	9.743829e+02	3.935668e+01	3.673329e+01	2.623389e+00	3.225258e+21	3.415640e+13	1.303441e-02	7.605112e-04
8.507436e-12	1.000000e+00	5.330015e+04	5.330015e+04	9.757922e+02	3.933258e+01	3.665544e+01	2.677138e+00	3.833644e+21	4.072392e+13	1.336783e-02	7.379450e-04
8.846665e-12	1.000000e+00	5.497534e+04	5.497534e+04	9.771579e+02	3.925259e+01	3.652052e+01	2.732073e+00	4.576622e+21	4.911378e+13	1.367089e-02	7.140037e-04
9.199420e-12	1.000000e+00	5.682696e+04	5.682696e+04	9.793194e+02	3.922176e+01	3.643024e+01	2.791519e+00	5.575987e+21	6.007398e+13	1.411370e-02	6.901963e-04
9.566241e-12	1.000000e+00	5.885312e+04	5.885312e+04	9.812575e+02	3.918915e+01	3.633766e+01	2.851484e+00	6.898205e+21	7.462891e+13	1.465480e-02	6.658806e-04
9.947689e-12	1.000000e+00	6.096415e+04	6.096415e+04	9.823024e+02	3.916971e+01	3.626052e+01	2.909190e+00	8.545212e+21	9.267686e+13	1.522094e-02	6.425039e-04
1.034435e-11	1.000000e+00	6.329106e+04	6.329106e+04	9.830465e+02	3.915645e+01	3.618982e+01	2.966633e+00	1.067589e+22	1.159811e+14	1.576825e-02	6.186727e-04
1.075682e-11	1.000000e+00	6.585990e+04	6.585990e+04	9.850341e+02	3.910346e+01	3.607221e+01	3.031246e+00	1.309611e+22	1.432407e+14	1.585361e-02	5.937370e-04
1.118574e-11	1.000000e+00	6.853466e+04	6.853466e+04	9.802493e+02	3.921124e+01	3.614516e+01	3.066083e+00	1.743007e+22	1.880383e+14	1.729176e-02	5.721374e-04
1.163177e-11	1.000000e+00	7.154543e+04	7.154543e+04	9.836292e+02	3.914107e+01	3.600643e+01	3.134643e+00	2.238141e+22	2.436262e+14	1.790892e-02	5.470800e-04
1.209558e-11	1.000000e+00	7.507952e+04	7.507952e+04	9.898592e+02	3.885946e+01	3.563041e+01	3.229057e+00	2.855688e+22	3.222750e+14	1.795538e-02	5.175774e-04
1.257788e-11	1.000000e+00	7.879366e+04	7.879366e+04	9.912857e+02	3.871868e+01	3.542143e+01	3.297249e+00	3.648990e+22	4.193436e+14	1.802220e-02	4.913934e-04
1.307942e-11	1.000000e+00	8.291912e+04	8.291912e+04	9.926006e+02	3.852181e+01	3.515497e+01	3.366836e+00	5.482965e+22	6.463715e+14	2.098134e-02	4.645709e-04
1.360095e-11	1.000000e+00	8.746539e+04	8.746539e+04	9.939789e+02	3.823939e+01	3.480162e+01	3.437772e+00	6.379099e+22	7.801976e+14	1.869258e-02	4.371945e-04
1.414328e-11	1.000000e+00	9.255543e+04	9.255543e+04	9.946252e+02	3.787860e+01	3.437251e+01	3.506082e+00	1.129792e+23	1.448870e+15	2.495056e-02	4.092531e-04
1.470723e-11	1.000000e+00	9.842361e+04	9.842361e+04	9.961700e+02	3.731936e+01	3.373769e+01	3.581671e+00	1.250426e+23	1.727377e+15	2.030733e-02	3.791708e-04
1.529367e-11	1.000000e+00	1.051961e+05	1.051961e+05	9.983164e+02	3.651535e+01	3.285320e+01	3.662150e+00	2.967656e+23	4.571261e+15	3.455460e-02	3.471169e-04
1.590350e-11	1.000000e+00	1.130287e+05	1.130287e+05	1.000746e+03	3.538618e+01	3.163930e+01	3.746881e+00	2.039689e+23	3.676170e+15	1.658483e-02	3.130725e-04
1.653764e-11	1.000000e+00	1.220917e+05	1.220917e+05	1.001500e+03	3.391431e+01	3.009141e+01	3.822902e+00	2.070347e+23	4.614539e+15	1.144733e-02	2.777774e-04
1.719707e-11	1.000000e+00	1.321439e+05	1.321439e+05	9.974878e+02	3.221941e+01	2.835075e+01	3.868662e+00	-3.717248e+23	-1.070615e+16	-1.383812e-02	2.438206e-04
1.788279e-11	1.000000e+00	1.450392e+05	1.450392e+05	1.000959e+03	2.907701e+01	2.511162e+01	3.965385e+00	-1.547839e+23	-7.446928e+15	-3.617340e-03	2.004768e-04
1.859586e-11	1.000000e+00	1.594910e+05	1.594910e+05	1.006735e+03	2.419535e+01	2.011396e+01	4.081382e+00	2.095067e+23	2.526613e+16	3.045151e-03	1.517036e-04
1.933736e-11	1.000000e+00	1.670167e+05	1.670167e+05	1.007762e+03	1.778547e+01	1.361876e+01	4.166711e+00	-6.341318e+22	-3.563307e+16	-7.319321e-04	1.064891e-04
2.010842e-11	1.000000e+00	1.263758e+05	1.263758e+05	1.009432e+03	1.025276e+01	5.994449e+00	4.258316e+00	1.323098e+21	1.167850e+16	6.156929e-05	8.112920e-05
2.091023e-11	1.000000e+00	5.188603e+04	5.188603e+04	1.011341e+03	7.269798e+00	2.915568e+00	4.354229e+00	-2.084333e+20	-1.026492e+16	-8.313925e-04	1.401109e-04
2.174402e-11	1.000000e+00	2.496339e+04	2.496339e+04	1.015229e+03	6.754254e+00	2.286813e+00	4.467441e+00	6.545154e+18	4.656216e+14	1.012729e-03	2.705664e-04
2.261104e-11	1.000000e+00	1.580028e+04	1.580028e+04	1.014350e+03	6.614495e+00	2.068049e+00	4.546447e+00	3.885996e+17	3.069155e+13	5.919295e-04	4.186316e-04
2.351265e-11	1.000000e+00	1.123153e+04	1.123153e+04	1.015673e+03	6.598748e+00	1.953828e+00	4.644920e+00	5.037179e+16	4.026055e+12	4.227498e-04	5.875198e-04
2.445020e-11	1.000000e+00	8.615500e+03	8.615500e+03	1.017272e+03	6.631399e+00	1.883761e+00	4.747638e+00	1.079464e+16	8.417490e+11	3.411121e-04	7.697056e-04
2.542513e-11	1.000000e+00	6.958351e+03	6.958351e+03	1.019060e+03	6.691814e+00	1.837762e+00	4.854052e+00	3.286724e+15	2.449311e+11	3.022199e-04	9.616955e-04
2.643895e-11	1.000000e+00	5.840298e+03	5.840298e+03	1.018440e+03	6.745315e+00	1.803843e+00	4.941472e+00	1.308239e+15	9.368621e+10	2.888041e-04	1.154961e-03
2.749318e-11	1.000000e+00	5.018989e+03	5.018989e+03	1.019203e+03	6.822776e+00	1.780314e+00	5.042462e+00	6.365195e+14	4.305328e+10	2.997933e-04	1.359393e-03
2.858946e-11	1.000000e+00	4.382418e+03	4.382418e+03	1.023495e+03	6.948306e+00	1.766525e+00	5.181780e+00	3.725653e+14	2.300424e+10	3.457200e-04	1.585496e-03
2.972944e-11	1.000000e+00	3.901495e+03	3.901495e+03	1.025297e+03	7.054868e+00	1.755520e+00	5.299348e+00	2.568701e+14	1.469837e+10	4.262352e-04	1.808247e-03
3.091488e-11	1.000000e+00	3.518601e+03	3.518601e+03	1.026820e+03	7.165169e+00	1.748102e+00	5.417067e+00	1.997551e+14	1.057708e+10	5.555699e-04	2.036369e-03
3.214760e-11	1.000000e+00	3.201636e+03	3.201636e+03	1.028014e+03	7.276871e+00	1.743514e+00	5.533357e+00	1.680813e+14	8.237511e+09	7.494635e-04	2.272860e-03
3.342946e-11	1.000000e+00	2.946722e+03	2.946722e+03	1.030481e+03	7.409845e+00	1.742346e+00	5.667499e+00	1.530903e+14	6.853335e+09	1.033578e-03	2.514606e-03
3.476244e-11	1.000000e+00	2.724805e+03	2.724805e+03	1.031556e+03	7.530454e+00	1.742140e+00	5.788314e+00	1.417069e+14	5.851743e+09	1.415158e-03	2.763667e-03
3.614857e-11	1.000000e+00	2.536529e+03	2.536529e+03	1.033637e+03	7.668767e+00	1.744339e+00	5.924428e+00	1.359874e+14	5.127088e+09	1.942631e-03	3.023331e-03
3.758997e-11	1.000000e+00	2.372552e+03	2.372552e+03	1.034412e+03	7.794508e+00	1.747136e+00	6.047372e+00	1.309239e+14	4.550668e+09	2.612349e-03	3.285284e-03
3.908885e-11	1.000000e+00	2.234281e+03	2.234281e+03	1.033126e+03	7.896990e+00	1.750090e+00	6.146900e+00	1.260272e+14	4.103518e+09	3.395209e-03	3.534466e-03
4.064749e-11	1.000000e+00	2.110723e+03	2.110723e+03	1.037533e+03	8.079681e+00	1.757522e+00	6.322159e+00	1.277963e+14	3.711480e+09	4.575654e-03	3.827921e-03
4.226829e-11	1.000000e+00	2.000248e+03	2.000248e+03	1.039246e+03	8.231703e+00	1.764415e+00	6.467289e+00	1.269096e+14	3.357732e+09	5.945198e-03	4.115341e-03
4.395371e-11	1.000000e+00	1.904879e+03	1.904879e+03	1.040988e+03	8.388354e+00	1.772079e+00	6.616276e+00	1.273312e+14	3.065851e+09	7.615344e-03	4.403616e-03
4.570634e-11	1.000000e+00	1.816728e+03	1.816728e+03	1.042325e+03	8.542793e+00	1.780363e+00	6.762430e+00	1.266829e+14	2.784317e+09	9.601950e-03	4.702295e-03
4.752885e-11	1.000000e+00	1.738293e+03	1.738293e+03	1.041982e+03	8.675216e+00	1.788476e+00	6.886739e+00	1.251381e+14	2.546761e+09	1.182677e-02	4.990653e-03
4.942403e-11	1.000000e+00	1.667858e+03	1.667858e+03	1.042339e+03	8.821977e+00	1.797746e+00	7.024231e+00	1.247659e+14	2.334891e+09	1.450082e-02	5.289406e-03
5.139478e-11	1.000000e+00	1.604313e+03	1.604313e+03	1.046425e+03	9.032641e+00	1.809278e+00	7.223363e+00	1.277484e+14	2.124622e+09	1.803024e-02	5.630225e-03
5.344412e-11	1.000000e+00	1.545752e+03	1.545752e+03	1.047921e+03	9.207250e+00	1.820234e+00	7.387016e+00	1.284631e+14	1.941460e+09	2.183589e-02	5.956487e-03
5.557517e-11	1.000000e+00	1.492216e+03	1.492216e+03	1.049482e+03	9.381275e+00	1.831615e+00	7.549660e+00	1.290366e+14	1.775839e+09	2.616048e-02	6.286807e-03
5.779119e-11	1.000000e+00	1.440678e+03	1.440678e+03	1.048712e+03	9.529347e+00	1.842696e+00	7.686652e+00	1.273466e+14	1.620584e+09	3.077821e-02	6.614486e-03
6.009558e-11	1.000000e+00	1.398890e+03	1.398890e+03	1.053336e+03	9.767868e+00	1.856258e+00	7.911610e+00	1.316722e+14	1.480796e+09	3.686957e-02	6.982586e-03
6.249185e-11	1.000000e+00	1.355948e+03	1.355948e+03	1.053732e+03	9.940353e+00	1.868649e+00	8.071703e+00	1.313870e+14	1.353765e+09	4.299598e-02	7.330923e-03
6.498368e-11	1.000000e+00	1.315874e+03	1.315874e+03	1.053660e+03	1.010092e+01	1.881084e+00	8.219836e+00	1.305181e+14	1.241270e+09	4.962382e-02	7.676205e-03
6.757486e-11	1.000000e+00	1.280207e+03	1.280207e+03	1.054175e+03	1.029357e+01	1.894692e+00	8.398879e+00	1.312302e+14	1.135542e+09	5.724326e-02	8.040553e-03
7.026937e-11	1.000000e+00	1.247306e+03	1.247306e+03	1.057119e+03	1.052304e+01	1.909126e+00	8.613918e+00	1.333793e+14	1.033669e+09	6.626964e-02	8.436618e-03
7.307131e-11	1.000000e+00	1.218221e+03	1.218221e+03	1.058913e+03	1.072858e+01	1.923402e+00	8.805181e+00	1.354828e+14	9.531745e+08	7.574343e-02	8.806762e-03
7.598499e-11	1.000000e+00	1.187528e+03	1.187528e+03	1.059385e+03	1.091697e+01	1.937759e+00	8.979210e+00	1.349925e+14	8.705610e+08	8.573949e-02	9.193018e-03
7.901484e-11	1.000000e+00	1.158279e+03	1.158279e+03	1.059846e+03	1.112709e+01	1.952692e+00	9.174397e+00	1.347236e+14	7.898339e+08	9.693231e-02	9.606569e-03
8.216551e-11	1.000000e+00	1.136226e+03	1.136226e+03	1.064419e+03	1.141547e+01	1.968996e+00	9.446474e+00	1.394019e+14	7.191175e+08	1.104169e-01	1.004683e-02
8.544181e-11	1.000000e+00	1.113303e+03	1.113303e+03	1.066658e+03	1.163770e+01	1.984534e+00	9.653167e+00	1.412970e+14	6.619072e+08	1.239243e-01	1.045331e-02
8.884875e-11	1.000000e+00	1.088803e+03	1.088803e+03	1.066508e+03	1.186656e+01	2.000632e+00	9.865933e+00	1.406641e+14	5.978030e+08	1.378882e-01	1.089872e-02
9.239153e-11	1.000000e+00	1.066730e+03	1.066109e+03	1.066730e+03	1.208814e+01	2.016665e+00	1.007148e+01	1.405117e+14	5.443959e+08	1.525918e-01	1.133196e-02
9.607559e-11	1.000000e+00	1.070265e+03	1.047862e+03	1.070265e+03	1.235296e+01	2.033618e+00	1.031934e+01	1.435895e+14	4.991916e+08	1.533763e-01	1.154197e-02
9.990654e-11	1.000000e+00	1.069309e+03	1.026458e+03	1.069309e+03	1.253217e+01	2.049788e+00	1.048238e+01	1.421184e+14	4.597476e+08	1.524845e-01	1.171987e-02
1.038903e-10	1.000000e+00	1.070792e+03	1.008597e+03	1.070792e+03	1.280192e+01	2.067184e+00	1.073474e+01	1.436203e+14	4.176769e+08	1.530317e-01	1.195556e-02
1.080328e-10	1.000000e+00	1.073003e+03	9.922656e+02	1.073003e+03	1.308351e+01	2.085135e+00	1.099838e+01	1.457717e+14	3.802344e+08	1.537307e-01	1.219337e-02
1.123406e-10	1.000000e+00	1.072479e+03	9.741539e+02	1.072479e+03	1.331913e+01	2.102983e+00	1.121615e+01	1.450665e+14	3.460888e+08	1.533604e-01	1.241901e-02
1.168201e-10	1.000000e+00	1.073659e+03	9.582273e+02	1.073659e+03	1.358962e+01	2.120965e+00	1.146865e+01	1.461792e+14	3.153910e+08	1.536898e-01	1.265729e-02
1.214782e-10	1.000000e+00	1.072275e+03	9.405742e+02	1.072275e+03	1.381108e+01	2.139180e+00	1.167190e+01	1.445133e+14	2.875876e+08	1.529214e-01	1.288016e-02
1.263221e-10	1.000000e+00	1.077375e+03	9.294284e+02	1.077375e+03	1.415594e+01	2.158446e+00	1.199750e+01	1.498047e+14	2.635307e+08	1.548040e-01	1.313929e-02
1.313591e-10	1.000000e+00	1.077494e+03	9.145809e+02	1.077494e+03	1.444234e+01	2.177601e+00	1.226474e+01	1.498179e+14	2.384381e+08	1.547319e-01	1.340363e-02
1.365969e-10	1.000000e+00	1.078051e+03	9.001686e+02	1.078051e+03	1.470722e+01	2.196995e+00	1.251023e+01	1.502735e+14	2.183881e+08	1.548022e-01	1.364242e-02
1.420436e-10	1.000000e+00	1.080720e+03	8.884545e+02	1.080720e+03	1.504566e+01	2.216933e+00	1.282873e+01	1.530824e+14	1.985493e+08	1.557577e-01	1.392188e-02
1.477076e-10	1.000000e+00	1.080391e+03	8.742295e+02	1.080391e+03	1.530815e+01	2.237049e+00	1.307110e+01	1.524273e+14	1.813217e+08	1.553279e-01	1.416908e-02
1.535973e-10	1.000000e+00	1.082001e+03	8.622058e+02	1.082001e+03	1.562481e+01	2.257558e+00	1.336725e+01	1.541079e+14	1.654822e+08	1.558755e-01	1.444066e-02
1.597219e-10	1.000000e+00	1.082738e+03	8.500524e+02	1.082738e+03	1.594343e+01	2.278607e+00	1.366482e+01	1.547988e+14	1.502653e+08	1.560419e-01	1.472510e-02
1.660907e-10	1.000000e+00	1.086253e+03	8.406543e+02	1.086253e+03	1.634112e+01	2.299980e+00	1.404114e+01	1.587762e+14	1.362624e+08	1.574790e-01	1.504358e-02
1.727135e-10	1.000000e+00	1.085503e+03	8.274063e+02	1.085503e+03	1.660151e+01	2.321289e+00	1.428022e+01	1.575887e+14	1.249648e+08	1.568413e-01	1.529383e-02
1.796003e-10	1.000000e+00	1.085246e+03	8.154955e+02	1.085246e+03	1.691858e+01	2.343426e+00	1.457516e+01	1.571454e+14	1.133657e+08	1.565854e-01	1.558963e-02
1.867618e-10	1.000000e+00	1.083767e+03	8.027792e+02	1.083767e+03	1.720505e+01	2.365564e+00	1.483949e+01	1.553256e+14	1.030298e+08	1.558313e-01	1.587523e-02
1.942088e-10	1.000000e+00	1.085757e+03	7.934044e+02	1.085757e+03	1.759501e+01	2.388509e+00	1.520650e+01	1.574774e+14	9.338357e+07	1.565473e-01	1.620529e-02
2.019527e-10	1.000000e+00	1.086668e+03	7.832054e+02	1.086668e+03	1.795091e+01	2.411992e+00	1.553892e+01	1.583564e+14	8.495786e+07	1.567626e-01	1.651922e-02
2.100055e-10	1.000000e+00	1.086807e+03	7.726453e+02	1.086807e+03	1.829323e+01	2.435647e+00	1.585758e+01	1.583723e+14	7.730847e+07	1.566783e-01	1.683209e-02
2.183793e-10	1.000000e+00	1.088234e+03	7.631869e+02	1.088234e+03	1.866357e+01	2.459685e+00	1.620388e+01	1.598070e+14	7.057039e+07	1.570635e-01	1.715032e-02
2.270870e-10	1.000000e+00	1.087626e+03	7.526905e+02	1.087626e+03	1.900495e+01	2.484189e+00	1.652076e+01	1.589340e+14	6.410369e+07	1.566428e-01	1.747379e-02
2.361420e-10	1.000000e+00	1.089730e+03	7.447255e+02	1.089730e+03	1.944172e+01	2.509661e+00	1.693206e+01	1.612595e+14	5.805667e+07	1.574062e-01	1.784086e-02
2.455580e-10	1.000000e+00	1.090617e+03	7.358911e+02	1.090617e+03	1.984444e+01	2.535094e+00	1.730934e+01	1.621710e+14	5.269619e+07	1.576536e-01	1.819561e-02
2.553495e-10	1.000000e+00	1.090656e+03	7.258458e+02	1.090656e+03	2.017577e+01	2.560731e+00	1.761504e+01	1.619616e+14	4.844640e+07	1.574218e-01	1.849875e-02
2.655314e-10	1.000000e+00	1.089479e+03	7.160373e+02	1.089479e+03	2.053979e+01	2.587583e+00	1.795220e+01	1.604110e+14	4.387876e+07	1.567586e-01	1.885286e-02
2.761193e-10	1.000000e+00	1.091454e+03	7.087377e+02	1.091454e+03	2.100069e+01	2.614618e+00	1.838607e+01	1.625810e+14	3.980171e+07	1.574465e-01	1.924102e-02
2.871294e-10	1.000000e+00	1.092743e+03	7.010650e+02	1.092743e+03	2.144654e+01	2.642395e+00	1.880415e+01	1.639598e+14	3.613690e+07	1.578475e-01	1.962633e-02
2.985785e-10	1.000000e+00	1.091488e+03	6.915336e+02	1.091488e+03	2.180895e+01	2.670710e+00	1.913824e+01	1.622615e+14	3.288833e+07	1.571127e-01	1.998093e-02
3.104841e-10	1.000000e+00	1.092437e+03	6.840875e+02	1.092437e+03	2.226538e+01	2.699584e+00	1.956579e+01	1.632354e+14	2.983075e+07	1.573709e-01	2.038139e-02
3.228644e-10	1.000000e+00	1.090683e+03	6.743614e+02	1.090683e+03	2.260651e+01	2.728974e+00	1.987754e+01	1.609155e+14	2.725397e+07	1.563857e-01	2.072694e-02
3.357385e-10	1.000000e+00	1.092687e+03	6.679392e+02	1.092687e+03	2.311466e+01	2.758874e+00	2.035578e+01	1.631523e+14	2.472612e+07	1.571110e-01	2.115397e-02
3.491258e-10	1.000000e+00	1.092653e+03	6.602256e+02	1.092653e+03	2.355589e+01	2.789848e+00	2.076604e+01	1.628841e+14	2.245853e+07	1.568768e-01	2.155844e-02
3.630470e-10	1.000000e+00	1.091840e+03	6.515481e+02	1.091840e+03	2.393613e+01	2.820975e+00	2.111515e+01	1.617139e+14	2.058155e+07	1.563306e-01	2.192275e-02
3.775233e-10	1.000000e+00	1.093767e+03	6.459943e+02	1.093767e+03	2.449977e+01	2.853390e+00	2.164638e+01	1.638573e+14	1.856331e+07	1.570124e-01	2.239946e-02
3.925768e-10	1.000000e+00	1.093135e+03	6.384053e+02	1.093135e+03	2.494519e+01	2.886234e+00	2.205895e+01	1.628942e+14	1.686444e+07	1.565407e-01	2.281985e-02
4.082305e-10	1.000000e+00	1.092492e+03	6.308021e+02	1.092492e+03	2.538619e+01	2.919661e+00	2.246653e+01	1.619084e+14	1.535613e+07	1.560519e-01	2.323696e-02
4.245085e-10	1.000000e+00	1.091972e+03	6.234349e+02	1.091972e+03	2.583659e+01	2.954227e+00	2.288236e+01	1.610819e+14	1.399171e+07	1.556252e-01	2.366048e-02
4.414355e-10	1.000000e+00	1.093047e+03	6.176360e+02	1.093047e+03	2.638978e+01	2.989413e+00	2.340037e+01	1.621812e+14	1.267132e+07	1.559186e-01	2.414332e-02
4.590374e-10	1.000000e+00	1.092241e+03	6.098917e+02	1.092241e+03	2.681587e+01	3.025096e+00	2.379077e+01	1.610086e+14	1.161154e+07	1.553630e-01	2.455123e-02
4.773413e-10	1.000000e+00	1.090543e+03	6.023002e+02	1.090543e+03	2.724065e+01	3.062148e+00	2.417850e+01	1.587842e+14	1.058572e+07	1.544130e-01	2.497897e-02
4.963750e-10	1.000000e+00	1.093390e+03	5.987175e+02	1.093390e+03	2.795055e+01	3.099817e+00	2.485073e+01	1.619834e+14	9.495529e+06	1.554843e-01	2.556320e-02
5.161676e-10	1.000000e+00	1.092451e+03	5.916524e+02	1.092451e+03	2.841305e+01	3.138511e+00	2.527454e+01	1.606386e+14	8.674823e+06	1.548574e-01	2.600854e-02
5.367495e-10	1.000000e+00	1.091378e+03	5.845631e+02	1.091378e+03	2.887251e+01	3.177945e+00	2.569457e+01	1.591475e+14	7.931896e+06	1.541751e-01	2.645509e-02
5.581520e-10	1.000000e+00	1.092248e+03	5.795074e+02	1.092248e+03	2.948070e+01	3.218359e+00	2.626234e+01	1.599542e+14	7.183019e+06	1.543406e-01	2.699084e-02
5.804080e-10	1.000000e+00	1.090060e+03	5.718460e+02	1.090060e+03	2.988661e+01	3.259864e+00	2.662675e+01	1.571623e+14	6.591205e+06	1.531748e-01	2.741740e-02
6.035514e-10	1.000000e+00	1.091329e+03	5.672733e+02	1.091329e+03	3.053768e+01	3.302572e+00	2.723511e+01	1.584134e+14	5.965012e+06	1.534985e-01	2.798210e-02
6.276176e-10	1.000000e+00	1.089946e+03	5.607946e+02	1.089946e+03	3.102687e+01	3.346183e+00	2.768068e+01	1.565956e+14	5.446155e+06	1.527022e-01	2.846642e-02
6.526435e-10	1.000000e+00	1.089457e+03	5.549847e+02	1.089457e+03	3.157569e+01	3.390700e+00	2.818499e+01	1.558026e+14	4.963752e+06	1.522707e-01	2.898298e-02
6.786672e-10	1.000000e+00	1.089390e+03	5.495968e+02	1.089390e+03	3.215833e+01	3.436072e+00	2.872226e+01	1.554895e+14	4.520988e+06	1.520112e-01	2.951958e-02
7.057287e-10	1.000000e+00	1.087721e+03	5.430237e+02	1.087721e+03	3.263406e+01	3.482996e+00	2.915106e+01	1.533629e+14	4.143476e+06	1.510862e-01	3.000224e-02
7.338692e-10	1.000000e+00	1.086893e+03	5.377958e+02	1.086893e+03	3.321475e+01	3.531152e+00	2.968360e+01	1.521974e+14	3.764889e+06	1.505097e-01	3.055936e-02
7.631317e-10	1.000000e+00	1.087636e+03	5.336772e+02	1.087636e+03	3.391027e+01	3.580317e+00	3.032995e+01	1.528067e+14	3.407894e+06	1.505970e-01	3.117797e-02
7.935611e-10	1.000000e+00	1.086301e+03	5.277174e+02	1.086301e+03	3.443110e+01	3.630569e+00	3.080053e+01	1.510781e+14	3.122100e+06	1.498106e-01	3.169574e-02
8.252039e-10	1.000000e+00	1.085047e+03	5.221292e+02	1.085047e+03	3.497678e+01	3.682571e+00	3.129421e+01	1.494295e+14	2.854546e+06	1.490339e-01	3.223527e-02
8.581084e-10	1.000000e+00	1.085793e+03	5.184073e+02	1.085793e+03	3.571289e+01	3.735600e+00	3.197729e+01	1.500252e+14	2.582492e+06	1.491150e-01	3.289108e-02
8.923249e-10	1.000000e+00	1.084194e+03	5.128830e+02	1.084194e+03	3.625935e+01	3.789835e+00	3.246951e+01	1.480150e+14	2.361597e+06	1.482050e-01	3.344361e-02
9.279058e-10	1.000000e+00	1.082478e+03	5.074181e+02	1.082478e+03	3.680379e+01	3.845736e+00	3.295805e+01	1.459037e+14	2.160746e+06	1.472526e-01	3.399958e-02
9.649055e-10	1.000000e+00	1.083056e+03	5.037252e+02	1.083056e+03	3.754661e+01	3.902998e+00	3.364362e+01	1.462634e+14	1.960116e+06	1.472221e-01	3.466730e-02
1.003380e-09	1.000000e+00	1.080637e+03	4.978466e+02	1.080637e+03	3.803948e+01	3.961433e+00	3.407805e+01	1.434433e+14	1.800974e+06	1.460063e-01	3.520097e-02
1.043390e-09	1.000000e+00	1.079803e+03	4.934585e+02	1.079803e+03	3.868849e+01	4.021769e+00	3.466672e+01	1.423014e+14	1.641725e+06	1.454048e-01	3.582923e-02
1.084994e-09	1.000000e+00	1.079243e+03	4.891874e+02	1.079243e+03	3.936647e+01	4.083152e+00	3.528332e+01	1.414906e+14	1.496563e+06	1.449516e-01	3.647601e-02
1.128258e-09	1.000000e+00	1.077589e+03	4.842547e+02	1.077589e+03	3.994574e+01	4.146522e+00	3.579921e+01	1.394913e+14	1.371497e+06	1.440032e-01	3.706954e-02
1.173246e-09	1.000000e+00	1.077258e+03	4.806120e+02	1.077258e+03	4.068745e+01	4.211380e+00	3.647607e+01	1.389053e+14	1.245708e+06	1.436190e-01	3.776947e-02
1.220029e-09	1.000000e+00	1.074121e+03	4.743784e+02	1.074121e+03	4.110000e+01	4.277820e+00	3.682218e+01	1.354541e+14	1.155002e+06	1.421074e-01	3.826384e-02
1.268677e-09	1.000000e+00	1.073906e+03	4.711119e+02	1.073906e+03	4.188183e+01	4.345916e+00	3.753591e+01	1.349981e+14	1.047610e+06	1.417709e-01	3.899952e-02
1.319264e-09	1.000000e+00	1.072892e+03	4.671587e+02	1.072892e+03	4.256616e+01	4.415920e+00	3.815024e+01	1.337171e+14	9.568954e+05	1.410906e-01	3.967422e-02
1.371869e-09	1.000000e+00	1.071373e+03	4.629482e+02	1.071373e+03	4.321510e+01	4.487718e+00	3.872739e+01	1.319539e+14	8.754765e+05	1.402200e-01	4.033618e-02
1.426571e-09	1.000000e+00	1.070562e+03	4.595017e+02	1.070562e+03	4.396131e+01	4.561193e+00	3.940012e+01	1.309130e+14	7.973141e+05	1.396417e-01	4.106377e-02
1.483455e-09	1.000000e+00	1.069422e+03	4.558054e+02	1.069422e+03	4.467079e+01	4.637054e+00	4.003373e+01	1.295305e+14	7.282056e+05	1.389051e-01	4.177097e-02
1.542607e-09	1.000000e+00	1.067433e+03	4.516415e+02	1.067433e+03	4.529111e+01	4.720687e+00	4.057043e+01	1.273801e+14	6.684002e+05	1.378762e-01	4.242993e-02
1.604117e-09	1.000000e+00	1.065308e+03	4.474129e+02	1.065308e+03	4.588520e+01	4.813042e+00	4.107216e+01	1.251118e+14	6.150845e+05	1.367774e-01	4.307226e-02
1.668081e-09	1.000000e+00	1.063491e+03	4.439779e+02	1.063491e+03	4.655791e+01	4.913744e+00	4.164416e+01	1.231716e+14	5.630451e+05	1.358104e-01	4.377839e-02
1.734594e-09	1.000000e+00	1.061346e+03	4.402382e+02	1.061346e+03	4.717488e+01	5.021195e+00	4.215369e+01	1.209654e+14	5.177342e+05	1.347308e-01	4.444816e-02
1.803760e-09	1.000000e+00	1.059073e+03	4.366789e+02	1.059073e+03	4.779705e+01	5.140046e+00	4.265700e+01	1.186635e+14	4.756763e+05	1.335916e-01	4.513103e-02
1.875684e-09	1.000000e+00	1.056071e+03	4.323899e+02	1.056071e+03	4.830487e+01	5.251396e+00	4.305348e+01	1.157706e+14	4.401935e+05	1.321978e-01	4.574018e-02
1.950476e-09	1.000000e+00	1.054733e+03	4.302402e+02	1.054733e+03	4.910739e+01	5.376260e+00	4.373113e+01	1.143639e+14	4.004561e+05	1.314217e-01	4.655905e-02
2.028250e-09	1.000000e+00	1.052157e+03	4.266626e+02	1.052157e+03	4.969516e+01	5.499710e+00	4.419545e+01	1.119252e+14	3.692815e+05	1.302018e-01	4.723170e-02
2.109125e-09	1.000000e+00	1.049739e+03	4.233744e+02	1.049739e+03	5.031718e+01	5.619617e+00	4.469757e+01	1.096685e+14	3.400168e+05	1.290528e-01	4.793306e-02
2.193225e-09	1.000000e+00	1.046648e+03	4.200727e+02	1.046648e+03	5.088417e+01	5.764884e+00	4.511929e+01	1.068925e+14	3.133530e+05	1.276542e-01	4.861631e-02
2.280678e-09	1.000000e+00	1.044121e+03	4.173037e+02	1.044121e+03	5.154245e+01	5.902821e+00	4.563963e+01	1.046393e+14	2.876532e+05	1.264830e-01	4.936445e-02
2.371619e-09	1.000000e+00	1.041294e+03	4.142081e+02	1.041294e+03	5.213425e+01	6.039353e+00	4.609489e+01	1.021873e+14	2.653269e+05	1.252047e-01	5.006678e-02
2.466186e-09	1.000000e+00	1.038312e+03	4.111784e+02	1.038312e+03	5.272275e+01	6.188640e+00	4.653411e+01	9.966618e+13	2.446569e+05	1.238797e-01	5.077738e-02
2.564524e-09	1.000000e+00	1.035686e+03	4.084507e+02	1.035686e+03	5.335463e+01	6.326876e+00	4.702775e+01	9.746182e+13	2.254104e+05	1.226834e-01	5.151624e-02
2.666782e-09	1.000000e+00	1.033279e+03	4.066731e+02	1.033279e+03	5.410839e+01	6.494270e+00	4.761412e+01	9.546020e+13	2.058256e+05	1.215697e-01	5.236570e-02
2.773119e-09	1.000000e+00	1.030016e+03	4.036072e+02	1.030016e+03	5.464872e+01	6.648045e+00	4.800068e+01	9.288685e+13	1.905699e+05	1.201780e-01	5.305617e-02
2.883695e-09	1.000000e+00	1.027648e+03	4.015127e+02	1.027648e+03	5.535513e+01	6.806784e+00	4.854835e+01	9.099121e+13	1.750693e+05	1.190880e-01	5.386583e-02
2.998680e-09	1.000000e+00	1.025195e+03	3.994554e+02	1.025195e+03	5.607004e+01	6.962227e+00	4.910781e+01	8.907360e+13	1.607292e+05	1.179796e-01	5.469204e-02
3.118251e-09	1.000000e+00	1.021284e+03	3.973128e+02	1.021284e+03	5.664869e+01	7.167225e+00	4.948147e+01	8.622424e+13	1.478019e+05	1.164094e-01	5.546811e-02
3.242589e-09	1.000000e+00	1.018270e+03	3.948713e+02	1.018270e+03	5.726055e+01	7.329464e+00	4.993109e+01	8.403624e+13	1.365177e+05	1.151447e-01	5.623319e-02
3.371886e-09	1.000000e+00	1.015262e+03	3.930680e+02	1.015262e+03	5.793682e+01	7.517597e+00	5.041922e+01	8.188301e+13	1.254356e+05	1.138663e-01	5.706590e-02
3.506337e-09	1.000000e+00	1.012469e+03	3.907814e+02	1.012469e+03	5.857200e+01	7.675040e+00	5.089696e+01	7.993013e+13	1.159472e+05	1.126922e-01	5.785068e-02
3.646150e-09	1.000000e+00	1.008970e+03	3.894591e+02	1.008970e+03	5.926315e+01	7.898440e+00	5.136471e+01	7.758474e+13	1.061335e+05	1.112949e-01	5.873626e-02
3.791538e-09	1.000000e+00	1.005997e+03	3.875394e+02	1.005997e+03	5.991572e+01	8.076969e+00	5.183875e+01	7.560702e+13	9.791703e+04	1.100702e-01	5.955855e-02
3.942724e-09	1.000000e+00	1.002293e+03	3.855393e+02	1.002293e+03	6.049664e+01	8.278787e+00	5.221786e+01	7.326364e+13	9.041326e+04	1.086440e-01	6.035822e-02
4.099937e-09	1.000000e+00	9.993302e+02	3.839527e+02	9.993302e+02	6.118218e+01	8.473326e+00	5.270886e+01	7.139105e+13	8.327582e+04	1.074459e-01	6.122319e-02
4.263420e-09	1.000000e+00	9.966449e+02	3.829537e+02	9.966449e+02	6.197171e+01	8.679318e+00	5.329239e+01	6.970623e+13	7.626129e+04	1.063312e-01	6.218033e-02
4.433421e-09	1.000000e+00	9.926710e+02	3.810701e+02	9.926710e+02	6.252115e+01	8.898827e+00	5.362232e+01	6.737879e+13	7.053235e+04	1.048547e-01	6.298275e-02
4.610201e-09	1.000000e+00	9.887388e+02	3.794150e+02	9.887388e+02	6.310231e+01	9.127806e+00	5.397451e+01	6.514115e+13	6.510720e+04	1.034044e-01	6.382102e-02
4.794030e-09	1.000000e+00	9.859546e+02	3.783395e+02	9.859546e+02	6.385899e+01	9.336863e+00	5.452213e+01	6.354147e+13	5.983385e+04	1.022972e-01	6.476870e-02
4.985189e-09	1.000000e+00	9.827512e+02	3.775438e+02	9.827512e+02	6.461698e+01	9.575434e+00	5.504155e+01	6.176627e+13	5.482997e+04	1.010706e-01	6.575111e-02
5.183970e-09	1.000000e+00	9.785561e+02	3.756331e+02	9.785561e+02	6.512187e+01	9.803955e+00	5.531791e+01	5.957439e+13	5.086574e+04	9.959151e-02	6.654894e-02
5.390677e-09	1.000000e+00	9.742295e+02	3.737816e+02	9.742295e+02	6.561581e+01	1.003909e+01	5.557672e+01	5.739556e+13	4.718846e+04	9.809871e-02	6.735150e-02
5.605627e-09	1.000000e+00	9.709862e+02	3.732900e+02	9.709862e+02	6.640073e+01	1.029438e+01	5.610635e+01	5.574899e+13	4.318896e+04	9.688642e-02	6.838483e-02
5.829148e-09	1.000000e+00	9.671717e+02	3.720787e+02	9.671717e+02	6.702541e+01	1.054012e+01	5.648529e+01	5.391096e+13	3.985471e+04	9.555434e-02	6.930043e-02
6.061582e-09	1.000000e+00	9.643644e+02	3.715283e+02	9.643644e+02	6.784218e+01	1.078032e+01	5.706186e+01	5.254391e+13	3.656144e+04	9.449477e-02	7.034911e-02
6.303284e-09	1.000000e+00	9.597548e+02	3.695045e+02	9.597548e+02	6.825200e+01	1.102484e+01	5.722716e+01	5.048025e+13	3.408353e+04	9.298465e-02	7.111399e-02
6.554623e-09	1.000000e+00	9.564305e+02	3.689179e+02	9.564305e+02	6.900370e+01	1.128449e+01	5.771921e+01	4.898875e+13	3.131370e+04	9.181644e-02	7.214711e-02
6.815985e-09	1.000000e+00	9.529310e+02	3.681419e+02	9.529310e+02	6.971176e+01	1.154635e+01	5.816542e+01	4.746391e+13	2.882924e+04	9.060403e-02	7.315510e-02
7.087768e-09	1.000000e+00	9.486279e+02	3.674898e+02	9.486279e+02	7.035515e+01	1.183904e+01	5.851610e+01	4.568505e+13	2.650298e+04	8.920431e-02	7.416517e-02
7.370388e-09	1.000000e+00	9.451621e+02	3.666798e+02	9.451621e+02	7.104794e+01	1.210222e+01	5.894573e+01	4.426444e+13	2.445105e+04	8.802677e-02	7.517011e-02
7.664278e-09	1.000000e+00	9.406589e+02	3.656817e+02	9.406589e+02	7.160778e+01	1.239146e+01	5.921632e+01	4.252909e+13	2.258837e+04	8.661967e-02	7.612513e-02
7.969886e-09	1.000000e+00	9.360861e+02	3.642234e+02	9.360861e+02	7.207325e+01	1.266469e+01	5.940856e+01	4.083115e+13	2.099525e+04	8.521261e-02	7.699425e-02
8.287680e-09	1.000000e+00	9.324651e+02	3.638617e+02	9.324651e+02	7.281326e+01	1.295747e+01	5.985579e+01	3.949375e+13	1.929639e+04	8.403432e-02	7.808685e-02
8.618146e-09	1.000000e+00	9.287903e+02	3.635661e+02	9.287903e+02	7.356378e+01	1.325724e+01	6.030654e+01	3.817872e+13	1.772153e+04	8.285608e-02	7.920387e-02
8.961789e-09	1.000000e+00	9.248081e+02	3.629837e+02	9.248081e+02	7.421584e+01	1.355681e+01	6.065903e+01	3.681083e+13	1.634905e+04	8.162230e-02	8.024999e-02
9.319135e-09	1.000000e+00	9.203440e+02	3.622456e+02	9.203440e+02	7.480304e+01	1.386863e+01	6.093441e+01	3.534832e+13	1.509289e+04	8.029881e-02	8.127726e-02
9.690730e-09	1.000000e+00	9.159119e+02	3.612712e+02	9.159119e+02	7.534078e+01	1.416802e+01	6.117276e+01	3.394683e+13	1.398456e+04	7.899907e-02	8.225767e-02
1.007714e-08	1.000000e+00	9.120306e+02	3.611226e+02	9.120306e+02	7.607717e+01	1.449353e+01	6.158365e+01	3.273827e+13	1.284647e+04	7.782155e-02	8.341515e-02
1.047896e-08	1.000000e+00	9.075740e+02	3.603849e+02	9.075740e+02	7.665269e+01	1.481028e+01	6.184241e+01	3.142342e+13	1.187453e+04	7.654811e-02	8.445889e-02
1.089680e-08	1.000000e+00	9.035552e+02	3.599317e+02	9.035552e+02	7.729930e+01	1.512913e+01	6.217017e+01	3.026271e+13	1.096554e+04	7.537469e-02	8.555017e-02
1.133131e-08	1.000000e+00	8.991323e+02	3.594505e+02	8.991323e+02	7.790973e+01	1.546296e+01	6.244676e+01	2.904075e+13	1.011694e+04	7.412779e-02	8.664990e-02
1.178314e-08	1.000000e+00	8.942801e+02	3.587276e+02	8.942801e+02	7.843493e+01	1.580032e+01	6.263461e+01	2.776564e+13	9.353196e+03	7.281673e-02	8.770735e-02
1.225298e-08	1.000000e+00	8.899658e+02	3.582100e+02	8.899658e+02	7.903866e+01	1.613188e+01	6.290677e+01	2.666071e+13	8.643185e+03	7.163021e-02	8.881089e-02
1.274156e-08	1.000000e+00	8.852572e+02	3.577175e+02	8.852572e+02	7.960009e+01	1.648174e+01	6.311835e+01	2.550818e+13	7.982001e+03	7.037583e-02	8.991748e-02
1.324962e-08	1.000000e+00	8.807750e+02	3.572296e+02	8.807750e+02	8.018661e+01	1.682469e+01	6.336191e+01	2.444818e+13	7.374581e+03	6.918514e-02	9.104096e-02
1.377794e-08	1.000000e+00	8.768190e+02	3.573172e+02	8.768190e+02	8.093303e+01	1.718327e+01	6.374976e+01	2.353025e+13	6.776378e+03	6.810329e-02	9.230300e-02
1.432733e-08	1.000000e+00	8.721078e+02	3.567267e+02	8.721078e+02	8.145919e+01	1.753513e+01	6.392407e+01	2.249935e+13	6.272915e+03	6.689757e-02	9.340496e-02
1.489862e-08	1.000000e+00	8.671351e+02	3.560173e+02	8.671351e+02	8.193976e+01	1.789080e+01	6.404896e+01	2.146008e+13	5.809757e+03	6.565819e-02	9.449480e-02
1.549270e-08	1.000000e+00	8.623552e+02	3.556054e+02	8.623552e+02	8.248750e+01	1.825856e+01	6.422894e+01	2.049911e+13	5.367774e+03	6.447560e-02	9.565374e-02
1.611046e-08	1.000000e+00	8.581866e+02	3.555001e+02	8.581866e+02	8.316341e+01	1.862332e+01	6.454009e+01	1.967976e+13	4.947189e+03	6.341652e-02	9.690597e-02
1.675285e-08	1.000000e+00	8.532283e+02	3.549114e+02	8.532283e+02	8.364037e+01	1.899115e+01	6.464922e+01	1.875896e+13	4.582780e+03	6.222627e-02	9.802812e-02
1.742086e-08	1.000000e+00	8.483454e+02	3.545052e+02	8.483454e+02	8.417067e+01	1.936945e+01	6.480121e+01	1.788974e+13	4.234480e+03	6.107052e-02	9.921745e-02
1.811551e-08	1.000000e+00	8.435220e+02	3.541254e+02	8.435220e+02	8.469967e+01	1.974797e+01	6.495170e+01	1.706481e+13	3.914649e+03	5.993915e-02	1.004119e-01
1.883785e-08	1.000000e+00	8.387518e+02	3.538695e+02	8.387518e+02	8.525668e+01	2.013649e+01	6.512019e+01	1.628257e+13	3.614771e+03	5.883652e-02	1.016471e-01
1.958900e-08	1.000000e+00	8.339984e+02	3.535791e+02	8.339984e+02	8.581111e+01	2.052190e+01	6.528921e+01	1.553324e+13	3.338447e+03	5.774669e-02	1.028912e-01
2.037010e-08	1.000000e+00	8.295451e+02	3.534089e+02	8.295451e+02	8.640836e+01	2.090596e+01	6.550240e+01	1.485409e+13	3.083664e+03	5.672014e-02	1.041636e-01
2.118234e-08	1.000000e+00	8.243969e+02	3.529494e+02	8.243969e+02	8.687730e+01	2.130027e+01	6.557703e+01	1.411534e+13	2.852067e+03	5.560334e-02	1.053829e-01
2.202698e-08	1.000000e+00	8.195616e+02	3.527034e+02	8.195616e+02	8.741055e+01	2.169740e+01	6.571315e+01	1.344542e+13	2.634846e+03	5.454535e-02	1.066553e-01
2.290529e-08	1.000000e+00	8.146109e+02	3.523538e+02	8.146109e+02	8.790756e+01	2.209492e+01	6.581264e+01	1.279133e+13	2.436603e+03	5.348796e-02	1.079136e-01
2.381862e-08	1.000000e+00	8.095014e+02	3.519375e+02	8.095014e+02	8.836545e+01	2.249584e+01	6.586961e+01	1.214726e+13	2.254580e+03	5.241812e-02	1.091603e-01
2.476838e-08	1.000000e+00	8.039548e+02	3.513223e+02	8.039548e+02	8.873192e+01	2.289915e+01	6.583276e+01	1.148766e+13	2.088488e+03	5.130557e-02	1.103693e-01
2.575600e-08	1.000000e+00	7.998248e+02	3.515036e+02	7.998248e+02	8.941231e+01	2.330562e+01	6.610670e+01	1.100175e+13	1.925197e+03	5.041721e-02	1.117899e-01
2.678300e-08	1.000000e+00	7.941047e+02	3.507867e+02	7.941047e+02	8.972715e+01	2.371223e+01	6.601492e+01	1.038047e+13	1.784833e+03	4.930822e-02	1.129916e-01
2.785096e-08	1.000000e+00	7.894276e+02	3.506755e+02	7.894276e+02	9.027594e+01	2.412071e+01	6.615523e+01	9.886775e+12	1.648901e+03	4.837093e-02	1.143562e-01
2.896150e-08	1.000000e+00	7.843103e+02	3.503685e+02	7.843103e+02	9.073235e+01	2.453582e+01	6.619653e+01	9.374300e+12	1.524502e+03	4.737952e-02	1.156843e-01
3.011632e-08	1.000000e+00	7.790980e+02	3.499288e+02	7.790980e+02	9.114114e+01	2.494444e+01	6.619670e+01	8.878459e+12	1.411774e+03	4.639469e-02	1.169829e-01
3.131719e-08	1.000000e+00	7.742791e+02	3.497412e+02	7.742791e+02	9.164116e+01	2.535736e+01	6.628380e+01	8.437652e+12	1.305475e+03	4.548048e-02	1.183568e-01
3.256594e-08	1.000000e+00	7.691541e+02	3.494861e+02	7.691541e+02	9.209633e+01	2.578017e+01	6.631616e+01	7.991988e+12	1.206266e+03	4.453272e-02	1.197372e-01
3.386449e-08	1.000000e+00	7.640294e+02	3.490987e+02	7.640294e+02	9.249689e+01	2.618932e+01	6.630757e+01	7.568529e+12	1.117830e+03	4.360662e-02	1.210646e-01
3.521482e-08	1.000000e+00	7.591831e+02	3.488761e+02	7.591831e+02	9.296446e+01	2.660385e+01	6.636061e+01	7.183298e+12	1.034520e+03	4.272504e-02	1.224533e-01
3.661898e-08	1.000000e+00	7.537200e+02	3.484323e+02	7.537200e+02	9.332287e+01	2.702332e+01	6.629955e+01	6.776272e+12	9.573052e+02	4.178610e-02	1.238164e-01
3.807914e-08	1.000000e+00	7.488257e+02	3.482629e+02	7.488257e+02	9.379080e+01	2.744681e+01	6.634399e+01	6.425149e+12	8.852828e+02	4.093274e-02	1.252505e-01
3.959753e-08	1.000000e+00	7.429617e+02	3.475449e+02	7.429617e+02	9.402489e+01	2.786233e+01	6.616256e+01	6.032397e+12	8.208727e+02	3.997138e-02	1.265542e-01
4.117645e-08	1.000000e+00	7.382203e+02	3.474683e+02	7.382203e+02	9.451911e+01	2.828624e+01	6.623287e+01	5.724309e+12	7.587961e+02	3.916375e-02	1.280364e-01
4.281834e-08	1.000000e+00	7.329451e+02	3.470881e+02	7.329451e+02	9.487951e+01	2.870672e+01	6.617279e+01	5.401636e+12	7.025273e+02	3.830534e-02	1.294497e-01
4.452569e-08	1.000000e+00	7.274959e+02	3.465292e+02	7.274959e+02	9.516806e+01	2.911415e+01	6.605391e+01	5.086403e+12	6.515603e+02	3.744116e-02	1.308159e-01
4.630113e-08	1.000000e+00	7.231162e+02	3.465750e+02	7.231162e+02	9.569943e+01	2.953456e+01	6.616487e+01	4.839361e+12	6.028943e+02	3.671461e-02	1.323431e-01
4.814735e-08	1.000000e+00	7.172462e+02	3.458952e+02	7.172462e+02	9.591563e+01	2.995238e+01	6.596325e+01	4.534409e+12	5.585650e+02	3.583197e-02	1.337276e-01
5.006720e-08	1.000000e+00	7.126458e+02	3.458059e+02	7.126458e+02	9.637459e+01	3.036676e+01	6.600783e+01	4.301921e+12	5.174277e+02	3.510630e-02	1.352349e-01
5.206360e-08	1.000000e+00	7.071738e+02	3.452897e+02	7.071738e+02	9.665093e+01	3.078028e+01	6.587065e+01	4.043860e+12	4.794750e+02	3.429703e-02	1.366721e-01
5.413960e-08	1.000000e+00	7.016162e+02	3.446988e+02	7.016162e+02	9.689336e+01	3.118987e+01	6.570348e+01	3.796474e+12	4.445395e+02	3.349452e-02	1.381002e-01
5.629838e-08	1.000000e+00	6.966291e+02	3.443827e+02	6.966291e+02	9.723837e+01	3.159740e+01	6.564097e+01	3.584008e+12	4.122690e+02	3.276817e-02	1.395841e-01
5.854325e-08	1.000000e+00	6.910612e+02	3.438025e+02	6.910612e+02	9.746582e+01	3.200440e+01	6.546142e+01	3.361394e+12	3.821709e+02	3.199102e-02	1.410379e-01
6.087762e-08	1.000000e+00	6.860430e+02	3.434674e+02	6.860430e+02	9.779590e+01	3.241077e+01	6.538514e+01	3.169450e+12	3.543077e+02	3.128373e-02	1.425507e-01
6.330508e-08	1.000000e+00	6.805823e+02	3.428722e+02	6.805823e+02	9.801327e+01	3.280954e+01	6.520373e+01	2.973662e+12	3.287511e+02	3.054777e-02	1.440138e-01
6.582933e-08	1.000000e+00	6.758894e+02	3.426856e+02	6.758894e+02	9.838399e+01	3.321361e+01	6.517038e+01	2.811369e+12	3.049972e+02	2.989722e-02	1.455623e-01
6.845423e-08	1.000000e+00	6.703242e+02	3.420142e+02	6.703242e+02	9.855913e+01	3.360425e+01	6.495488e+01	2.632678e+12	2.830828e+02	2.917860e-02	1.470320e-01
7.118380e-08	1.000000e+00	6.650666e+02	3.415344e+02	6.650666e+02	9.880364e+01	3.399973e+01	6.480391e+01	2.472141e+12	2.625479e+02	2.849961e-02	1.485620e-01
7.402221e-08	1.000000e+00	6.599042e+02	3.410475e+02	6.599042e+02	9.903466e+01	3.438791e+01	6.464675e+01	2.323061e+12	2.438510e+02	2.784501e-02	1.500743e-01
7.697380e-08	1.000000e+00	6.552951e+02	3.408076e+02	6.552951e+02	9.936523e+01	3.477674e+01	6.458849e+01	2.194970e+12	2.265982e+02	2.724805e-02	1.516343e-01
8.004309e-08	1.000000e+00	6.498410e+02	3.401465e+02	6.498410e+02	9.951763e+01	3.515287e+01	6.436476e+01	2.054324e+12	2.104597e+02	2.659040e-02	1.531415e-01
8.323475e-08	1.000000e+00	6.443469e+02	3.394652e+02	6.443469e+02	9.965591e+01	3.553027e+01	6.412564e+01	1.920877e+12	1.954269e+02	2.594132e-02	1.546619e-01
8.655369e-08	1.000000e+00	6.392514e+02	3.389592e+02	6.392514e+02	9.985781e+01	3.590298e+01	6.395482e+01	1.803204e+12	1.816079e+02	2.533832e-02	1.562106e-01
9.000496e-08	1.000000e+00	6.339789e+02	3.383264e+02	6.339789e+02	1.000074e+02	3.626862e+01	6.373878e+01	1.688591e+12	1.687966e+02	2.473100e-02	1.577456e-01
9.359385e-08	1.000000e+00	6.291292e+02	3.378988e+02	6.291292e+02	1.002256e+02	3.663457e+01	6.359105e+01	1.588278e+12	1.570481e+02	2.417234e-02	1.593085e-01
9.732585e-08	1.000000e+00	6.238205e+02	3.372492e+02	6.238205e+02	1.003527e+02	3.699564e+01	6.335707e+01	1.485452e+12	1.459530e+02	2.358585e-02	1.608679e-01
1.012067e-07	1.000000e+00	6.189598e+02	3.367470e+02	6.189598e+02	1.005325e+02	3.734668e+01	6.318579e+01	1.395930e+12	1.359352e+02	2.304851e-02	1.624216e-01
1.052422e-07	1.000000e+00	6.138475e+02	3.361435e+02	6.138475e+02	1.006641e+02	3.769697e+01	6.296717e+01	1.307417e+12	1.264853e+02	2.250104e-02	1.639888e-01
1.094387e-07	1.000000e+00	6.080299e+02	3.352070e+02	6.080299e+02	1.006616e+02	3.803641e+01	6.262517e+01	1.213702e+12	1.174338e+02	2.190678e-02	1.655537e-01
1.138025e-07	1.000000e+00	6.033594e+02	3.347484e+02	6.033594e+02	1.008398e+02	3.837699e+01	6.246282e+01	1.141565e+12	1.094815e+02	2.141468e-02	1.671306e-01
1.183403e-07	1.000000e+00	5.984047e+02	3.341420e+02	5.984047e+02	1.009495e+02	3.870698e+01	6.224254e+01	1.069734e+12	1.020363e+02	2.091183e-02	1.686977e-01
1.230590e-07	1.000000e+00	5.933662e+02	3.334747e+02	5.933662e+02	1.010317e+02	3.903209e+01	6.199961e+01	1.000956e+12	9.508823e+01	2.041233e-02	1.702687e-01
1.279659e-07	1.000000e+00	5.881550e+02	3.327284e+02	5.881550e+02	1.010775e+02	3.934996e+01	6.172751e+01	9.341720e+11	8.854314e+01	1.990945e-02	1.718552e-01
1.330685e-07	1.000000e+00	5.832137e+02	3.320556e+02	5.832137e+02	1.011482e+02	3.966387e+01	6.148435e+01	8.742689e+11	8.257600e+01	1.943559e-02	1.734325e-01
1.383745e-07	1.000000e+00	5.780586e+02	3.312837e+02	5.780586e+02	1.011720e+02	3.996875e+01	6.120329e+01	8.156996e+11	7.695336e+01	1.895667e-02	1.750204e-01
1.438921e-07	1.000000e+00	5.734683e+02	3.307263e+02	5.734683e+02	1.012654e+02	4.026943e+01	6.099598e+01	7.661400e+11	7.194533e+01	1.852902e-02	1.765841e-01
1.496297e-07	1.000000e+00	5.684180e+02	3.299719e+02	5.684180e+02	1.012833e+02	4.056456e+01	6.071872e+01	7.151461e+11	6.709745e+01	1.807786e-02	1.781845e-01
1.555961e-07	1.000000e+00	5.633650e+02	3.291941e+02	5.633650e+02	1.012856e+02	4.085320e+01	6.043239e+01	6.671588e+11	6.258797e+01	1.763482e-02	1.797868e-01
1.618004e-07	1.000000e+00	5.584664e+02	3.284384e+02	5.584664e+02	1.012873e+02	4.113217e+01	6.015518e+01	6.233394e+11	5.847209e+01	1.721198e-02	1.813670e-01
1.682521e-07	1.000000e+00	5.537415e+02	3.277515e+02	5.537415e+02	1.013048e+02	4.140761e+01	5.989719e+01	5.834413e+11	5.468234e+01	1.680943e-02	1.829460e-01
1.749610e-07	1.000000e+00	5.486519e+02	3.269003e+02	5.486519e+02	1.012656e+02	4.167641e+01	5.958922e+01	5.432519e+11	5.101418e+01	1.639110e-02	1.845717e-01
1.819375e-07	1.000000e+00	5.438504e+02	3.261266e+02	5.438504e+02	1.012405e+02	4.193578e+01	5.930473e+01	5.074336e+11	4.770981e+01	1.599828e-02	1.861551e-01
1.891921e-07	1.000000e+00	5.391639e+02	3.253855e+02	5.391639e+02	1.012207e+02	4.219029e+01	5.903043e+01	4.746208e+11	4.466834e+01	1.562550e-02	1.877364e-01
1.967361e-07	1.000000e+00	5.346851e+02	3.247298e+02	5.346851e+02	1.012232e+02	4.243953e+01	5.878362e+01	4.449738e+11	4.187310e+01	1.527339e-02	1.893136e-01
2.045808e-07	1.000000e+00	5.297424e+02	3.238365e+02	5.297424e+02	1.011374e+02	4.267714e+01	5.846026e+01	4.143007e+11	3.915226e+01	1.489646e-02	1.909181e-01
2.127383e-07	1.000000e+00	5.252227e+02	3.231050e+02	5.252227e+02	1.010967e+02	4.291077e+01	5.818590e+01	3.878605e+11	3.672750e+01	1.455625e-02	1.924834e-01
2.212211e-07	1.000000e+00	5.201742e+02	3.221444e+02	5.201742e+02	1.009775e+02	4.313589e+01	5.784160e+01	3.602414e+11	3.431395e+01	1.418864e-02	1.941225e-01
2.300422e-07	1.000000e+00	5.157262e+02	3.213984e+02	5.157262e+02	1.009145e+02	4.335432e+01	5.756014e+01	3.372652e+11	3.222585e+01	1.386650e-02	1.956745e-01
2.392150e-07	1.000000e+00	5.113536e+02	3.206570e+02	5.113536e+02	1.008480e+02	4.356492e+01	5.728311e+01	3.159554e+11	3.028928e+01	1.355534e-02	1.972178e-01
2.487535e-07	1.000000e+00	5.064336e+02	3.197077e+02	5.064336e+02	1.007134e+02	4.377257e+01	5.694085e+01	2.936486e+11	2.833944e+01	1.322229e-02	1.988680e-01
2.586724e-07	1.000000e+00	5.018694e+02	3.188504e+02	5.018694e+02	1.005939e+02	4.396861e+01	5.662531e+01	2.740632e+11	2.660677e+01	1.291185e-02	2.004384e-01
2.689868e-07	1.000000e+00	4.972818e+02	3.179722e+02	4.972818e+02	1.004688e+02	4.416119e+01	5.630759e+01	2.556530e+11	2.497441e+01	1.261042e-02	2.020359e-01
2.797125e-07	1.000000e+00	4.930876e+02	3.172379e+02	4.930876e+02	1.003691e+02	4.434480e+01	5.602434e+01	2.397461e+11	2.353697e+01	1.233737e-02	2.035524e-01
2.908659e-07	1.000000e+00	4.886282e+02	3.163806e+02	4.886282e+02	1.002299e+02	4.452298e+01	5.570693e+01	2.238726e+11	2.213166e+01	1.205590e-02	2.051251e-01
3.024640e-07	1.000000e+00	4.839296e+02	3.154265e+02	4.839296e+02	1.000585e+02	4.469618e+01	5.536235e+01	2.081908e+11	2.075826e+01	1.176635e-02	2.067626e-01
3.145245e-07	1.000000e+00	4.796513e+02	3.145918e+02	4.796513e+02	9.990953e+01	4.485855e+01	5.505098e+01	1.947620e+11	1.956454e+01	1.150714e-02	2.082962e-01
3.270660e-07	1.000000e+00	4.752009e+02	3.136777e+02	4.752009e+02	9.973475e+01	4.501471e+01	5.472004e+01	1.816293e+11	1.840575e+01	1.124323e-02	2.098791e-01
3.401075e-07	1.000000e+00	4.709188e+02	3.128164e+02	4.709188e+02	9.957022e+01	4.516592e+01	5.440429e+01	1.697507e+11	1.734460e+01	1.099443e-02	2.114382e-01
3.536691e-07	1.000000e+00	4.668564e+02	3.119974e+02	4.668564e+02	9.940507e+01	4.530340e+01	5.410168e+01	1.591322e+11	1.639515e+01	1.076299e-02	2.129243e-01
3.677714e-07	1.000000e+00	4.625920e+02	3.109662e+02	4.625920e+02	9.920329e+01	4.541070e+01	5.379259e+01	1.486353e+11	1.547004e+01	1.052501e-02	2.144509e-01
3.824361e-07	1.000000e+00	4.589983e+02	3.100020e+02	4.589983e+02	9.902131e+01	4.547212e+01	5.354919e+01	1.401445e+11	1.472084e+01	1.031839e-02	2.157335e-01
3.976855e-07	1.000000e+00	4.556593e+02	3.089705e+02	4.556593e+02	9.883197e+01	4.549789e+01	5.333408e+01	1.325804e+11	1.406022e+01	1.012440e-02	2.168988e-01
4.135430e-07	1.000000e+00	4.528049e+02	3.079610e+02	4.528049e+02	9.865152e+01	4.548627e+01	5.316525e+01	1.262930e+11	1.351638e+01	9.952098e-03	2.178676e-01
4.300327e-07	1.000000e+00	4.499643e+02	3.068055e+02	4.499643e+02	9.843886e+01	4.544096e+01	5.299790e+01	1.202912e+11	1.301371e+01	9.782167e-03	2.187704e-01
4.471800e-07	1.000000e+00	4.475368e+02	3.056837e+02	4.475368e+02	9.823800e+01	4.536661e+01	5.287139e+01	1.152584e+11	1.259724e+01	9.629867e-03	2.195082e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_04_1.0e_pos_03_1.0e_pos_05.csv <==
4.673108e-24	1.000000e+05	2.800677e+06	2.800677e+06	1.273455e+03	3.852131e-01	3.834462e-01	1.766928e-03	1.303058e+14	1.536237e+16	1.134330e-18	1.375428e-07
4.859445e-24	1.000000e+05	2.620510e+06	2.620510e+06	1.273295e+03	3.054705e-01	3.036690e-01	1.801463e-03	2.130290e+13	8.009263e+15	2.585834e-19	1.165691e-07
5.053213e-24	1.000000e+05	2.388724e+06	2.388724e+06	1.273125e+03	2.238864e-01	2.220496e-01	1.836753e-03	-4.125057e+12	-7.333164e+15	-7.955930e-20	9.372634e-08
5.254706e-24	1.000000e+05	2.085669e+06	2.085669e+06	1.273010e+03	1.444972e-01	1.426245e-01	1.872688e-03	-4.781066e+11	-7.589758e+15	-1.817141e-20	6.928096e-08
5.464235e-24	1.000000e+05	1.656439e+06	1.656439e+06	1.272915e+03	7.077940e-02	6.886991e-02	1.909492e-03	2.846993e+10	1.602699e+16	3.424523e-21	4.272985e-08
5.682117e-24	1.000000e+05	9.755217e+05	9.755217e+05	1.272787e+03	1.553940e-02	1.359260e-02	1.946801e-03	6.244713e+07	6.891940e+16	1.060276e-22	1.592932e-08
5.908688e-24	1.000000e+05	1.760976e+05	1.760976e+05	1.272616e+03	2.066173e-03	8.115204e-05	1.985021e-03	1.034417e+04	2.747021e+17	9.162614e-23	1.173311e-08
6.144294e-24	1.000000e+05	7.362690e+04	7.362690e+04	1.272521e+03	2.030188e-03	6.394445e-06	2.023794e-03	2.561226e+02	7.426192e+15	1.775647e-22	2.757401e-08
6.389293e-24	1.000000e+05	4.644328e+04	4.644328e+04	1.272381e+03	2.065222e-03	1.791305e-06	2.063431e-03	2.585677e+02	6.882403e+15	1.794944e-21	4.446762e-08
6.644063e-24	1.000000e+05	3.393923e+04	3.393923e+04	1.272248e+03	2.104669e-03	8.087712e-07	2.103860e-03	-4.953677e+02	-1.199524e+16	-1.650096e-20	6.201286e-08
6.908990e-24	1.000000e+05	2.690745e+04	2.690745e+04	1.272166e+03	2.145536e-03	4.783502e-07	2.145057e-03	-5.251364e+02	-1.155031e+16	-5.584706e-20	7.973759e-08
7.184482e-24	1.000000e+05	2.229681e+04	2.229681e+04	1.271996e+03	2.187353e-03	3.297694e-07	2.187023e-03	-4.087269e+02	-8.162801e+15	-1.112528e-19	9.810161e-08
7.470959e-24	1.000000e+05	1.907824e+04	1.907824e+04	1.271854e+03	2.230077e-03	2.526961e-07	2.229824e-03	5.820031e+02	1.055178e+16	3.454021e-19	1.168911e-07
7.768859e-24	1.000000e+05	1.668356e+04	1.668356e+04	1.271728e+03	2.273813e-03	2.075371e-07	2.273606e-03	-1.102963e+03	-1.814624e+16	-1.279996e-18	1.362907e-07
8.078637e-24	1.000000e+05	1.486590e+04	1.486590e+04	1.271664e+03	2.318270e-03	1.794353e-07	2.318091e-03	2.189121e+03	3.269262e+16	4.522780e-18	1.559455e-07
8.400768e-24	1.000000e+05	1.341044e+04	1.341044e+04	1.271482e+03	2.363681e-03	1.603535e-07	2.363521e-03	-7.103121e+03	-9.627303e+16	-2.456549e-17	1.762568e-07
8.735743e-24	1.000000e+05	1.222472e+04	1.222472e+04	1.271348e+03	2.410024e-03	1.468631e-07	2.409877e-03	8.764152e+02	1.077962e+16	4.815116e-18	1.971435e-07
9.084075e-24	1.000000e+05	1.125079e+04	1.125079e+04	1.271265e+03	2.457242e-03	1.371347e-07	2.457105e-03	1.257846e+03	1.404068e+16	1.046654e-17	2.184061e-07
9.446297e-24	1.000000e+05	1.042973e+04	1.042973e+04	1.271133e+03	2.505238e-03	1.297629e-07	2.505109e-03	-1.568564e+04	-1.589487e+17	-1.906463e-16	2.402017e-07
9.822962e-24	1.000000e+05	9.727641e+03	9.727641e+03	1.271048e+03	2.554441e-03	1.240818e-07	2.554317e-03	2.214729e+03	2.036298e+16	3.813941e-17	2.625961e-07
1.021465e-23	1.000000e+05	9.121603e+03	9.121603e+03	1.270946e+03	2.604468e-03	1.196055e-07	2.604349e-03	-2.755070e+03	-2.298991e+16	-6.544373e-17	2.855275e-07
1.062195e-23	1.000000e+05	8.590318e+03	8.590318e+03	1.270839e+03	2.655535e-03	1.159900e-07	2.655419e-03	2.184889e+03	1.654511e+16	7.006070e-17	3.091311e-07
1.104549e-23	1.000000e+05	8.125357e+03	8.125357e+03	1.270695e+03	2.707464e-03	1.130915e-07	2.707351e-03	5.775362e+03	3.969775e+16	2.446010e-16	3.332117e-07
1.148593e-23	1.000000e+05	7.711445e+03	7.711445e+03	1.270557e+03	2.760546e-03	1.107153e-07	2.760436e-03	4.737957e+03	2.955397e+16	2.606175e-16	3.579804e-07
1.194392e-23	1.000000e+05	7.340837e+03	7.340837e+03	1.270443e+03	2.814646e-03	1.087496e-07	2.814538e-03	1.739137e+03	9.844972e+15	1.223762e-16	3.834231e-07
1.242018e-23	1.000000e+05	7.008726e+03	7.008726e+03	1.270378e+03	2.869898e-03	1.071441e-07	2.869791e-03	2.345237e+03	1.204632e+16	2.080093e-16	4.094750e-07
1.291542e-23	1.000000e+05	6.710356e+03	6.710356e+03	1.270243e+03	2.925911e-03	1.058259e-07	2.925805e-03	2.108792e+03	9.833961e+15	2.324862e-16	4.360291e-07
1.343042e-23	1.000000e+05	6.436028e+03	6.436028e+03	1.270155e+03	2.983457e-03	1.047059e-07	2.983352e-03	2.742712e+03	1.160330e+16	3.725477e-16	4.635556e-07
1.396595e-23	1.000000e+05	6.186223e+03	6.186223e+03	1.270007e+03	3.041916e-03	1.037868e-07	3.041812e-03	-2.107830e+03	-8.092813e+15	-3.489787e-16	4.917243e-07
1.452283e-23	1.000000e+05	5.959857e+03	5.959857e+03	1.269884e+03	3.101312e-03	1.030597e-07	3.101209e-03	4.265443e+03	1.486747e+16	8.508956e-16	5.203668e-07
1.510192e-23	1.000000e+05	5.750157e+03	5.750157e+03	1.269804e+03	3.162323e-03	1.024646e-07	3.162220e-03	2.795998e+03	8.841094e+15	6.671591e-16	5.499541e-07
1.570410e-23	1.000000e+05	5.554622e+03	5.554622e+03	1.269624e+03	3.224204e-03	1.019484e-07	3.224102e-03	-2.993178e+03	-8.590529e+15	-8.490851e-16	5.804543e-07
1.633029e-23	1.000000e+05	5.376874e+03	5.376874e+03	1.269595e+03	3.287463e-03	1.016207e-07	3.287361e-03	7.888991e+03	2.054551e+16	2.633077e-15	6.114079e-07
1.698145e-23	1.000000e+05	5.210610e+03	5.210610e+03	1.269464e+03	3.351905e-03	1.013489e-07	3.351803e-03	3.243968e+03	7.666874e+15	1.266849e-15	6.432845e-07
1.765857e-23	1.000000e+05	5.055873e+03	5.055873e+03	1.269320e+03	3.417596e-03	1.011668e-07	3.417494e-03	-4.179930e+03	-8.965318e+15	-1.897927e-15	6.759655e-07
1.836270e-23	1.000000e+05	4.911093e+03	4.911093e+03	1.269246e+03	3.484835e-03	1.010675e-07	3.484734e-03	7.906095e+03	1.538335e+16	4.151092e-15	7.095843e-07
1.909490e-23	1.000000e+05	4.776544e+03	4.776544e+03	1.269165e+03	3.552956e-03	1.010510e-07	3.552855e-03	-1.137351e+04	-2.008840e+16	-6.861469e-15	7.438341e-07
1.985630e-23	1.000000e+05	4.649658e+03	4.649658e+03	1.269025e+03	3.622562e-03	1.010904e-07	3.622461e-03	-5.056634e+03	-8.105543e+15	-3.490181e-15	7.791031e-07
2.064805e-23	1.000000e+05	4.530837e+03	4.530837e+03	1.268926e+03	3.693659e-03	1.011963e-07	3.693557e-03	-1.646621e+04	-2.395024e+16	-1.293578e-14	8.152266e-07
2.147138e-23	1.000000e+05	4.418608e+03	4.418608e+03	1.268825e+03	3.766156e-03	1.013450e-07	3.766055e-03	-5.230038e+03	-6.902608e+15	-4.657670e-15	8.523400e-07
2.232754e-23	1.000000e+05	4.312326e+03	4.312326e+03	1.268714e+03	3.840197e-03	1.015489e-07	3.840096e-03	-8.930148e+04	-1.069279e+17	-8.982391e-14	8.905165e-07
2.321784e-23	1.000000e+05	4.212507e+03	4.212507e+03	1.268567e+03	3.915399e-03	1.018015e-07	3.915297e-03	7.464276e+03	8.111620e+15	8.440647e-15	9.294700e-07
2.414363e-23	1.000000e+05	4.118463e+03	4.118463e+03	1.268495e+03	3.992173e-03	1.021225e-07	3.992070e-03	-1.318716e+04	-1.300483e+16	-1.669423e-14	9.693355e-07
2.510635e-23	1.000000e+05	4.029115e+03	4.029115e+03	1.268344e+03	4.070196e-03	1.024611e-07	4.070093e-03	-1.807386e+04	-1.617985e+16	-2.553254e-14	1.010196e-06
2.610745e-23	1.000000e+05	3.943576e+03	3.943576e+03	1.268283e+03	4.150448e-03	1.028459e-07	4.150345e-03	-2.948624e+04	-2.394113e+16	-4.637241e-14	1.052458e-06
2.714846e-23	1.000000e+05	3.863668e+03	3.863668e+03	1.268210e+03	4.231571e-03	1.032942e-07	4.231467e-03	1.474233e+04	1.086571e+16	2.568376e-14	1.095221e-06
2.823099e-23	1.000000e+05	3.786218e+03	3.786218e+03	1.268076e+03	4.314603e-03	1.037469e-07	4.314499e-03	9.099203e+04	6.085542e+16	1.754150e-13	1.139555e-06
2.935669e-23	1.000000e+05	3.712605e+03	3.712605e+03	1.267972e+03	4.399330e-03	1.042418e-07	4.399225e-03	1.190369e+04	7.223526e+15	2.531509e-14	1.184971e-06
3.052727e-23	1.000000e+05	3.643237e+03	3.643237e+03	1.267894e+03	4.485548e-03	1.047915e-07	4.485443e-03	1.578775e+04	8.694461e+15	3.689560e-14	1.231199e-06
3.174452e-23	1.000000e+05	3.576418e+03	3.576418e+03	1.267851e+03	4.573930e-03	1.053684e-07	4.573825e-03	3.653657e+04	1.825072e+16	9.366510e-14	1.278914e-06
3.301031e-23	1.000000e+05	3.512836e+03	3.512836e+03	1.267724e+03	4.663201e-03	1.059774e-07	4.663095e-03	2.790390e+04	1.265447e+16	7.824680e-14	1.327475e-06
3.432658e-23	1.000000e+05	3.451802e+03	3.451802e+03	1.267626e+03	4.754481e-03	1.066092e-07	4.754374e-03	-5.018251e+04	-2.065556e+16	-1.536081e-13	1.377391e-06
3.569533e-23	1.000000e+05	3.392929e+03	3.392929e+03	1.267529e+03	4.848113e-03	1.072793e-07	4.848005e-03	8.223467e+04	3.070375e+16	2.743293e-13	1.428887e-06
3.711866e-23	1.000000e+05	3.336260e+03	3.336260e+03	1.267399e+03	4.943400e-03	1.079672e-07	4.943292e-03	-4.299723e+04	-1.456504e+16	-1.560386e-13	1.481719e-06
3.859874e-23	1.000000e+05	3.282441e+03	3.282441e+03	1.267321e+03	5.040347e-03	1.086968e-07	5.040239e-03	9.289707e+04	2.855615e+16	3.656865e-13	1.535549e-06
4.013784e-23	1.000000e+05	3.230320e+03	3.230320e+03	1.267215e+03	5.139316e-03	1.094460e-07	5.139206e-03	-4.380650e+05	-1.221834e+17	-1.868109e-12	1.590962e-06
4.173831e-23	1.000000e+05	3.181208e+03	3.181208e+03	1.267173e+03	5.239857e-03	1.102508e-07	5.239747e-03	4.630552e+04	1.172292e+16	2.131885e-13	1.647128e-06
4.340260e-23	1.000000e+05	3.132457e+03	3.132457e+03	1.267015e+03	5.342719e-03	1.110445e-07	5.342608e-03	-1.237958e+08	-2.843769e+19	-6.157031e-10	1.705600e-06
4.513326e-23	1.000000e+05	3.086417e+03	3.086417e+03	1.266983e+03	5.447857e-03	1.118998e-07	5.447745e-03	-1.571022e+05	-3.273813e+16	-8.413963e-13	1.765107e-06
4.693292e-23	1.000000e+05	3.041990e+03	3.041990e+03	1.266898e+03	5.554777e-03	1.127713e-07	5.554665e-03	2.320154e+05	4.387162e+16	1.336039e-12	1.826034e-06
4.880434e-23	1.000000e+05	2.998473e+03	2.998473e+03	1.266760e+03	5.663690e-03	1.136503e-07	5.663576e-03	7.520344e+04	1.290448e+16	4.654021e-13	1.888858e-06
5.075038e-23	1.000000e+05	2.956946e+03	2.956946e+03	1.266701e+03	5.774856e-03	1.145838e-07	5.774742e-03	-4.860255e+04	-7.567514e+15	-3.225028e-13	1.952980e-06
5.277402e-23	1.000000e+05	2.917053e+03	2.917053e+03	1.266631e+03	5.888370e-03	1.155420e-07	5.888255e-03	9.682948e+04	1.367830e+16	6.876658e-13	2.018603e-06
5.487835e-23	1.000000e+05	2.878078e+03	2.878078e+03	1.266526e+03	6.003938e-03	1.165140e-07	6.003822e-03	5.690516e+04	7.294080e+15	4.322448e-13	2.086093e-06
5.706659e-23	1.000000e+05	2.840679e+03	2.840679e+03	1.266406e+03	6.121253e-03	1.175150e-07	6.121135e-03	-7.092971e+04	-8.253282e+15	-5.751861e-13	2.154855e-06
5.934208e-23	1.000000e+05	2.803972e+03	2.803972e+03	1.266356e+03	6.241922e-03	1.185454e-07	6.241803e-03	-6.961205e+05	-7.346708e+16	-6.024315e-12	2.226100e-06
6.170831e-23	1.000000e+05	2.768702e+03	2.768702e+03	1.266253e+03	6.364424e-03	1.196032e-07	6.364304e-03	-1.186873e+05	-1.136603e+16	-1.094245e-12	2.298703e-06
6.416889e-23	1.000000e+05	2.734673e+03	2.734673e+03	1.266156e+03	6.489531e-03	1.206899e-07	6.489410e-03	1.377415e+05	1.196736e+16	1.350920e-12	2.373056e-06
6.672759e-23	1.000000e+05	2.701821e+03	2.701821e+03	1.266093e+03	6.616572e-03	1.218079e-07	6.616450e-03	-1.134377e+05	-8.945246e+15	-1.181860e-12	2.448931e-06
6.938831e-23	1.000000e+05	2.669622e+03	2.669622e+03	1.266055e+03	6.747005e-03	1.229436e-07	6.746882e-03	3.721670e+05	2.661845e+16	4.116991e-12	2.527325e-06
7.215513e-23	1.000000e+05	2.638028e+03	2.638028e+03	1.265885e+03	6.879543e-03	1.240911e-07	6.879419e-03	1.967416e+05	1.276727e+16	2.309886e-12	2.607836e-06
7.503227e-23	1.000000e+05	2.607806e+03	2.607806e+03	1.265808e+03	7.014192e-03	1.252912e-07	7.014067e-03	7.671026e+05	4.518198e+16	9.540440e-12	2.689691e-06
7.802413e-23	1.000000e+05	2.578271e+03	2.578271e+03	1.265718e+03	7.152066e-03	1.265012e-07	7.151939e-03	-2.403972e+05	-1.284612e+16	-3.165029e-12	2.773977e-06
8.113529e-23	1.000000e+05	2.550155e+03	2.550155e+03	1.265672e+03	7.292095e-03	1.277560e-07	7.291967e-03	1.755334e+05	8.513305e+15	2.441283e-12	2.859471e-06
8.437051e-23	1.000000e+05	2.522083e+03	2.522083e+03	1.265555e+03	7.435387e-03	1.290252e-07	7.435258e-03	1.631637e+05	7.179689e+15	2.398379e-12	2.948113e-06
8.773473e-23	1.000000e+05	2.494959e+03	2.494959e+03	1.265489e+03	7.581581e-03	1.303191e-07	7.581450e-03	8.248232e+05	3.292775e+16	1.279780e-11	3.038760e-06
9.123310e-23	1.000000e+05	2.468675e+03	2.468675e+03	1.265406e+03	7.730540e-03	1.316492e-07	7.730408e-03	-2.502986e+05	-9.065868e+15	-4.094776e-12	3.131453e-06
9.487097e-23	1.000000e+05	2.442600e+03	2.442600e+03	1.265270e+03	7.882161e-03	1.329840e-07	7.882028e-03	-2.053442e+05	-6.749257e+15	-3.542515e-12	3.226955e-06
9.865389e-23	1.000000e+05	2.417699e+03	2.417699e+03	1.265242e+03	8.037459e-03	1.343756e-07	8.037325e-03	-2.642265e+05	-7.877391e+15	-4.797955e-12	3.324425e-06
1.025876e-22	1.000000e+05	2.393415e+03	2.393415e+03	1.265159e+03	8.194857e-03	1.357856e-07	8.194721e-03	2.236362e+06	6.051112e+16	4.271135e-11	3.423918e-06
1.066783e-22	1.000000e+05	2.369455e+03	2.369455e+03	1.265058e+03	8.356277e-03	1.372163e-07	8.356139e-03	7.677979e+05	1.884443e+16	1.542040e-11	3.526666e-06
1.109320e-22	1.000000e+05	2.346408e+03	2.346408e+03	1.264961e+03	8.519738e-03	1.386816e-07	8.519599e-03	-3.497056e+05	-7.790609e+15	-7.375240e-12	3.630970e-06
1.153553e-22	1.000000e+05	2.323853e+03	2.323853e+03	1.264922e+03	8.687182e-03	1.401767e-07	8.687041e-03	-1.201628e+06	-2.428710e+16	-2.659610e-11	3.738266e-06
1.199551e-22	1.000000e+05	2.301610e+03	2.301610e+03	1.264827e+03	8.858003e-03	1.416993e-07	8.857861e-03	3.833833e+05	7.029979e+15	8.903605e-12	3.848612e-06
1.247382e-22	1.000000e+05	2.280153e+03	2.280153e+03	1.264790e+03	9.031892e-03	1.432554e-07	9.031749e-03	5.891342e+05	9.802130e+15	1.433790e-11	3.961091e-06
1.297121e-22	1.000000e+05	2.258901e+03	2.258901e+03	1.264648e+03	9.209648e-03	1.448251e-07	9.209503e-03	5.316707e+05	8.024678e+15	1.355964e-11	4.077048e-06
1.348842e-22	1.000000e+05	2.238391e+03	2.238391e+03	1.264637e+03	9.390259e-03	1.464439e-07	9.390112e-03	-9.512874e+05	-1.302938e+16	-2.539354e-11	4.195093e-06
1.402627e-22	1.000000e+05	2.218100e+03	2.218100e+03	1.264519e+03	9.575185e-03	1.480789e-07	9.575037e-03	5.430280e+05	6.746620e+15	1.517078e-11	4.316842e-06
1.458556e-22	1.000000e+05	2.198523e+03	2.198523e+03	1.264454e+03	9.762971e-03	1.497459e-07	9.762821e-03	-5.791312e+05	-6.529307e+15	-1.691269e-11	4.440694e-06
1.516714e-22	1.000000e+05	2.179118e+03	2.179118e+03	1.264345e+03	9.954797e-03	1.514371e-07	9.954645e-03	2.547909e+06	2.606285e+16	7.778058e-11	4.568268e-06
1.577193e-22	1.000000e+05	2.160315e+03	2.160315e+03	1.264328e+03	1.015035e-02	1.531752e-07	1.015019e-02	-1.510852e+06	-1.402225e+16	-4.816457e-11	4.698549e-06
1.640082e-22	1.000000e+05	2.142062e+03	2.142062e+03	1.264256e+03	1.034948e-02	1.549367e-07	1.034932e-02	9.486762e+05	7.989608e+15	3.155364e-11	4.831551e-06
1.705479e-22	1.000000e+05	2.123819e+03	2.123819e+03	1.264165e+03	1.055310e-02	1.567258e-07	1.055295e-02	-1.752598e+06	-1.339001e+16	-6.083961e-11	4.968929e-06
1.773484e-22	1.000000e+05	2.106333e+03	2.106333e+03	1.264136e+03	1.076028e-02	1.585570e-07	1.076012e-02	-1.525496e+06	-1.057532e+16	-5.519092e-11	5.108537e-06
1.844201e-22	1.000000e+05	2.088838e+03	2.088838e+03	1.264037e+03	1.097151e-02	1.604047e-07	1.097135e-02	-3.092395e+06	-1.945192e+16	-1.166440e-10	5.252448e-06
1.917737e-22	1.000000e+05	2.071745e+03	2.071745e+03	1.263901e+03	1.118737e-02	1.622867e-07	1.118721e-02	1.600745e+06	9.134427e+15	6.291184e-11	5.399978e-06
1.994206e-22	1.000000e+05	2.055150e+03	2.055150e+03	1.263867e+03	1.140717e-02	1.642134e-07	1.140701e-02	-1.306104e+07	-6.762188e+16	-5.343814e-10	5.550531e-06
2.073724e-22	1.000000e+05	2.038920e+03	2.038920e+03	1.263803e+03	1.163056e-02	1.661631e-07	1.163039e-02	5.797436e+06	2.724160e+16	2.467891e-10	5.704274e-06
2.156412e-22	1.000000e+05	2.022847e+03	2.022847e+03	1.263728e+03	1.185978e-02	1.681576e-07	1.185961e-02	-9.366211e+07	-3.991915e+17	-4.148009e-09	5.862913e-06
2.242398e-22	1.000000e+05	2.006976e+03	2.006976e+03	1.263593e+03	1.209299e-02	1.701635e-07	1.209282e-02	4.080273e+06	1.577687e+16	1.879618e-10	6.025478e-06
2.331812e-22	1.000000e+05	1.991842e+03	1.991842e+03	1.263584e+03	1.232988e-02	1.722296e-07	1.232971e-02	-2.681681e+06	-9.410507e+15	-1.282993e-10	6.190190e-06
2.424791e-22	1.000000e+05	1.976642e+03	1.976642e+03	1.263499e+03	1.257287e-02	1.743180e-07	1.257270e-02	-3.245895e+06	-1.033146e+16	-1.613563e-10	6.360725e-06
2.521478e-22	1.000000e+05	1.961697e+03	1.961697e+03	1.263381e+03	1.282000e-02	1.764408e-07	1.281982e-02	-3.819023e+06	-1.102839e+16	-1.971898e-10	6.535159e-06
2.622021e-22	1.000000e+05	1.947200e+03	1.947200e+03	1.263346e+03	1.307174e-02	1.786051e-07	1.307156e-02	2.454410e+06	6.431026e+15	1.315179e-10	6.713093e-06
2.726572e-22	1.000000e+05	1.932851e+03	1.932851e+03	1.263268e+03	1.332922e-02	1.808093e-07	1.332904e-02	5.215418e+06	1.239555e+16	2.899936e-10	6.896143e-06
2.835292e-22	1.000000e+05	1.918885e+03	1.918885e+03	1.263188e+03	1.359138e-02	1.830441e-07	1.359120e-02	3.455150e+06	7.449874e+15	1.992112e-10	7.082959e-06
2.948348e-22	1.000000e+05	1.905003e+03	1.905003e+03	1.263117e+03	1.385751e-02	1.853111e-07	1.385732e-02	-7.200661e+06	-1.409115e+16	-4.305119e-10	7.274271e-06
3.065912e-22	1.000000e+05	1.891705e+03	1.891705e+03	1.263161e+03	1.413074e-02	1.876431e-07	1.413056e-02	4.142901e+06	7.353254e+15	2.565246e-10	7.469846e-06
3.188163e-22	1.000000e+05	1.878137e+03	1.878137e+03	1.263001e+03	1.440876e-02	1.899850e-07	1.440857e-02	-1.763421e+07	-2.839376e+16	-1.131907e-09	7.671836e-06
3.315289e-22	1.000000e+05	1.865119e+03	1.865119e+03	1.262937e+03	1.469138e-02	1.923699e-07	1.469119e-02	4.505729e+07	6.583428e+16	2.994497e-09	7.876914e-06
3.447484e-22	1.000000e+05	1.852214e+03	1.852214e+03	1.262867e+03	1.497922e-02	1.947897e-07	1.497902e-02	-3.125232e+07	-4.144160e+16	-2.150394e-09	8.087197e-06
3.584950e-22	1.000000e+05	1.839696e+03	1.839696e+03	1.262869e+03	1.527409e-02	1.972701e-07	1.527389e-02	-5.748414e+06	-6.914671e+15	-4.091750e-10	8.302507e-06
3.727898e-22	1.000000e+05	1.827134e+03	1.827134e+03	1.262750e+03	1.557486e-02	1.997792e-07	1.557466e-02	7.481939e+06	8.163820e+15	5.511299e-10	8.524205e-06
3.876545e-22	1.000000e+05	1.814853e+03	1.814853e+03	1.262654e+03	1.588049e-02	2.023251e-07	1.588029e-02	-8.676010e+06	-8.590133e+15	-6.610044e-10	8.750294e-06
4.031120e-22	1.000000e+05	1.802734e+03	1.802734e+03	1.262590e+03	1.619316e-02	2.049199e-07	1.619295e-02	-8.361369e+07	-7.509651e+16	-6.587350e-09	8.982556e-06
4.191859e-22	1.000000e+05	1.790946e+03	1.790946e+03	1.262563e+03	1.651212e-02	2.075625e-07	1.651191e-02	-9.417258e+06	-7.672033e+15	-7.666600e-10	9.219773e-06
4.359006e-22	1.000000e+05	1.779235e+03	1.779235e+03	1.262463e+03	1.683654e-02	2.102369e-07	1.683633e-02	1.434556e+08	1.060360e+17	1.206821e-08	9.462799e-06
4.532819e-22	1.000000e+05	1.767815e+03	1.767815e+03	1.262424e+03	1.716726e-02	2.129639e-07	1.716704e-02	-1.334203e+07	-8.947820e+15	-1.159121e-09	9.711003e-06
4.713562e-22	1.000000e+05	1.756670e+03	1.756670e+03	1.262423e+03	1.750485e-02	2.157415e-07	1.750463e-02	-4.145291e+07	-2.522106e+16	-3.717025e-09	9.964791e-06
4.901513e-22	1.000000e+05	1.745384e+03	1.745384e+03	1.262315e+03	1.784938e-02	2.185547e-07	1.784916e-02	-3.834730e+07	-2.116507e+16	-3.551171e-09	1.022662e-05
5.096957e-22	1.000000e+05	1.734453e+03	1.734453e+03	1.262253e+03	1.819995e-02	2.214084e-07	1.819973e-02	-2.575578e+07	-1.289804e+16	-2.461238e-09	1.049320e-05
5.300195e-22	1.000000e+05	1.723626e+03	1.723626e+03	1.262175e+03	1.855757e-02	2.243110e-07	1.855734e-02	-1.807820e+07	-8.213905e+15	-1.782506e-09	1.076659e-05
5.511537e-22	1.000000e+05	1.712951e+03	1.712951e+03	1.262119e+03	1.892294e-02	2.272679e-07	1.892271e-02	4.495335e+07	1.852762e+16	4.572236e-09	1.104698e-05
5.731307e-22	1.000000e+05	1.702420e+03	1.702420e+03	1.262030e+03	1.929497e-02	2.302653e-07	1.929474e-02	2.240849e+07	8.378992e+15	2.350557e-09	1.133385e-05
5.959839e-22	1.000000e+05	1.692240e+03	1.692240e+03	1.261997e+03	1.967413e-02	2.333173e-07	1.967390e-02	-1.131772e+08	-3.839557e+16	-1.223321e-08	1.162609e-05
6.197484e-22	1.000000e+05	1.682033e+03	1.682033e+03	1.261937e+03	2.006087e-02	2.364196e-07	2.006063e-02	2.837759e+07	8.734270e+15	3.161508e-09	1.192656e-05
6.444605e-22	1.000000e+05	1.672034e+03	1.672034e+03	1.261902e+03	2.045507e-02	2.395709e-07	2.045483e-02	1.585105e+08	4.426426e+16	1.819382e-08	1.223365e-05
6.701579e-22	1.000000e+05	1.662071e+03	1.662071e+03	1.261818e+03	2.085717e-02	2.427665e-07	2.085692e-02	-2.564754e+07	-6.497841e+15	-3.033114e-09	1.254890e-05
6.968800e-22	1.000000e+05	1.652310e+03	1.652310e+03	1.261727e+03	2.126765e-02	2.460175e-07	2.126740e-02	-1.688359e+08	-3.880318e+16	-2.056357e-08	1.287147e-05
7.246677e-22	1.000000e+05	1.642624e+03	1.642624e+03	1.261662e+03	2.168644e-02	2.493274e-07	2.168620e-02	4.036504e+07	8.415184e+15	5.062984e-09	1.320232e-05
7.535634e-22	1.000000e+05	1.633105e+03	1.633105e+03	1.261571e+03	2.211201e-02	2.526787e-07	2.211176e-02	-4.258830e+07	-8.056546e+15	-5.499342e-09	1.353986e-05
7.836112e-22	1.000000e+05	1.623864e+03	1.623864e+03	1.261582e+03	2.254661e-02	2.560942e-07	2.254635e-02	-2.132317e+08	-3.659700e+16	-2.832658e-08	1.388454e-05
8.148572e-22	1.000000e+05	1.614704e+03	1.614704e+03	1.261550e+03	2.299030e-02	2.595703e-07	2.299004e-02	-6.373241e+08	-9.922868e+16	-8.709367e-08	1.423809e-05
8.473492e-22	1.000000e+05	1.605557e+03	1.605557e+03	1.261434e+03	2.344108e-02	2.630767e-07	2.344082e-02	4.617987e+07	6.524758e+15	6.492548e-09	1.459997e-05
8.811367e-22	1.000000e+05	1.596567e+03	1.596567e+03	1.261379e+03	2.390244e-02	2.666637e-07	2.390217e-02	5.248982e+07	6.727656e+15	7.589800e-09	1.497115e-05
9.162715e-22	1.000000e+05	1.587655e+03	1.587655e+03	1.261317e+03	2.437348e-02	2.703087e-07	2.437321e-02	-9.633621e+07	-1.119958e+16	-1.432518e-08	1.535187e-05
9.528072e-22	1.000000e+05	1.578999e+03	1.578999e+03	1.261279e+03	2.485251e-02	2.740058e-07	2.485223e-02	-6.121000e+07	-6.456116e+15	-9.354150e-09	1.573941e-05
9.907998e-22	1.000000e+05	1.570309e+03	1.570309e+03	1.261214e+03	2.534166e-02	2.777635e-07	2.534139e-02	-1.234299e+08	-1.180986e+16	-1.939035e-08	1.613801e-05
1.030307e-21	1.000000e+05	1.561709e+03	1.561709e+03	1.261118e+03	2.583983e-02	2.815781e-07	2.583955e-02	-5.017150e+08	-4.355204e+16	-8.101173e-08	1.654587e-05
1.071390e-21	1.000000e+05	1.553272e+03	1.553272e+03	1.261054e+03	2.634850e-02	2.854586e-07	2.634822e-02	1.250037e+08	9.843353e+15	2.073845e-08	1.696322e-05
1.114111e-21	1.000000e+05	1.545025e+03	1.545025e+03	1.261023e+03	2.686588e-02	2.893956e-07	2.686559e-02	-5.483252e+08	-3.917718e+16	-9.342266e-08	1.738864e-05
1.158536e-21	1.000000e+05	1.537190e+03	1.537190e+03	1.261024e+03	2.739509e-02	2.934122e-07	2.739480e-02	6.652800e+08	4.311623e+16	1.162672e-07	1.782153e-05
1.204732e-21	1.000000e+05	1.528748e+03	1.528748e+03	1.260930e+03	2.793440e-02	2.974811e-07	2.793410e-02	4.990814e+08	2.934098e+16	8.965690e-08	1.827274e-05
1.252770e-21	1.000000e+05	1.520764e+03	1.520764e+03	1.260870e+03	2.848340e-02	3.016116e-07	2.848310e-02	1.684446e+08	8.984588e+15	3.106273e-08	1.872967e-05
1.302723e-21	1.000000e+05	1.512900e+03	1.512900e+03	1.260842e+03	2.904326e-02	3.058105e-07	2.904296e-02	-1.360677e+08	-6.584580e+15	-2.575102e-08	1.919707e-05
1.354668e-21	1.000000e+05	1.505082e+03	1.505082e+03	1.260773e+03	2.961393e-02	3.100700e-07	2.961362e-02	1.666594e+08	7.317273e+15	3.236834e-08	1.967596e-05
1.408685e-21	1.000000e+05	1.497331e+03	1.497331e+03	1.260713e+03	3.019628e-02	3.144037e-07	3.019597e-02	-2.339301e+09	-9.317916e+16	-4.662167e-07	2.016673e-05
1.464855e-21	1.000000e+05	1.489744e+03	1.489744e+03	1.260659e+03	3.079086e-02	3.188145e-07	3.079055e-02	-3.722102e+09	-1.344866e+17	-7.608883e-07	2.066856e-05
1.523265e-21	1.000000e+05	1.482241e+03	1.482241e+03	1.260638e+03	3.139673e-02	3.232919e-07	3.139641e-02	-4.164374e+08	-1.364984e+16	-8.730642e-08	2.118193e-05
1.584005e-21	1.000000e+05	1.474729e+03	1.474729e+03	1.260553e+03	3.201362e-02	3.278304e-07	3.201329e-02	-2.450168e+08	-7.286554e+15	-5.268976e-08	2.170814e-05
1.647166e-21	1.000000e+05	1.467860e+03	1.467860e+03	1.260539e+03	3.264355e-02	3.324520e-07	3.264322e-02	4.851315e+08	1.308798e+16	1.067892e-07	2.223887e-05
1.712845e-21	1.000000e+05	1.460161e+03	1.460161e+03	1.260470e+03	3.328611e-02	3.371483e-07	3.328578e-02	2.723167e+08	6.664366e+15	6.154070e-08	2.279620e-05
1.781144e-21	1.000000e+05	1.453230e+03	1.453230e+03	1.260408e+03	3.393939e-02	3.419020e-07	3.393905e-02	-3.115983e+08	-6.919502e+15	-7.211323e-08	2.335446e-05
1.852166e-21	1.000000e+05	1.446118e+03	1.446118e+03	1.260338e+03	3.460732e-02	3.467476e-07	3.460698e-02	-9.074742e+08	-1.828076e+16	-2.152317e-07	2.393118e-05
1.926020e-21	1.000000e+05	1.438840e+03	1.438840e+03	1.260249e+03	3.528681e-02	3.516541e-07	3.528646e-02	-1.142684e+09	-2.088644e+16	-2.779428e-07	2.452449e-05
2.002819e-21	1.000000e+05	1.431944e+03	1.431944e+03	1.260248e+03	3.598252e-02	3.566666e-07	3.598217e-02	-4.015381e+08	-6.656848e+15	-1.000433e-07	2.512844e-05
2.082680e-21	1.000000e+05	1.425056e+03	1.425056e+03	1.260176e+03	3.669047e-02	3.617443e-07	3.669011e-02	-6.108290e+08	-9.186563e+15	-1.559019e-07	2.574669e-05
2.165726e-21	1.000000e+05	1.418530e+03	1.418530e+03	1.260140e+03	3.741127e-02	3.668939e-07	3.741090e-02	-8.725436e+08	-1.190625e+16	-2.278694e-07	2.637327e-05
2.252083e-21	1.000000e+05	1.411481e+03	1.411481e+03	1.260043e+03	3.814805e-02	3.721390e-07	3.814767e-02	-6.136270e+08	-7.595265e+15	-1.642934e-07	2.702696e-05
2.341883e-21	1.000000e+05	1.405024e+03	1.405024e+03	1.259997e+03	3.889978e-02	3.774738e-07	3.889940e-02	-3.217155e+09	-3.611904e+16	-8.813417e-07	2.768620e-05
2.435264e-21	1.000000e+05	1.398266e+03	1.398266e+03	1.259943e+03	3.966442e-02	3.828746e-07	3.966404e-02	2.437669e+10	2.482957e+17	6.840965e-06	2.836687e-05
2.532369e-21	1.000000e+05	1.391797e+03	1.391797e+03	1.259927e+03	4.044514e-02	3.883715e-07	4.044475e-02	2.775026e+09	2.564102e+16	7.970367e-07	2.905965e-05
2.633345e-21	1.000000e+05	1.385583e+03	1.385583e+03	1.259868e+03	4.123895e-02	3.939343e-07	4.123855e-02	-9.759487e+08	-8.182559e+15	-2.866524e-07	2.976289e-05
2.738348e-21	1.000000e+05	1.379461e+03	1.379461e+03	1.259799e+03	4.205241e-02	3.996189e-07	4.205201e-02	-1.103335e+10	-8.389833e+16	-3.313236e-06	3.048467e-05
2.847538e-21	1.000000e+05	1.372759e+03	1.372759e+03	1.259766e+03	4.287738e-02	4.053550e-07	4.287697e-02	4.327637e+09	2.986138e+16	1.331592e-06	3.123446e-05
2.961082e-21	1.000000e+05	1.366796e+03	1.366796e+03	1.259732e+03	4.372250e-02	4.112159e-07	4.372209e-02	-2.768257e+10	-1.732532e+17	-8.705207e-06	3.198905e-05
3.079153e-21	1.000000e+05	1.360557e+03	1.360557e+03	1.259677e+03	4.457935e-02	4.171265e-07	4.457893e-02	1.794479e+09	1.019224e+16	5.773587e-07	3.276551e-05
3.201933e-21	1.000000e+05	1.354288e+03	1.354288e+03	1.259606e+03	4.545800e-02	4.231690e-07	4.545758e-02	6.406800e+09	3.300573e+16	2.109491e-06	3.356599e-05
3.329608e-21	1.000000e+05	1.348360e+03	1.348360e+03	1.259525e+03	4.635163e-02	4.292889e-07	4.635120e-02	1.833524e+11	8.569623e+17	6.170893e-05	3.437629e-05
3.462374e-21	1.000000e+05	1.342494e+03	1.342494e+03	1.259520e+03	4.726536e-02	4.355277e-07	4.726493e-02	-7.310823e+09	-3.099212e+16	-2.514755e-06	3.520713e-05
3.600434e-21	1.000000e+05	1.336773e+03	1.336773e+03	1.259499e+03	4.819390e-02	4.418357e-07	4.819346e-02	4.824069e+09	1.855467e+16	1.695181e-06	3.605241e-05
3.743999e-21	1.000000e+05	1.330504e+03	1.330504e+03	1.259427e+03	4.914220e-02	4.482590e-07	4.914175e-02	3.195703e+09	1.115048e+16	1.149679e-06	3.693502e-05
3.893289e-21	1.000000e+05	1.325193e+03	1.325193e+03	1.259354e+03	5.010781e-02	4.547661e-07	5.010736e-02	5.418515e+09	1.715351e+16	1.988733e-06	3.781172e-05
4.048531e-21	1.000000e+05	1.319233e+03	1.319233e+03	1.259332e+03	5.109462e-02	4.613959e-07	5.109416e-02	-4.699970e+09	-1.349644e+16	-1.764323e-06	3.873054e-05
4.209964e-21	1.000000e+05	1.313643e+03	1.313643e+03	1.259292e+03	5.210084e-02	4.681305e-07	5.210038e-02	-3.948085e+09	-1.028401e+16	-1.513877e-06	3.966134e-05
4.377833e-21	1.000000e+05	1.307734e+03	1.307734e+03	1.259226e+03	5.312460e-02	4.749459e-07	5.312412e-02	6.786800e+09	1.603935e+16	2.661697e-06	4.062339e-05
4.552397e-21	1.000000e+05	1.302384e+03	1.302384e+03	1.259139e+03	5.416826e-02	4.818740e-07	5.416777e-02	-3.562520e+09	-7.638940e+15	-1.426112e-06	4.159162e-05
4.733921e-21	1.000000e+05	1.296718e+03	1.296718e+03	1.259112e+03	5.523331e-02	4.889041e-07	5.523282e-02	-4.474998e+10	-8.705376e+16	-1.830869e-05	4.259471e-05
4.922683e-21	1.000000e+05	1.291151e+03	1.291151e+03	1.259052e+03	5.632110e-02	4.960658e-07	5.632061e-02	4.158709e+09	7.338424e+15	1.738462e-06	4.362086e-05
5.118972e-21	1.000000e+05	1.285654e+03	1.285654e+03	1.258899e+03	5.742788e-02	5.033227e-07	5.742738e-02	1.143746e+10	1.831115e+16	4.884269e-06	4.466821e-05
5.323088e-21	1.000000e+05	1.280248e+03	1.280248e+03	1.258825e+03	5.855767e-02	5.106999e-07	5.855716e-02	-6.019836e+09	-8.743105e+15	-2.625461e-06	4.573932e-05
5.535342e-21	1.000000e+05	1.274926e+03	1.274926e+03	1.258803e+03	5.970952e-02	5.181839e-07	5.970900e-02	5.520917e+09	7.274337e+15	2.458537e-06	4.683369e-05
5.756061e-21	1.000000e+05	1.269846e+03	1.269846e+03	1.258963e+03	6.088734e-02	5.258199e-07	6.088682e-02	9.416208e+09	1.125229e+16	4.277720e-06	4.794861e-05
5.985580e-21	1.000000e+05	1.264231e+03	1.264231e+03	1.258623e+03	6.208038e-02	5.334950e-07	6.207984e-02	-6.325305e+09	-6.859772e+15	-2.937929e-06	4.910527e-05
6.224251e-21	1.000000e+05	1.258635e+03	1.258635e+03	1.258523e+03	6.330289e-02	5.413559e-07	6.330235e-02	-2.716233e+10	-2.672080e+16	-1.289909e-05	5.029487e-05
6.472439e-21	1.000000e+05	1.258955e+03	1.253728e+03	1.258955e+03	6.454614e-02	5.492875e-07	6.454559e-02	1.497217e+10	1.336391e+16	7.101094e-06	5.126962e-05
6.730524e-21	1.000000e+05	1.259028e+03	1.248686e+03	1.259028e+03	6.581730e-02	5.573898e-07	6.581674e-02	-1.328898e+11	-1.075948e+17	-6.300957e-05	5.227629e-05
6.998899e-21	1.000000e+05	1.259097e+03	1.243665e+03	1.259097e+03	6.711118e-02	5.655967e-07	6.711062e-02	1.132837e+10	8.321334e+15	5.369851e-06	5.330103e-05
7.277976e-21	1.000000e+05	1.259278e+03	1.238825e+03	1.259278e+03	6.843213e-02	5.739344e-07	6.843155e-02	4.788785e+10	3.190987e+16	2.268339e-05	5.434234e-05
7.568181e-21	1.000000e+05	1.259118e+03	1.233783e+03	1.259118e+03	6.977862e-02	5.824061e-07	6.977804e-02	-1.336796e+10	-8.080782e+15	-6.336137e-06	5.541865e-05
7.869957e-21	1.000000e+05	1.259035e+03	1.228891e+03	1.259035e+03	7.114939e-02	5.909797e-07	7.114880e-02	-7.268767e+10	-3.986621e+16	-3.446385e-05	5.651107e-05
8.183767e-21	1.000000e+05	1.259336e+03	1.224299e+03	1.259336e+03	7.255218e-02	5.997300e-07	7.255158e-02	-5.313891e+10	-2.643384e+16	-2.516489e-05	5.761144e-05
8.510089e-21	1.000000e+05	1.259487e+03	1.219731e+03	1.259487e+03	7.397885e-02	6.085841e-07	7.397824e-02	2.063099e+10	9.310698e+15	9.764337e-06	5.873728e-05
8.849424e-21	1.000000e+05	1.259133e+03	1.214640e+03	1.259133e+03	7.543027e-02	6.175468e-07	7.542966e-02	2.996118e+10	1.226960e+16	1.420012e-05	5.990652e-05
9.202289e-21	1.000000e+05	1.258936e+03	1.209731e+03	1.258936e+03	7.691499e-02	6.266837e-07	7.691436e-02	-1.986791e+10	-7.380694e+15	-9.423764e-06	6.109521e-05
9.569225e-21	1.000000e+05	1.259267e+03	1.205429e+03	1.259267e+03	7.842975e-02	6.359553e-07	7.842912e-02	7.594332e+10	2.559089e+16	3.597421e-05	6.228206e-05
9.950792e-21	1.000000e+05	1.258987e+03	1.200546e+03	1.258987e+03	7.997075e-02	6.453634e-07	7.997011e-02	3.745029e+10	1.144983e+16	1.775988e-05	6.351992e-05
1.034757e-20	1.000000e+05	1.259425e+03	1.196316e+03	1.259425e+03	8.154664e-02	6.549310e-07	8.154598e-02	2.704090e+10	7.498784e+15	1.280123e-05	6.474913e-05
1.076018e-20	1.000000e+05	1.258826e+03	1.191231e+03	1.258826e+03	8.314620e-02	6.646132e-07	8.314553e-02	4.907945e+10	1.235059e+16	2.328965e-05	6.605061e-05
1.118923e-20	1.000000e+05	1.259003e+03	1.186857e+03	1.259003e+03	8.477715e-02	6.744161e-07	8.477648e-02	2.964143e+11	6.768696e+16	1.405581e-04	6.733671e-05
1.163540e-20	1.000000e+05	1.258641e+03	1.182043e+03	1.258641e+03	8.644351e-02	6.844101e-07	8.644283e-02	5.633573e+10	1.167137e+16	2.675259e-05	6.868004e-05
1.209935e-20	1.000000e+05	1.259248e+03	1.178119e+03	1.259248e+03	8.815186e-02	6.945754e-07	8.815117e-02	3.806839e+10	7.151664e+15	1.803433e-05	7.000360e-05
1.258180e-20	1.000000e+05	1.258866e+03	1.173352e+03	1.258866e+03	8.988702e-02	7.049122e-07	8.988632e-02	1.324078e+11	2.256465e+16	6.282139e-05	7.140318e-05
1.308349e-20	1.000000e+05	1.258825e+03	1.168908e+03	1.258825e+03	9.165521e-02	7.153697e-07	9.165449e-02	1.322677e+11	2.044881e+16	6.276505e-05	7.281012e-05
1.360519e-20	1.000000e+05	1.258960e+03	1.164621e+03	1.258960e+03	9.345742e-02	7.259817e-07	9.345669e-02	4.696337e+10	6.587041e+15	2.227361e-05	7.423382e-05
1.414769e-20	1.000000e+05	1.258399e+03	1.159844e+03	1.258399e+03	9.529558e-02	7.367720e-07	9.529484e-02	1.564838e+11	1.991157e+16	7.438203e-05	7.572761e-05
1.471182e-20	1.000000e+05	1.258856e+03	1.155833e+03	1.258856e+03	9.716935e-02	7.476786e-07	9.716860e-02	8.767462e+10	1.012109e+16	4.159914e-05	7.718859e-05
1.529844e-20	1.000000e+05	1.258615e+03	1.151400e+03	1.258615e+03	9.908325e-02	7.588107e-07	9.908249e-02	1.789528e+11	1.873861e+16	8.498936e-05	7.872400e-05
1.590846e-20	1.000000e+05	1.258629e+03	1.147091e+03	1.258629e+03	1.010290e-01	7.700363e-07	1.010282e-01	-1.032864e+11	-9.813241e+15	-4.905067e-05	8.026907e-05
1.654280e-20	1.000000e+05	1.258799e+03	1.143016e+03	1.258799e+03	1.030236e-01	7.815127e-07	1.030228e-01	1.023737e+11	8.820749e+15	4.858451e-05	8.184275e-05
1.720243e-20	1.000000e+05	1.258782e+03	1.138711e+03	1.258782e+03	1.050467e-01	7.930946e-07	1.050460e-01	1.732428e+12	1.354385e+17	8.222297e-04	8.345108e-05
1.788837e-20	1.000000e+05	1.258651e+03	1.134458e+03	1.258651e+03	1.071116e-01	8.048514e-07	1.071108e-01	-1.129673e+11	-8.012558e+15	-5.364348e-05	8.510026e-05
1.860166e-20	1.000000e+05	1.258328e+03	1.130010e+03	1.258328e+03	1.092189e-01	8.168646e-07	1.092180e-01	5.037579e+11	3.241408e+16	2.395208e-04	8.679679e-05
1.934339e-20	1.000000e+05	1.258351e+03	1.125864e+03	1.258351e+03	1.113663e-01	8.289994e-07	1.113655e-01	-2.078360e+11	-1.213253e+16	-9.881048e-05	8.850179e-05
2.011469e-20	1.000000e+05	1.258826e+03	1.122085e+03	1.258826e+03	1.135643e-01	8.413075e-07	1.135634e-01	1.955202e+11	1.035101e+16	9.278003e-05	9.021445e-05
2.091675e-20	1.000000e+05	1.258387e+03	1.117648e+03	1.258387e+03	1.157935e-01	8.538388e-07	1.157927e-01	6.814977e+11	3.273730e+16	3.239555e-04	9.201746e-05
2.175080e-20	1.000000e+05	1.258342e+03	1.113499e+03	1.258342e+03	1.180730e-01	8.665596e-07	1.180722e-01	-1.639273e+11	-7.143282e+15	-7.793808e-05	9.383225e-05
2.261810e-20	1.000000e+05	1.258594e+03	1.109664e+03	1.258594e+03	1.204055e-01	8.794599e-07	1.204047e-01	2.123675e+11	8.391810e+15	1.008673e-04	9.566667e-05
2.351998e-20	1.000000e+05	1.258755e+03	1.105725e+03	1.258755e+03	1.227785e-01	8.925322e-07	1.227776e-01	2.409290e+11	8.635303e+15	1.143601e-04	9.753963e-05
2.445782e-20	1.000000e+05	1.257996e+03	1.101087e+03	1.257996e+03	1.251738e-01	9.057794e-07	1.251729e-01	4.734090e+11	1.540529e+16	2.253886e-04	9.950253e-05
2.543306e-20	1.000000e+05	1.258404e+03	1.097379e+03	1.258404e+03	1.276528e-01	9.192931e-07	1.276519e-01	-7.118272e+11	-2.100015e+16	-3.383495e-04	1.014403e-04
2.644719e-20	1.000000e+05	1.258151e+03	1.093219e+03	1.258151e+03	1.301563e-01	9.329435e-07	1.301554e-01	-2.746965e+11	-7.354061e+15	-1.307017e-04	1.034505e-04
2.750176e-20	1.000000e+05	1.258256e+03	1.089276e+03	1.258256e+03	1.327199e-01	9.468543e-07	1.327189e-01	1.890039e+12	4.589769e+16	8.989127e-04	1.054793e-04
2.859837e-20	1.000000e+05	1.258187e+03	1.085270e+03	1.258187e+03	1.353319e-01	9.609270e-07	1.353310e-01	-3.395216e+11	-7.479388e+15	-1.615226e-04	1.075611e-04
2.973871e-20	1.000000e+05	1.257973e+03	1.081161e+03	1.257973e+03	1.379905e-01	9.752595e-07	1.379895e-01	3.475222e+11	6.946035e+15	1.654693e-04	1.096927e-04
3.092453e-20	1.000000e+05	1.257920e+03	1.077203e+03	1.257920e+03	1.407064e-01	9.897595e-07	1.407054e-01	5.342249e+11	9.686246e+15	2.544189e-04	1.118563e-04
3.215762e-20	1.000000e+05	1.257951e+03	1.073348e+03	1.257951e+03	1.434807e-01	1.004520e-06	1.434797e-01	-7.005982e+11	-1.152131e+16	-3.336122e-04	1.140590e-04
3.343989e-20	1.000000e+05	1.258031e+03	1.069497e+03	1.258031e+03	1.463008e-01	1.019419e-06	1.462998e-01	-1.172942e+12	-1.750020e+16	-5.583569e-04	1.162935e-04
3.477328e-20	1.000000e+05	1.258011e+03	1.065617e+03	1.258011e+03	1.491874e-01	1.034644e-06	1.491864e-01	-2.565343e+12	-3.471238e+16	-1.221276e-03	1.185899e-04
3.615984e-20	1.000000e+05	1.258093e+03	1.061815e+03	1.258093e+03	1.521328e-01	1.050058e-06	1.521318e-01	7.658688e+11	9.398088e+15	3.644867e-04	1.209234e-04
3.760170e-20	1.000000e+05	1.258353e+03	1.058176e+03	1.258353e+03	1.551439e-01	1.065694e-06	1.551429e-01	1.087045e+12	1.209410e+16	5.168040e-04	1.232912e-04
3.910104e-20	1.000000e+05	1.258030e+03	1.054126e+03	1.258030e+03	1.581793e-01	1.081509e-06	1.581782e-01	-7.124054e+11	-7.194144e+15	-3.391277e-04	1.257357e-04
4.066017e-20	1.000000e+05	1.257960e+03	1.050300e+03	1.257960e+03	1.612984e-01	1.097614e-06	1.612973e-01	8.325429e+11	7.625292e+15	3.964279e-04	1.282222e-04
4.228147e-20	1.000000e+05	1.257966e+03	1.046470e+03	1.257966e+03	1.644705e-01	1.113965e-06	1.644694e-01	1.010273e+12	8.394565e+15	4.810452e-04	1.307433e-04
4.396742e-20	1.000000e+05	1.258051e+03	1.042740e+03	1.258051e+03	1.677106e-01	1.130482e-06	1.677094e-01	-2.352437e+12	-1.773029e+16	-1.119744e-03	1.333099e-04
4.572059e-20	1.000000e+05	1.257910e+03	1.038898e+03	1.257910e+03	1.710091e-01	1.147317e-06	1.710080e-01	1.263141e+12	8.636860e+15	6.015837e-04	1.359471e-04
4.754367e-20	1.000000e+05	1.257746e+03	1.035066e+03	1.257746e+03	1.743704e-01	1.164362e-06	1.743693e-01	1.195572e+12	7.416713e+15	5.697748e-04	1.386373e-04
4.943944e-20	1.000000e+05	1.257629e+03	1.031181e+03	1.257629e+03	1.777960e-01	1.181754e-06	1.777948e-01	1.356937e+12	7.637484e+15	6.469755e-04	1.413739e-04
5.141081e-20	1.000000e+05	1.258069e+03	1.027813e+03	1.258069e+03	1.813298e-01	1.199307e-06	1.813286e-01	-1.894440e+12	-9.663498e+15	-9.016761e-04	1.441335e-04
5.346078e-20	1.000000e+05	1.257700e+03	1.023827e+03	1.257700e+03	1.848802e-01	1.217127e-06	1.848790e-01	4.163339e+12	1.927480e+16	1.984486e-03	1.469987e-04
5.559250e-20	1.000000e+05	1.257874e+03	1.020248e+03	1.257874e+03	1.885290e-01	1.235201e-06	1.885277e-01	-2.259615e+12	-9.487326e+15	-1.076318e-03	1.498791e-04
5.780922e-20	1.000000e+05	1.257761e+03	1.016517e+03	1.257761e+03	1.922424e-01	1.253656e-06	1.922411e-01	2.482602e+12	9.455001e+15	1.183061e-03	1.528449e-04
6.011432e-20	1.000000e+05	1.257869e+03	1.012909e+03	1.257869e+03	1.960399e-01	1.272270e-06	1.960386e-01	2.075278e+12	7.167272e+15	9.885322e-04	1.558508e-04
6.251134e-20	1.000000e+05	1.257704e+03	1.009155e+03	1.257704e+03	1.998923e-01	1.291224e-06	1.998910e-01	7.269971e+12	2.277995e+16	3.465223e-03	1.589342e-04
6.500394e-20	1.000000e+05	1.257670e+03	1.005468e+03	1.257670e+03	2.038242e-01	1.310394e-06	2.038229e-01	-4.291695e+12	-1.219973e+16	-2.045907e-03	1.620649e-04
6.759594e-20	1.000000e+05	1.257542e+03	1.001761e+03	1.257542e+03	2.078270e-01	1.329843e-06	2.078257e-01	1.135427e+13	2.928527e+16	5.415485e-03	1.652644e-04
7.029128e-20	1.000000e+05	1.257459e+03	9.980941e+02	1.257459e+03	2.119125e-01	1.349580e-06	2.119112e-01	-4.640474e+12	-1.085873e+16	-2.214034e-03	1.685244e-04
7.309410e-20	1.000000e+05	1.257531e+03	9.945764e+02	1.257531e+03	2.161138e-01	1.369692e-06	2.161124e-01	8.188211e+12	1.736907e+16	3.905588e-03	1.718556e-04
7.600868e-20	1.000000e+05	1.257612e+03	9.909978e+02	1.257612e+03	2.203655e-01	1.389984e-06	2.203642e-01	-6.721602e+12	-1.293464e+16	-3.205014e-03	1.752253e-04
7.903948e-20	1.000000e+05	1.257424e+03	9.873068e+02	1.257424e+03	2.246977e-01	1.410707e-06	2.246963e-01	-4.108150e+12	-7.172210e+15	-1.960330e-03	1.786969e-04
8.219113e-20	1.000000e+05	1.257601e+03	9.838071e+02	1.257601e+03	2.291292e-01	1.431537e-06	2.291278e-01	2.983035e+13	4.723416e+16	1.422444e-02	1.821955e-04
8.546845e-20	1.000000e+05	1.257396e+03	9.801684e+02	1.257396e+03	2.336464e-01	1.452919e-06	2.336450e-01	8.855797e+12	1.271838e+16	4.226281e-03	1.858177e-04
8.887645e-20	1.000000e+05	1.257379e+03	9.765901e+02	1.257379e+03	2.382445e-01	1.474459e-06	2.382431e-01	-5.782004e+12	-7.532926e+15	-2.759549e-03	1.894771e-04
9.242035e-20	1.000000e+05	1.257244e+03	9.729662e+02	1.257244e+03	2.429133e-01	1.496242e-06	2.429118e-01	2.713408e+13	3.208178e+16	1.295712e-02	1.932110e-04
9.610555e-20	1.000000e+05	1.256996e+03	9.692861e+02	1.256996e+03	2.476804e-01	1.518589e-06	2.476789e-01	1.771996e+13	1.901097e+16	8.470031e-03	1.970416e-04
9.993770e-20	1.000000e+05	1.257286e+03	9.659420e+02	1.257286e+03	2.525935e-01	1.541067e-06	2.525919e-01	-8.661835e+12	-8.423628e+15	-4.135528e-03	2.009038e-04
1.039227e-19	1.000000e+05	1.257484e+03	9.625788e+02	1.257484e+03	2.576055e-01	1.563840e-06	2.576039e-01	-1.538791e+13	-1.356451e+16	-7.341054e-03	2.048578e-04
1.080665e-19	1.000000e+05	1.257113e+03	9.588503e+02	1.257113e+03	2.626298e-01	1.587073e-06	2.626282e-01	9.327383e+12	7.465170e+15	4.456345e-03	2.089150e-04
1.123756e-19	1.000000e+05	1.257469e+03	9.555804e+02	1.257469e+03	2.678617e-01	1.610690e-06	2.678601e-01	-1.069889e+13	-7.758635e+15	-5.104380e-03	2.130165e-04
1.168565e-19	1.000000e+05	1.257268e+03	9.519899e+02	1.257268e+03	2.731153e-01	1.634465e-06	2.731137e-01	-1.017359e+13	-6.694898e+15	-4.857648e-03	2.172292e-04
1.215161e-19	1.000000e+05	1.257121e+03	9.484508e+02	1.257121e+03	2.784764e-01	1.658701e-06	2.784748e-01	1.101728e+13	6.578584e+15	5.263566e-03	2.215191e-04
1.263615e-19	1.000000e+05	1.257105e+03	9.449586e+02	1.257105e+03	2.839662e-01	1.683342e-06	2.839645e-01	-2.704463e+13	-1.464698e+16	-1.292154e-02	2.258890e-04
1.314000e-19	1.000000e+05	1.257508e+03	9.418152e+02	1.257508e+03	2.896507e-01	1.708189e-06	2.896490e-01	-1.681803e+13	-8.249019e+15	-8.022540e-03	2.303370e-04
1.366395e-19	1.000000e+05	1.257052e+03	9.380976e+02	1.257052e+03	2.952715e-01	1.733389e-06	2.952698e-01	2.007718e+14	8.945301e+16	9.594612e-02	2.348920e-04
1.420879e-19	1.000000e+05	1.257201e+03	9.347697e+02	1.257201e+03	3.011234e-01	1.759180e-06	3.011217e-01	-5.597317e+13	-2.260774e+16	-2.673299e-02	2.395189e-04
1.477536e-19	1.000000e+05	1.256927e+03	9.311842e+02	1.256927e+03	3.070121e-01	1.785312e-06	3.070103e-01	1.953216e+13	7.160992e+15	9.338823e-03	2.442562e-04
1.536452e-19	1.000000e+05	1.256782e+03	9.276665e+02	1.256782e+03	3.130233e-01	1.811568e-06	3.130215e-01	1.989103e+13	6.618717e+15	9.515883e-03	2.490674e-04
1.597717e-19	1.000000e+05	1.257442e+03	9.247210e+02	1.257442e+03	3.193582e-01	1.838483e-06	3.193563e-01	2.197635e+13	6.615544e+15	1.048593e-02	2.539745e-04
1.661425e-19	1.000000e+05	1.257032e+03	9.210507e+02	1.257032e+03	3.255522e-01	1.865509e-06	3.255504e-01	-6.685507e+14	-1.828231e+17	-3.195172e-01	2.589849e-04
1.727673e-19	1.000000e+05	1.257306e+03	9.178874e+02	1.257306e+03	3.320561e-01	1.893244e-06	3.320542e-01	-1.415329e+14	-3.505907e+16	-6.756836e-02	2.641012e-04
1.796563e-19	1.000000e+05	1.257291e+03	9.145081e+02	1.257291e+03	3.385896e-01	1.921119e-06	3.385876e-01	5.458411e+13	1.226587e+16	2.606024e-02	2.693009e-04
1.868200e-19	1.000000e+05	1.256931e+03	9.109393e+02	1.256931e+03	3.451880e-01	1.949517e-06	3.451861e-01	4.549582e+13	9.283095e+15	2.175229e-02	2.746276e-04
1.942693e-19	1.000000e+05	1.256830e+03	9.074952e+02	1.256830e+03	3.519698e-01	1.978407e-06	3.519679e-01	9.346057e+13	1.730219e+16	4.470307e-02	2.800457e-04
2.020157e-19	1.000000e+05	1.256925e+03	9.042144e+02	1.256925e+03	3.589227e-01	2.007603e-06	3.589207e-01	3.630224e+14	6.094371e+16	1.735710e-01	2.855561e-04
2.100710e-19	1.000000e+05	1.256969e+03	9.009032e+02	1.256969e+03	3.660209e-01	2.037173e-06	3.660189e-01	-2.878053e+14	-4.380960e+16	-1.375837e-01	2.911932e-04
2.184474e-19	1.000000e+05	1.256801e+03	8.975045e+02	1.256801e+03	3.731911e-01	2.067144e-06	3.731890e-01	1.090938e+14	1.507105e+16	5.218653e-02	2.969373e-04
2.271579e-19	1.000000e+05	1.257146e+03	8.944436e+02	1.257146e+03	3.806758e-01	2.097777e-06	3.806737e-01	9.266546e+13	1.159154e+16	4.426702e-02	3.028095e-04
2.362156e-19	1.000000e+05	1.257128e+03	8.911151e+02	1.257128e+03	3.881823e-01	2.128654e-06	3.881802e-01	2.630287e+14	2.984176e+16	1.256601e-01	3.087851e-04
2.456346e-19	1.000000e+05	1.256685e+03	8.875360e+02	1.256685e+03	3.956881e-01	2.159928e-06	3.956859e-01	-5.910814e+14	-6.093720e+16	-2.828831e-01	3.148666e-04
2.554291e-19	1.000000e+05	1.257180e+03	8.845219e+02	1.257180e+03	4.036705e-01	2.191041e-06	4.036683e-01	6.702756e+13	6.253434e+15	3.201530e-02	3.210921e-04
2.656142e-19	1.000000e+05	1.256924e+03	8.807973e+02	1.256924e+03	4.115300e-01	2.220678e-06	4.115278e-01	-1.748229e+14	-1.481122e+16	-8.358820e-02	3.274105e-04
2.762054e-19	1.000000e+05	1.256808e+03	8.772354e+02	1.256808e+03	4.195993e-01	2.250822e-06	4.195970e-01	8.377557e+13	6.440857e+15	4.007414e-02	3.338611e-04
2.872189e-19	1.000000e+05	1.256758e+03	8.737027e+02	1.256758e+03	4.278523e-01	2.281681e-06	4.278501e-01	-3.768483e+14	-2.628434e+16	-1.803018e-01	3.404414e-04
2.986716e-19	1.000000e+05	1.256618e+03	8.702035e+02	1.256618e+03	4.362938e-01	2.313147e-06	4.362915e-01	1.811455e+14	1.145862e+16	8.671651e-02	3.471967e-04
3.105809e-19	1.000000e+05	1.256447e+03	8.666172e+02	1.256447e+03	4.448062e-01	2.345323e-06	4.448039e-01	1.547494e+14	8.887404e+15	7.413107e-02	3.540192e-04
3.229651e-19	1.000000e+05	1.256622e+03	8.632867e+02	1.256622e+03	4.536541e-01	2.377693e-06	4.536517e-01	-5.941388e+14	-3.092172e+16	-2.844173e-01	3.610108e-04
3.358432e-19	1.000000e+05	1.256643e+03	8.598926e+02	1.256643e+03	4.626213e-01	2.410922e-06	4.626188e-01	-3.401408e+14	-1.605206e+16	-1.628133e-01	3.681405e-04
3.492347e-19	1.000000e+05	1.256481e+03	8.563726e+02	1.256481e+03	4.716868e-01	2.444588e-06	4.716843e-01	1.316055e+14	5.636448e+15	6.303566e-02	3.754032e-04
3.631602e-19	1.000000e+05	1.256341e+03	8.528797e+02	1.256341e+03	4.809300e-01	2.478973e-06	4.809276e-01	3.629473e+14	1.410698e+16	1.739391e-01	3.828021e-04
3.776410e-19	1.000000e+05	1.256866e+03	8.498489e+02	1.256866e+03	4.906629e-01	2.513674e-06	4.906604e-01	1.676019e+14	5.893356e+15	8.015394e-02	3.903860e-04
3.926992e-19	1.000000e+05	1.256192e+03	8.460604e+02	1.256192e+03	5.000373e-01	2.549015e-06	5.000348e-01	-3.691190e+14	-1.180740e+16	-1.770016e-01	3.980580e-04
4.083578e-19	1.000000e+05	1.256764e+03	8.430637e+02	1.256764e+03	5.102030e-01	2.585183e-06	5.102004e-01	2.272769e+14	6.574159e+15	1.087370e-01	4.059655e-04
4.246409e-19	1.000000e+05	1.256529e+03	8.395312e+02	1.256529e+03	5.201355e-01	2.621677e-06	5.201329e-01	2.998307e+14	7.875783e+15	1.435837e-01	4.139463e-04
4.415732e-19	1.000000e+05	1.256399e+03	8.361176e+02	1.256399e+03	5.303017e-01	2.658781e-06	5.302991e-01	2.816975e+14	6.716881e+15	1.349698e-01	4.220808e-04
4.591806e-19	1.000000e+05	1.256616e+03	8.329705e+02	1.256616e+03	5.409401e-01	2.696603e-06	5.409375e-01	-8.546031e+14	-1.845094e+16	-4.091127e-01	4.304737e-04
4.774901e-19	1.000000e+05	1.256530e+03	8.295909e+02	1.256530e+03	5.515554e-01	2.734962e-06	5.515527e-01	4.097512e+14	8.027391e+15	1.962219e-01	4.389513e-04
4.965298e-19	1.000000e+05	1.256605e+03	8.263793e+02	1.256605e+03	5.625006e-01	2.773737e-06	5.624978e-01	4.935926e+14	8.765035e+15	2.363009e-01	4.476351e-04
5.163286e-19	1.000000e+05	1.256330e+03	8.228790e+02	1.256330e+03	5.734142e-01	2.813393e-06	5.734114e-01	2.535748e+14	4.090383e+15	1.215288e-01	4.564201e-04
5.369169e-19	1.000000e+05	1.256250e+03	8.195657e+02	1.256250e+03	5.847007e-01	2.853369e-06	5.846979e-01	8.401866e+14	1.229441e+16	4.027977e-01	4.654335e-04
5.583261e-19	1.000000e+05	1.256045e+03	8.161751e+02	1.256045e+03	5.961081e-01	2.894353e-06	5.961052e-01	5.550331e+14	7.373841e+15	2.663080e-01	4.745914e-04
5.805890e-19	1.000000e+05	1.256071e+03	8.129715e+02	1.256071e+03	6.079027e-01	2.935802e-06	6.078998e-01	2.739209e+14	3.299550e+15	1.314153e-01	4.839717e-04
6.037396e-19	1.000000e+05	1.256146e+03	8.097642e+02	1.256146e+03	6.199458e-01	2.977821e-06	6.199428e-01	1.069481e+15	1.167898e+16	5.129359e-01	4.935298e-04
6.278134e-19	1.000000e+05	1.256182e+03	8.065581e+02	1.256182e+03	6.321727e-01	3.020533e-06	6.321697e-01	5.400759e+14	5.349045e+15	2.589904e-01	5.032494e-04
6.528470e-19	1.000000e+05	1.256121e+03	8.032833e+02	1.256121e+03	6.446041e-01	3.063818e-06	6.446010e-01	5.530251e+14	4.969122e+15	2.652643e-01	5.131704e-04
6.788789e-19	1.000000e+05	1.255875e+03	7.999561e+02	1.255875e+03	6.571872e-01	3.107887e-06	6.571841e-01	6.521143e+14	5.319589e+15	3.131003e-01	5.232905e-04
7.059488e-19	1.000000e+05	1.256071e+03	7.968936e+02	1.256071e+03	6.703322e-01	3.152552e-06	6.703291e-01	6.027662e+14	4.453468e+15	2.891806e-01	5.336738e-04
7.340980e-19	1.000000e+05	1.256037e+03	7.936856e+02	1.256037e+03	6.834952e-01	3.197950e-06	6.834920e-01	5.452752e+14	3.655430e+15	2.616342e-01	5.441680e-04
7.633697e-19	1.000000e+05	1.255864e+03	7.903943e+02	1.255864e+03	6.968506e-01	3.243942e-06	6.968474e-01	4.672277e+14	2.843349e+15	2.243404e-01	5.548776e-04
7.938086e-19	1.000000e+05	1.256005e+03	7.873645e+02	1.256005e+03	7.107802e-01	3.290696e-06	7.107769e-01	4.449600e+14	2.452699e+15	2.135279e-01	5.659054e-04
8.254612e-19	1.000000e+05	1.255888e+03	7.841560e+02	1.255888e+03	7.247029e-01	3.338204e-06	7.246995e-01	6.797318e+14	3.400460e+15	3.263436e-01	5.770444e-04
8.583760e-19	1.000000e+05	1.255994e+03	7.810702e+02	1.255994e+03	7.390926e-01	3.386304e-06	7.390892e-01	7.537497e+14	3.417692e+15	3.617269e-01	5.884524e-04
8.926032e-19	1.000000e+05	1.255604e+03	7.776920e+02	1.255604e+03	7.533475e-01	3.434904e-06	7.533441e-01	4.113700e+14	1.695336e+15	1.977248e-01	5.999884e-04
9.281952e-19	1.000000e+05	1.255735e+03	7.746858e+02	1.255735e+03	7.683739e-01	3.484653e-06	7.683704e-01	4.527532e+14	1.690436e+15	2.175015e-01	6.118915e-04
9.652064e-19	1.000000e+05	1.255528e+03	7.714257e+02	1.255528e+03	7.832834e-01	3.534923e-06	7.832798e-01	4.973843e+14	1.686932e+15	2.391397e-01	6.238678e-04
1.003693e-18	1.000000e+05	1.255639e+03	7.684226e+02	1.255639e+03	7.989017e-01	3.585933e-06	7.988981e-01	6.170329e+14	1.896015e+15	2.965343e-01	6.362509e-04
1.043715e-18	1.000000e+05	1.255817e+03	7.654389e+02	1.255817e+03	8.148216e-01	3.637666e-06	8.148180e-01	5.489156e+14	1.528245e+15	2.636124e-01	6.488381e-04
1.085333e-18	1.000000e+05	1.255728e+03	7.623032e+02	1.255728e+03	8.307891e-01	3.690253e-06	8.307855e-01	4.740684e+14	1.197807e+15	2.277474e-01	6.615993e-04
1.128609e-18	1.000000e+05	1.255669e+03	7.592490e+02	1.255669e+03	8.471966e-01	3.743654e-06	8.471929e-01	5.435336e+14	1.245390e+15	2.611807e-01	6.746972e-04
1.173612e-18	1.000000e+05	1.255500e+03	7.560607e+02	1.255500e+03	8.636795e-01	3.797865e-06	8.636757e-01	5.833950e+14	1.213947e+15	2.805241e-01	6.879167e-04
1.220409e-18	1.000000e+05	1.255645e+03	7.531202e+02	1.255645e+03	8.809654e-01	3.852531e-06	8.809615e-01	5.658905e+14	1.066444e+15	2.719502e-01	7.016039e-04
1.269072e-18	1.000000e+05	1.255598e+03	7.500101e+02	1.255598e+03	8.982109e-01	3.908260e-06	8.982070e-01	4.846309e+14	8.289331e+14	2.329426e-01	7.153649e-04
1.319676e-18	1.000000e+05	1.255502e+03	7.469912e+02	1.255502e+03	9.159406e-01	3.964844e-06	9.159367e-01	5.373325e+14	8.335017e+14	2.583730e-01	7.295413e-04
1.372297e-18	1.000000e+05	1.255456e+03	7.439251e+02	1.255456e+03	9.338849e-01	4.022173e-06	9.338808e-01	6.076448e+14	8.554272e+14	2.922362e-01	7.438613e-04
1.427016e-18	1.000000e+05	1.255298e+03	7.408038e+02	1.255298e+03	9.521211e-01	4.080385e-06	9.521170e-01	4.934610e+14	6.306551e+14	2.374705e-01	7.584820e-04
1.483918e-18	1.000000e+05	1.255309e+03	7.378386e+02	1.255309e+03	9.709904e-01	4.139319e-06	9.709862e-01	5.887566e+14	6.821207e+14	2.833183e-01	7.735073e-04
1.543088e-18	1.000000e+05	1.255334e+03	7.348616e+02	1.255334e+03	9.901448e-01	4.199447e-06	9.901406e-01	5.272063e+14	5.539711e+14	2.536741e-01	7.887503e-04
1.604618e-18	1.000000e+05	1.255334e+03	7.318652e+02	1.255334e+03	1.009653e+00	4.260102e-06	1.009649e+00	5.506926e+14	5.248656e+14	2.649748e-01	8.042907e-04
1.668601e-18	1.000000e+05	1.255221e+03	7.288880e+02	1.255221e+03	1.029540e+00	4.321618e-06	1.029536e+00	5.476328e+14	4.734493e+14	2.636213e-01	8.202064e-04
1.735135e-18	1.000000e+05	1.255294e+03	7.259687e+02	1.255294e+03	1.049957e+00	4.384192e-06	1.049953e+00	5.646977e+14	4.425455e+14	2.717560e-01	8.364231e-04
1.804323e-18	1.000000e+05	1.255082e+03	7.228672e+02	1.255082e+03	1.070361e+00	4.447480e-06	1.070356e+00	5.616152e+14	3.997497e+14	2.705014e-01	8.528213e-04
1.876269e-18	1.000000e+05	1.254941e+03	7.198284e+02	1.254941e+03	1.091223e+00	4.511716e-06	1.091218e+00	5.647564e+14	3.650012e+14	2.721668e-01	8.695407e-04
1.951084e-18	1.000000e+05	1.255080e+03	7.170152e+02	1.255080e+03	1.113062e+00	4.576874e-06	1.113058e+00	5.628650e+14	3.294632e+14	2.711056e-01	8.868457e-04
2.028882e-18	1.000000e+05	1.254898e+03	7.139473e+02	1.254898e+03	1.134688e+00	4.643127e-06	1.134683e+00	5.257101e+14	2.794890e+14	2.533933e-01	9.042070e-04
2.109783e-18	1.000000e+05	1.254953e+03	7.110831e+02	1.254953e+03	1.157210e+00	4.710433e-06	1.157205e+00	5.601995e+14	2.699491e+14	2.699583e-01	9.221142e-04
2.193909e-18	1.000000e+05	1.254856e+03	7.081445e+02	1.254856e+03	1.179892e+00	4.779044e-06	1.179887e+00	5.197824e+14	2.273060e+14	2.505785e-01	9.402608e-04
2.281390e-18	1.000000e+05	1.254794e+03	7.051938e+02	1.254794e+03	1.202996e+00	4.847152e-06	1.202991e+00	5.482585e+14	2.176025e+14	2.643709e-01	9.587198e-04
2.372359e-18	1.000000e+05	1.254714e+03	7.022916e+02	1.254714e+03	1.226729e+00	4.917909e-06	1.226724e+00	5.379439e+14	1.936398e+14	2.594807e-01	9.776960e-04
2.466955e-18	1.000000e+05	1.254711e+03	6.994156e+02	1.254711e+03	1.250934e+00	4.988800e-06	1.250929e+00	5.345912e+14	1.745217e+14	2.578665e-01	9.969901e-04
2.565323e-18	1.000000e+05	1.254639e+03	6.965537e+02	1.254639e+03	1.275495e+00	5.060979e-06	1.275490e+00	5.324445e+14	1.577179e+14	2.569043e-01	1.016623e-03
2.667614e-18	1.000000e+05	1.254494e+03	6.935301e+02	1.254494e+03	1.300222e+00	5.134035e-06	1.300217e+00	5.393644e+14	1.451424e+14	2.603940e-01	1.036452e-03
2.773983e-18	1.000000e+05	1.254466e+03	6.907030e+02	1.254466e+03	1.326024e+00	5.208292e-06	1.326019e+00	5.407740e+14	1.319043e+14	2.611032e-01	1.057042e-03
2.884594e-18	1.000000e+05	1.254518e+03	6.878800e+02	1.254518e+03	1.352193e+00	5.283572e-06	1.352188e+00	5.401516e+14	1.194875e+14	2.607485e-01	1.077858e-03
2.999616e-18	1.000000e+05	1.254418e+03	6.850466e+02	1.254418e+03	1.378871e+00	5.359741e-06	1.378865e+00	5.320408e+14	1.067400e+14	2.569362e-01	1.099212e-03
3.119223e-18	1.000000e+05	1.254449e+03	6.822511e+02	1.254449e+03	1.406150e+00	5.437176e-06	1.406144e+00	5.403398e+14	9.828999e+13	2.609114e-01	1.120930e-03
3.243601e-18	1.000000e+05	1.254285e+03	6.793477e+02	1.254285e+03	1.433663e+00	5.515889e-06	1.433658e+00	5.435614e+14	8.974549e+13	2.626388e-01	1.143013e-03
3.372937e-18	1.000000e+05	1.254137e+03	6.764810e+02	1.254137e+03	1.461514e+00	5.595828e-06	1.461508e+00	5.423017e+14	8.132543e+13	2.621847e-01	1.165354e-03
3.507431e-18	1.000000e+05	1.254190e+03	6.736816e+02	1.254190e+03	1.490388e+00	5.676318e-06	1.490382e+00	5.350459e+14	7.276025e+13	2.586225e-01	1.188328e-03
3.647287e-18	1.000000e+05	1.254076e+03	6.708618e+02	1.254076e+03	1.519775e+00	5.757953e-06	1.519769e+00	5.312814e+14	6.552815e+13	2.569194e-01	1.211869e-03
3.792721e-18	1.000000e+05	1.254099e+03	6.680611e+02	1.254099e+03	1.549516e+00	5.841201e-06	1.549510e+00	5.360963e+14	6.001533e+13	2.592238e-01	1.235561e-03
3.943953e-18	1.000000e+05	1.254045e+03	6.652662e+02	1.254045e+03	1.580038e+00	5.925550e-06	1.580032e+00	5.393336e+14	5.476704e+13	2.608453e-01	1.259953e-03
4.101216e-18	1.000000e+05	1.253855e+03	6.624105e+02	1.253855e+03	1.610851e+00	6.010499e-06	1.610845e+00	5.370020e+14	4.951064e+13	2.599141e-01	1.284719e-03
4.264749e-18	1.000000e+05	1.253922e+03	6.597183e+02	1.253922e+03	1.642868e+00	6.097546e-06	1.642861e+00	5.330650e+14	4.454177e+13	2.579401e-01	1.310183e-03
4.434803e-18	1.000000e+05	1.253781e+03	6.568953e+02	1.253781e+03	1.674893e+00	6.185733e-06	1.674886e+00	5.341168e+14	4.052298e+13	2.585946e-01	1.335874e-03
4.611638e-18	1.000000e+05	1.253784e+03	6.541521e+02	1.253784e+03	1.707866e+00	6.274849e-06	1.707860e+00	5.356620e+14	3.686565e+13	2.593398e-01	1.362170e-03
4.795525e-18	1.000000e+05	1.253640e+03	6.513765e+02	1.253640e+03	1.741321e+00	6.365524e-06	1.741314e+00	5.313776e+14	3.319016e+13	2.574125e-01	1.389011e-03
4.986743e-18	1.000000e+05	1.253542e+03	6.485949e+02	1.253542e+03	1.775340e+00	6.457054e-06	1.775334e+00	5.326822e+14	3.020370e+13	2.581456e-01	1.416259e-03
5.185586e-18	1.000000e+05	1.253509e+03	6.458702e+02	1.253509e+03	1.810252e+00	6.550258e-06	1.810245e+00	5.315349e+14	2.734241e+13	2.576232e-01	1.444147e-03
5.392359e-18	1.000000e+05	1.253468e+03	6.431754e+02	1.253468e+03	1.846066e+00	6.644150e-06	1.846059e+00	5.330525e+14	2.486187e+13	2.584013e-01	1.472767e-03
5.607375e-18	1.000000e+05	1.253406e+03	6.404417e+02	1.253406e+03	1.882096e+00	6.739961e-06	1.882089e+00	5.349838e+14	2.265333e+13	2.594021e-01	1.501585e-03
5.830966e-18	1.000000e+05	1.253258e+03	6.376643e+02	1.253258e+03	1.918797e+00	6.836995e-06	1.918790e+00	5.323989e+14	2.046878e+13	2.583006e-01	1.531047e-03
6.063472e-18	1.000000e+05	1.253216e+03	6.349934e+02	1.253216e+03	1.956527e+00	6.935866e-06	1.956520e+00	5.323600e+14	1.856848e+13	2.583257e-01	1.561205e-03
6.305249e-18	1.000000e+05	1.253232e+03	6.324272e+02	1.253232e+03	1.995547e+00	7.036157e-06	1.995540e+00	5.328802e+14	1.683914e+13	2.585617e-01	1.592321e-03
6.556667e-18	1.000000e+05	1.253111e+03	6.296084e+02	1.253111e+03	2.034105e+00	7.137069e-06	2.034098e+00	5.321564e+14	1.528173e+13	2.583344e-01	1.623244e-03
6.818110e-18	1.000000e+05	1.253011e+03	6.269123e+02	1.253011e+03	2.073952e+00	7.239533e-06	2.073944e+00	5.308053e+14	1.383382e+13	2.577818e-01	1.655174e-03
7.089978e-18	1.000000e+05	1.253243e+03	6.245624e+02	1.253243e+03	2.116204e+00	7.344416e-06	2.116196e+00	5.318094e+14	1.253051e+13	2.580301e-01	1.688582e-03
7.372687e-18	1.000000e+05	1.252834e+03	6.215772e+02	1.252834e+03	2.156079e+00	7.449384e-06	2.156072e+00	5.303417e+14	1.138235e+13	2.577384e-01	1.720962e-03
7.666668e-18	1.000000e+05	1.252703e+03	6.189112e+02	1.252703e+03	2.198271e+00	7.556422e-06	2.198263e+00	5.302382e+14	1.032916e+13	2.578234e-01	1.754822e-03
7.972371e-18	1.000000e+05	1.252718e+03	6.162901e+02	1.252718e+03	2.241580e+00	7.665201e-06	2.241572e+00	5.299742e+14	9.364478e+12	2.576792e-01	1.789373e-03
8.290265e-18	1.000000e+05	1.252640e+03	6.136801e+02	1.252640e+03	2.285586e+00	7.775197e-06	2.285579e+00	5.309387e+14	8.512480e+12	2.582283e-01	1.824615e-03
8.620834e-18	1.000000e+05	1.252455e+03	6.109833e+02	1.252455e+03	2.329961e+00	7.886807e-06	2.329953e+00	5.291095e+14	7.705529e+12	2.575289e-01	1.860315e-03
8.964584e-18	1.000000e+05	1.252597e+03	6.085949e+02	1.252597e+03	2.376981e+00	8.000465e-06	2.376973e+00	5.300313e+14	6.985103e+12	2.578313e-01	1.897642e-03
9.322041e-18	1.000000e+05	1.252353e+03	6.057458e+02	1.252353e+03	2.422292e+00	8.115297e-06	2.422284e+00	5.293737e+14	6.347901e+12	2.577621e-01	1.934192e-03
9.693752e-18	1.000000e+05	1.252442e+03	6.033635e+02	1.252442e+03	2.470897e+00	8.232154e-06	2.470889e+00	5.300119e+14	5.754558e+12	2.579815e-01	1.972864e-03
1.008028e-17	1.000000e+05	1.252167e+03	6.005393e+02	1.252167e+03	2.518221e+00	8.349376e-06	2.518212e+00	5.285925e+14	5.219779e+12	2.575733e-01	2.011090e-03
1.048223e-17	1.000000e+05	1.252551e+03	5.984062e+02	1.252551e+03	2.570196e+00	8.470486e-06	2.570188e+00	5.300837e+14	4.726208e+12	2.579041e-01	2.051969e-03
1.090020e-17	1.000000e+05	1.252062e+03	5.954031e+02	1.252062e+03	2.617917e+00	8.591546e-06	2.617909e+00	5.278688e+14	4.292856e+12	2.573283e-01	2.090884e-03
1.133484e-17	1.000000e+05	1.251899e+03	5.928202e+02	1.251899e+03	2.668886e+00	8.714491e-06	2.668877e+00	5.273618e+14	3.894561e+12	2.572493e-01	2.131871e-03
1.178681e-17	1.000000e+05	1.251797e+03	5.902226e+02	1.251797e+03	2.720869e+00	8.838976e-06	2.720861e+00	5.272161e+14	3.535494e+12	2.572824e-01	2.173570e-03
1.225680e-17	1.000000e+05	1.251717e+03	5.876718e+02	1.251717e+03	2.774242e+00	8.965980e-06	2.774233e+00	5.267304e+14	3.205287e+12	2.571279e-01	2.216349e-03
1.274553e-17	1.000000e+05	1.251960e+03	5.855039e+02	1.251960e+03	2.831234e+00	9.095479e-06	2.831225e+00	5.276541e+14	2.900486e+12	2.573286e-01	2.261441e-03
1.325375e-17	1.000000e+05	1.251868e+03	5.829870e+02	1.251868e+03	2.886528e+00	9.226203e-06	2.886518e+00	5.272932e+14	2.631319e+12	2.572474e-01	2.305777e-03
1.378224e-17	1.000000e+05	1.251413e+03	5.800198e+02	1.251413e+03	2.939967e+00	9.357014e-06	2.939958e+00	5.255878e+14	2.392945e+12	2.568820e-01	2.349319e-03
1.433180e-17	1.000000e+05	1.251374e+03	5.775218e+02	1.251374e+03	2.997705e+00	9.491475e-06	2.997695e+00	5.253284e+14	2.170134e+12	2.567946e-01	2.395530e-03
1.490327e-17	1.000000e+05	1.251239e+03	5.750202e+02	1.251239e+03	3.056414e+00	9.627631e-06	3.056404e+00	5.249295e+14	1.968070e+12	2.567383e-01	2.442709e-03
1.549753e-17	1.000000e+05	1.251128e+03	5.724882e+02	1.251128e+03	3.115985e+00	9.764976e-06	3.115975e+00	5.246175e+14	1.785937e+12	2.566998e-01	2.490541e-03
1.611548e-17	1.000000e+05	1.251266e+03	5.702164e+02	1.251266e+03	3.178769e+00	9.905577e-06	3.178759e+00	5.249236e+14	1.617340e+12	2.567079e-01	2.540442e-03
1.675808e-17	1.000000e+05	1.250898e+03	5.674663e+02	1.250898e+03	3.238647e+00	1.004636e-05	3.238637e+00	5.237594e+14	1.469989e+12	2.565152e-01	2.589057e-03
1.742629e-17	1.000000e+05	1.250826e+03	5.649631e+02	1.250826e+03	3.302032e+00	1.019018e-05	3.302022e+00	5.232451e+14	1.332903e+12	2.563377e-01	2.639882e-03
1.812116e-17	1.000000e+05	1.250734e+03	5.625038e+02	1.250734e+03	3.366472e+00	1.033609e-05	3.366461e+00	5.229560e+14	1.209457e+12	2.562902e-01	2.691597e-03
1.884373e-17	1.000000e+05	1.250955e+03	5.604386e+02	1.250955e+03	3.435603e+00	1.048479e-05	3.435593e+00	5.238553e+14	1.094451e+12	2.565045e-01	2.746385e-03
1.959511e-17	1.000000e+05	1.250680e+03	5.577567e+02	1.250680e+03	3.500885e+00	1.063422e-05	3.500874e+00	5.227091e+14	9.939651e+11	2.562240e-01	2.799184e-03
2.037645e-17	1.000000e+05	1.250387e+03	5.551397e+02	1.250387e+03	3.567980e+00	1.078529e-05	3.567969e+00	5.217104e+14	9.022309e+11	2.560349e-01	2.853501e-03
2.118895e-17	1.000000e+05	1.250645e+03	5.531485e+02	1.250645e+03	3.641292e+00	1.094060e-05	3.641281e+00	5.225268e+14	8.162645e+11	2.561710e-01	2.911532e-03
2.203385e-17	1.000000e+05	1.250155e+03	5.502187e+02	1.250155e+03	3.707931e+00	1.109647e-05	3.707920e+00	5.206827e+14	7.428739e+11	2.557672e-01	2.965976e-03
2.291243e-17	1.000000e+05	1.250306e+03	5.481349e+02	1.250306e+03	3.783424e+00	1.125556e-05	3.783413e+00	5.212259e+14	6.723582e+11	2.558798e-01	3.025999e-03
2.382605e-17	1.000000e+05	1.249845e+03	5.453668e+02	1.249845e+03	3.853804e+00	1.141587e-05	3.853793e+00	5.195823e+14	6.112319e+11	2.555434e-01	3.083426e-03
2.477610e-17	1.000000e+05	1.249705e+03	5.429123e+02	1.249705e+03	3.928785e+00	1.157827e-05	3.928773e+00	5.190315e+14	5.545012e+11	2.554160e-01	3.143771e-03
2.576403e-17	1.000000e+05	1.249702e+03	5.405466e+02	1.249702e+03	4.005582e+00	1.174388e-05	4.005570e+00	5.188983e+14	5.032156e+11	2.553532e-01	3.205230e-03
2.679136e-17	1.000000e+05	1.249567e+03	5.381283e+02	1.249567e+03	4.083143e+00	1.191152e-05	4.083131e+00	5.183379e+14	4.567096e+11	2.552149e-01	3.267645e-03
2.785964e-17	1.000000e+05	1.249306e+03	5.356946e+02	1.249306e+03	4.162206e+00	1.208066e-05	4.162194e+00	5.174796e+14	4.142620e+11	2.550583e-01	3.331614e-03
2.897053e-17	1.000000e+05	1.249254e+03	5.333427e+02	1.249254e+03	4.243582e+00	1.225450e-05	4.243570e+00	5.171552e+14	3.758008e+11	2.549523e-01	3.396894e-03
3.012571e-17	1.000000e+05	1.249530e+03	5.314512e+02	1.249530e+03	4.331364e+00	1.242918e-05	4.331351e+00	5.181090e+14	3.398583e+11	2.551400e-01	3.466394e-03
3.132696e-17	1.000000e+05	1.248958e+03	5.286069e+02	1.248958e+03	4.410708e+00	1.260505e-05	4.410695e+00	5.160664e+14	3.091464e+11	2.547165e-01	3.531509e-03
3.257610e-17	1.000000e+05	1.248847e+03	5.262057e+02	1.248847e+03	4.496003e+00	1.278485e-05	4.495990e+00	5.154976e+14	2.806038e+11	2.545487e-01	3.600122e-03
3.387505e-17	1.000000e+05	1.248720e+03	5.238470e+02	1.248720e+03	4.583654e+00	1.296150e-05	4.583641e+00	5.150369e+14	2.545535e+11	2.544505e-01	3.670681e-03
3.522580e-17	1.000000e+05	1.248525e+03	5.213842e+02	1.248525e+03	4.672454e+00	1.313132e-05	4.672441e+00	5.143143e+14	2.309423e+11	2.542925e-01	3.742379e-03
3.663040e-17	1.000000e+05	1.248542e+03	5.191392e+02	1.248542e+03	4.765198e+00	1.330451e-05	4.765185e+00	5.143495e+14	2.093407e+11	2.542931e-01	3.816611e-03
3.809102e-17	1.000000e+05	1.248252e+03	5.165511e+02	1.248252e+03	4.856158e+00	1.348185e-05	4.856144e+00	5.132819e+14	1.900606e+11	2.540595e-01	3.890366e-03
3.960987e-17	1.000000e+05	1.248218e+03	5.142712e+02	1.248218e+03	4.952015e+00	1.366147e-05	4.952002e+00	5.130867e+14	1.722982e+11	2.539975e-01	3.967267e-03
4.118929e-17	1.000000e+05	1.247901e+03	5.116926e+02	1.247901e+03	5.045777e+00	1.384441e-05	5.045763e+00	5.119125e+14	1.565148e+11	2.537387e-01	4.043412e-03
4.283169e-17	1.000000e+05	1.247810e+03	5.092972e+02	1.247810e+03	5.144120e+00	1.403179e-05	5.144106e+00	5.114689e+14	1.419919e+11	2.536106e-01	4.122517e-03
4.453958e-17	1.000000e+05	1.247642e+03	5.069195e+02	1.247642e+03	5.243975e+00	1.422146e-05	5.243961e+00	5.108669e+14	1.288264e+11	2.534833e-01	4.203109e-03
4.631557e-17	1.000000e+05	1.247796e+03	5.049232e+02	1.247796e+03	5.350528e+00	1.441479e-05	5.350514e+00	5.113513e+14	1.166101e+11	2.535670e-01	4.287983e-03
4.816237e-17	1.000000e+05	1.247536e+03	5.024368e+02	1.247536e+03	5.452930e+00	1.461067e-05	5.452916e+00	5.103482e+14	1.058563e+11	2.533339e-01	4.370962e-03
5.008281e-17	1.000000e+05	1.247369e+03	5.000652e+02	1.247369e+03	5.558371e+00	1.480906e-05	5.558356e+00	5.096706e+14	9.606210e+10	2.531663e-01	4.456075e-03
5.207984e-17	1.000000e+05	1.246939e+03	4.974291e+02	1.246939e+03	5.661606e+00	1.501250e-05	5.661591e+00	5.081154e+14	8.735025e+10	2.528290e-01	4.540402e-03
5.415649e-17	1.000000e+05	1.246785e+03	4.950931e+02	1.246785e+03	5.771263e+00	1.521823e-05	5.771248e+00	5.074829e+14	7.926235e+10	2.526707e-01	4.628916e-03
5.631594e-17	1.000000e+05	1.246780e+03	4.929380e+02	1.246780e+03	5.885410e+00	1.542663e-05	5.885394e+00	5.073728e+14	7.185280e+10	2.526210e-01	4.720488e-03
5.856151e-17	1.000000e+05	1.246437e+03	4.904250e+02	1.246437e+03	5.996624e+00	1.563957e-05	5.996609e+00	5.060793e+14	6.526561e+10	2.523236e-01	4.811012e-03
6.089661e-17	1.000000e+05	1.246708e+03	4.886187e+02	1.246708e+03	6.120134e+00	1.585578e-05	6.120118e+00	5.068999e+14	5.903609e+10	2.524583e-01	4.909035e-03
6.332482e-17	1.000000e+05	1.246321e+03	4.862058e+02	1.246321e+03	6.236540e+00	1.607375e-05	6.236524e+00	5.056002e+14	5.359060e+10	2.522022e-01	5.003960e-03
6.584986e-17	1.000000e+05	1.245896e+03	4.835405e+02	1.245896e+03	6.351152e+00	1.629556e-05	6.351136e+00	5.039912e+14	4.877086e+10	2.518291e-01	5.097660e-03
6.847558e-17	1.000000e+05	1.245730e+03	4.812486e+02	1.245730e+03	6.473815e+00	1.651989e-05	6.473799e+00	5.033020e+14	4.426160e+10	2.516522e-01	5.196806e-03
7.120600e-17	1.000000e+05	1.245682e+03	4.792013e+02	1.245682e+03	6.602915e+00	1.674998e-05	6.602898e+00	5.030961e+14	4.008412e+10	2.515974e-01	5.300642e-03
7.404530e-17	1.000000e+05	1.245422e+03	4.768729e+02	1.245422e+03	6.728517e+00	1.698191e-05	6.728500e+00	5.021012e+14	3.640781e+10	2.513622e-01	5.402600e-03
7.699781e-17	1.000000e+05	1.245116e+03	4.744432e+02	1.245116e+03	6.855861e+00	1.721708e-05	6.855844e+00	5.008927e+14	3.307003e+10	2.510653e-01	5.506203e-03
8.006805e-17	1.000000e+05	1.245094e+03	4.724383e+02	1.245094e+03	6.992169e+00	1.745549e-05	6.992151e+00	5.007589e+14	2.996189e+10	2.510208e-01	5.615777e-03
8.326071e-17	1.000000e+05	1.244909e+03	4.703141e+02	1.244909e+03	7.128509e+00	1.769812e-05	7.128491e+00	5.001129e+14	2.716906e+10	2.508829e-01	5.726128e-03
8.658068e-17	1.000000e+05	1.244461e+03	4.677244e+02	1.244461e+03	7.259479e+00	1.794411e-05	7.259461e+00	4.983481e+14	2.471756e+10	2.504477e-01	5.833430e-03
9.003303e-17	1.000000e+05	1.244268e+03	4.654948e+02	1.244268e+03	7.399411e+00	1.819369e-05	7.399393e+00	4.976359e+14	2.243500e+10	2.502843e-01	5.946799e-03
9.362304e-17	1.000000e+05	1.244459e+03	4.637810e+02	1.244459e+03	7.550770e+00	1.844624e-05	7.550752e+00	4.981201e+14	2.029447e+10	2.503353e-01	6.067511e-03
9.735620e-17	1.000000e+05	1.243834e+03	4.610861e+02	1.243834e+03	7.686493e+00	1.870351e-05	7.686474e+00	4.959371e+14	1.848356e+10	2.498650e-01	6.179676e-03
1.012382e-16	1.000000e+05	1.243804e+03	4.592615e+02	1.243804e+03	7.841636e+00	1.896375e-05	7.841617e+00	4.958051e+14	1.672159e+10	2.498290e-01	6.304560e-03
1.052750e-16	1.000000e+05	1.243373e+03	4.566804e+02	1.243373e+03	7.984446e+00	1.922809e-05	7.984426e+00	4.940778e+14	1.522550e+10	2.493905e-01	6.421602e-03
1.094728e-16	1.000000e+05	1.243351e+03	4.548452e+02	1.243351e+03	8.144144e+00	1.949596e-05	8.144125e+00	4.939612e+14	1.378687e+10	2.493538e-01	6.550159e-03
1.138380e-16	1.000000e+05	1.243099e+03	4.525776e+02	1.243099e+03	8.298953e+00	1.976716e-05	8.298933e+00	4.929316e+14	1.252190e+10	2.490864e-01	6.676021e-03
1.183772e-16	1.000000e+05	1.242605e+03	4.501968e+02	1.242605e+03	8.453181e+00	2.004196e-05	8.453161e+00	4.912417e+14	1.138137e+10	2.487259e-01	6.802790e-03
1.230974e-16	1.000000e+05	1.242601e+03	4.483412e+02	1.242601e+03	8.621369e+00	2.032198e-05	8.621348e+00	4.910549e+14	1.030977e+10	2.486352e-01	6.938162e-03
1.280058e-16	1.000000e+05	1.242173e+03	4.458847e+02	1.242173e+03	8.779483e+00	2.060503e-05	8.779462e+00	4.894250e+14	9.382996e+09	2.482376e-01	7.067844e-03
1.331100e-16	1.000000e+05	1.241826e+03	4.437667e+02	1.241826e+03	8.947920e+00	2.089164e-05	8.947900e+00	4.882365e+14	8.511766e+09	2.479801e-01	7.205451e-03
1.384177e-16	1.000000e+05	1.241658e+03	4.416297e+02	1.241658e+03	9.119369e+00	2.118355e-05	9.119347e+00	4.874490e+14	7.728681e+09	2.477479e-01	7.344507e-03
1.439370e-16	1.000000e+05	1.241321e+03	4.395003e+02	1.241321e+03	9.293606e+00	2.147835e-05	9.293584e+00	4.863150e+14	7.014495e+09	2.475070e-01	7.486865e-03
1.496764e-16	1.000000e+05	1.241083e+03	4.373963e+02	1.241083e+03	9.470783e+00	2.177797e-05	9.470761e+00	4.852928e+14	6.369048e+09	2.472241e-01	7.631063e-03
1.556446e-16	1.000000e+05	1.240770e+03	4.352898e+02	1.240770e+03	9.651846e+00	2.207983e-05	9.651824e+00	4.841687e+14	5.780225e+09	2.469631e-01	7.778918e-03
1.618509e-16	1.000000e+05	1.240546e+03	4.331936e+02	1.240546e+03	9.835570e+00	2.238816e-05	9.835548e+00	4.832444e+14	5.250119e+09	2.467143e-01	7.928422e-03
1.683046e-16	1.000000e+05	1.240243e+03	4.311151e+02	1.240243e+03	1.002305e+01	2.269944e-05	1.002303e+01	4.820899e+14	4.765712e+09	2.464253e-01	8.081524e-03
1.750156e-16	1.000000e+05	1.239917e+03	4.290325e+02	1.239917e+03	1.021429e+01	2.301425e-05	1.021427e+01	4.809130e+14	4.325385e+09	2.461476e-01	8.237888e-03
1.819942e-16	1.000000e+05	1.239861e+03	4.272228e+02	1.239861e+03	1.041581e+01	2.333495e-05	1.041579e+01	4.805236e+14	3.919666e+09	2.460034e-01	8.400791e-03
1.892511e-16	1.000000e+05	1.239370e+03	4.248767e+02	1.239370e+03	1.060617e+01	2.365966e-05	1.060615e+01	4.787264e+14	3.566927e+09	2.455691e-01	8.557711e-03
1.967974e-16	1.000000e+05	1.239224e+03	4.231723e+02	1.239224e+03	1.081697e+01	2.398976e-05	1.081695e+01	4.781895e+14	3.229026e+09	2.454379e-01	8.728825e-03
2.046446e-16	1.000000e+05	1.238749e+03	4.207892e+02	1.238749e+03	1.101323e+01	2.432409e-05	1.101321e+01	4.764012e+14	2.940345e+09	2.449894e-01	8.890610e-03
2.128047e-16	1.000000e+05	1.238445e+03	4.188600e+02	1.238445e+03	1.122581e+01	2.466179e-05	1.122578e+01	4.753187e+14	2.666226e+09	2.447326e-01	9.064434e-03
2.212901e-16	1.000000e+05	1.238173e+03	4.168926e+02	1.238173e+03	1.144012e+01	2.500618e-05	1.144010e+01	4.742303e+14	2.420113e+09	2.444408e-01	9.239519e-03
2.301139e-16	1.000000e+05	1.237974e+03	4.149771e+02	1.237974e+03	1.166056e+01	2.535244e-05	1.166054e+01	4.733864e+14	2.195930e+09	2.442025e-01	9.419072e-03
2.392896e-16	1.000000e+05	1.237444e+03	4.126676e+02	1.237444e+03	1.187251e+01	2.570343e-05	1.187248e+01	4.715017e+14	1.998808e+09	2.437508e-01	9.594376e-03
2.488311e-16	1.000000e+05	1.237094e+03	4.106635e+02	1.237094e+03	1.209768e+01	2.605959e-05	1.209765e+01	4.701989e+14	1.814560e+09	2.434219e-01	9.779112e-03
2.587531e-16	1.000000e+05	1.237006e+03	4.089315e+02	1.237006e+03	1.233423e+01	2.642079e-05	1.233420e+01	4.696524e+14	1.645193e+09	2.432251e-01	9.971030e-03
2.690707e-16	1.000000e+05	1.236530e+03	4.067815e+02	1.236530e+03	1.256186e+01	2.678761e-05	1.256183e+01	4.679309e+14	1.495935e+09	2.428003e-01	1.015896e-02
2.797997e-16	1.000000e+05	1.236242e+03	4.049047e+02	1.236242e+03	1.280410e+01	2.714277e-05	1.280408e+01	4.668443e+14	1.356520e+09	2.425189e-01	1.035728e-02
2.909566e-16	1.000000e+05	1.235711e+03	4.025953e+02	1.235711e+03	1.303679e+01	2.748225e-05	1.303676e+01	4.649284e+14	1.234620e+09	2.420434e-01	1.055003e-02
3.025583e-16	1.000000e+05	1.235451e+03	4.007025e+02	1.235451e+03	1.328960e+01	2.781695e-05	1.328957e+01	4.639556e+14	1.119223e+09	2.417907e-01	1.075688e-02
3.146226e-16	1.000000e+05	1.235113e+03	3.987310e+02	1.235113e+03	1.354294e+01	2.815946e-05	1.354292e+01	4.627243e+14	1.015680e+09	2.414790e-01	1.096494e-02
3.271680e-16	1.000000e+05	1.234747e+03	3.966139e+02	1.234747e+03	1.379543e+01	2.850901e-05	1.379540e+01	4.612878e+14	9.232014e+08	2.410869e-01	1.117268e-02
3.402136e-16	1.000000e+05	1.234414e+03	3.946978e+02	1.234414e+03	1.405922e+01	2.886973e-05	1.405919e+01	4.600559e+14	8.375371e+08	2.407676e-01	1.138939e-02
3.537794e-16	1.000000e+05	1.234019e+03	3.926865e+02	1.234019e+03	1.432473e+01	2.923152e-05	1.432470e+01	4.586153e+14	7.603556e+08	2.403977e-01	1.160819e-02
3.678861e-16	1.000000e+05	1.233613e+03	3.906200e+02	1.233613e+03	1.459153e+01	2.960427e-05	1.459150e+01	4.571207e+14	6.910772e+08	2.400093e-01	1.182829e-02
3.825554e-16	1.000000e+05	1.233002e+03	3.882402e+02	1.233002e+03	1.485214e+01	2.998044e-05	1.485211e+01	4.549321e+14	6.295092e+08	2.394518e-01	1.204550e-02
3.978095e-16	1.000000e+05	1.232511e+03	3.862139e+02	1.232511e+03	1.512992e+01	3.036812e-05	1.512989e+01	4.532155e+14	5.716380e+08	2.390242e-01	1.227569e-02
4.136719e-16	1.000000e+05	1.232099e+03	3.842020e+02	1.232099e+03	1.541143e+01	3.075871e-05	1.541140e+01	4.516926e+14	5.195504e+08	2.386199e-01	1.250828e-02
4.301668e-16	1.000000e+05	1.231818e+03	3.824605e+02	1.231818e+03	1.570926e+01	3.115671e-05	1.570923e+01	4.506070e+14	4.709985e+08	2.383176e-01	1.275290e-02
4.473195e-16	1.000000e+05	1.231247e+03	3.802278e+02	1.231247e+03	1.599224e+01	3.156084e-05	1.599221e+01	4.485762e+14	4.288347e+08	2.377943e-01	1.298865e-02
4.651561e-16	1.000000e+05	1.230899e+03	3.784305e+02	1.230899e+03	1.629776e+01	3.196901e-05	1.629773e+01	4.472645e+14	3.889773e+08	2.374344e-01	1.324054e-02
4.837039e-16	1.000000e+05	1.230348e+03	3.763922e+02	1.230348e+03	1.659840e+01	3.238601e-05	1.659837e+01	4.453969e+14	3.535213e+08	2.369724e-01	1.349082e-02
5.029913e-16	1.000000e+05	1.230066e+03	3.746904e+02	1.230066e+03	1.691725e+01	3.280935e-05	1.691721e+01	4.442592e+14	3.206181e+08	2.366386e-01	1.375312e-02
5.230477e-16	1.000000e+05	1.229406e+03	3.723727e+02	1.229406e+03	1.721634e+01	3.323899e-05	1.721631e+01	4.419606e+14	2.921992e+08	2.360470e-01	1.400379e-02
5.439039e-16	1.000000e+05	1.228831e+03	3.704256e+02	1.228831e+03	1.753430e+01	3.367617e-05	1.753427e+01	4.399939e+14	2.654630e+08	2.355472e-01	1.426910e-02
5.655918e-16	1.000000e+05	1.228567e+03	3.688396e+02	1.228567e+03	1.787597e+01	3.411865e-05	1.787593e+01	4.389807e+14	2.404903e+08	2.352566e-01	1.455025e-02
5.881444e-16	1.000000e+05	1.227926e+03	3.665859e+02	1.227926e+03	1.819051e+01	3.456515e-05	1.819048e+01	4.366725e+14	2.192457e+08	2.346313e-01	1.481401e-02
6.115963e-16	1.000000e+05	1.227383e+03	3.646501e+02	1.227383e+03	1.852738e+01	3.502084e-05	1.852735e+01	4.348418e+14	1.991870e+08	2.341652e-01	1.509503e-02
6.359833e-16	1.000000e+05	1.226802e+03	3.627433e+02	1.226802e+03	1.886877e+01	3.548275e-05	1.886874e+01	4.328881e+14	1.809912e+08	2.336658e-01	1.538046e-02
6.613427e-16	1.000000e+05	1.226293e+03	3.608588e+02	1.226293e+03	1.921545e+01	3.595190e-05	1.921541e+01	4.310746e+14	1.645509e+08	2.331699e-01	1.566954e-02
6.877133e-16	1.000000e+05	1.226106e+03	3.594844e+02	1.226106e+03	1.959204e+01	3.642981e-05	1.959200e+01	4.301911e+14	1.490264e+08	2.328697e-01	1.597908e-02
7.151355e-16	1.000000e+05	1.225365e+03	3.572966e+02	1.225365e+03	1.994038e+01	3.690464e-05	1.994034e+01	4.277443e+14	1.356804e+08	2.322463e-01	1.627302e-02
7.436511e-16	1.000000e+05	1.224772e+03	3.552952e+02	1.224772e+03	2.029965e+01	3.739359e-05	2.029961e+01	4.256946e+14	1.234967e+08	2.316933e-01	1.657423e-02
7.733037e-16	1.000000e+05	1.224109e+03	3.533497e+02	1.224109e+03	2.066780e+01	3.788623e-05	2.066776e+01	4.234985e+14	1.123003e+08	2.311226e-01	1.688395e-02
8.041387e-16	1.000000e+05	1.223495e+03	3.514692e+02	1.223495e+03	2.104622e+01	3.838607e-05	2.104618e+01	4.214119e+14	1.020556e+08	2.305620e-01	1.720172e-02
8.362032e-16	1.000000e+05	1.222984e+03	3.495821e+02	1.222984e+03	2.143122e+01	3.884634e-05	2.143118e+01	4.195755e+14	9.280597e+07	2.300365e-01	1.752370e-02
8.695463e-16	1.000000e+05	1.222418e+03	3.478161e+02	1.222418e+03	2.182629e+01	3.932126e-05	2.182625e+01	4.176711e+14	8.432078e+07	2.295235e-01	1.785502e-02
9.042189e-16	1.000000e+05	1.221876e+03	3.460062e+02	1.221876e+03	2.223180e+01	3.979993e-05	2.223177e+01	4.158127e+14	7.656391e+07	2.290089e-01	1.819481e-02
9.402741e-16	1.000000e+05	1.221224e+03	3.441211e+02	1.221224e+03	2.263502e+01	4.028868e-05	2.263498e+01	4.136294e+14	6.961571e+07	2.284162e-01	1.853471e-02
9.777669e-16	1.000000e+05	1.220591e+03	3.421666e+02	1.220591e+03	2.304140e+01	4.079303e-05	2.304136e+01	4.115069e+14	6.336262e+07	2.278331e-01	1.887724e-02
1.016755e-15	1.000000e+05	1.219882e+03	3.402962e+02	1.219882e+03	2.345784e+01	4.130449e-05	2.345780e+01	4.091868e+14	5.760777e+07	2.272082e-01	1.922960e-02
1.057297e-15	1.000000e+05	1.219245e+03	3.384584e+02	1.219245e+03	2.388560e+01	4.181805e-05	2.388556e+01	4.071123e+14	5.236404e+07	2.266470e-01	1.959048e-02
1.099456e-15	1.000000e+05	1.218572e+03	3.365910e+02	1.218572e+03	2.431390e+01	4.234255e-05	2.431386e+01	4.048140e+14	4.764115e+07	2.259912e-01	1.995279e-02
1.143296e-15	1.000000e+05	1.217840e+03	3.346155e+02	1.217840e+03	2.474705e+01	4.287196e-05	2.474700e+01	4.024776e+14	4.336356e+07	2.253627e-01	2.032044e-02
1.188885e-15	1.000000e+05	1.217278e+03	3.331016e+02	1.217278e+03	2.521180e+01	4.341390e-05	2.521176e+01	4.005837e+14	3.932546e+07	2.248205e-01	2.071163e-02
1.236291e-15	1.000000e+05	1.216466e+03	3.309552e+02	1.216466e+03	2.564344e+01	4.396152e-05	2.564340e+01	3.979354e+14	3.588649e+07	2.240804e-01	2.108028e-02
1.285587e-15	1.000000e+05	1.215830e+03	3.293882e+02	1.215830e+03	2.611996e+01	4.451829e-05	2.611992e+01	3.958496e+14	3.255872e+07	2.234900e-01	2.148324e-02
1.336849e-15	1.000000e+05	1.215029e+03	3.274000e+02	1.215029e+03	2.657723e+01	4.508101e-05	2.657718e+01	3.933254e+14	2.966223e+07	2.227973e-01	2.187374e-02
1.390155e-15	1.000000e+05	1.214436e+03	3.257757e+02	1.214436e+03	2.706376e+01	4.565310e-05	2.706372e+01	3.913201e+14	2.695201e+07	2.222032e-01	2.228505e-02
1.445587e-15	1.000000e+05	1.213528e+03	3.237493e+02	1.213528e+03	2.752928e+01	4.623115e-05	2.752924e+01	3.884982e+14	2.457053e+07	2.214278e-01	2.268534e-02
1.503228e-15	1.000000e+05	1.212803e+03	3.220240e+02	1.212803e+03	2.802550e+01	4.681802e-05	2.802545e+01	3.862078e+14	2.233851e+07	2.207808e-01	2.310804e-02
1.563169e-15	1.000000e+05	1.212040e+03	3.203313e+02	1.212040e+03	2.852733e+01	4.741317e-05	2.852728e+01	3.838002e+14	2.031420e+07	2.200960e-01	2.353663e-02
1.625499e-15	1.000000e+05	1.211295e+03	3.187354e+02	1.211295e+03	2.904556e+01	4.801304e-05	2.904551e+01	3.814610e+14	1.845234e+07	2.194283e-01	2.397894e-02
1.690315e-15	1.000000e+05	1.210483e+03	3.168367e+02	1.210483e+03	2.955040e+01	4.862210e-05	2.955035e+01	3.788998e+14	1.681542e+07	2.186867e-01	2.441207e-02
1.757715e-15	1.000000e+05	1.209635e+03	3.149664e+02	1.209635e+03	3.006275e+01	4.923878e-05	3.006270e+01	3.762312e+14	1.532186e+07	2.179084e-01	2.485274e-02
1.827803e-15	1.000000e+05	1.208775e+03	3.133875e+02	1.208775e+03	3.060283e+01	4.986822e-05	3.060278e+01	3.736930e+14	1.392217e+07	2.172095e-01	2.531723e-02
1.900685e-15	1.000000e+05	1.207860e+03	3.114341e+02	1.207860e+03	3.112921e+01	5.049770e-05	3.112916e+01	3.709405e+14	1.269006e+07	2.164271e-01	2.577219e-02
1.976474e-15	1.000000e+05	1.207082e+03	3.098383e+02	1.207082e+03	3.168450e+01	5.113711e-05	3.168444e+01	3.684837e+14	1.153943e+07	2.156875e-01	2.624883e-02
2.055285e-15	1.000000e+05	1.206243e+03	3.083526e+02	1.206243e+03	3.224860e+01	5.179021e-05	3.224855e+01	3.659266e+14	1.049154e+07	2.149369e-01	2.673475e-02
2.137238e-15	1.000000e+05	1.205221e+03	3.062599e+02	1.205221e+03	3.278988e+01	5.243902e-05	3.278982e+01	3.629232e+14	9.574494e+06	2.140785e-01	2.720653e-02
2.222459e-15	1.000000e+05	1.204368e+03	3.045915e+02	1.204368e+03	3.336432e+01	5.310318e-05	3.336426e+01	3.603502e+14	8.715927e+06	2.133147e-01	2.770277e-02
2.311078e-15	1.000000e+05	1.203576e+03	3.032858e+02	1.203576e+03	3.397084e+01	5.378010e-05	3.397079e+01	3.579438e+14	7.911944e+06	2.125880e-01	2.822493e-02
2.403231e-15	1.000000e+05	1.202594e+03	3.016400e+02	1.202594e+03	3.456068e+01	5.445515e-05	3.456063e+01	3.551119e+14	7.202010e+06	2.117682e-01	2.873844e-02
2.499058e-15	1.000000e+05	1.201543e+03	2.995250e+02	1.201543e+03	3.513121e+01	5.513517e-05	3.513115e+01	3.520650e+14	6.578965e+06	2.108717e-01	2.923842e-02
2.598707e-15	1.000000e+05	1.200619e+03	2.981153e+02	1.200619e+03	3.575791e+01	5.582919e-05	3.575785e+01	3.494110e+14	5.976900e+06	2.100886e-01	2.978290e-02
2.702328e-15	1.000000e+05	1.199620e+03	2.965374e+02	1.199620e+03	3.637146e+01	5.655723e-05	3.637140e+01	3.465203e+14	5.444089e+06	2.092193e-01	3.031915e-02
2.810082e-15	1.000000e+05	1.198587e+03	2.945021e+02	1.198587e+03	3.697607e+01	5.723934e-05	3.697602e+01	3.435657e+14	4.970566e+06	2.083305e-01	3.084971e-02
2.922132e-15	1.000000e+05	1.197540e+03	2.928113e+02	1.197540e+03	3.760750e+01	5.795420e-05	3.760744e+01	3.405942e+14	4.527566e+06	2.074330e-01	3.140396e-02
3.038651e-15	1.000000e+05	1.196476e+03	2.911883e+02	1.196476e+03	3.825077e+01	5.867520e-05	3.825071e+01	3.376570e+14	4.123583e+06	2.065600e-01	3.196952e-02
3.159815e-15	1.000000e+05	1.195420e+03	2.895005e+02	1.195420e+03	3.889749e+01	5.941179e-05	3.889743e+01	3.346937e+14	3.758719e+06	2.056537e-01	3.253877e-02
3.285811e-15	1.000000e+05	1.194407e+03	2.879236e+02	1.194407e+03	3.956221e+01	6.014904e-05	3.956215e+01	3.318559e+14	3.424102e+06	2.047759e-01	3.312288e-02
3.416830e-15	1.000000e+05	1.193356e+03	2.865251e+02	1.193356e+03	4.024809e+01	6.089698e-05	4.024803e+01	3.289667e+14	3.114766e+06	2.038885e-01	3.372681e-02
3.553074e-15	1.000000e+05	1.192161e+03	2.846708e+02	1.192161e+03	4.091308e+01	6.164997e-05	4.091302e+01	3.257736e+14	2.841875e+06	2.029234e-01	3.431841e-02
3.694751e-15	1.000000e+05	1.191111e+03	2.831940e+02	1.191111e+03	4.161437e+01	6.240972e-05	4.161430e+01	3.228899e+14	2.587248e+06	2.020152e-01	3.493743e-02
3.842077e-15	1.000000e+05	1.189971e+03	2.817308e+02	1.189971e+03	4.232029e+01	6.317979e-05	4.232023e+01	3.198652e+14	2.356263e+06	2.010836e-01	3.556414e-02
3.995277e-15	1.000000e+05	1.188714e+03	2.798205e+02	1.188714e+03	4.300651e+01	6.395138e-05	4.300645e+01	3.165667e+14	2.151761e+06	2.000641e-01	3.617902e-02
4.154586e-15	1.000000e+05	1.187600e+03	2.784131e+02	1.187600e+03	4.374108e+01	6.464981e-05	4.374102e+01	3.136021e+14	1.958535e+06	1.991221e-01	3.683150e-02
4.320248e-15	1.000000e+05	1.186313e+03	2.764274e+02	1.186313e+03	4.443930e+01	6.536510e-05	4.443924e+01	3.102723e+14	1.790222e+06	1.980785e-01	3.746001e-02
4.492515e-15	1.000000e+05	1.185069e+03	2.747957e+02	1.185069e+03	4.517466e+01	6.609791e-05	4.517459e+01	3.070895e+14	1.632265e+06	1.970782e-01	3.811986e-02
4.671651e-15	1.000000e+05	1.183790e+03	2.731754e+02	1.183790e+03	4.592180e+01	6.684248e-05	4.592173e+01	3.038601e+14	1.487919e+06	1.960609e-01	3.879217e-02
4.857930e-15	1.000000e+05	1.182614e+03	2.717775e+02	1.182614e+03	4.669150e+01	6.760058e-05	4.669143e+01	3.008361e+14	1.355629e+06	1.950767e-01	3.948159e-02
5.051637e-15	1.000000e+05	1.181341e+03	2.702852e+02	1.181341e+03	4.746645e+01	6.840472e-05	4.746639e+01	2.976329e+14	1.235227e+06	1.940418e-01	4.018014e-02
5.253068e-15	1.000000e+05	1.179972e+03	2.686653e+02	1.179972e+03	4.823812e+01	6.914392e-05	4.823805e+01	2.942771e+14	1.126690e+06	1.929696e-01	4.088073e-02
5.462531e-15	1.000000e+05	1.178686e+03	2.670855e+02	1.178686e+03	4.902668e+01	6.992751e-05	4.902661e+01	2.911304e+14	1.027839e+06	1.919503e-01	4.159436e-02
5.680346e-15	1.000000e+05	1.177311e+03	2.651745e+02	1.177311e+03	4.979666e+01	7.070767e-05	4.979659e+01	2.877671e+14	9.398101e+05	1.908431e-01	4.229695e-02
5.906846e-15	1.000000e+05	1.175979e+03	2.638340e+02	1.175979e+03	5.062033e+01	7.152027e-05	5.062026e+01	2.845428e+14	8.560968e+05	1.897763e-01	4.304528e-02
6.142378e-15	1.000000e+05	1.174528e+03	2.620177e+02	1.174528e+03	5.141464e+01	7.232460e-05	5.141457e+01	2.811314e+14	7.824840e+05	1.886615e-01	4.377471e-02
6.387302e-15	1.000000e+05	1.173128e+03	2.605496e+02	1.173128e+03	5.224804e+01	7.313990e-05	5.224796e+01	2.778264e+14	7.135488e+05	1.875586e-01	4.453735e-02
6.641991e-15	1.000000e+05	1.171677e+03	2.590835e+02	1.171677e+03	5.308113e+01	7.405027e-05	5.308105e+01	2.744612e+14	6.512989e+05	1.864370e-01	4.530354e-02
6.906836e-15	1.000000e+05	1.170242e+03	2.576650e+02	1.170242e+03	5.393895e+01	7.481768e-05	5.393887e+01	2.711357e+14	5.938469e+05	1.853100e-01	4.609211e-02
7.182242e-15	1.000000e+05	1.168715e+03	2.559159e+02	1.168715e+03	5.477433e+01	7.566242e-05	5.477426e+01	2.676935e+14	5.429407e+05	1.841560e-01	4.686714e-02
7.468630e-15	1.000000e+05	1.167195e+03	2.541859e+02	1.167195e+03	5.562445e+01	7.649769e-05	5.562438e+01	2.643080e+14	4.963425e+05	1.830139e-01	4.765652e-02
7.766437e-15	1.000000e+05	1.165707e+03	2.529220e+02	1.165707e+03	5.651635e+01	7.737640e-05	5.651628e+01	2.609399e+14	4.525534e+05	1.818381e-01	4.848247e-02
8.076118e-15	1.000000e+05	1.164138e+03	2.511918e+02	1.164138e+03	5.738530e+01	7.823226e-05	5.738522e+01	2.575362e+14	4.138426e+05	1.806790e-01	4.929424e-02
8.398149e-15	1.000000e+05	1.162521e+03	2.496538e+02	1.162521e+03	5.827617e+01	7.910756e-05	5.827609e+01	2.540540e+14	3.779821e+05	1.794790e-01	5.012914e-02
8.733020e-15	1.000000e+05	1.160837e+03	2.479619e+02	1.160837e+03	5.916077e+01	7.998816e-05	5.916069e+01	2.504951e+14	3.456449e+05	1.782518e-01	5.096388e-02
9.081243e-15	1.000000e+05	1.159331e+03	2.467233e+02	1.159331e+03	6.010343e+01	8.087742e-05	6.010334e+01	2.472308e+14	3.152147e+05	1.770746e-01	5.184319e-02
9.443352e-15	1.000000e+05	1.157589e+03	2.451016e+02	1.157589e+03	6.100537e+01	8.178154e-05	6.100529e+01	2.436563e+14	2.883614e+05	1.758313e-01	5.270036e-02
9.819900e-15	1.000000e+05	1.155880e+03	2.435306e+02	1.155880e+03	6.193323e+01	8.267626e-05	6.193314e+01	2.401579e+14	2.635593e+05	1.745917e-01	5.358100e-02
1.021146e-14	1.000000e+05	1.154194e+03	2.420451e+02	1.154194e+03	6.287355e+01	8.364229e-05	6.287347e+01	2.367304e+14	2.409428e+05	1.733608e-01	5.447398e-02
1.061864e-14	1.000000e+05	1.152497e+03	2.406910e+02	1.152497e+03	6.384100e+01	8.449921e-05	6.384092e+01	2.332905e+14	2.199878e+05	1.721033e-01	5.539363e-02
1.104205e-14	1.000000e+05	1.150748e+03	2.389175e+02	1.150748e+03	6.477358e+01	8.542047e-05	6.477350e+01	2.298265e+14	2.015628e+05	1.708400e-01	5.628823e-02
1.148234e-14	1.000000e+05	1.148918e+03	2.373443e+02	1.148918e+03	6.572179e+01	8.635479e-05	6.572170e+01	2.262690e+14	1.845348e+05	1.695394e-01	5.720319e-02
1.194020e-14	1.000000e+05	1.147131e+03	2.359380e+02	1.147131e+03	6.671168e+01	8.728447e-05	6.671159e+01	2.228336e+14	1.686441e+05	1.682701e-01	5.815525e-02
1.241630e-14	1.000000e+05	1.145349e+03	2.349063e+02	1.145349e+03	6.773776e+01	8.823669e-05	6.773767e+01	2.194282e+14	1.538645e+05	1.669916e-01	5.914159e-02
1.291140e-14	1.000000e+05	1.143410e+03	2.333302e+02	1.143410e+03	6.872831e+01	8.917702e-05	6.872822e+01	2.158574e+14	1.407631e+05	1.656718e-01	6.010820e-02
1.342623e-14	1.000000e+05	1.141547e+03	2.314880e+02	1.141547e+03	6.968602e+01	9.012394e-05	6.968593e+01	2.124008e+14	1.292493e+05	1.643533e-01	6.104524e-02
1.396159e-14	1.000000e+05	1.139599e+03	2.303062e+02	1.139599e+03	7.073320e+01	9.104983e-05	7.073311e+01	2.089067e+14	1.179874e+05	1.630358e-01	6.206849e-02
1.451830e-14	1.000000e+05	1.137653e+03	2.287974e+02	1.137653e+03	7.175447e+01	9.188620e-05	7.175438e+01	2.054382e+14	1.080032e+05	1.617053e-01	6.307239e-02
1.509721e-14	1.000000e+05	1.135678e+03	2.270576e+02	1.135678e+03	7.275018e+01	9.273598e-05	7.275008e+01	2.019481e+14	9.909907e+04	1.603450e-01	6.405881e-02
1.569920e-14	1.000000e+05	1.133655e+03	2.255160e+02	1.133655e+03	7.378129e+01	9.361689e-05	7.378120e+01	1.984649e+14	9.077208e+04	1.589899e-01	6.508265e-02
1.632520e-14	1.000000e+05	1.131588e+03	2.242332e+02	1.131588e+03	7.484774e+01	9.448992e-05	7.484764e+01	1.949795e+14	8.300333e+04	1.576299e-01	6.614399e-02
1.697615e-14	1.000000e+05	1.129534e+03	2.225577e+02	1.129534e+03	7.587331e+01	9.539358e-05	7.587321e+01	1.915255e+14	7.616956e+04	1.562503e-01	6.717221e-02
1.765307e-14	1.000000e+05	1.127410e+03	2.209779e+02	1.127410e+03	7.693159e+01	9.628510e-05	7.693149e+01	1.880676e+14	6.978956e+04	1.548799e-01	6.823743e-02
1.835697e-14	1.000000e+05	1.125286e+03	2.196324e+02	1.125286e+03	7.800716e+01	9.718143e-05	7.800706e+01	1.846149e+14	6.391379e+04	1.534772e-01	6.932209e-02
1.908895e-14	1.000000e+05	1.123156e+03	2.180439e+02	1.123156e+03	7.907269e+01	9.810217e-05	7.907259e+01	1.812221e+14	5.862441e+04	1.520903e-01	7.040222e-02
1.985011e-14	1.000000e+05	1.120997e+03	2.167341e+02	1.120997e+03	8.016819e+01	9.902282e-05	8.016809e+01	1.778277e+14	5.370181e+04	1.506846e-01	7.151509e-02
2.064162e-14	1.000000e+05	1.118790e+03	2.154148e+02	1.118790e+03	8.127669e+01	9.995176e-05	8.127659e+01	1.744495e+14	4.918579e+04	1.492856e-01	7.264695e-02
2.146469e-14	1.000000e+05	1.116600e+03	2.139266e+02	1.116600e+03	8.236848e+01	1.008947e-04	8.236838e+01	1.711211e+14	4.513341e+04	1.478793e-01	7.376725e-02
2.232058e-14	1.000000e+05	1.114249e+03	2.122825e+02	1.114249e+03	8.344935e+01	1.018230e-04	8.344924e+01	1.676860e+14	4.143640e+04	1.464456e-01	7.489289e-02
2.321060e-14	1.000000e+05	1.111980e+03	2.109614e+02	1.111980e+03	8.456996e+01	1.027699e-04	8.456986e+01	1.643651e+14	3.799522e+04	1.450159e-01	7.605347e-02
2.413611e-14	1.000000e+05	1.109648e+03	2.094463e+02	1.109648e+03	8.568161e+01	1.036685e-04	8.568151e+01	1.610479e+14	3.487522e+04	1.435890e-01	7.721516e-02
2.509852e-14	1.000000e+05	1.107284e+03	2.081345e+02	1.107284e+03	8.681599e+01	1.044837e-04	8.681589e+01	1.577354e+14	3.198383e+04	1.421432e-01	7.840448e-02
2.609931e-14	1.000000e+05	1.104878e+03	2.066935e+02	1.104878e+03	8.794325e+01	1.052904e-04	8.794315e+01	1.544332e+14	2.935811e+04	1.406890e-01	7.959544e-02
2.714000e-14	1.000000e+05	1.102410e+03	2.051429e+02	1.102410e+03	8.906572e+01	1.061393e-04	8.906561e+01	1.511347e+14	2.696568e+04	1.392322e-01	8.079183e-02
2.822219e-14	1.000000e+05	1.100004e+03	2.035700e+02	1.100004e+03	9.019491e+01	1.069762e-04	9.019481e+01	1.479399e+14	2.478420e+04	1.377862e-01	8.199510e-02
2.934753e-14	1.000000e+05	1.097486e+03	2.023549e+02	1.097486e+03	9.135427e+01	1.078731e-04	9.135416e+01	1.446845e+14	2.273934e+04	1.363070e-01	8.323956e-02
3.051775e-14	1.000000e+05	1.094960e+03	2.009622e+02	1.094960e+03	9.251286e+01	1.086958e-04	9.251276e+01	1.414938e+14	2.087983e+04	1.348460e-01	8.448974e-02
3.173462e-14	1.000000e+05	1.092426e+03	1.993531e+02	1.092426e+03	9.363844e+01	1.095847e-04	9.363833e+01	1.383443e+14	1.921722e+04	1.333802e-01	8.571601e-02
3.300002e-14	1.000000e+05	1.089815e+03	1.979415e+02	1.089815e+03	9.479687e+01	1.104427e-04	9.479676e+01	1.351817e+14	1.765826e+04	1.319001e-01	8.698436e-02
3.431588e-14	1.000000e+05	1.087240e+03	1.966506e+02	1.087240e+03	9.596979e+01	1.113321e-04	9.596968e+01	1.320991e+14	1.622658e+04	1.304259e-01	8.826918e-02
3.568420e-14	1.000000e+05	1.084570e+03	1.949894e+02	1.084570e+03	9.710828e+01	1.122199e-04	9.710817e+01	1.290132e+14	1.494008e+04	1.289546e-01	8.953618e-02
3.710709e-14	1.000000e+05	1.081942e+03	1.937407e+02	1.081942e+03	9.829526e+01	1.131165e-04	9.829515e+01	1.259967e+14	1.373082e+04	1.274768e-01	9.085079e-02
3.858671e-14	1.000000e+05	1.079172e+03	1.922307e+02	1.079172e+03	9.944258e+01	1.140040e-04	9.944247e+01	1.229401e+14	1.264246e+04	1.259889e-01	9.214714e-02
4.012533e-14	1.000000e+05	1.076459e+03	1.907589e+02	1.076459e+03	1.006065e+02	1.149072e-04	1.006063e+02	1.199693e+14	1.163967e+04	1.245012e-01	9.346055e-02
4.172530e-14	1.000000e+05	1.073681e+03	1.895764e+02	1.073681e+03	1.018030e+02	1.158157e-04	1.018029e+02	1.170187e+14	1.070169e+04	1.230183e-01	9.481678e-02
4.338907e-14	1.000000e+05	1.070835e+03	1.880107e+02	1.070835e+03	1.029591e+02	1.167099e-04	1.029590e+02	1.140689e+14	9.859241e+03	1.215194e-01	9.614842e-02
4.511918e-14	1.000000e+05	1.068048e+03	1.866319e+02	1.068048e+03	1.041320e+02	1.176088e-04	1.041319e+02	1.112213e+14	9.083786e+03	1.200397e-01	9.749747e-02
4.691828e-14	1.000000e+05	1.065174e+03	1.857409e+02	1.065174e+03	1.053658e+02	1.185365e-04	1.053657e+02	1.083532e+14	8.343417e+03	1.185304e-01	9.891881e-02
4.878912e-14	1.000000e+05	1.062305e+03	1.839177e+02	1.062305e+03	1.064876e+02	1.194164e-04	1.064875e+02	1.055848e+14	7.710928e+03	1.170702e-01	1.002420e-01
5.073456e-14	1.000000e+05	1.059320e+03	1.824828e+02	1.059320e+03	1.076553e+02	1.203237e-04	1.076552e+02	1.027877e+14	7.108271e+03	1.155838e-01	1.016268e-01
5.275757e-14	1.000000e+05	1.056363e+03	1.813621e+02	1.056363e+03	1.088555e+02	1.212176e-04	1.088554e+02	1.000409e+14	6.545228e+03	1.140781e-01	1.030475e-01
5.486124e-14	1.000000e+05	1.053370e+03	1.799597e+02	1.053370e+03	1.100218e+02	1.221243e-04	1.100217e+02	9.735312e+13	6.038883e+03	1.125997e-01	1.044475e-01
5.704880e-14	1.000000e+05	1.050359e+03	1.784808e+02	1.050359e+03	1.111839e+02	1.230172e-04	1.111838e+02	9.472188e+13	5.574941e+03	1.111357e-01	1.058533e-01
5.932358e-14	1.000000e+05	1.047236e+03	1.771559e+02	1.047236e+03	1.123533e+02	1.239132e-04	1.123531e+02	9.206465e+13	5.142381e+03	1.096380e-01	1.072855e-01
6.168908e-14	1.000000e+05	1.044162e+03	1.757955e+02	1.044162e+03	1.135279e+02	1.247982e-04	1.135278e+02	8.950169e+13	4.745886e+03	1.081639e-01	1.087263e-01
6.414889e-14	1.000000e+05	1.041079e+03	1.747098e+02	1.041079e+03	1.147187e+02	1.256960e-04	1.147186e+02	8.698781e+13	4.378119e+03	1.066919e-01	1.101921e-01
6.670679e-14	1.000000e+05	1.037886e+03	1.729995e+02	1.037886e+03	1.158356e+02	1.265716e-04	1.158355e+02	8.448130e+13	4.050888e+03	1.052211e-01	1.116072e-01
6.936668e-14	1.000000e+05	1.034716e+03	1.718442e+02	1.034716e+03	1.170169e+02	1.274532e-04	1.170168e+02	8.204105e+13	3.739285e+03	1.037568e-01	1.130908e-01
7.213263e-14	1.000000e+05	1.031535e+03	1.704049e+02	1.031535e+03	1.181602e+02	1.283270e-04	1.181601e+02	7.965572e+13	3.458280e+03	1.023029e-01	1.145479e-01
7.500887e-14	1.000000e+05	1.028248e+03	1.691845e+02	1.028248e+03	1.193226e+02	1.291877e-04	1.193225e+02	7.727408e+13	3.194627e+03	1.008406e-01	1.160446e-01
7.799981e-14	1.000000e+05	1.024963e+03	1.678368e+02	1.024963e+03	1.204620e+02	1.300668e-04	1.204618e+02	7.494875e+13	2.954708e+03	9.938357e-02	1.175281e-01
8.111000e-14	1.000000e+05	1.021629e+03	1.665362e+02	1.021629e+03	1.215988e+02	1.309205e-04	1.215987e+02	7.266182e+13	2.733126e+03	9.793335e-02	1.190244e-01
8.434421e-14	1.000000e+05	1.018268e+03	1.652174e+02	1.018268e+03	1.227420e+02	1.315558e-04	1.227418e+02	7.042018e+13	2.527736e+03	9.648895e-02	1.205399e-01
8.770738e-14	1.000000e+05	1.014876e+03	1.639567e+02	1.014876e+03	1.238735e+02	1.322432e-04	1.238733e+02	6.822273e+13	2.339041e+03	9.505072e-02	1.220577e-01
9.120466e-14	1.000000e+05	1.011489e+03	1.627120e+02	1.011489e+03	1.250018e+02	1.329128e-04	1.250016e+02	6.608262e+13	2.165241e+03	9.362094e-02	1.235820e-01
9.484139e-14	1.000000e+05	1.008112e+03	1.611651e+02	1.008112e+03	1.260914e+02	1.334439e-04	1.260913e+02	6.401424e+13	2.008392e+03	9.221980e-02	1.250768e-01
9.862313e-14	1.000000e+05	1.004601e+03	1.599053e+02	1.004601e+03	1.272103e+02	1.340082e-04	1.272102e+02	6.193802e+13	1.859285e+03	9.079893e-02	1.266277e-01
1.025557e-13	1.000000e+05	1.001062e+03	1.588840e+02	1.001062e+03	1.283449e+02	1.346037e-04	1.283448e+02	5.989797e+13	1.719962e+03	8.937155e-02	1.282088e-01
1.066450e-13	1.000000e+05	9.975958e+02	1.571023e+02	9.975958e+02	1.293840e+02	1.351478e-04	1.293839e+02	5.797024e+13	1.598828e+03	8.800823e-02	1.296958e-01
1.108974e-13	1.000000e+05	9.940220e+02	1.560197e+02	9.940220e+02	1.304856e+02	1.357672e-04	1.304855e+02	5.602757e+13	1.481114e+03	8.659902e-02	1.312704e-01
1.153194e-13	1.000000e+05	9.904361e+02	1.547653e+02	9.904361e+02	1.315548e+02	1.364499e-04	1.315547e+02	5.414779e+13	1.374189e+03	8.521964e-02	1.328252e-01
1.199177e-13	1.000000e+05	9.868669e+02	1.532047e+02	9.868669e+02	1.325992e+02	1.369007e-04	1.325991e+02	5.233550e+13	1.276708e+03	8.386768e-02	1.343638e-01
1.246993e-13	1.000000e+05	9.831392e+02	1.521288e+02	9.831392e+02	1.336684e+02	1.375291e-04	1.336682e+02	5.050957e+13	1.183669e+03	8.248785e-02	1.359608e-01
1.296716e-13	1.000000e+05	9.794854e+02	1.508659e+02	9.794854e+02	1.347110e+02	1.380834e-04	1.347109e+02	4.876361e+13	1.099208e+03	8.113295e-02	1.375325e-01
1.348422e-13	1.000000e+05	9.758100e+02	1.496038e+02	9.758100e+02	1.357341e+02	1.386766e-04	1.357340e+02	4.706621e+13	1.021562e+03	7.979471e-02	1.390989e-01
1.402189e-13	1.000000e+05	9.720790e+02	1.483854e+02	9.720790e+02	1.367582e+02	1.392681e-04	1.367581e+02	4.540028e+13	9.490547e+02	7.845885e-02	1.406863e-01
1.458101e-13	1.000000e+05	9.683070e+02	1.469279e+02	9.683070e+02	1.377456e+02	1.397340e-04	1.377455e+02	4.378255e+13	8.829015e+02	7.714841e-02	1.422541e-01
1.516242e-13	1.000000e+05	9.645744e+02	1.453653e+02	9.645744e+02	1.387013e+02	1.401374e-04	1.387012e+02	4.222447e+13	8.225472e+02	7.585371e-02	1.437954e-01
1.576701e-13	1.000000e+05	9.607926e+02	1.442770e+02	9.607926e+02	1.396916e+02	1.405660e-04	1.396915e+02	4.069452e+13	7.650406e+02	7.455537e-02	1.453920e-01
1.639571e-13	1.000000e+05	9.569537e+02	1.431732e+02	9.569537e+02	1.406699e+02	1.410136e-04	1.406697e+02	3.919705e+13	7.116197e+02	7.326389e-02	1.469976e-01
1.704948e-13	1.000000e+05	9.530982e+02	1.417003e+02	9.530982e+02	1.416018e+02	1.414286e-04	1.416016e+02	3.775148e+13	6.631181e+02	7.200074e-02	1.485699e-01
1.772931e-13	1.000000e+05	9.491959e+02	1.404006e+02	9.491959e+02	1.425328e+02	1.418359e-04	1.425327e+02	3.633467e+13	6.176565e+02	7.073481e-02	1.501616e-01
1.843626e-13	1.000000e+05	9.452593e+02	1.392226e+02	9.452593e+02	1.434453e+02	1.423114e-04	1.434452e+02	3.495665e+13	5.755700e+02	6.948103e-02	1.517523e-01
1.917139e-13	1.000000e+05	9.413466e+02	1.381032e+02	9.413466e+02	1.443716e+02	1.427191e-04	1.443714e+02	3.362927e+13	5.361777e+02	6.824344e-02	1.533671e-01
1.993584e-13	1.000000e+05	9.373706e+02	1.371633e+02	9.373706e+02	1.452785e+02	1.433134e-04	1.452784e+02	3.232772e+13	4.995379e+02	6.700540e-02	1.549851e-01
2.073077e-13	1.000000e+05	9.334489e+02	1.356766e+02	9.334489e+02	1.461355e+02	1.435038e-04	1.461353e+02	3.109228e+13	4.665242e+02	6.580987e-02	1.565543e-01
2.155740e-13	1.000000e+05	9.294793e+02	1.343618e+02	9.294793e+02	1.469702e+02	1.439410e-04	1.469701e+02	2.988849e+13	4.358700e+02	6.462441e-02	1.581210e-01
2.241698e-13	1.000000e+05	9.254690e+02	1.331442e+02	9.254690e+02	1.478025e+02	1.441678e-04	1.478024e+02	2.871638e+13	4.071183e+02	6.344705e-02	1.597055e-01
2.331085e-13	1.000000e+05	9.214039e+02	1.319826e+02	9.214039e+02	1.486403e+02	1.443728e-04	1.486401e+02	2.756859e+13	3.799550e+02	6.226666e-02	1.613193e-01
2.424035e-13	1.000000e+05	9.174164e+02	1.304555e+02	9.174164e+02	1.493917e+02	1.445973e-04	1.493915e+02	2.648801e+13	3.559734e+02	6.113756e-02	1.628395e-01
2.520692e-13	1.000000e+05	9.133257e+02	1.292804e+02	9.133257e+02	1.501826e+02	1.448223e-04	1.501824e+02	2.541672e+13	3.326762e+02	5.999050e-02	1.644349e-01
2.621203e-13	1.000000e+05	9.092753e+02	1.281338e+02	9.092753e+02	1.509464e+02	1.450536e-04	1.509462e+02	2.439505e+13	3.113066e+02	5.887297e-02	1.660073e-01
2.725722e-13	1.000000e+05	9.051364e+02	1.269083e+02	9.051364e+02	1.516868e+02	1.453016e-04	1.516866e+02	2.339198e+13	2.912918e+02	5.775481e-02	1.675845e-01
2.834409e-13	1.000000e+05	9.009910e+02	1.255640e+02	9.009910e+02	1.524043e+02	1.454778e-04	1.524042e+02	2.242951e+13	2.727931e+02	5.666422e-02	1.691519e-01
2.947429e-13	1.000000e+05	8.968638e+02	1.245170e+02	8.968638e+02	1.531127e+02	1.456928e-04	1.531126e+02	2.150091e+13	2.555056e+02	5.557963e-02	1.707201e-01
3.064956e-13	1.000000e+05	8.926850e+02	1.233743e+02	8.926850e+02	1.538036e+02	1.459003e-04	1.538034e+02	2.060011e+13	2.393522e+02	5.450917e-02	1.722932e-01
3.187169e-13	1.000000e+05	8.885344e+02	1.221929e+02	8.885344e+02	1.544688e+02	1.460866e-04	1.544686e+02	1.973895e+13	2.244505e+02	5.346186e-02	1.738467e-01
3.314255e-13	1.000000e+05	8.843645e+02	1.208260e+02	8.843645e+02	1.550883e+02	1.462642e-04	1.550882e+02	1.891019e+13	2.107659e+02	5.243611e-02	1.753670e-01
3.446409e-13	1.000000e+05	8.801534e+02	1.197860e+02	8.801534e+02	1.557179e+02	1.463342e-04	1.557178e+02	1.810258e+13	1.977184e+02	5.140909e-02	1.769214e-01
3.583833e-13	1.000000e+05	8.759117e+02	1.185899e+02	8.759117e+02	1.563183e+02	1.463021e-04	1.563181e+02	1.732310e+13	1.855996e+02	5.039823e-02	1.784635e-01
3.726736e-13	1.000000e+05	8.716499e+02	1.176460e+02	8.716499e+02	1.569055e+02	1.463442e-04	1.569053e+02	1.657025e+13	1.742362e+02	4.939807e-02	1.800098e-01
3.875337e-13	1.000000e+05	8.674570e+02	1.159617e+02	8.674570e+02	1.574337e+02	1.452298e-04	1.574335e+02	1.586277e+13	1.640179e+02	4.844294e-02	1.814887e-01
4.029863e-13	1.000000e+05	8.631994e+02	1.148563e+02	8.631994e+02	1.579776e+02	1.438144e-04	1.579774e+02	1.516819e+13	1.541547e+02	4.747548e-02	1.830140e-01
4.190552e-13	1.000000e+05	8.589427e+02	1.135889e+02	8.589427e+02	1.585002e+02	1.424666e-04	1.585001e+02	1.450337e+13	1.449839e+02	4.653067e-02	1.845294e-01
4.357647e-13	1.000000e+05	8.546523e+02	1.123482e+02	8.546523e+02	1.589890e+02	1.412166e-04	1.589889e+02	1.386142e+13	1.364495e+02	4.559863e-02	1.860277e-01
4.531406e-13	1.000000e+05	8.503854e+02	1.110941e+02	8.503854e+02	1.594606e+02	1.400337e-04	1.594605e+02	1.324804e+13	1.284944e+02	4.468521e-02	1.875157e-01
4.712093e-13	1.000000e+05	8.461175e+02	1.097082e+02	8.461175e+02	1.598832e+02	1.388535e-04	1.598831e+02	1.266183e+13	1.211943e+02	4.379597e-02	1.889610e-01
4.899985e-13	1.000000e+05	8.417817e+02	1.086136e+02	8.417817e+02	1.603293e+02	1.377220e-04	1.603292e+02	1.208841e+13	1.141048e+02	4.290056e-02	1.904643e-01
5.095368e-13	1.000000e+05	8.375086e+02	1.071239e+02	8.375086e+02	1.607062e+02	1.365582e-04	1.607060e+02	1.154898e+13	1.077410e+02	4.204249e-02	1.918860e-01
5.298543e-13	1.000000e+05	8.332289e+02	1.058437e+02	8.332289e+02	1.610850e+02	1.354228e-04	1.610848e+02	1.103028e+13	1.016978e+02	4.119611e-02	1.933262e-01
5.509819e-13	1.000000e+05	8.289021e+02	1.046641e+02	8.289021e+02	1.614389e+02	1.343121e-04	1.614387e+02	1.052665e+13	9.599526e+01	4.035204e-02	1.947623e-01
5.729520e-13	1.000000e+05	8.245708e+02	1.035290e+02	8.245708e+02	1.617730e+02	1.332389e-04	1.617729e+02	1.004485e+13	9.065942e+01	3.952711e-02	1.961906e-01
5.957981e-13	1.000000e+05	8.202366e+02	1.024799e+02	8.202366e+02	1.620995e+02	1.322729e-04	1.620994e+02	9.582141e+12	8.561585e+01	3.871310e-02	1.976253e-01
6.195552e-13	1.000000e+05	8.159770e+02	1.009636e+02	8.159770e+02	1.623654e+02	1.309400e-04	1.623652e+02	9.147822e+12	8.106826e+01	3.793319e-02	1.989828e-01
6.442595e-13	1.000000e+05	8.115707e+02	1.000095e+02	8.115707e+02	1.626407e+02	1.298561e-04	1.626406e+02	8.717434e+12	7.660238e+01	3.714054e-02	2.004024e-01
6.699490e-13	1.000000e+05	8.073283e+02	9.854715e+01	8.073283e+02	1.628647e+02	1.286501e-04	1.628646e+02	8.321195e+12	7.261899e+01	3.639369e-02	2.017330e-01
6.966628e-13	1.000000e+05	8.029674e+02	9.757356e+01	8.029674e+02	1.630979e+02	1.274713e-04	1.630978e+02	7.930135e+12	6.871292e+01	3.563545e-02	2.031190e-01
7.244418e-13	1.000000e+05	7.986581e+02	9.625981e+01	7.986581e+02	1.632823e+02	1.263081e-04	1.632822e+02	7.561623e+12	6.515079e+01	3.490613e-02	2.044458e-01
7.533284e-13	1.000000e+05	7.943455e+02	9.502329e+01	7.943455e+02	1.634483e+02	1.250901e-04	1.634482e+02	7.208690e+12	6.179515e+01	3.419010e-02	2.057647e-01
7.833669e-13	1.000000e+05	7.899892e+02	9.402848e+01	7.899892e+02	1.636002e+02	1.238881e-04	1.636001e+02	6.866915e+12	5.859260e+01	3.347705e-02	2.070917e-01
8.146032e-13	1.000000e+05	7.857462e+02	9.261309e+01	7.857462e+02	1.637204e+02	1.225969e-04	1.637203e+02	6.548855e+12	5.567385e+01	3.279783e-02	2.083630e-01
8.470850e-13	1.000000e+05	7.814627e+02	9.131349e+01	7.814627e+02	1.638168e+02	1.213317e-04	1.638167e+02	6.241482e+12	5.290490e+01	3.212459e-02	2.096284e-01
8.808620e-13	1.000000e+05	7.770674e+02	9.054532e+01	7.770674e+02	1.639228e+02	1.200791e-04	1.639227e+02	5.939222e+12	5.018017e+01	3.144324e-02	2.109506e-01
9.159858e-13	1.000000e+05	7.727279e+02	8.954098e+01	7.727279e+02	1.639871e+02	1.188675e-04	1.639870e+02	5.655014e+12	4.768542e+01	3.078874e-02	2.122184e-01
9.525102e-13	1.000000e+05	7.685705e+02	8.783173e+01	7.685705e+02	1.639944e+02	1.174364e-04	1.639943e+02	5.395306e+12	4.548524e+01	3.017788e-02	2.133759e-01
9.904909e-13	1.000000e+05	7.642218e+02	8.702831e+01	7.642218e+02	1.640283e+02	1.161964e-04	1.640281e+02	5.133920e+12	4.323701e+01	2.954223e-02	2.146344e-01
1.029986e-12	1.000000e+05	7.599690e+02	8.568242e+01	7.599690e+02	1.640072e+02	1.147389e-04	1.640071e+02	4.890812e+12	4.121601e+01	2.893962e-02	2.158078e-01
1.071056e-12	1.000000e+05	7.556006e+02	8.494454e+01	7.556006e+02	1.640036e+02	1.134637e-04	1.640035e+02	4.650991e+12	3.919932e+01	2.832536e-02	2.170507e-01
1.113764e-12	1.000000e+05	7.514088e+02	8.352955e+01	7.514088e+02	1.639293e+02	1.120262e-04	1.639292e+02	4.432659e+12	3.744388e+01	2.775710e-02	2.181627e-01
1.158175e-12	1.000000e+05	7.472238e+02	8.224762e+01	7.472238e+02	1.638529e+02	1.108042e-04	1.638528e+02	4.223689e+12	3.576195e+01	2.719754e-02	2.192822e-01
1.204356e-12	1.000000e+05	7.429416e+02	8.136440e+01	7.429416e+02	1.637707e+02	1.093130e-04	1.637706e+02	4.018315e+12	3.410854e+01	2.662944e-02	2.204355e-01
1.252379e-12	1.000000e+05	7.386969e+02	8.030808e+01	7.386969e+02	1.636617e+02	1.079712e-04	1.636616e+02	3.824602e+12	3.257251e+01	2.608231e-02	2.215546e-01
1.302317e-12	1.000000e+05	7.344795e+02	7.915097e+01	7.344795e+02	1.635233e+02	1.066240e-04	1.635232e+02	3.640891e+12	3.113935e+01	2.555057e-02	2.226383e-01
1.354246e-12	1.000000e+05	7.303126e+02	7.797822e+01	7.303126e+02	1.633654e+02	1.052584e-04	1.633653e+02	3.467325e+12	2.979852e+01	2.503467e-02	2.236924e-01
1.408246e-12	1.000000e+05	7.260583e+02	7.720718e+01	7.260583e+02	1.632034e+02	1.039141e-04	1.632033e+02	3.297669e+12	2.848137e+01	2.451550e-02	2.247800e-01
1.464398e-12	1.000000e+05	7.219005e+02	7.607993e+01	7.219005e+02	1.630071e+02	1.026373e-04	1.630070e+02	3.139569e+12	2.727956e+01	2.402009e-02	2.258027e-01
1.522790e-12	1.000000e+05	7.178312e+02	7.483131e+01	7.178312e+02	1.627920e+02	1.013142e-04	1.627919e+02	2.991752e+12	2.616736e+01	2.354536e-02	2.267832e-01
1.583511e-12	1.000000e+05	7.136175e+02	7.402720e+01	7.136175e+02	1.625625e+02	1.000429e-04	1.625624e+02	2.845493e+12	2.506428e+01	2.306329e-02	2.278006e-01
1.646652e-12	1.000000e+05	7.095735e+02	7.275905e+01	7.095735e+02	1.623076e+02	9.865450e-05	1.623075e+02	2.711308e+12	2.407048e+01	2.260909e-02	2.287396e-01
1.712311e-12	1.000000e+05	7.054275e+02	7.193408e+01	7.054275e+02	1.620447e+02	9.748225e-05	1.620446e+02	2.579649e+12	2.308804e+01	2.215083e-02	2.297113e-01
1.780589e-12	1.000000e+05	7.013672e+02	7.079951e+01	7.013672e+02	1.617559e+02	9.622863e-05	1.617558e+02	2.456851e+12	2.218595e+01	2.171415e-02	2.306294e-01
1.851589e-12	1.000000e+05	6.972952e+02	6.988316e+01	6.972952e+02	1.614542e+02	9.497321e-05	1.614541e+02	2.338896e+12	2.131888e+01	2.128231e-02	2.315435e-01
1.925420e-12	1.000000e+05	6.932499e+02	6.891493e+01	6.932499e+02	1.611317e+02	9.373878e-05	1.611316e+02	2.226952e+12	2.050247e+01	2.086186e-02	2.324294e-01
2.002195e-12	1.000000e+05	6.891918e+02	6.802467e+01	6.891918e+02	1.607888e+02	9.256252e-05	1.607887e+02	2.119871e+12	1.972561e+01	2.045033e-02	2.333005e-01
2.082031e-12	1.000000e+05	6.852890e+02	6.685921e+01	6.852890e+02	1.604354e+02	9.146484e-05	1.604353e+02	2.021300e+12	1.901644e+01	2.006103e-02	2.341135e-01
2.165050e-12	1.000000e+05	6.812742e+02	6.602361e+01	6.812742e+02	1.600636e+02	9.038256e-05	1.600635e+02	1.924254e+12	1.831471e+01	1.966727e-02	2.349473e-01
2.251381e-12	1.000000e+05	6.773446e+02	6.498045e+01	6.773446e+02	1.596756e+02	8.919448e-05	1.596755e+02	1.833529e+12	1.766426e+01	1.928993e-02	2.357376e-01
2.341153e-12	1.000000e+05	6.733927e+02	6.414049e+01	6.733927e+02	1.592746e+02	8.814855e-05	1.592745e+02	1.746228e+12	1.703605e+01	1.891691e-02	2.365255e-01
2.434505e-12	1.000000e+05	6.694649e+02	6.318853e+01	6.694649e+02	1.588547e+02	8.705125e-05	1.588546e+02	1.663543e+12	1.644500e+01	1.855609e-02	2.372861e-01
2.531579e-12	1.000000e+05	6.655902e+02	6.236796e+01	6.655902e+02	1.584202e+02	8.601846e-05	1.584201e+02	1.585321e+12	1.588783e+01	1.820430e-02	2.380146e-01
2.632524e-12	1.000000e+05	6.617667e+02	6.136389e+01	6.617667e+02	1.579745e+02	8.499876e-05	1.579745e+02	1.511614e+12	1.536404e+01	1.786518e-02	2.387164e-01
2.737495e-12	1.000000e+05	6.579450e+02	6.048574e+01	6.579450e+02	1.575116e+02	8.408428e-05	1.575115e+02	1.441209e+12	1.486498e+01	1.753356e-02	2.393993e-01
2.846651e-12	1.000000e+05	6.541473e+02	5.962442e+01	6.541473e+02	1.570365e+02	8.310350e-05	1.570364e+02	1.374211e+12	1.438965e+01	1.720944e-02	2.400629e-01
2.960159e-12	1.000000e+05	6.504159e+02	5.862053e+01	6.504159e+02	1.565491e+02	8.214052e-05	1.565490e+02	1.311263e+12	1.394561e+01	1.689761e-02	2.406907e-01
3.078193e-12	1.000000e+05	6.466500e+02	5.780707e+01	6.466500e+02	1.560473e+02	8.120866e-05	1.560472e+02	1.250409e+12	1.351361e+01	1.658811e-02	2.413164e-01
3.200935e-12	1.000000e+05	6.429209e+02	5.700586e+01	6.429209e+02	1.555321e+02	8.029220e-05	1.555320e+02	1.192716e+12	1.310500e+01	1.628698e-02	2.419148e-01
3.328570e-12	1.000000e+05	6.392510e+02	5.624417e+01	6.392510e+02	1.550018e+02	7.946400e-05	1.550017e+02	1.138461e+12	1.272431e+01	1.599751e-02	2.424741e-01
3.461294e-12	1.000000e+05	6.355945e+02	5.538425e+01	6.355945e+02	1.544692e+02	7.855736e-05	1.544691e+02	1.086589e+12	1.235538e+01	1.571288e-02	2.430310e-01
3.599311e-12	1.000000e+05	6.319958e+02	5.453781e+01	6.319958e+02	1.539231e+02	7.767735e-05	1.539230e+02	1.037795e+12	1.201137e+01	1.543946e-02	2.435509e-01
3.742832e-12	1.000000e+05	6.284534e+02	5.353418e+01	6.284534e+02	1.533615e+02	7.681033e-05	1.533615e+02	9.918187e+11	1.169096e+01	1.517603e-02	2.440301e-01
3.892075e-12	1.000000e+05	6.248441e+02	5.300813e+01	6.248441e+02	1.527963e+02	7.607054e-05	1.527962e+02	9.467530e+11	1.136771e+01	1.490972e-02	2.445350e-01
4.047269e-12	1.000000e+05	6.213274e+02	5.215427e+01	6.213274e+02	1.522105e+02	7.520722e-05	1.522104e+02	9.048682e+11	1.107548e+01	1.465798e-02	2.449763e-01
4.208651e-12	1.000000e+05	6.178538e+02	5.141170e+01	6.178538e+02	1.516243e+02	7.447831e-05	1.516243e+02	8.651438e+11	1.079552e+01	1.441288e-02	2.454049e-01
4.376468e-12	1.000000e+05	6.143856e+02	5.063867e+01	6.143856e+02	1.510246e+02	7.367713e-05	1.510245e+02	8.271552e+11	1.052808e+01	1.417337e-02	2.458140e-01
4.550977e-12	1.000000e+05	6.109596e+02	4.995296e+01	6.109596e+02	1.504135e+02	7.296265e-05	1.504135e+02	7.911735e+11	1.027631e+01	1.394121e-02	2.461923e-01
4.732445e-12	1.000000e+05	6.076313e+02	4.902288e+01	6.076313e+02	1.498022e+02	7.217201e-05	1.498021e+02	7.576554e+11	1.004340e+01	1.372026e-02	2.465347e-01
4.921148e-12	1.000000e+05	6.042445e+02	4.844715e+01	6.042445e+02	1.491783e+02	7.150926e-05	1.491783e+02	7.248472e+11	9.811099e+00	1.349815e-02	2.468841e-01
5.117376e-12	1.000000e+05	6.009228e+02	4.776199e+01	6.009228e+02	1.485419e+02	7.080485e-05	1.485418e+02	6.940211e+11	9.596841e+00	1.328527e-02	2.471896e-01
5.321428e-12	1.000000e+05	5.976402e+02	4.707362e+01	5.976402e+02	1.479026e+02	7.011139e-05	1.479025e+02	6.647737e+11	9.392806e+00	1.307874e-02	2.474776e-01
5.533617e-12	1.000000e+05	5.944317e+02	4.624234e+01	5.944317e+02	1.472554e+02	6.939603e-05	1.472554e+02	6.373667e+11	9.205189e+00	1.288163e-02	2.477247e-01
5.754266e-12	1.000000e+05	5.912258e+02	4.555237e+01	5.912258e+02	1.466059e+02	6.869899e-05	1.466058e+02	6.110359e+11	9.022132e+00	1.268793e-02	2.479694e-01
5.983714e-12	1.000000e+05	5.880553e+02	4.494012e+01	5.880553e+02	1.459472e+02	6.807114e-05	1.459471e+02	5.859805e+11	8.849221e+00	1.249924e-02	2.481861e-01
6.222311e-12	1.000000e+05	5.849594e+02	4.422049e+01	5.849594e+02	1.452914e+02	6.739349e-05	1.452914e+02	5.624370e+11	8.687084e+00	1.231790e-02	2.483787e-01
6.470421e-12	1.000000e+05	5.818978e+02	4.353049e+01	5.818978e+02	1.446180e+02	6.678778e-05	1.446180e+02	5.401232e+11	8.538475e+00	1.214369e-02	2.485283e-01
6.728425e-12	1.000000e+05	5.788278e+02	4.293494e+01	5.788278e+02	1.439471e+02	6.616050e-05	1.439470e+02	5.185419e+11	8.390151e+00	1.197094e-02	2.486872e-01
6.996717e-12	1.000000e+05	5.758702e+02	4.218966e+01	5.758702e+02	1.432664e+02	6.553311e-05	1.432664e+02	4.985959e+11	8.260883e+00	1.180910e-02	2.487825e-01
7.275707e-12	1.000000e+05	5.728757e+02	4.166561e+01	5.728757e+02	1.425819e+02	6.493416e-05	1.425818e+02	4.791047e+11	8.130348e+00	1.164715e-02	2.488880e-01
7.565821e-12	1.000000e+05	5.699559e+02	4.105207e+01	5.699559e+02	1.418988e+02	6.432083e-05	1.418987e+02	4.607725e+11	8.009267e+00	1.149136e-02	2.489645e-01
7.867504e-12	1.000000e+05	5.670375e+02	4.049241e+01	5.670375e+02	1.412014e+02	6.374194e-05	1.412014e+02	4.431895e+11	7.895761e+00	1.134023e-02	2.490160e-01
8.181215e-12	1.000000e+05	5.641884e+02	3.996105e+01	5.641884e+02	1.405051e+02	6.314719e-05	1.405050e+02	4.266358e+11	7.791067e+00	1.119510e-02	2.490393e-01
8.507436e-12	1.000000e+05	5.614050e+02	3.931402e+01	5.614050e+02	1.398138e+02	6.257462e-05	1.398137e+02	4.110439e+11	7.693755e+00	1.105600e-02	2.490426e-01
8.846665e-12	1.000000e+05	5.586983e+02	3.864829e+01	5.586983e+02	1.391203e+02	6.196676e-05	1.391202e+02	3.964241e+11	7.606906e+00	1.092356e-02	2.490078e-01
9.199420e-12	1.000000e+05	5.559377e+02	3.820607e+01	5.559377e+02	1.384139e+02	6.143593e-05	1.384138e+02	3.820201e+11	7.519487e+00	1.079063e-02	2.489737e-01
9.566241e-12	1.000000e+05	5.533405e+02	3.751533e+01	5.533405e+02	1.377215e+02	6.085495e-05	1.377215e+02	3.689861e+11	7.447335e+00	1.066937e-02	2.488911e-01
9.947689e-12	1.000000e+05	5.507193e+02	3.699551e+01	5.507193e+02	1.370148e+02	6.032689e-05	1.370147e+02	3.562179e+11	7.376987e+00	1.054764e-02	2.487924e-01
1.034435e-11	1.000000e+05	5.481326e+02	3.641745e+01	5.481326e+02	1.363128e+02	5.977020e-05	1.363128e+02	3.440620e+11	7.310604e+00	1.043037e-02	2.486858e-01
1.075682e-11	1.000000e+05	5.456502e+02	3.582247e+01	5.456502e+02	1.356132e+02	5.923390e-05	1.356131e+02	3.328215e+11	7.256082e+00	1.032122e-02	2.485350e-01
1.118574e-11	1.000000e+05	5.431627e+02	3.527194e+01	5.431627e+02	1.349132e+02	5.869784e-05	1.349131e+02	3.218959e+11	7.201838e+00	1.021309e-02	2.483845e-01
1.163177e-11	1.000000e+05	5.407068e+02	3.479425e+01	5.407068e+02	1.342010e+02	5.815418e-05	1.342009e+02	3.114685e+11	7.155422e+00	1.010872e-02	2.481955e-01
1.209558e-11	1.000000e+05	5.383311e+02	3.425140e+01	5.383311e+02	1.335061e+02	5.763464e-05	1.335060e+02	3.017075e+11	7.113456e+00	1.000991e-02	2.480000e-01
1.257788e-11	1.000000e+05	5.360322e+02	3.368336e+01	5.360322e+02	1.328069e+02	5.712384e-05	1.328068e+02	2.925700e+11	7.081530e+00	9.916690e-03	2.477591e-01
1.307942e-11	1.000000e+05	5.337309e+02	3.319606e+01	5.337309e+02	1.321014e+02	5.660786e-05	1.321014e+02	2.837158e+11	7.052545e+00	9.825685e-03	2.475057e-01
1.360095e-11	1.000000e+05	5.314948e+02	3.264970e+01	5.314948e+02	1.314085e+02	5.608595e-05	1.314084e+02	2.753498e+11	7.026970e+00	9.738254e-03	2.472432e-01
1.414328e-11	1.000000e+05	5.292778e+02	3.224562e+01	5.292778e+02	1.307060e+02	5.559500e-05	1.307059e+02	2.673165e+11	7.007268e+00	9.653805e-03	2.469515e-01
1.470723e-11	1.000000e+05	5.271507e+02	3.172227e+01	5.271507e+02	1.300083e+02	5.508626e-05	1.300083e+02	2.598765e+11	6.996986e+00	9.576007e-03	2.466246e-01
1.529367e-11	1.000000e+05	5.250936e+02	3.114626e+01	5.250936e+02	1.293272e+02	5.457324e-05	1.293271e+02	2.528558e+11	6.989136e+00	9.501245e-03	2.462936e-01
1.590350e-11	1.000000e+05	5.230364e+02	3.070587e+01	5.230364e+02	1.286313e+02	5.409075e-05	1.286313e+02	2.460623e+11	6.987328e+00	9.429243e-03	2.459319e-01
1.653764e-11	1.000000e+05	5.210767e+02	3.015370e+01	5.210767e+02	1.279534e+02	5.359130e-05	1.279533e+02	2.397632e+11	6.990753e+00	9.361933e-03	2.455557e-01
1.719707e-11	1.000000e+05	5.191155e+02	2.976968e+01	5.191155e+02	1.272631e+02	5.310587e-05	1.272631e+02	2.336510e+11	6.999303e+00	9.296916e-03	2.451538e-01
1.788279e-11	1.000000e+05	5.172074e+02	2.937089e+01	5.172074e+02	1.265839e+02	5.263310e-05	1.265839e+02	2.278593e+11	7.010907e+00	9.234951e-03	2.447450e-01
1.859586e-11	1.000000e+05	5.153765e+02	2.887483e+01	5.153765e+02	1.259092e+02	5.214504e-05	1.259092e+02	2.224766e+11	7.030663e+00	9.178093e-03	2.443054e-01
1.933736e-11	1.000000e+05	5.135985e+02	2.842691e+01	5.135985e+02	1.252379e+02	5.167202e-05	1.252379e+02	2.173811e+11	7.055741e+00	9.124188e-03	2.438440e-01
2.010842e-11	1.000000e+05	5.118312e+02	2.811956e+01	5.118312e+02	1.245606e+02	5.119813e-05	1.245605e+02	2.124528e+11	7.085313e+00	9.072357e-03	2.433627e-01
2.091023e-11	1.000000e+05	5.101659e+02	2.762262e+01	5.101659e+02	1.239040e+02	5.071984e-05	1.239040e+02	2.079288e+11	7.120121e+00	9.025037e-03	2.428701e-01
2.174402e-11	1.000000e+05	5.084824e+02	2.732714e+01	5.084824e+02	1.232397e+02	5.025931e-05	1.232396e+02	2.034752e+11	7.157464e+00	8.978903e-03	2.423676e-01
2.261104e-11	1.000000e+05	5.069786e+02	2.672614e+01	5.069786e+02	1.225963e+02	4.978614e-05	1.225963e+02	1.996387e+11	7.208709e+00	8.941036e-03	2.418176e-01
2.351265e-11	1.000000e+05	5.054855e+02	2.630339e+01	5.054855e+02	1.219604e+02	4.932042e-05	1.219603e+02	1.959070e+11	7.260333e+00	8.904258e-03	2.412737e-01
2.445020e-11	1.000000e+05	5.039728e+02	2.596361e+01	5.039728e+02	1.213066e+02	4.886408e-05	1.213066e+02	1.922266e+11	7.317972e+00	8.868888e-03	2.407007e-01
2.542513e-11	1.000000e+05	5.025734e+02	2.552713e+01	5.025734e+02	1.206751e+02	4.840216e-05	1.206751e+02	1.889176e+11	7.382167e+00	8.838248e-03	2.401144e-01
2.643895e-11	1.000000e+05	5.011862e+02	2.517655e+01	5.011862e+02	1.200464e+02	4.795027e-05	1.200464e+02	1.857067e+11	7.448716e+00	8.808931e-03	2.395246e-01
2.749318e-11	1.000000e+05	4.999105e+02	2.474035e+01	4.999105e+02	1.194276e+02	4.749645e-05	1.194276e+02	1.828620e+11	7.526611e+00	8.785238e-03	2.388980e-01
2.858946e-11	1.000000e+05	4.986138e+02	2.447149e+01	4.986138e+02	1.188040e+02	4.705228e-05	1.188039e+02	1.800190e+11	7.606131e+00	8.761700e-03	2.382685e-01
2.972944e-11	1.000000e+05	4.974109e+02	2.405504e+01	4.974109e+02	1.181960e+02	4.660460e-05	1.181960e+02	1.774742e+11	7.693439e+00	8.742788e-03	2.376225e-01
3.091488e-11	1.000000e+05	4.962632e+02	2.370821e+01	4.962632e+02	1.175923e+02	4.615621e-05	1.175922e+02	1.750956e+11	7.787203e+00	8.725816e-03	2.369554e-01
3.214760e-11	1.000000e+05	4.952144e+02	2.330089e+01	4.952144e+02	1.170100e+02	4.571577e-05	1.170099e+02	1.730296e+11	7.888707e+00	8.714558e-03	2.362815e-01
3.342946e-11	1.000000e+05	4.941657e+02	2.298237e+01	4.941657e+02	1.164170e+02	4.527550e-05	1.164170e+02	1.709964e+11	7.996589e+00	8.703923e-03	2.355829e-01
3.476244e-11	1.000000e+05	4.931970e+02	2.259135e+01	4.931970e+02	1.158423e+02	4.483889e-05	1.158422e+02	1.691872e+11	8.110215e+00	8.696744e-03	2.348803e-01
3.614857e-11	1.000000e+05	4.922603e+02	2.229448e+01	4.922603e+02	1.152685e+02	4.440568e-05	1.152685e+02	1.675060e+11	8.231448e+00	8.692560e-03	2.341618e-01
3.758997e-11	1.000000e+05	4.914124e+02	2.190181e+01	4.914124e+02	1.147140e+02	4.397136e-05	1.147140e+02	1.660331e+11	8.358188e+00	8.690713e-03	2.334374e-01
3.908885e-11	1.000000e+05	4.906030e+02	2.154942e+01	4.906030e+02	1.141631e+02	4.353833e-05	1.141630e+02	1.647059e+11	8.493384e+00	8.692595e-03	2.326995e-01
4.064749e-11	1.000000e+05	4.898491e+02	2.123913e+01	4.898491e+02	1.136133e+02	4.311410e-05	1.136133e+02	1.635142e+11	8.637920e+00	8.696308e-03	2.319353e-01
4.226829e-11	1.000000e+05	4.891775e+02	2.088973e+01	4.891775e+02	1.130869e+02	4.268990e-05	1.130868e+02	1.625384e+11	8.788110e+00	8.703925e-03	2.311776e-01
4.395371e-11	1.000000e+05	4.885061e+02	2.062616e+01	4.885061e+02	1.125515e+02	4.226845e-05	1.125515e+02	1.615962e+11	8.946928e+00	8.713091e-03	2.303994e-01
4.570634e-11	1.000000e+05	4.879385e+02	2.026542e+01	4.879385e+02	1.120398e+02	4.184652e-05	1.120397e+02	1.608870e+11	9.112962e+00	8.725424e-03	2.296186e-01
4.752885e-11	1.000000e+05	4.873977e+02	2.000938e+01	4.873977e+02	1.115278e+02	4.143270e-05	1.115277e+02	1.602756e+11	9.288652e+00	8.740599e-03	2.288229e-01
4.942403e-11	1.000000e+05	4.869315e+02	1.969166e+01	4.869315e+02	1.110319e+02	4.101491e-05	1.110319e+02	1.598421e+11	9.472229e+00	8.758772e-03	2.280237e-01
5.139478e-11	1.000000e+05	4.865085e+02	1.938019e+01	4.865085e+02	1.105489e+02	4.060366e-05	1.105488e+02	1.595220e+11	9.661604e+00	8.779295e-03	2.272290e-01
5.344412e-11	1.000000e+05	4.861651e+02	1.908914e+01	4.861651e+02	1.100699e+02	4.019514e-05	1.100698e+02	1.593783e+11	9.864766e+00	8.802410e-03	2.264043e-01
5.557517e-11	1.000000e+05	4.858572e+02	1.883374e+01	4.858572e+02	1.096006e+02	3.979148e-05	1.096005e+02	1.593576e+11	1.007648e+01	8.829187e-03	2.255818e-01
5.779119e-11	1.000000e+05	4.856147e+02	1.851256e+01	4.856147e+02	1.091453e+02	3.938488e-05	1.091453e+02	1.594729e+11	1.029584e+01	8.857659e-03	2.247570e-01
6.009558e-11	1.000000e+05	4.854190e+02	1.827769e+01	4.854190e+02	1.086996e+02	3.898561e-05	1.086996e+02	1.597042e+11	1.052390e+01	8.888408e-03	2.239294e-01
6.249185e-11	1.000000e+05	4.852904e+02	1.794811e+01	4.852904e+02	1.082657e+02	3.858415e-05	1.082657e+02	1.601076e+11	1.076359e+01	8.922663e-03	2.230947e-01
6.498368e-11	1.000000e+05	4.852041e+02	1.769889e+01	4.852041e+02	1.078419e+02	3.818874e-05	1.078419e+02	1.606015e+11	1.101062e+01	8.958149e-03	2.222609e-01
6.757486e-11	1.000000e+05	4.851816e+02	1.739110e+01	4.851816e+02	1.074316e+02	3.779419e-05	1.074316e+02	1.612596e+11	1.126846e+01	8.996947e-03	2.214256e-01
7.026937e-11	1.000000e+05	4.851908e+02	1.716738e+01	4.851908e+02	1.070254e+02	3.740455e-05	1.070254e+02	1.620084e+11	1.153727e+01	9.037864e-03	2.205842e-01
7.307131e-11	1.000000e+05	4.853108e+02	1.683996e+01	4.853108e+02	1.066453e+02	3.701561e-05	1.066453e+02	1.630149e+11	1.181729e+01	9.082785e-03	2.197465e-01
7.598499e-11	1.000000e+05	4.854382e+02	1.657517e+01	4.854382e+02	1.062669e+02	3.663114e-05	1.062668e+02	1.640410e+11	1.210495e+01	9.127966e-03	2.189092e-01
7.901484e-11	1.000000e+05	4.856332e+02	1.635651e+01	4.856332e+02	1.058966e+02	3.625051e-05	1.058966e+02	1.652508e+11	1.240890e+01	9.176836e-03	2.180588e-01
8.216551e-11	1.000000e+05	4.858821e+02	1.613226e+01	4.858821e+02	1.055459e+02	3.587108e-05	1.055459e+02	1.666014e+11	1.271954e+01	9.228162e-03	2.172253e-01
8.544181e-11	1.000000e+05	4.861612e+02	1.587212e+01	4.861612e+02	1.052000e+02	3.549445e-05	1.052000e+02	1.680448e+11	1.304205e+01	9.281422e-03	2.163891e-01
8.884875e-11	1.000000e+05	4.865211e+02	1.568376e+01	4.865211e+02	1.048624e+02	3.512090e-05	1.048623e+02	1.696933e+11	1.338340e+01	9.337864e-03	2.155351e-01
9.239153e-11	1.000000e+05	4.869197e+02	1.539563e+01	4.869197e+02	1.045505e+02	3.475049e-05	1.045505e+02	1.714459e+11	1.372451e+01	9.395752e-03	2.147181e-01
9.607559e-11	1.000000e+05	4.873520e+02	1.516202e+01	4.873520e+02	1.042403e+02	3.438240e-05	1.042403e+02	1.733102e+11	1.408136e+01	9.455869e-03	2.138913e-01
9.990654e-11	1.000000e+05	4.878538e+02	1.489618e+01	4.878538e+02	1.039521e+02	3.401851e-05	1.039521e+02	1.753528e+11	1.444595e+01	9.518217e-03	2.130805e-01
1.038903e-10	1.000000e+05	4.883912e+02	1.472688e+01	4.883912e+02	1.036682e+02	3.365931e-05	1.036681e+02	1.775025e+11	1.482440e+01	9.582004e-03	2.122646e-01
1.080328e-10	1.000000e+05	4.889922e+02	1.448403e+01	4.889922e+02	1.034025e+02	3.330074e-05	1.034025e+02	1.798545e+11	1.521476e+01	9.649457e-03	2.114605e-01
1.123406e-10	1.000000e+05	4.896332e+02	1.424368e+01	4.896332e+02	1.031453e+02	3.294568e-05	1.031453e+02	1.823200e+11	1.561663e+01	9.717874e-03	2.106583e-01
1.168201e-10	1.000000e+05	4.902891e+02	1.404905e+01	4.902891e+02	1.028992e+02	3.259421e-05	1.028992e+02	1.848682e+11	1.602513e+01	9.787963e-03	2.098746e-01
1.214782e-10	1.000000e+05	4.910257e+02	1.382602e+01	4.910257e+02	1.026667e+02	3.224561e-05	1.026667e+02	1.876474e+11	1.645109e+01	9.860814e-03	2.090862e-01
1.263221e-10	1.000000e+05	4.917895e+02	1.362216e+01	4.917895e+02	1.024506e+02	3.190011e-05	1.024506e+02	1.905258e+11	1.688035e+01	9.934563e-03	2.083220e-01
1.313591e-10	1.000000e+05	4.926128e+02	1.338608e+01	4.926128e+02	1.022455e+02	3.155756e-05	1.022455e+02	1.936206e+11	1.732729e+01	1.001185e-02	2.075575e-01
1.365969e-10	1.000000e+05	4.934311e+02	1.322432e+01	4.934311e+02	1.020464e+02	3.121943e-05	1.020464e+02	1.967421e+11	1.777905e+01	1.008918e-02	2.068098e-01
1.420436e-10	1.000000e+05	4.943218e+02	1.303321e+01	4.943218e+02	1.018617e+02	3.088311e-05	1.018616e+02	2.000895e+11	1.824610e+01	1.016873e-02	2.060635e-01
1.477076e-10	1.000000e+05	4.952447e+02	1.282531e+01	4.952447e+02	1.016940e+02	3.055062e-05	1.016939e+02	2.035599e+11	1.871613e+01	1.024906e-02	2.053409e-01
1.535973e-10	1.000000e+05	4.961860e+02	1.264476e+01	4.961860e+02	1.015419e+02	3.022144e-05	1.015419e+02	2.071383e+11	1.918820e+01	1.033068e-02	2.046448e-01
1.597219e-10	1.000000e+05	4.971663e+02	1.243901e+01	4.971663e+02	1.013956e+02	2.989519e-05	1.013956e+02	2.108785e+11	1.967596e+01	1.041394e-02	2.039471e-01
1.660907e-10	1.000000e+05	4.981877e+02	1.226010e+01	4.981877e+02	1.012623e+02	2.957400e-05	1.012623e+02	2.148007e+11	2.017419e+01	1.049934e-02	2.032614e-01
1.727135e-10	1.000000e+05	4.992222e+02	1.205177e+01	4.992222e+02	1.011479e+02	2.925476e-05	1.011478e+02	2.187786e+11	2.066432e+01	1.058343e-02	2.026109e-01
1.796003e-10	1.000000e+05	5.003064e+02	1.187615e+01	5.003064e+02	1.010398e+02	2.893841e-05	1.010398e+02	2.229949e+11	2.117542e+01	1.067102e-02	2.019559e-01
1.867618e-10	1.000000e+05	5.013996e+02	1.170254e+01	5.013996e+02	1.009460e+02	2.862748e-05	1.009460e+02	2.272901e+11	2.168376e+01	1.075851e-02	2.013285e-01
1.942088e-10	1.000000e+05	5.025220e+02	1.156099e+01	5.025220e+02	1.008581e+02	2.831820e-05	1.008581e+02	2.317510e+11	2.220586e+01	1.084769e-02	2.007038e-01
2.019527e-10	1.000000e+05	5.036925e+02	1.135518e+01	5.036925e+02	1.007960e+02	2.801322e-05	1.007960e+02	2.363906e+11	2.272029e+01	1.093690e-02	2.001141e-01
2.100055e-10	1.000000e+05	5.048379e+02	1.118979e+01	5.048379e+02	1.007342e+02	2.771026e-05	1.007341e+02	2.410422e+11	2.323854e+01	1.102617e-02	1.995377e-01
2.183793e-10	1.000000e+05	5.060539e+02	1.102756e+01	5.060539e+02	1.006901e+02	2.741124e-05	1.006901e+02	2.459838e+11	2.376689e+01	1.111768e-02	1.989711e-01
2.270870e-10	1.000000e+05	5.072478e+02	1.087670e+01	5.072478e+02	1.006475e+02	2.711692e-05	1.006474e+02	2.509334e+11	2.429655e+01	1.120853e-02	1.984187e-01
2.361420e-10	1.000000e+05	5.084336e+02	1.070727e+01	5.084336e+02	1.006251e+02	2.682550e-05	1.006251e+02	2.558934e+11	2.480434e+01	1.129742e-02	1.979120e-01
2.455580e-10	1.000000e+05	5.097029e+02	1.054091e+01	5.097029e+02	1.006158e+02	2.653697e-05	1.006158e+02	2.612465e+11	2.533492e+01	1.139085e-02	1.974009e-01
2.553495e-10	1.000000e+05	5.109149e+02	1.041244e+01	5.109149e+02	1.006071e+02	2.625099e-05	1.006071e+02	2.664486e+11	2.585060e+01	1.148053e-02	1.969156e-01
2.655314e-10	1.000000e+05	5.121701e+02	1.020500e+01	5.121701e+02	1.006215e+02	2.596977e-05	1.006214e+02	2.718646e+11	2.635720e+01	1.157105e-02	1.964611e-01
2.761193e-10	1.000000e+05	5.134092e+02	1.005278e+01	5.134092e+02	1.006351e+02	2.569230e-05	1.006350e+02	2.773110e+11	2.686709e+01	1.166111e-02	1.960133e-01
2.871294e-10	1.000000e+05	5.146757e+02	9.929062e+00	5.146757e+02	1.006683e+02	2.541730e-05	1.006682e+02	2.829310e+11	2.736640e+01	1.175177e-02	1.955955e-01
2.985785e-10	1.000000e+05	5.159545e+02	9.791665e+00	5.159545e+02	1.007059e+02	2.514571e-05	1.007059e+02	2.886659e+11	2.786894e+01	1.184212e-02	1.951837e-01
3.104841e-10	1.000000e+05	5.171898e+02	9.642089e+00	5.171898e+02	1.007518e+02	2.487700e-05	1.007517e+02	2.943015e+11	2.834844e+01	1.192982e-02	1.948062e-01
3.228644e-10	1.000000e+05	5.184601e+02	9.513161e+00	5.184601e+02	1.008055e+02	2.461319e-05	1.008055e+02	3.001670e+11	2.883647e+01	1.201925e-02	1.944325e-01
3.357385e-10	1.000000e+05	5.197135e+02	9.351892e+00	5.197135e+02	1.008802e+02	2.435197e-05	1.008802e+02	3.060109e+11	2.928916e+01	1.210621e-02	1.941073e-01
3.491258e-10	1.000000e+05	5.209565e+02	9.211984e+00	5.209565e+02	1.009480e+02	2.409507e-05	1.009480e+02	3.118911e+11	2.975181e+01	1.219233e-02	1.937744e-01
3.630470e-10	1.000000e+05	5.222225e+02	9.088465e+00	5.222225e+02	1.010343e+02	2.384014e-05	1.010343e+02	3.179266e+11	3.019828e+01	1.227835e-02	1.934699e-01
3.775233e-10	1.000000e+05	5.234328e+02	8.970127e+00	5.234328e+02	1.011191e+02	2.358942e-05	1.011191e+02	3.237960e+11	3.062709e+01	1.236112e-02	1.931845e-01
3.925768e-10	1.000000e+05	5.246712e+02	8.821460e+00	5.246712e+02	1.012228e+02	2.334072e-05	1.012228e+02	3.298402e+11	3.103929e+01	1.244396e-02	1.929262e-01
4.082305e-10	1.000000e+05	5.258730e+02	8.692027e+00	5.258730e+02	1.013329e+02	2.309659e-05	1.013329e+02	3.358028e+11	3.142903e+01	1.252482e-02	1.926947e-01
4.245085e-10	1.000000e+05	5.270556e+02	8.551541e+00	5.270556e+02	1.014436e+02	2.285556e-05	1.014436e+02	3.417473e+11	3.181130e+01	1.260417e-02	1.924723e-01
4.414355e-10	1.000000e+05	5.282391e+02	8.449712e+00	5.282391e+02	1.015594e+02	2.261685e-05	1.015594e+02	3.477355e+11	3.218460e+01	1.268200e-02	1.922603e-01
4.590374e-10	1.000000e+05	5.293913e+02	8.310240e+00	5.293913e+02	1.016872e+02	2.238264e-05	1.016872e+02	3.536377e+11	3.252569e+01	1.275750e-02	1.920833e-01
4.773413e-10	1.000000e+05	5.305635e+02	8.206465e+00	5.305635e+02	1.018183e+02	2.215123e-05	1.018183e+02	3.597029e+11	3.287112e+01	1.283360e-02	1.919060e-01
4.963750e-10	1.000000e+05	5.316754e+02	8.098259e+00	5.316754e+02	1.019549e+02	2.192256e-05	1.019549e+02	3.655097e+11	3.317856e+01	1.290498e-02	1.917616e-01
5.161676e-10	1.000000e+05	5.327557e+02	7.957808e+00	5.327557e+02	1.020941e+02	2.169767e-05	1.020941e+02	3.712175e+11	3.346765e+01	1.297416e-02	1.916340e-01
5.367495e-10	1.000000e+05	5.338757e+02	7.866798e+00	5.338757e+02	1.022461e+02	2.147534e-05	1.022461e+02	3.771666e+11	3.375191e+01	1.304439e-02	1.915168e-01
5.581520e-10	1.000000e+05	5.349172e+02	7.744065e+00	5.349172e+02	1.023919e+02	2.125570e-05	1.023919e+02	3.827727e+11	3.401049e+01	1.310991e-02	1.914164e-01
5.804080e-10	1.000000e+05	5.359361e+02	7.613935e+00	5.359361e+02	1.025489e+02	2.104027e-05	1.025489e+02	3.882808e+11	3.423664e+01	1.317262e-02	1.913454e-01
6.035514e-10	1.000000e+05	5.369508e+02	7.535573e+00	5.369508e+02	1.027068e+02	2.082719e-05	1.027068e+02	3.938127e+11	3.445830e+01	1.323453e-02	1.912778e-01
6.276176e-10	1.000000e+05	5.379064e+02	7.399463e+00	5.379064e+02	1.028664e+02	2.061667e-05	1.028664e+02	3.990607e+11	3.464742e+01	1.329220e-02	1.912348e-01
6.526435e-10	1.000000e+05	5.388728e+02	7.310495e+00	5.388728e+02	1.030389e+02	2.040928e-05	1.030389e+02	4.043784e+11	3.481618e+01	1.334897e-02	1.912120e-01
6.786672e-10	1.000000e+05	5.398078e+02	7.210816e+00	5.398078e+02	1.032036e+02	2.020509e-05	1.032036e+02	4.096057e+11	3.498572e+01	1.340483e-02	1.911859e-01
7.057287e-10	1.000000e+05	5.407148e+02	7.105074e+00	5.407148e+02	1.033736e+02	2.000398e-05	1.033736e+02	4.147110e+11	3.513153e+01	1.345846e-02	1.911796e-01
7.338692e-10	1.000000e+05	5.415597e+02	6.995814e+00	5.415597e+02	1.035440e+02	1.980542e-05	1.035439e+02	4.194425e+11	3.524103e+01	1.350616e-02	1.911958e-01
7.631317e-10	1.000000e+05	5.424026e+02	6.916441e+00	5.424026e+02	1.037164e+02	1.960966e-05	1.037163e+02	4.242252e+11	3.534760e+01	1.355435e-02	1.912166e-01
7.935611e-10	1.000000e+05	5.431974e+02	6.797090e+00	5.431974e+02	1.038918e+02	1.941722e-05	1.038918e+02	4.287109e+11	3.542080e+01	1.359776e-02	1.912597e-01
8.252039e-10	1.000000e+05	5.439910e+02	6.723548e+00	5.439910e+02	1.040647e+02	1.922648e-05	1.040647e+02	4.332579e+11	3.550011e+01	1.364204e-02	1.912985e-01
8.581084e-10	1.000000e+05	5.447505e+02	6.627990e+00	5.447505e+02	1.042453e+02	1.903872e-05	1.042453e+02	4.375584e+11	3.554296e+01	1.368167e-02	1.913634e-01
8.923249e-10	1.000000e+05	5.454874e+02	6.530317e+00	5.454874e+02	1.044197e+02	1.885522e-05	1.044197e+02	4.417855e+11	3.558764e+01	1.372079e-02	1.914246e-01
9.279058e-10	1.000000e+05	5.461424e+02	6.448317e+00	5.461424e+02	1.045971e+02	1.867193e-05	1.045970e+02	4.455047e+11	3.558402e+01	1.375353e-02	1.915197e-01
9.649055e-10	1.000000e+05	5.468100e+02	6.370363e+00	5.468100e+02	1.047708e+02	1.849220e-05	1.047708e+02	4.493594e+11	3.559521e+01	1.378805e-02	1.916037e-01
1.003380e-09	1.000000e+05	5.474462e+02	6.282178e+00	5.474462e+02	1.049523e+02	1.831596e-05	1.049523e+02	4.529403e+11	3.556983e+01	1.381736e-02	1.917125e-01
1.043390e-09	1.000000e+05	5.480164e+02	6.184604e+00	5.480164e+02	1.051205e+02	1.814137e-05	1.051204e+02	4.562189e+11	3.554160e+01	1.384512e-02	1.918199e-01
1.084994e-09	1.000000e+05	5.485947e+02	6.091868e+00	5.485947e+02	1.052956e+02	1.796879e-05	1.052956e+02	4.594999e+11	3.550041e+01	1.387135e-02	1.919370e-01
1.128258e-09	1.000000e+05	5.490771e+02	6.006444e+00	5.490771e+02	1.054630e+02	1.779895e-05	1.054630e+02	4.621987e+11	3.542643e+01	1.389164e-02	1.920733e-01
1.173246e-09	1.000000e+05	5.496361e+02	5.946980e+00	5.496361e+02	1.056410e+02	1.763130e-05	1.056410e+02	4.653549e+11	3.536889e+01	1.391552e-02	1.922018e-01
1.220029e-09	1.000000e+05	5.500763e+02	5.846435e+00	5.500763e+02	1.058033e+02	1.746703e-05	1.058033e+02	4.677736e+11	3.528088e+01	1.393196e-02	1.923430e-01
1.268677e-09	1.000000e+05	5.505077e+02	5.770480e+00	5.505077e+02	1.059684e+02	1.730455e-05	1.059684e+02	4.701946e+11	3.518807e+01	1.394928e-02	1.924921e-01
1.319264e-09	1.000000e+05	5.509768e+02	5.697315e+00	5.509768e+02	1.061372e+02	1.714448e-05	1.061372e+02	4.727693e+11	3.510035e+01	1.396607e-02	1.926346e-01
1.371869e-09	1.000000e+05	5.513459e+02	5.628599e+00	5.513459e+02	1.062956e+02	1.698628e-05	1.062956e+02	4.747816e+11	3.498781e+01	1.397862e-02	1.927930e-01
1.426571e-09	1.000000e+05	5.516944e+02	5.551086e+00	5.516944e+02	1.064539e+02	1.682967e-05	1.064539e+02	4.766005e+11	3.486158e+01	1.398791e-02	1.929581e-01
1.483455e-09	1.000000e+05	5.520458e+02	5.469542e+00	5.520458e+02	1.066130e+02	1.667770e-05	1.066130e+02	4.784788e+11	3.473858e+01	1.399840e-02	1.931235e-01
1.542607e-09	1.000000e+05	5.523149e+02	5.408001e+00	5.523149e+02	1.067668e+02	1.653784e-05	1.067668e+02	4.798252e+11	3.458617e+01	1.400363e-02	1.933078e-01
1.604117e-09	1.000000e+05	5.526402e+02	5.333656e+00	5.526402e+02	1.069182e+02	1.641054e-05	1.069182e+02	4.814646e+11	3.445922e+01	1.401016e-02	1.934681e-01
1.668081e-09	1.000000e+05	5.528959e+02	5.271478e+00	5.528959e+02	1.070683e+02	1.629374e-05	1.070683e+02	4.827199e+11	3.430765e+01	1.401424e-02	1.936500e-01
1.734594e-09	1.000000e+05	5.530929e+02	5.200306e+00	5.530929e+02	1.072052e+02	1.618169e-05	1.072051e+02	4.835823e+11	3.415009e+01	1.401429e-02	1.938285e-01
1.803760e-09	1.000000e+05	5.533041e+02	5.137271e+00	5.533041e+02	1.073530e+02	1.607142e-05	1.073530e+02	4.844826e+11	3.397876e+01	1.401361e-02	1.940217e-01
1.875684e-09	1.000000e+05	5.534890e+02	5.069857e+00	5.534890e+02	1.074849e+02	1.596317e-05	1.074849e+02	4.852465e+11	3.382403e+01	1.401228e-02	1.941952e-01
1.950476e-09	1.000000e+05	5.536184e+02	5.003413e+00	5.536184e+02	1.076169e+02	1.585631e-05	1.076169e+02	4.856707e+11	3.364646e+01	1.400814e-02	1.943882e-01
2.028250e-09	1.000000e+05	5.537887e+02	4.959827e+00	5.537887e+02	1.077447e+02	1.575142e-05	1.077446e+02	4.863899e+11	3.349699e+01	1.400733e-02	1.945592e-01
2.109125e-09	1.000000e+05	5.538907e+02	4.886512e+00	5.538907e+02	1.078769e+02	1.564698e-05	1.078769e+02	4.865556e+11	3.330353e+01	1.399921e-02	1.947621e-01
2.193225e-09	1.000000e+05	5.539741e+02	4.825449e+00	5.539741e+02	1.079967e+02	1.554409e-05	1.079967e+02	4.866697e+11	3.312702e+01	1.399195e-02	1.949490e-01
2.280678e-09	1.000000e+05	5.540558e+02	4.779070e+00	5.540558e+02	1.081199e+02	1.544240e-05	1.081199e+02	4.867615e+11	3.294482e+01	1.398427e-02	1.951427e-01
2.371619e-09	1.000000e+05	5.541101e+02	4.715848e+00	5.541101e+02	1.082295e+02	1.534084e-05	1.082295e+02	4.866782e+11	3.277280e+01	1.397503e-02	1.953213e-01
2.466186e-09	1.000000e+05	5.541395e+02	4.659721e+00	5.541395e+02	1.083456e+02	1.524121e-05	1.083456e+02	4.864288e+11	3.258082e+01	1.396416e-02	1.955205e-01
2.564524e-09	1.000000e+05	5.541523e+02	4.608030e+00	5.541523e+02	1.084479e+02	1.514262e-05	1.084479e+02	4.860913e+11	3.240494e+01	1.395286e-02	1.957006e-01
2.666782e-09	1.000000e+05	5.541620e+02	4.554933e+00	5.541620e+02	1.085572e+02	1.504410e-05	1.085571e+02	4.857134e+11	3.221720e+01	1.394079e-02	1.958942e-01
2.773119e-09	1.000000e+05	5.541345e+02	4.504895e+00	5.541345e+02	1.086546e+02	1.494690e-05	1.086546e+02	4.851137e+11	3.203340e+01	1.392703e-02	1.960798e-01
2.883695e-09	1.000000e+05	5.540819e+02	4.447792e+00	5.540819e+02	1.087474e+02	1.485069e-05	1.087474e+02	4.843649e+11	3.184768e+01	1.391214e-02	1.962660e-01
2.998680e-09	1.000000e+05	5.540612e+02	4.393453e+00	5.540612e+02	1.088431e+02	1.475515e-05	1.088431e+02	4.837819e+11	3.166976e+01	1.389799e-02	1.964460e-01
3.118251e-09	1.000000e+05	5.539763e+02	4.349257e+00	5.539763e+02	1.089260e+02	1.466022e-05	1.089260e+02	4.828563e+11	3.148905e+01	1.388203e-02	1.966258e-01
3.242589e-09	1.000000e+05	5.538848e+02	4.303440e+00	5.538848e+02	1.090081e+02	1.456671e-05	1.090081e+02	4.818491e+11	3.130525e+01	1.386453e-02	1.968065e-01
3.371886e-09	1.000000e+05	5.538148e+02	4.252638e+00	5.538148e+02	1.090898e+02	1.447443e-05	1.090898e+02	4.810023e+11	3.113340e+01	1.384891e-02	1.969788e-01
3.506337e-09	1.000000e+05	5.537140e+02	4.199137e+00	5.537140e+02	1.091647e+02	1.438261e-05	1.091647e+02	4.799811e+11	3.096085e+01	1.383209e-02	1.971500e-01
3.646150e-09	1.000000e+05	5.535763e+02	4.162237e+00	5.535763e+02	1.092333e+02	1.429143e-05	1.092333e+02	4.787081e+11	3.078190e+01	1.381257e-02	1.973229e-01
3.791538e-09	1.000000e+05	5.534545e+02	4.112000e+00	5.534545e+02	1.093100e+02	1.420172e-05	1.093100e+02	4.775131e+11	3.059742e+01	1.379326e-02	1.975050e-01
3.942724e-09	1.000000e+05	5.533160e+02	4.067486e+00	5.533160e+02	1.093685e+02	1.411278e-05	1.093685e+02	4.762628e+11	3.043584e+01	1.377437e-02	1.976601e-01
4.099937e-09	1.000000e+05	5.531959e+02	4.017477e+00	5.531959e+02	1.094322e+02	1.402438e-05	1.094322e+02	4.751242e+11	3.027483e+01	1.375637e-02	1.978182e-01
4.263420e-09	1.000000e+05	5.530130e+02	3.976950e+00	5.530130e+02	1.094838e+02	1.393629e-05	1.094838e+02	4.736061e+11	3.010700e+01	1.373511e-02	1.979770e-01
4.433421e-09	1.000000e+05	5.528433e+02	3.932918e+00	5.528433e+02	1.095404e+02	1.384887e-05	1.095404e+02	4.722080e+11	2.994071e+01	1.371558e-02	1.981400e-01
4.610201e-09	1.000000e+05	5.527017e+02	3.892178e+00	5.527017e+02	1.095894e+02	1.376264e-05	1.095893e+02	4.709738e+11	2.979579e+01	1.369727e-02	1.982794e-01
4.794030e-09	1.000000e+05	5.524883e+02	3.851882e+00	5.524883e+02	1.096331e+02	1.367690e-05	1.096331e+02	4.693185e+11	2.963184e+01	1.367551e-02	1.984352e-01
4.985189e-09	1.000000e+05	5.523152e+02	3.811463e+00	5.523152e+02	1.096725e+02	1.359209e-05	1.096725e+02	4.679302e+11	2.949121e+01	1.365643e-02	1.985687e-01
5.183970e-09	1.000000e+05	5.521297e+02	3.771122e+00	5.521297e+02	1.097187e+02	1.350747e-05	1.097187e+02	4.664137e+11	2.933380e+01	1.363506e-02	1.987190e-01
5.390677e-09	1.000000e+05	5.519336e+02	3.734782e+00	5.519336e+02	1.097525e+02	1.342303e-05	1.097525e+02	4.649035e+11	2.919379e+01	1.361507e-02	1.988509e-01
5.605627e-09	1.000000e+05	5.517370e+02	3.698101e+00	5.517370e+02	1.097868e+02	1.334015e-05	1.097867e+02	4.634140e+11	2.905489e+01	1.359565e-02	1.989839e-01
5.829148e-09	1.000000e+05	5.515010e+02	3.661561e+00	5.515010e+02	1.098161e+02	1.325673e-05	1.098161e+02	4.616470e+11	2.890542e+01	1.357281e-02	1.991223e-01
6.061582e-09	1.000000e+05	5.512926e+02	3.624778e+00	5.512926e+02	1.098439e+02	1.317465e-05	1.098439e+02	4.600965e+11	2.877189e+01	1.355281e-02	1.992480e-01
6.303284e-09	1.000000e+05	5.510838e+02	3.583648e+00	5.510838e+02	1.098666e+02	1.309273e-05	1.098666e+02	4.585332e+11	2.864456e+01	1.353237e-02	1.993646e-01
6.554623e-09	1.000000e+05	5.508579e+02	3.550507e+00	5.508579e+02	1.098879e+02	1.301075e-05	1.098879e+02	4.569073e+11	2.851531e+01	1.351206e-02	1.994851e-01
6.815985e-09	1.000000e+05	5.506257e+02	3.516629e+00	5.506257e+02	1.099108e+02	1.293015e-05	1.099108e+02	4.552253e+11	2.838084e+01	1.349073e-02	1.996107e-01
7.087768e-09	1.000000e+05	5.504058e+02	3.481221e+00	5.504058e+02	1.099273e+02	1.284979e-05	1.099273e+02	4.536469e+11	2.826116e+01	1.347083e-02	1.997205e-01
7.370388e-09	1.000000e+05	5.501871e+02	3.447418e+00	5.501871e+02	1.099408e+02	1.276981e-05	1.099408e+02	4.521070e+11	2.814797e+01	1.345180e-02	1.998243e-01
7.664278e-09	1.000000e+05	5.499369e+02	3.412531e+00	5.499369e+02	1.099477e+02	1.268970e-05	1.099477e+02	4.503676e+11	2.803081e+01	1.343056e-02	1.999279e-01
7.969886e-09	1.000000e+05	5.497179e+02	3.383205e+00	5.497179e+02	1.099579e+02	1.261054e-05	1.099579e+02	4.488190e+11	2.792149e+01	1.341105e-02	2.000261e-01
8.287680e-09	1.000000e+05	5.495013e+02	3.351185e+00	5.495013e+02	1.099598e+02	1.253170e-05	1.099598e+02	4.473327e+11	2.782660e+01	1.339302e-02	2.001084e-01
8.618146e-09	1.000000e+05	5.492608e+02	3.318545e+00	5.492608e+02	1.099683e+02	1.245323e-05	1.099683e+02	4.456911e+11	2.771384e+01	1.337310e-02	2.002114e-01
8.961789e-09	1.000000e+05	5.490306e+02	3.289392e+00	5.490306e+02	1.099694e+02	1.237563e-05	1.099693e+02	4.441293e+11	2.761538e+01	1.335420e-02	2.002973e-01
9.319135e-09	1.000000e+05	5.487889e+02	3.254279e+00	5.487889e+02	1.099690e+02	1.229801e-05	1.099690e+02	4.425023e+11	2.751461e+01	1.333460e-02	2.003849e-01
9.690730e-09	1.000000e+05	5.485823e+02	3.227277e+00	5.485823e+02	1.099647e+02	1.222134e-05	1.099647e+02	4.411147e+11	2.743376e+01	1.331785e-02	2.004525e-01
1.007714e-08	1.000000e+05	5.483496e+02	3.197549e+00	5.483496e+02	1.099623e+02	1.214467e-05	1.099622e+02	4.395815e+11	2.734142e+01	1.329973e-02	2.005331e-01
1.047896e-08	1.000000e+05	5.481012e+02	3.171596e+00	5.481012e+02	1.099537e+02	1.206836e-05	1.099537e+02	4.379643e+11	2.725143e+01	1.328086e-02	2.006084e-01
1.089680e-08	1.000000e+05	5.478881e+02	3.132968e+00	5.478881e+02	1.099471e+02	1.199283e-05	1.099471e+02	4.365633e+11	2.717246e+01	1.326414e-02	2.006743e-01
1.133131e-08	1.000000e+05	5.476290e+02	3.110941e+00	5.476290e+02	1.099382e+02	1.191745e-05	1.099382e+02	4.349197e+11	2.708106e+01	1.324549e-02	2.007531e-01
1.178314e-08	1.000000e+05	5.474623e+02	3.084315e+00	5.474623e+02	1.099242e+02	1.184229e-05	1.099242e+02	4.338214e+11	2.702988e+01	1.323217e-02	2.007886e-01
1.225298e-08	1.000000e+05	5.471942e+02	3.056462e+00	5.471942e+02	1.099080e+02	1.176768e-05	1.099080e+02	4.321273e+11	2.694414e+01	1.321282e-02	2.008575e-01
1.274156e-08	1.000000e+05	5.469926e+02	3.027410e+00	5.469926e+02	1.098923e+02	1.169349e-05	1.098923e+02	4.308402e+11	2.688313e+01	1.319776e-02	2.009027e-01
1.324962e-08	1.000000e+05	5.467708e+02	3.000553e+00	5.467708e+02	1.098746e+02	1.161950e-05	1.098746e+02	4.294852e+11	2.682022e+01	1.318296e-02	2.009518e-01
1.377794e-08	1.000000e+05	5.465552e+02	2.977533e+00	5.465552e+02	1.098665e+02	1.154650e-05	1.098665e+02	4.281037e+11	2.674371e+01	1.316650e-02	2.010164e-01
1.432733e-08	1.000000e+05	5.463457e+02	2.949616e+00	5.463457e+02	1.098433e+02	1.147268e-05	1.098433e+02	4.268358e+11	2.669272e+01	1.315269e-02	2.010509e-01
1.489862e-08	1.000000e+05	5.461394e+02	2.923511e+00	5.461394e+02	1.098176e+02	1.139948e-05	1.098176e+02	4.255766e+11	2.664519e+01	1.313867e-02	2.010797e-01
1.549270e-08	1.000000e+05	5.459203e+02	2.900437e+00	5.459203e+02	1.098012e+02	1.132742e-05	1.098012e+02	4.242569e+11	2.658239e+01	1.312423e-02	2.011304e-01
1.611046e-08	1.000000e+05	5.457412e+02	2.876231e+00	5.457412e+02	1.097808e+02	1.125492e-05	1.097808e+02	4.231767e+11	2.653932e+01	1.311231e-02	2.011591e-01
1.675285e-08	1.000000e+05	5.455223e+02	2.850572e+00	5.455223e+02	1.097588e+02	1.118348e-05	1.097588e+02	4.218459e+11	2.648243e+01	1.309732e-02	2.011994e-01
1.742086e-08	1.000000e+05	5.453690e+02	2.826674e+00	5.453690e+02	1.097362e+02	1.111147e-05	1.097362e+02	4.209002e+11	2.645027e+01	1.308634e-02	2.012145e-01
1.811551e-08	1.000000e+05	5.451632e+02	2.800630e+00	5.451632e+02	1.097060e+02	1.104003e-05	1.097060e+02	4.196990e+11	2.641104e+01	1.307364e-02	2.012352e-01
1.883785e-08	1.000000e+05	5.449860e+02	2.777861e+00	5.449860e+02	1.096843e+02	1.096946e-05	1.096843e+02	4.186437e+11	2.637073e+01	1.306198e-02	2.012608e-01
1.958900e-08	1.000000e+05	5.448244e+02	2.757069e+00	5.448244e+02	1.096565e+02	1.089870e-05	1.096565e+02	4.176944e+11	2.634435e+01	1.305170e-02	2.012694e-01
2.037010e-08	1.000000e+05	5.446485e+02	2.732153e+00	5.446485e+02	1.096317e+02	1.082826e-05	1.096317e+02	4.166952e+11	2.631097e+01	1.304152e-02	2.012890e-01
2.118234e-08	1.000000e+05	5.444509e+02	2.710485e+00	5.444509e+02	1.096047e+02	1.075882e-05	1.096046e+02	4.155221e+11	2.626934e+01	1.302842e-02	2.013123e-01
2.202698e-08	1.000000e+05	5.442988e+02	2.688439e+00	5.442988e+02	1.095829e+02	1.068890e-05	1.095829e+02	4.146551e+11	2.624056e+01	1.301941e-02	2.013286e-01
2.290529e-08	1.000000e+05	5.441268e+02	2.663449e+00	5.441268e+02	1.095499e+02	1.061908e-05	1.095499e+02	4.136812e+11	2.621840e+01	1.300938e-02	2.013315e-01
2.381862e-08	1.000000e+05	5.440037e+02	2.642259e+00	5.440037e+02	1.095254e+02	1.055059e-05	1.095254e+02	4.129676e+11	2.620248e+01	1.300164e-02	2.013320e-01
2.476838e-08	1.000000e+05	5.438327e+02	2.622102e+00	5.438327e+02	1.094950e+02	1.048180e-05	1.094949e+02	4.120344e+11	2.617959e+01	1.299267e-02	2.013394e-01
2.575600e-08	1.000000e+05	5.436807e+02	2.600982e+00	5.436807e+02	1.094627e+02	1.041315e-05	1.094627e+02	4.111776e+11	2.616371e+01	1.298377e-02	2.013363e-01
2.678300e-08	1.000000e+05	5.435311e+02	2.580365e+00	5.435311e+02	1.094308e+02	1.034540e-05	1.094308e+02	4.103273e+11	2.614761e+01	1.297477e-02	2.013332e-01
2.785096e-08	1.000000e+05	5.433814e+02	2.558581e+00	5.433814e+02	1.094018e+02	1.027767e-05	1.094018e+02	4.095492e+11	2.613267e+01	1.296801e-02	2.013352e-01
2.896150e-08	1.000000e+05	5.432796e+02	2.536686e+00	5.432796e+02	1.093772e+02	1.020998e-05	1.093772e+02	4.089525e+11	2.612392e+01	1.296126e-02	2.013277e-01
3.011632e-08	1.000000e+05	5.431778e+02	2.519548e+00	5.431778e+02	1.093500e+02	1.014245e-05	1.093500e+02	4.084166e+11	2.612216e+01	1.295640e-02	2.013153e-01
3.131719e-08	1.000000e+05	5.430303e+02	2.497781e+00	5.430303e+02	1.093230e+02	1.007601e-05	1.093230e+02	4.076031e+11	2.610232e+01	1.294817e-02	2.013203e-01
3.256594e-08	1.000000e+05	5.428920e+02	2.477844e+00	5.428920e+02	1.092907e+02	1.000903e-05	1.092906e+02	4.068626e+11	2.609351e+01	1.294112e-02	2.013120e-01
3.386449e-08	1.000000e+05	5.428083e+02	2.459358e+00	5.428083e+02	1.092619e+02	9.942939e-06	1.092619e+02	4.064341e+11	2.610035e+01	1.293746e-02	2.012900e-01
3.521482e-08	1.000000e+05	5.426942e+02	2.440413e+00	5.426942e+02	1.092357e+02	9.876644e-06	1.092357e+02	4.058212e+11	2.609224e+01	1.293153e-02	2.012841e-01
3.661898e-08	1.000000e+05	5.425955e+02	2.419528e+00	5.425955e+02	1.092054e+02	9.810844e-06	1.092054e+02	4.053208e+11	2.609629e+01	1.292734e-02	2.012648e-01
3.807914e-08	1.000000e+05	5.424758e+02	2.400176e+00	5.424758e+02	1.091725e+02	9.745200e-06	1.091725e+02	4.046947e+11	2.609526e+01	1.292162e-02	2.012486e-01
3.959753e-08	1.000000e+05	5.423745e+02	2.382955e+00	5.423745e+02	1.091441e+02	9.680066e-06	1.091441e+02	4.041824e+11	2.609617e+01	1.291732e-02	2.012338e-01
4.117645e-08	1.000000e+05	5.422913e+02	2.364930e+00	5.422913e+02	1.091179e+02	9.615035e-06	1.091179e+02	4.037607e+11	2.610022e+01	1.291374e-02	2.012164e-01
4.281834e-08	1.000000e+05	5.422103e+02	2.344977e+00	5.422103e+02	1.090893e+02	9.550614e-06	1.090893e+02	4.033577e+11	2.610840e+01	1.291049e-02	2.011936e-01
4.452569e-08	1.000000e+05	5.421270e+02	2.329069e+00	5.421270e+02	1.090619e+02	9.486203e-06	1.090619e+02	4.029202e+11	2.611282e+01	1.290640e-02	2.011741e-01
4.630113e-08	1.000000e+05	5.420428e+02	2.310552e+00	5.420428e+02	1.090289e+02	9.422393e-06	1.090289e+02	4.025189e+11	2.612630e+01	1.290356e-02	2.011445e-01
4.814735e-08	1.000000e+05	5.419812e+02	2.292293e+00	5.419812e+02	1.090047e+02	9.358418e-06	1.090047e+02	4.022458e+11	2.613754e+01	1.290214e-02	2.011227e-01
5.006720e-08	1.000000e+05	5.419184e+02	2.276517e+00	5.419184e+02	1.089833e+02	9.295018e-06	1.089833e+02	4.019439e+11	2.614358e+01	1.289993e-02	2.011066e-01
5.206360e-08	1.000000e+05	5.418526e+02	2.258426e+00	5.418526e+02	1.089594e+02	9.231375e-06	1.089594e+02	4.016163e+11	2.615101e+01	1.289724e-02	2.010867e-01
5.413960e-08	1.000000e+05	5.417934e+02	2.242182e+00	5.417934e+02	1.089269e+02	9.168811e-06	1.089269e+02	4.013511e+11	2.617275e+01	1.289577e-02	2.010487e-01
5.629838e-08	1.000000e+05	5.417601e+02	2.223946e+00	5.417601e+02	1.089036e+02	9.105805e-06	1.089036e+02	4.012444e+11	2.619377e+01	1.289630e-02	2.010181e-01
5.854325e-08	1.000000e+05	5.416867e+02	2.207744e+00	5.416867e+02	1.088783e+02	9.043226e-06	1.088783e+02	4.008977e+11	2.620156e+01	1.289390e-02	2.009987e-01
6.087762e-08	1.000000e+05	5.416453e+02	2.192271e+00	5.416453e+02	1.088522e+02	8.981121e-06	1.088522e+02	4.007243e+11	2.622158e+01	1.289324e-02	2.009659e-01
6.330508e-08	1.000000e+05	5.416140e+02	2.176212e+00	5.416140e+02	1.088286e+02	8.919381e-06	1.088286e+02	4.006221e+11	2.624332e+01	1.289368e-02	2.009340e-01
6.582933e-08	1.000000e+05	5.415818e+02	2.160724e+00	5.415818e+02	1.088032e+02	8.857888e-06	1.088032e+02	4.004762e+11	2.626447e+01	1.289282e-02	2.008989e-01
6.845423e-08	1.000000e+05	5.415225e+02	2.144220e+00	5.415225e+02	1.087812e+02	8.795965e-06	1.087812e+02	4.002203e+11	2.627425e+01	1.289163e-02	2.008803e-01
7.118380e-08	1.000000e+05	5.414842e+02	2.127986e+00	5.414842e+02	1.087624e+02	8.734777e-06	1.087624e+02	4.000604e+11	2.628648e+01	1.289104e-02	2.008597e-01
7.402221e-08	1.000000e+05	5.414795e+02	2.113198e+00	5.414795e+02	1.087350e+02	8.674270e-06	1.087350e+02	4.000992e+11	2.632207e+01	1.289285e-02	2.008110e-01
7.697380e-08	1.000000e+05	5.414550e+02	2.097233e+00	5.414550e+02	1.087179e+02	8.613734e-06	1.087179e+02	4.000424e+11	2.633907e+01	1.289394e-02	2.007885e-01
8.004309e-08	1.000000e+05	5.414233e+02	2.081629e+00	5.414233e+02	1.086976e+02	8.553527e-06	1.086976e+02	3.999304e+11	2.635632e+01	1.289410e-02	2.007627e-01
8.323475e-08	1.000000e+05	5.413773e+02	2.066434e+00	5.413773e+02	1.086701e+02	8.492718e-06	1.086701e+02	3.997099e+11	2.637509e+01	1.289246e-02	2.007290e-01
8.655369e-08	1.000000e+05	5.414102e+02	2.052749e+00	5.414102e+02	1.086578e+02	8.433770e-06	1.086578e+02	3.999591e+11	2.640651e+01	1.289658e-02	2.006940e-01
9.000496e-08	1.000000e+05	5.413738e+02	2.038169e+00	5.413738e+02	1.086403e+02	8.374317e-06	1.086403e+02	3.998109e+11	2.641794e+01	1.289614e-02	2.006753e-01
9.359385e-08	1.000000e+05	5.413739e+02	2.021853e+00	5.413739e+02	1.086239e+02	8.315159e-06	1.086239e+02	3.998500e+11	2.644053e+01	1.289739e-02	2.006449e-01
9.732585e-08	1.000000e+05	5.413688e+02	2.009503e+00	5.413688e+02	1.086010e+02	8.255953e-06	1.086010e+02	3.999004e+11	2.647178e+01	1.289962e-02	2.006044e-01
1.012067e-07	1.000000e+05	5.413498e+02	1.993609e+00	5.413498e+02	1.085864e+02	8.197714e-06	1.085864e+02	3.998636e+11	2.648714e+01	1.290070e-02	2.005845e-01
1.052422e-07	1.000000e+05	5.413483e+02	1.979399e+00	5.413483e+02	1.085703e+02	8.139119e-06	1.085703e+02	3.999137e+11	2.651005e+01	1.290250e-02	2.005554e-01
1.094387e-07	1.000000e+05	5.413611e+02	1.965928e+00	5.413611e+02	1.085564e+02	8.081163e-06	1.085564e+02	4.000291e+11	2.653469e+01	1.290469e-02	2.005250e-01
1.138025e-07	1.000000e+05	5.413490e+02	1.952853e+00	5.413490e+02	1.085387e+02	8.023163e-06	1.085387e+02	4.000465e+11	2.655748e+01	1.290670e-02	2.004968e-01
1.183403e-07	1.000000e+05	5.413690e+02	1.937770e+00	5.413690e+02	1.085277e+02	7.965471e-06	1.085276e+02	4.001949e+11	2.658089e+01	1.290910e-02	2.004689e-01
1.230590e-07	1.000000e+05	5.413721e+02	1.925451e+00	5.413721e+02	1.085142e+02	7.908271e-06	1.085142e+02	4.002510e+11	2.660106e+01	1.291054e-02	2.004430e-01
1.279659e-07	1.000000e+05	5.414088e+02	1.911403e+00	5.414088e+02	1.084988e+02	7.851391e-06	1.084988e+02	4.005368e+11	2.663893e+01	1.291538e-02	2.004010e-01
1.330685e-07	1.000000e+05	5.413885e+02	1.897307e+00	5.413885e+02	1.084852e+02	7.794387e-06	1.084852e+02	4.004812e+11	2.665197e+01	1.291600e-02	2.003833e-01
1.383745e-07	1.000000e+05	5.414351e+02	1.884615e+00	5.414351e+02	1.084758e+02	7.738168e-06	1.084758e+02	4.007793e+11	2.668340e+01	1.292006e-02	2.003487e-01
1.438921e-07	1.000000e+05	5.414677e+02	1.870674e+00	5.414677e+02	1.084612e+02	7.681898e-06	1.084612e+02	4.009874e+11	2.671518e+01	1.292287e-02	2.003097e-01
1.496297e-07	1.000000e+05	5.414630e+02	1.859125e+00	5.414630e+02	1.084526e+02	7.625991e-06	1.084526e+02	4.010299e+11	2.672866e+01	1.292480e-02	2.002955e-01
1.555961e-07	1.000000e+05	5.414659e+02	1.845829e+00	5.414659e+02	1.084396e+02	7.570030e-06	1.084396e+02	4.011148e+11	2.675033e+01	1.292719e-02	2.002704e-01
1.618004e-07	1.000000e+05	5.415234e+02	1.832326e+00	5.415234e+02	1.084358e+02	7.514641e-06	1.084358e+02	4.014448e+11	2.677704e+01	1.293097e-02	2.002421e-01
1.682521e-07	1.000000e+05	5.415496e+02	1.820102e+00	5.415496e+02	1.084272e+02	7.459930e-06	1.084272e+02	4.016496e+11	2.680128e+01	1.293443e-02	2.002166e-01
1.749610e-07	1.000000e+05	5.415503e+02	1.807606e+00	5.415503e+02	1.084165e+02	7.405229e-06	1.084165e+02	4.017027e+11	2.681811e+01	1.293606e-02	2.001965e-01
1.819375e-07	1.000000e+05	5.415665e+02	1.795317e+00	5.415665e+02	1.084027e+02	7.350614e-06	1.084027e+02	4.018395e+11	2.684433e+01	1.293853e-02	2.001650e-01
1.891921e-07	1.000000e+05	5.416297e+02	1.782513e+00	5.416297e+02	1.083992e+02	7.296805e-06	1.083992e+02	4.022439e+11	2.687562e+01	1.294399e-02	2.001353e-01
1.967361e-07	1.000000e+05	5.416396e+02	1.772350e+00	5.416396e+02	1.083923e+02	7.243141e-06	1.083923e+02	4.023354e+11	2.689035e+01	1.294576e-02	2.001188e-01
2.045808e-07	1.000000e+05	5.417047e+02	1.757912e+00	5.417047e+02	1.083925e+02	7.189109e-06	1.083925e+02	4.027347e+11	2.691679e+01	1.295082e-02	2.000951e-01
2.127383e-07	1.000000e+05	5.417182e+02	1.747348e+00	5.417182e+02	1.083833e+02	7.136386e-06	1.083833e+02	4.028572e+11	2.693634e+01	1.295314e-02	2.000733e-01
2.212211e-07	1.000000e+05	5.417361e+02	1.734925e+00	5.417361e+02	1.083744e+02	7.083080e-06	1.083744e+02	4.029797e+11	2.695568e+01	1.295494e-02	2.000501e-01
2.300422e-07	1.000000e+05	5.417720e+02	1.724246e+00	5.417720e+02	1.083694e+02	7.030824e-06	1.083694e+02	4.032355e+11	2.697898e+01	1.295887e-02	2.000277e-01
2.392150e-07	1.000000e+05	5.417885e+02	1.712328e+00	5.417885e+02	1.083617e+02	6.978666e-06	1.083616e+02	4.033605e+11	2.699698e+01	1.296091e-02	2.000073e-01
2.487535e-07	1.000000e+05	5.418547e+02	1.699869e+00	5.418547e+02	1.083622e+02	6.926179e-06	1.083622e+02	4.037833e+11	2.702455e+01	1.296658e-02	1.999839e-01
2.586724e-07	1.000000e+05	5.418944e+02	1.688808e+00	5.418944e+02	1.083608e+02	6.874843e-06	1.083608e+02	4.040191e+11	2.704216e+01	1.296940e-02	1.999666e-01
2.689868e-07	1.000000e+05	5.419159e+02	1.677952e+00	5.419159e+02	1.083565e+02	6.823588e-06	1.083565e+02	4.041752e+11	2.705799e+01	1.297183e-02	1.999507e-01
2.797125e-07	1.000000e+05	5.419599e+02	1.666771e+00	5.419599e+02	1.083551e+02	6.772606e-06	1.083551e+02	4.044430e+11	2.707768e+01	1.297516e-02	1.999319e-01
2.908659e-07	1.000000e+05	5.419875e+02	1.655939e+00	5.419875e+02	1.083516e+02	6.722297e-06	1.083516e+02	4.046103e+11	2.709319e+01	1.297722e-02	1.999153e-01
3.024640e-07	1.000000e+05	5.420171e+02	1.645823e+00	5.420171e+02	1.083510e+02	6.671927e-06	1.083510e+02	4.048278e+11	2.710850e+01	1.298065e-02	1.999033e-01
3.145245e-07	1.000000e+05	5.420747e+02	1.634613e+00	5.420747e+02	1.083477e+02	6.622216e-06	1.083477e+02	4.051769e+11	2.713603e+01	1.298495e-02	1.998759e-01
3.270660e-07	1.000000e+05	5.421025e+02	1.623224e+00	5.421025e+02	1.083515e+02	6.572668e-06	1.083514e+02	4.053545e+11	2.714321e+01	1.298730e-02	1.998726e-01
3.401075e-07	1.000000e+05	5.421122e+02	1.613792e+00	5.421122e+02	1.083501e+02	6.523302e-06	1.083501e+02	4.054215e+11	2.714934e+01	1.298829e-02	1.998666e-01
3.536691e-07	1.000000e+05	5.421668e+02	1.602366e+00	5.421668e+02	1.083488e+02	6.473525e-06	1.083488e+02	4.057587e+11	2.717363e+01	1.299255e-02	1.998440e-01
3.677714e-07	1.000000e+05	5.422007e+02	1.591458e+00	5.422007e+02	1.083448e+02	6.418343e-06	1.083448e+02	4.059927e+11	2.719432e+01	1.299598e-02	1.998241e-01
3.824361e-07	1.000000e+05	5.422643e+02	1.580081e+00	5.422643e+02	1.083531e+02	6.357668e-06	1.083531e+02	4.063591e+11	2.720843e+01	1.300008e-02	1.998160e-01
3.976855e-07	1.000000e+05	5.423025e+02	1.568477e+00	5.423025e+02	1.083528e+02	6.291668e-06	1.083528e+02	4.065930e+11	2.722440e+01	1.300299e-02	1.998015e-01
4.135430e-07	1.000000e+05	5.423298e+02	1.556581e+00	5.423298e+02	1.083535e+02	6.221757e-06	1.083535e+02	4.067583e+11	2.723469e+01	1.300500e-02	1.997926e-01
4.300327e-07	1.000000e+05	5.423470e+02	1.544878e+00	5.423470e+02	1.083539e+02	6.148229e-06	1.083539e+02	4.068524e+11	2.724049e+01	1.300595e-02	1.997870e-01
4.471800e-07	1.000000e+05	5.424012e+02	1.532034e+00	5.424012e+02	1.083524e+02	6.071673e-06	1.083524e+02	4.072119e+11	2.726635e+01	1.301093e-02	1.997644e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_05_1.0e_neg_01_1.0e_pos_06.csv <==
4.673108e-28	1.000000e+06	9.004369e+07	9.004369e+07	3.264964e+02	1.564910e+02	1.564910e+02	2.646721e-06	-1.244223e+27	-1.325717e+16	-3.152993e-13	1.737946e-06
4.859445e-28	1.000000e+06	8.963758e+07	8.963758e+07	3.252275e+02	1.584187e+02	1.584187e+02	2.678055e-06	6.582384e+26	6.597068e+15	1.706176e-13	1.767325e-06
5.053213e-28	1.000000e+06	8.922673e+07	8.922673e+07	3.239667e+02	1.603336e+02	1.603336e+02	2.709646e-06	8.950575e+26	8.447506e+15	2.373927e-13	1.796923e-06
5.254706e-28	1.000000e+06	8.854914e+07	8.854914e+07	3.227068e+02	1.614776e+02	1.614776e+02	2.741604e-06	4.065400e+27	3.702901e+16	1.120141e-12	1.823593e-06
5.464235e-28	1.000000e+06	8.819157e+07	8.819157e+07	3.214342e+02	1.637708e+02	1.637708e+02	2.774038e-06	2.095439e+27	1.778656e+16	5.891567e-13	1.856990e-06
5.682117e-28	1.000000e+06	8.780482e+07	8.780482e+07	3.201748e+02	1.654610e+02	1.654610e+02	2.806580e-06	-1.294985e+27	-1.044206e+16	-3.721896e-13	1.884418e-06
5.908688e-28	1.000000e+06	8.734446e+07	8.734446e+07	3.189357e+02	1.682721e+02	1.682721e+02	2.839827e-06	-9.642353e+26	-7.146986e+15	-2.845100e-13	1.926534e-06
6.144294e-28	1.000000e+06	8.690653e+07	8.690653e+07	3.176932e+02	1.701308e+02	1.701308e+02	2.873445e-06	-2.728088e+27	-1.914006e+16	-8.254443e-13	1.957630e-06
6.389293e-28	1.000000e+06	8.628774e+07	8.628774e+07	3.164460e+02	1.720182e+02	1.720182e+02	2.907160e-06	-4.916940e+27	-3.264546e+16	-1.541845e-12	1.993542e-06
6.644063e-28	1.000000e+06	8.591118e+07	8.591118e+07	3.152160e+02	1.742716e+02	1.742716e+02	2.941467e-06	1.200119e+27	7.466065e+15	3.846514e-13	2.028509e-06
6.908990e-28	1.000000e+06	8.552001e+07	8.552001e+07	3.139811e+02	1.767829e+02	1.767829e+02	2.976158e-06	-1.575627e+27	-9.125401e+15	-5.166615e-13	2.067153e-06
7.184482e-28	1.000000e+06	8.493876e+07	8.493876e+07	3.127525e+02	1.787838e+02	1.787838e+02	3.011205e-06	7.507291e+27	4.110008e+16	2.547094e-12	2.104855e-06
7.470959e-28	1.000000e+06	8.472769e+07	8.472769e+07	3.115317e+02	1.818433e+02	1.818433e+02	3.046649e-06	-2.728616e+28	-1.372321e+17	-9.373609e-12	2.146209e-06
7.768859e-28	1.000000e+06	8.423362e+07	8.423362e+07	3.103203e+02	1.834669e+02	1.834669e+02	3.082908e-06	2.788550e+27	1.341496e+16	9.863754e-13	2.178072e-06
8.078637e-28	1.000000e+06	8.374118e+07	8.374118e+07	3.091096e+02	1.854093e+02	1.854093e+02	3.119284e-06	-2.910336e+27	-1.328268e+16	-1.060081e-12	2.214075e-06
8.400768e-28	1.000000e+06	8.330543e+07	8.330543e+07	3.079136e+02	1.878092e+02	1.878092e+02	3.155937e-06	-3.506236e+27	-1.500571e+16	-1.310889e-12	2.254466e-06
8.735743e-28	1.000000e+06	8.265919e+07	8.265919e+07	3.066996e+02	1.896433e+02	1.896433e+02	3.193228e-06	-2.265577e+28	-9.236163e+16	-8.806722e-12	2.294279e-06
9.084075e-28	1.000000e+06	8.256700e+07	8.256700e+07	3.054983e+02	1.934556e+02	1.934556e+02	3.230878e-06	-2.564042e+27	-9.462768e+15	-1.002268e-12	2.343014e-06
9.446297e-28	1.000000e+06	8.214437e+07	8.214437e+07	3.043253e+02	1.950300e+02	1.950300e+02	3.269217e-06	2.707327e+27	9.594746e+15	1.085783e-12	2.374235e-06
9.822962e-28	1.000000e+06	8.154128e+07	8.154128e+07	3.031264e+02	1.970527e+02	1.970527e+02	3.307551e-06	-8.527080e+27	-2.870042e+16	-3.548167e-12	2.416601e-06
1.021465e-27	1.000000e+06	8.130847e+07	8.130847e+07	3.019453e+02	2.003097e+02	2.003097e+02	3.346589e-06	7.740258e+27	2.400189e+16	3.267140e-12	2.463577e-06
1.062195e-27	1.000000e+06	8.066300e+07	8.066300e+07	3.007645e+02	2.019203e+02	2.019203e+02	3.386087e-06	1.874517e+29	5.584568e+17	8.233958e-11	2.503258e-06
1.104549e-27	1.000000e+06	8.042113e+07	8.042113e+07	2.995959e+02	2.048646e+02	2.048646e+02	3.426104e-06	-5.007616e+27	-1.387703e+16	-2.232912e-12	2.547398e-06
1.148593e-27	1.000000e+06	8.000759e+07	8.000759e+07	2.984119e+02	2.073251e+02	2.073251e+02	3.466402e-06	3.941669e+27	1.029013e+16	1.803497e-12	2.591318e-06
1.194392e-27	1.000000e+06	7.935496e+07	7.935496e+07	2.972646e+02	2.093052e+02	2.093052e+02	3.507414e-06	-3.076801e+27	-7.659476e+15	-1.466629e-12	2.637582e-06
1.242018e-27	1.000000e+06	7.900178e+07	7.900178e+07	2.960876e+02	2.117801e+02	2.117801e+02	3.548886e-06	-3.673409e+27	-8.622697e+15	-1.790507e-12	2.680701e-06
1.291542e-27	1.000000e+06	7.858915e+07	7.858915e+07	2.949446e+02	2.141318e+02	2.141318e+02	3.590720e-06	3.903114e+27	8.669722e+15	1.952943e-12	2.724700e-06
1.343042e-27	1.000000e+06	7.853854e+07	7.853854e+07	2.937975e+02	2.185238e+02	2.185238e+02	3.632999e-06	5.712331e+27	1.146357e+16	2.867415e-12	2.782376e-06
1.396595e-27	1.000000e+06	7.779744e+07	7.779744e+07	2.926412e+02	2.199868e+02	2.199868e+02	3.675933e-06	2.516294e+28	4.884027e+16	1.324421e-11	2.827687e-06
1.452283e-27	1.000000e+06	7.747497e+07	7.747497e+07	2.914981e+02	2.225594e+02	2.225594e+02	3.719343e-06	-4.076517e+27	-7.465516e+15	-2.190652e-12	2.872662e-06
1.510192e-27	1.000000e+06	7.709172e+07	7.709172e+07	2.903654e+02	2.256798e+02	2.256798e+02	3.763198e-06	-5.434744e+27	-9.283591e+15	-2.993862e-12	2.927419e-06
1.570410e-27	1.000000e+06	7.674360e+07	7.674360e+07	2.892344e+02	2.283985e+02	2.283985e+02	3.807450e-06	-1.982429e+28	-3.189567e+16	-1.117064e-11	2.976124e-06
1.633029e-27	1.000000e+06	7.624805e+07	7.624805e+07	2.881029e+02	2.312695e+02	2.312695e+02	3.852410e-06	1.499171e+28	2.265999e+16	8.725667e-12	3.033120e-06
1.698145e-27	1.000000e+06	7.584679e+07	7.584679e+07	2.869914e+02	2.340243e+02	2.340243e+02	3.898007e-06	6.947165e+27	9.896992e+15	4.151574e-12	3.085487e-06
1.765857e-27	1.000000e+06	7.558208e+07	7.558208e+07	2.858646e+02	2.373747e+02	2.373747e+02	3.943774e-06	-3.904238e+28	-5.180410e+16	-2.374287e-11	3.140621e-06
1.836270e-27	1.000000e+06	7.519943e+07	7.519943e+07	2.847516e+02	2.401319e+02	2.401318e+02	3.990372e-06	1.431462e+29	1.792796e+17	8.928909e-11	3.193267e-06
1.909490e-27	1.000000e+06	7.486693e+07	7.486693e+07	2.836334e+02	2.436120e+02	2.436120e+02	4.037380e-06	-8.522800e+27	-9.933192e+15	-5.435300e-12	3.253934e-06
1.985630e-27	1.000000e+06	7.437433e+07	7.437433e+07	2.825240e+02	2.461287e+02	2.461287e+02	4.085138e-06	-5.944879e+27	-6.581609e+15	-3.918493e-12	3.309323e-06
2.064805e-27	1.000000e+06	7.412611e+07	7.412611e+07	2.814149e+02	2.498203e+02	2.498203e+02	4.133569e-06	5.238532e+28	5.383576e+16	3.511112e-11	3.370206e-06
2.147138e-27	1.000000e+06	7.340814e+07	7.340814e+07	2.803264e+02	2.517572e+02	2.517572e+02	4.181947e-06	4.571646e+28	4.520261e+16	3.216938e-11	3.429553e-06
2.232754e-27	1.000000e+06	7.318316e+07	7.318316e+07	2.792345e+02	2.554466e+02	2.554466e+02	4.231130e-06	2.316832e+28	2.130071e+16	1.655503e-11	3.490510e-06
2.321784e-27	1.000000e+06	7.296507e+07	7.296507e+07	2.781392e+02	2.591698e+02	2.591698e+02	4.281552e-06	-9.012523e+27	-7.707690e+15	-6.536762e-12	3.551971e-06
2.414363e-27	1.000000e+06	7.255927e+07	7.255927e+07	2.770538e+02	2.622988e+02	2.622988e+02	4.331983e-06	8.100453e+27	6.524213e+15	6.041378e-12	3.614959e-06
2.510635e-27	1.000000e+06	7.238169e+07	7.238169e+07	2.759800e+02	2.663044e+02	2.663044e+02	4.383102e-06	-9.611247e+27	-7.176092e+15	-7.256503e-12	3.679168e-06
2.610745e-27	1.000000e+06	7.173870e+07	7.173870e+07	2.748967e+02	2.689836e+02	2.689836e+02	4.434726e-06	-9.507609e+27	-6.752157e+15	-7.505764e-12	3.749490e-06
2.714846e-27	1.000000e+06	7.157499e+07	7.157499e+07	2.738270e+02	2.730262e+02	2.730262e+02	4.487176e-06	-3.782380e+28	-2.493122e+16	-3.020299e-11	3.814547e-06
2.823099e-27	1.000000e+06	7.133430e+07	7.133430e+07	2.727497e+02	2.769673e+02	2.769673e+02	4.540014e-06	1.392318e+28	8.542717e+15	1.130675e-11	3.882666e-06
2.935669e-27	1.000000e+06	7.085572e+07	7.085572e+07	2.716914e+02	2.802022e+02	2.802022e+02	4.593594e-06	2.399793e+28	1.389364e+16	2.015536e-11	3.954546e-06
3.052727e-27	1.000000e+06	7.045824e+07	7.045824e+07	2.706309e+02	2.835702e+02	2.835702e+02	4.647545e-06	7.984434e+28	4.354527e+16	6.897258e-11	4.024657e-06
3.174452e-27	1.000000e+06	7.012300e+07	7.012300e+07	2.695741e+02	2.874200e+02	2.874200e+02	4.702539e-06	-2.942498e+28	-1.500139e+16	-2.603184e-11	4.098798e-06
3.301031e-27	1.000000e+06	6.993665e+07	6.993665e+07	2.685247e+02	2.915128e+02	2.915127e+02	4.758120e-06	-2.231856e+28	-1.060177e+16	-2.000936e-11	4.168240e-06
3.432658e-27	1.000000e+06	6.948806e+07	6.948806e+07	2.674769e+02	2.951002e+02	2.951002e+02	4.814250e-06	5.797297e+28	2.590465e+16	5.367424e-11	4.246776e-06
3.569533e-27	1.000000e+06	6.904677e+07	6.904677e+07	2.664314e+02	2.985846e+02	2.985846e+02	4.871000e-06	-2.008298e+28	-8.462353e+15	-1.919564e-11	4.324382e-06
3.711866e-27	1.000000e+06	6.883925e+07	6.883925e+07	2.653928e+02	3.028107e+02	3.028107e+02	4.928725e-06	-3.075402e+28	-1.207941e+16	-2.984095e-11	4.398810e-06
3.859874e-27	1.000000e+06	6.848132e+07	6.848132e+07	2.643612e+02	3.068277e+02	3.068277e+02	4.986481e-06	5.234720e+28	1.924955e+16	5.213437e-11	4.480459e-06
4.013784e-27	1.000000e+06	6.826777e+07	6.826777e+07	2.633200e+02	3.112981e+02	3.112981e+02	5.045315e-06	-3.276355e+29	-1.120749e+17	-3.314389e-10	4.559957e-06
4.173831e-27	1.000000e+06	6.798215e+07	6.798215e+07	2.622929e+02	3.153729e+02	3.153729e+02	5.105121e-06	-1.046532e+29	-3.354524e+16	-1.081109e-10	4.639054e-06
4.340260e-27	1.000000e+06	6.764645e+07	6.764645e+07	2.612804e+02	3.193703e+02	3.193703e+02	5.165444e-06	-9.074834e+28	-2.731281e+16	-9.609592e-11	4.721168e-06
4.513326e-27	1.000000e+06	6.734666e+07	6.734666e+07	2.602525e+02	3.238940e+02	3.238940e+02	5.226117e-06	5.617493e+28	1.575897e+16	6.082101e-11	4.809356e-06
4.693292e-27	1.000000e+06	6.694292e+07	6.694292e+07	2.592382e+02	3.278029e+02	3.278029e+02	5.288125e-06	-3.203524e+28	-8.463770e+15	-3.574342e-11	4.896753e-06
4.880434e-27	1.000000e+06	6.673965e+07	6.673965e+07	2.582319e+02	3.326680e+02	3.326680e+02	5.350404e-06	-4.139268e+28	-1.015941e+16	-4.689161e-11	4.984563e-06
5.075038e-27	1.000000e+06	6.641109e+07	6.641109e+07	2.572219e+02	3.369476e+02	3.369476e+02	5.413245e-06	3.500126e+28	8.058832e+15	4.064171e-11	5.073664e-06
5.277402e-27	1.000000e+06	6.610542e+07	6.610542e+07	2.562153e+02	3.414061e+02	3.414061e+02	5.477372e-06	-1.264164e+29	-2.725506e+16	-1.502136e-10	5.164570e-06
5.487835e-27	1.000000e+06	6.581596e+07	6.581596e+07	2.552197e+02	3.458255e+02	3.458255e+02	5.541884e-06	-3.690089e+28	-7.460226e+15	-4.482003e-11	5.254432e-06
5.706659e-27	1.000000e+06	6.539528e+07	6.539528e+07	2.542186e+02	3.503184e+02	3.503184e+02	5.607261e-06	2.362880e+29	4.478442e+16	2.963473e-10	5.356937e-06
5.934208e-27	1.000000e+06	6.537613e+07	6.537613e+07	2.532326e+02	3.555051e+02	3.555051e+02	5.673405e-06	-7.183364e+28	-1.265023e+16	-9.022420e-11	5.437843e-06
6.170831e-27	1.000000e+06	6.495783e+07	6.495783e+07	2.522350e+02	3.600150e+02	3.600150e+02	5.740446e-06	5.508676e+28	9.108451e+15	7.144650e-11	5.542287e-06
6.416889e-27	1.000000e+06	6.466579e+07	6.466579e+07	2.512620e+02	3.648146e+02	3.648146e+02	5.808108e-06	5.542929e+28	8.577849e+15	7.352882e-11	5.641539e-06
6.672759e-27	1.000000e+06	6.445853e+07	6.445853e+07	2.502766e+02	3.698507e+02	3.698507e+02	5.876693e-06	4.797783e+28	6.932798e+15	6.467401e-11	5.737808e-06
6.938831e-27	1.000000e+06	6.406489e+07	6.406489e+07	2.493033e+02	3.745556e+02	3.745556e+02	5.945895e-06	-6.229305e+28	-8.450031e+15	-8.658259e-11	5.846503e-06
7.215513e-27	1.000000e+06	6.382152e+07	6.382152e+07	2.483222e+02	3.795998e+02	3.795998e+02	6.016536e-06	5.706225e+28	7.239673e+15	8.083595e-11	5.947834e-06
7.503227e-27	1.000000e+06	6.372893e+07	6.372893e+07	2.473594e+02	3.852199e+02	3.852199e+02	6.087279e-06	9.507618e+28	1.120800e+16	1.356688e-10	6.044664e-06
7.802413e-27	1.000000e+06	6.342904e+07	6.342904e+07	2.463903e+02	3.903180e+02	3.903180e+02	6.159105e-06	7.200102e+28	7.947780e+15	1.051936e-10	6.153617e-06
8.113529e-27	1.000000e+06	6.308160e+07	6.308160e+07	2.454332e+02	3.954138e+02	3.954138e+02	6.231955e-06	1.362894e+29	1.409948e+16	2.046633e-10	6.268290e-06
8.437051e-27	1.000000e+06	6.286183e+07	6.286183e+07	2.444787e+02	4.006645e+02	4.006645e+02	6.305363e-06	-9.853109e+28	-9.542649e+15	-1.505668e-10	6.373732e-06
8.773473e-27	1.000000e+06	6.260557e+07	6.260557e+07	2.435176e+02	4.060938e+02	4.060938e+02	6.379418e-06	-7.453912e+28	-6.749199e+15	-1.162547e-10	6.486545e-06
9.123310e-27	1.000000e+06	6.235094e+07	6.235094e+07	2.425709e+02	4.115787e+02	4.115787e+02	6.454733e-06	-1.565103e+29	-1.325190e+16	-2.491259e-10	6.601003e-06
9.487097e-27	1.000000e+06	6.200332e+07	6.200332e+07	2.416215e+02	4.169398e+02	4.169398e+02	6.530993e-06	-3.801290e+29	-3.016922e+16	-6.222253e-10	6.724476e-06
9.865389e-27	1.000000e+06	6.181240e+07	6.181240e+07	2.406744e+02	4.226565e+02	4.226565e+02	6.607733e-06	-1.321004e+29	-9.794138e+15	-2.195925e-10	6.837731e-06
1.025876e-26	1.000000e+06	6.162284e+07	6.162284e+07	2.397439e+02	4.283555e+02	4.283555e+02	6.685933e-06	-7.950077e+29	-5.512510e+16	-1.342005e-09	6.951246e-06
1.066783e-26	1.000000e+06	6.129020e+07	6.129020e+07	2.388027e+02	4.339632e+02	4.339632e+02	6.764595e-06	-1.713168e+29	-1.113104e+16	-2.971228e-10	7.080466e-06
1.109320e-26	1.000000e+06	6.104413e+07	6.104413e+07	2.378764e+02	4.396736e+02	4.396736e+02	6.844254e-06	-2.062265e+29	-1.255141e+16	-3.649355e-10	7.202553e-06
1.153553e-26	1.000000e+06	6.081166e+07	6.081166e+07	2.369370e+02	4.456423e+02	4.456423e+02	6.925565e-06	-1.741991e+29	-9.910924e+15	-3.141975e-10	7.328236e-06
1.199551e-26	1.000000e+06	6.062722e+07	6.062722e+07	2.360198e+02	4.516663e+02	4.516663e+02	7.007278e-06	1.231552e+29	6.551856e+15	2.255307e-10	7.449892e-06
1.247382e-26	1.000000e+06	6.042998e+07	6.042998e+07	2.350932e+02	4.578571e+02	4.578570e+02	7.089534e-06	-1.570031e+30	-7.802948e+16	-2.922384e-09	7.576654e-06
1.297121e-26	1.000000e+06	6.011766e+07	6.011766e+07	2.341756e+02	4.638070e+02	4.638070e+02	7.173112e-06	2.106567e+29	9.814965e+15	4.023982e-10	7.714987e-06
1.348842e-26	1.000000e+06	5.991794e+07	5.991794e+07	2.332655e+02	4.700045e+02	4.700045e+02	7.258410e-06	2.730061e+29	1.190316e+16	5.302482e-10	7.844137e-06
1.402627e-26	1.000000e+06	5.972935e+07	5.972935e+07	2.323535e+02	4.763893e+02	4.763893e+02	7.343557e-06	1.704711e+29	6.947695e+15	3.363591e-10	7.975800e-06
1.458556e-26	1.000000e+06	5.948562e+07	5.948562e+07	2.314486e+02	4.827152e+02	4.827152e+02	7.430579e-06	-8.163115e+30	-3.114591e+17	-1.643944e-08	8.114821e-06
1.516714e-26	1.000000e+06	5.921004e+07	5.921004e+07	2.305432e+02	4.890061e+02	4.890061e+02	7.517561e-06	2.211971e+29	7.910572e+15	4.559256e-10	8.258838e-06
1.577193e-26	1.000000e+06	5.901203e+07	5.901203e+07	2.296471e+02	4.954514e+02	4.954514e+02	7.606904e-06	-5.049719e+29	-1.691461e+16	-1.058415e-09	8.395769e-06
1.640082e-26	1.000000e+06	5.875645e+07	5.875645e+07	2.287483e+02	5.022778e+02	5.022778e+02	7.697207e-06	5.855480e+29	1.831651e+16	1.254227e-09	8.548470e-06
1.705479e-26	1.000000e+06	5.854603e+07	5.854603e+07	2.278538e+02	5.086299e+02	5.086299e+02	7.787258e-06	1.714290e+30	5.035874e+16	3.738423e-09	8.687693e-06
1.773484e-26	1.000000e+06	5.840529e+07	5.840529e+07	2.269668e+02	5.156209e+02	5.156209e+02	7.879351e-06	-3.000047e+29	-8.231431e+15	-6.621528e-10	8.828325e-06
1.844201e-26	1.000000e+06	5.805371e+07	5.805371e+07	2.260855e+02	5.221525e+02	5.221525e+02	7.973039e-06	2.497659e+29	6.434967e+15	5.681650e-10	8.994300e-06
1.917737e-26	1.000000e+06	5.794097e+07	5.794097e+07	2.252007e+02	5.292625e+02	5.292625e+02	8.066495e-06	2.538448e+30	6.112410e+16	5.830832e-09	9.134512e-06
1.994206e-26	1.000000e+06	5.770645e+07	5.770645e+07	2.243222e+02	5.361315e+02	5.361315e+02	8.161367e-06	-1.781295e+30	-4.021419e+16	-4.175471e-09	9.290669e-06
2.073724e-26	1.000000e+06	5.744177e+07	5.744177e+07	2.234485e+02	5.430665e+02	5.430665e+02	8.258208e-06	2.427374e+30	5.138919e+16	5.822226e-09	9.454209e-06
2.156412e-26	1.000000e+06	5.717968e+07	5.717968e+07	2.225771e+02	5.502393e+02	5.502393e+02	8.355676e-06	-5.640012e+29	-1.118207e+16	-1.384084e-09	9.622986e-06
2.242398e-26	1.000000e+06	5.696417e+07	5.696417e+07	2.217069e+02	5.575475e+02	5.575475e+02	8.453664e-06	3.581073e+29	6.646662e+15	8.955620e-10	9.787689e-06
2.331812e-26	1.000000e+06	5.684433e+07	5.684433e+07	2.208382e+02	5.647683e+02	5.647683e+02	8.553271e-06	-8.856065e+29	-1.541307e+16	-2.238186e-09	9.935349e-06
2.424791e-26	1.000000e+06	5.657413e+07	5.657413e+07	2.199802e+02	5.721970e+02	5.721970e+02	8.654345e-06	8.578447e+30	1.398559e+17	2.220294e-08	1.011411e-05
2.521478e-26	1.000000e+06	5.637130e+07	5.637130e+07	2.191183e+02	5.796050e+02	5.796050e+02	8.756413e-06	4.241342e+30	6.483997e+16	1.117646e-08	1.028192e-05
2.622021e-26	1.000000e+06	5.616738e+07	5.616738e+07	2.182693e+02	5.873485e+02	5.873485e+02	8.860029e-06	2.338876e+30	3.346014e+16	6.275920e-09	1.045711e-05
2.726572e-26	1.000000e+06	5.591643e+07	5.591643e+07	2.174084e+02	5.949265e+02	5.949265e+02	8.964717e-06	-9.772024e+29	-1.311197e+16	-2.681506e-09	1.063957e-05
2.835292e-26	1.000000e+06	5.573115e+07	5.573115e+07	2.165652e+02	6.026381e+02	6.026381e+02	9.070208e-06	-4.039603e+30	-5.082246e+16	-1.127042e-08	1.081331e-05
2.948348e-26	1.000000e+06	5.554677e+07	5.554677e+07	2.157220e+02	6.104317e+02	6.104316e+02	9.177101e-06	1.122904e+31	1.324822e+17	3.185224e-08	1.098951e-05
3.065912e-26	1.000000e+06	5.536384e+07	5.536384e+07	2.148722e+02	6.184918e+02	6.184918e+02	9.285750e-06	-1.280440e+31	-1.414782e+17	-3.692493e-08	1.117140e-05
3.188163e-26	1.000000e+06	5.514307e+07	5.514307e+07	2.140399e+02	6.262914e+02	6.262913e+02	9.394994e-06	-6.551309e+29	-6.799015e+15	-1.927368e-09	1.135757e-05
3.315289e-26	1.000000e+06	5.491004e+07	5.491004e+07	2.132044e+02	6.343843e+02	6.343843e+02	9.505784e-06	-2.446263e+30	-2.380900e+16	-7.350815e-09	1.155316e-05
3.447484e-26	1.000000e+06	5.470075e+07	5.470075e+07	2.123707e+02	6.425932e+02	6.425932e+02	9.618262e-06	9.477871e+29	8.650278e+15	2.902925e-09	1.174743e-05
3.584950e-26	1.000000e+06	5.454428e+07	5.454428e+07	2.115405e+02	6.508128e+02	6.508128e+02	9.731440e-06	-2.634060e+30	-2.256032e+16	-8.184098e-09	1.193183e-05
3.727898e-26	1.000000e+06	5.427266e+07	5.427266e+07	2.107162e+02	6.591291e+02	6.591291e+02	9.845880e-06	1.237308e+30	9.945465e+15	3.941518e-09	1.214477e-05
3.876545e-26	1.000000e+06	5.414203e+07	5.414203e+07	2.098931e+02	6.678700e+02	6.678700e+02	9.962693e-06	-2.053353e+30	-1.545268e+16	-6.620368e-09	1.233552e-05
4.031120e-26	1.000000e+06	5.393115e+07	5.393115e+07	2.090778e+02	6.763153e+02	6.763153e+02	1.008024e-05	-9.147930e+29	-6.465124e+15	-3.007571e-09	1.254035e-05
4.191859e-26	1.000000e+06	5.370200e+07	5.370200e+07	2.082636e+02	6.850006e+02	6.850006e+02	1.019958e-05	9.080653e+30	6.020912e+16	3.049693e-08	1.275559e-05
4.359006e-26	1.000000e+06	5.352630e+07	5.352630e+07	2.074433e+02	6.937248e+02	6.937248e+02	1.031952e-05	-1.615867e+30	-1.005702e+16	-5.516462e-09	1.296045e-05
4.532819e-26	1.000000e+06	5.336466e+07	5.336466e+07	2.066402e+02	7.024781e+02	7.024781e+02	1.044123e-05	-1.176504e+30	-6.877484e+15	-4.077708e-09	1.316373e-05
4.713562e-26	1.000000e+06	5.314575e+07	5.314575e+07	2.058369e+02	7.115061e+02	7.115061e+02	1.056401e-05	-2.159945e+30	-1.184540e+16	-7.641722e-09	1.338783e-05
4.901513e-26	1.000000e+06	5.297099e+07	5.297099e+07	2.050260e+02	7.204121e+02	7.204121e+02	1.068878e-05	5.987984e+30	3.085856e+16	2.153681e-08	1.360012e-05
5.096957e-26	1.000000e+06	5.278620e+07	5.278620e+07	2.042290e+02	7.296371e+02	7.296371e+02	1.081525e-05	-1.760203e+30	-8.511932e+15	-6.442466e-09	1.382250e-05
5.300195e-26	1.000000e+06	5.257111e+07	5.257111e+07	2.034365e+02	7.389422e+02	7.389422e+02	1.094268e-05	-1.832064e+30	-8.315498e+15	-6.843782e-09	1.405605e-05
5.511537e-26	1.000000e+06	5.232339e+07	5.232339e+07	2.026378e+02	7.480763e+02	7.480763e+02	1.107180e-05	3.726715e+30	1.590731e+16	1.425405e-08	1.429717e-05
5.731307e-26	1.000000e+06	5.218025e+07	5.218025e+07	2.018463e+02	7.576264e+02	7.576264e+02	1.120251e-05	1.657247e+30	6.639139e+15	6.426100e-09	1.451941e-05
5.959839e-26	1.000000e+06	5.197960e+07	5.197960e+07	2.010633e+02	7.672008e+02	7.672008e+02	1.133461e-05	-2.824958e+30	-1.062837e+16	-1.116705e-08	1.475965e-05
6.197484e-26	1.000000e+06	5.181438e+07	5.181438e+07	2.002740e+02	7.769118e+02	7.769118e+02	1.146862e-05	-2.111252e+30	-7.459012e+15	-8.479684e-09	1.499413e-05
6.444605e-26	1.000000e+06	5.164256e+07	5.164256e+07	1.994968e+02	7.866837e+02	7.866837e+02	1.160367e-05	-2.898535e+30	-9.620060e+15	-1.183671e-08	1.523324e-05
6.701579e-26	1.000000e+06	5.139595e+07	5.139595e+07	1.987160e+02	7.962454e+02	7.962454e+02	1.174100e-05	-2.851686e+30	-8.909783e+15	-1.192748e-08	1.549238e-05
6.968800e-26	1.000000e+06	5.123718e+07	5.123718e+07	1.979359e+02	8.064838e+02	8.064838e+02	1.187902e-05	4.637014e+30	1.359127e+16	1.969717e-08	1.574021e-05
7.246677e-26	1.000000e+06	5.101390e+07	5.101390e+07	1.971645e+02	8.164311e+02	8.164311e+02	1.201976e-05	6.205456e+30	1.710708e+16	2.694153e-08	1.600409e-05
7.535634e-26	1.000000e+06	5.082302e+07	5.082302e+07	1.963967e+02	8.264834e+02	8.264834e+02	1.216145e-05	-2.577516e+30	-6.683913e+15	-1.140225e-08	1.626199e-05
7.836112e-26	1.000000e+06	5.070204e+07	5.070204e+07	1.956322e+02	8.369115e+02	8.369115e+02	1.230426e-05	1.531950e+31	3.731186e+16	6.858178e-08	1.650647e-05
8.148572e-26	1.000000e+06	5.052535e+07	5.052535e+07	1.948638e+02	8.472120e+02	8.472120e+02	1.244995e-05	-1.011648e+31	-2.317763e+16	-4.608655e-08	1.676806e-05
8.473492e-26	1.000000e+06	5.030734e+07	5.030734e+07	1.941035e+02	8.577189e+02	8.577189e+02	1.259666e-05	-1.493182e+32	-3.216531e+17	-6.951001e-07	1.704958e-05
8.811367e-26	1.000000e+06	5.009812e+07	5.009812e+07	1.933502e+02	8.682390e+02	8.682389e+02	1.274623e-05	-9.240598e+30	-1.872853e+16	-4.392221e-08	1.733077e-05
9.162715e-26	1.000000e+06	4.994795e+07	4.994795e+07	1.925981e+02	8.789783e+02	8.789783e+02	1.289623e-05	4.495183e+30	8.567549e+15	2.168953e-08	1.759788e-05
9.528072e-26	1.000000e+06	4.978069e+07	4.978069e+07	1.918407e+02	8.898446e+02	8.898446e+02	1.304760e-05	1.018992e+31	1.826417e+16	4.999856e-08	1.787530e-05
9.907998e-26	1.000000e+06	4.960318e+07	4.960318e+07	1.910944e+02	9.006529e+02	9.006529e+02	1.320223e-05	5.183875e+30	8.747164e+15	2.589394e-08	1.815716e-05
1.030307e-25	1.000000e+06	4.938721e+07	4.938721e+07	1.903518e+02	9.116266e+02	9.116266e+02	1.335777e-05	-4.668896e+30	-7.415308e+15	-2.383598e-08	1.845876e-05
1.071390e-25	1.000000e+06	4.920899e+07	4.920899e+07	1.896095e+02	9.228951e+02	9.228951e+02	1.351562e-05	5.205623e+30	7.775189e+15	2.706086e-08	1.875460e-05
1.114111e-25	1.000000e+06	4.903366e+07	4.903366e+07	1.888690e+02	9.341530e+02	9.341530e+02	1.367388e-05	-5.789006e+30	-8.137932e+15	-3.063542e-08	1.905126e-05
1.158536e-25	1.000000e+06	4.883989e+07	4.883989e+07	1.881264e+02	9.453710e+02	9.453710e+02	1.383659e-05	-5.139511e+30	-6.806290e+15	-2.774211e-08	1.935653e-05
1.204732e-25	1.000000e+06	4.868208e+07	4.868208e+07	1.874015e+02	9.569755e+02	9.569755e+02	1.399996e-05	-5.577031e+31	-6.948626e+16	-3.059488e-07	1.965766e-05
1.252770e-25	1.000000e+06	4.850502e+07	4.850502e+07	1.866685e+02	9.685423e+02	9.685423e+02	1.416490e-05	-7.223701e+30	-8.475530e+15	-4.035686e-08	1.996788e-05
1.302723e-25	1.000000e+06	4.833564e+07	4.833564e+07	1.859388e+02	9.803322e+02	9.803322e+02	1.433117e-05	2.215533e+31	2.446875e+16	1.259599e-07	2.028177e-05
1.354668e-25	1.000000e+06	4.810594e+07	4.810594e+07	1.852091e+02	9.921910e+02	9.921910e+02	1.450103e-05	-9.359325e+30	-9.733480e+15	-5.449321e-08	2.062513e-05
1.408685e-25	1.000000e+06	4.796345e+07	4.796345e+07	1.844828e+02	1.004160e+03	1.004160e+03	1.467173e-05	-1.870572e+31	-1.832148e+16	-1.105386e-07	2.093594e-05
1.464855e-25	1.000000e+06	4.780113e+07	4.780113e+07	1.837648e+02	1.016030e+03	1.016030e+03	1.484474e-05	-7.894457e+30	-7.291042e+15	-4.744854e-08	2.125536e-05
1.523265e-25	1.000000e+06	4.760237e+07	4.760237e+07	1.830518e+02	1.028345e+03	1.028345e+03	1.502054e-05	1.033708e+31	8.988839e+15	6.343753e-08	2.160281e-05
1.584005e-25	1.000000e+06	4.739805e+07	4.739805e+07	1.823333e+02	1.040608e+03	1.040608e+03	1.519784e-05	-7.925736e+30	-6.495378e+15	-4.969681e-08	2.195465e-05
1.647166e-25	1.000000e+06	4.727858e+07	4.727858e+07	1.816305e+02	1.053030e+03	1.053030e+03	1.537723e-05	-3.518403e+31	-2.717326e+16	-2.234163e-07	2.227288e-05
1.712845e-25	1.000000e+06	4.707483e+07	4.707483e+07	1.809134e+02	1.065492e+03	1.065492e+03	1.555779e-05	1.077371e+31	7.845367e+15	6.990570e-08	2.263402e-05
1.781144e-25	1.000000e+06	4.691353e+07	4.691353e+07	1.802057e+02	1.078353e+03	1.078353e+03	1.574180e-05	1.200464e+31	8.232730e+15	7.924098e-08	2.298598e-05
1.852166e-25	1.000000e+06	4.672759e+07	4.672759e+07	1.795068e+02	1.091043e+03	1.091043e+03	1.592755e-05	1.080237e+31	6.987301e+15	7.273497e-08	2.334901e-05
1.926020e-25	1.000000e+06	4.655875e+07	4.655875e+07	1.788014e+02	1.103894e+03	1.103894e+03	1.611410e-05	-4.055014e+31	-2.473752e+16	-2.780207e-07	2.370969e-05
2.002819e-25	1.000000e+06	4.639835e+07	4.639835e+07	1.781069e+02	1.116960e+03	1.116960e+03	1.630564e-05	-4.373465e+31	-2.515574e+16	-3.050733e-07	2.407327e-05
2.082680e-25	1.000000e+06	4.624789e+07	4.624789e+07	1.774119e+02	1.130312e+03	1.130312e+03	1.649870e-05	-1.283977e+31	-6.959296e+15	-9.103093e-08	2.444030e-05
2.165726e-25	1.000000e+06	4.604362e+07	4.604362e+07	1.767239e+02	1.143333e+03	1.143333e+03	1.669207e-05	-1.643561e+31	-8.412450e+15	-1.191324e-07	2.483152e-05
2.252083e-25	1.000000e+06	4.590974e+07	4.590974e+07	1.760330e+02	1.156667e+03	1.156667e+03	1.688968e-05	8.124184e+31	3.924081e+16	5.975126e-07	2.519437e-05
2.341883e-25	1.000000e+06	4.570295e+07	4.570295e+07	1.753462e+02	1.170338e+03	1.170338e+03	1.708967e-05	9.147559e+31	4.166278e+16	6.881373e-07	2.560750e-05
2.435264e-25	1.000000e+06	4.552704e+07	4.552704e+07	1.746559e+02	1.184101e+03	1.184101e+03	1.729041e-05	-2.246944e+31	-9.652680e+15	-1.723204e-07	2.600875e-05
2.532369e-25	1.000000e+06	4.537264e+07	4.537264e+07	1.739809e+02	1.197931e+03	1.197931e+03	1.749435e-05	-1.707932e+31	-6.923271e+15	-1.332267e-07	2.640206e-05
2.633345e-25	1.000000e+06	4.519702e+07	4.519702e+07	1.733003e+02	1.211797e+03	1.211797e+03	1.770130e-05	-1.744385e+31	-6.675642e+15	-1.387346e-07	2.681144e-05
2.738348e-25	1.000000e+06	4.505244e+07	4.505244e+07	1.726228e+02	1.225547e+03	1.225547e+03	1.790935e-05	4.103234e+31	1.484146e+16	3.316089e-07	2.720268e-05
2.847538e-25	1.000000e+06	4.486767e+07	4.486767e+07	1.719497e+02	1.240170e+03	1.240170e+03	1.812042e-05	-3.061574e+31	-1.043609e+16	-2.525622e-07	2.764062e-05
2.961082e-25	1.000000e+06	4.471419e+07	4.471419e+07	1.712774e+02	1.254051e+03	1.254051e+03	1.833470e-05	-3.643612e+31	-1.174777e+16	-3.057711e-07	2.804594e-05
3.079153e-25	1.000000e+06	4.453870e+07	4.453870e+07	1.706165e+02	1.268710e+03	1.268710e+03	1.855067e-05	-2.683593e+31	-8.164042e+15	-2.296785e-07	2.848556e-05
3.201933e-25	1.000000e+06	4.434435e+07	4.434435e+07	1.699483e+02	1.282998e+03	1.282998e+03	1.877039e-05	4.347545e+31	1.250586e+16	3.803154e-07	2.893262e-05
3.329608e-25	1.000000e+06	4.419187e+07	4.419187e+07	1.692825e+02	1.297655e+03	1.297655e+03	1.899133e-05	-7.336769e+32	-1.993924e+17	-6.529566e-06	2.936411e-05
3.462374e-25	1.000000e+06	4.403551e+07	4.403551e+07	1.686158e+02	1.312732e+03	1.312732e+03	1.921435e-05	3.472379e+31	8.907329e+15	3.145599e-07	2.981075e-05
3.600434e-25	1.000000e+06	4.387420e+07	4.387420e+07	1.679604e+02	1.327729e+03	1.327729e+03	1.944201e-05	2.075982e+32	5.031255e+16	1.915441e-06	3.026218e-05
3.743999e-25	1.000000e+06	4.368852e+07	4.368852e+07	1.673085e+02	1.342833e+03	1.342833e+03	1.967190e-05	3.101210e+31	7.102653e+15	2.922711e-07	3.073653e-05
3.893289e-25	1.000000e+06	4.354942e+07	4.354942e+07	1.666545e+02	1.357988e+03	1.357988e+03	1.990405e-05	-1.025442e+32	-2.220398e+16	-9.819526e-07	3.118270e-05
4.048531e-25	1.000000e+06	4.335486e+07	4.335486e+07	1.660057e+02	1.373568e+03	1.373568e+03	2.013874e-05	-1.836223e+32	-3.755553e+16	-1.798157e-06	3.168199e-05
4.209964e-25	1.000000e+06	4.321214e+07	4.321214e+07	1.653560e+02	1.388822e+03	1.388822e+03	2.037678e-05	-4.983009e+31	-9.644019e+15	-4.960829e-07	3.213964e-05
4.377833e-25	1.000000e+06	4.305964e+07	4.305964e+07	1.647079e+02	1.404453e+03	1.404453e+03	2.061690e-05	4.379628e+32	8.014953e+16	4.437889e-06	3.261646e-05
4.552397e-25	1.000000e+06	4.289378e+07	4.289378e+07	1.640667e+02	1.420216e+03	1.420216e+03	2.086016e-05	3.969200e+31	6.869580e+15	4.100367e-07	3.311008e-05
4.733921e-25	1.000000e+06	4.271048e+07	4.271048e+07	1.634271e+02	1.436082e+03	1.436082e+03	2.110667e-05	8.475557e+31	1.387627e+16	8.945145e-07	3.362364e-05
4.922683e-25	1.000000e+06	4.256372e+07	4.256372e+07	1.627913e+02	1.451887e+03	1.451887e+03	2.135557e-05	-7.002890e+31	-1.085458e+16	-7.519183e-07	3.411091e-05
5.118972e-25	1.000000e+06	4.236708e+07	4.236708e+07	1.621546e+02	1.468112e+03	1.468112e+03	2.160693e-05	1.009257e+32	1.479807e+16	1.109047e-06	3.465220e-05
5.323088e-25	1.000000e+06	4.223235e+07	4.223235e+07	1.615199e+02	1.484506e+03	1.484506e+03	2.186131e-05	1.327401e+33	1.841162e+17	1.482065e-05	3.515093e-05
5.535342e-25	1.000000e+06	4.206240e+07	4.206240e+07	1.608875e+02	1.500801e+03	1.500801e+03	2.211919e-05	7.192797e+31	9.446749e+15	8.194433e-07	3.568035e-05
5.756061e-25	1.000000e+06	4.189414e+07	4.189414e+07	1.602591e+02	1.517041e+03	1.517041e+03	2.238087e-05	3.163616e+32	3.937282e+16	3.677126e-06	3.621130e-05
5.985580e-25	1.000000e+06	4.174768e+07	4.174768e+07	1.596403e+02	1.533620e+03	1.533620e+03	2.264515e-05	5.484596e+32	6.464803e+16	6.487449e-06	3.673546e-05
6.224251e-25	1.000000e+06	4.155303e+07	4.155303e+07	1.590101e+02	1.550886e+03	1.550886e+03	2.291170e-05	7.186060e+31	8.009253e+15	8.700989e-07	3.732304e-05
6.472439e-25	1.000000e+06	4.142862e+07	4.142862e+07	1.583947e+02	1.567745e+03	1.567745e+03	2.318076e-05	1.185444e+32	1.251711e+16	1.457035e-06	3.784207e-05
6.730524e-25	1.000000e+06	4.125128e+07	4.125128e+07	1.577782e+02	1.584718e+03	1.584718e+03	2.345633e-05	-8.334284e+31	-8.338898e+15	-1.046581e-06	3.841621e-05
6.998899e-25	1.000000e+06	4.110952e+07	4.110952e+07	1.571620e+02	1.601803e+03	1.601803e+03	2.373340e-05	-8.228419e+31	-7.803164e+15	-1.051225e-06	3.896428e-05
7.277976e-25	1.000000e+06	4.091806e+07	4.091806e+07	1.565465e+02	1.619403e+03	1.619403e+03	2.401355e-05	-4.062181e+32	-3.647411e+16	-5.312209e-06	3.957672e-05
7.568181e-25	1.000000e+06	4.076678e+07	4.076678e+07	1.559385e+02	1.636713e+03	1.636713e+03	2.429609e-05	2.353566e+32	2.003843e+16	3.135348e-06	4.014821e-05
7.869957e-25	1.000000e+06	4.061806e+07	4.061806e+07	1.553321e+02	1.654494e+03	1.654494e+03	2.458119e-05	1.506348e+32	1.215066e+16	2.043717e-06	4.073296e-05
8.183767e-25	1.000000e+06	4.044048e+07	4.044048e+07	1.547225e+02	1.672332e+03	1.672331e+03	2.487217e-05	1.623371e+32	1.241097e+16	2.251269e-06	4.135291e-05
8.510089e-25	1.000000e+06	4.028062e+07	4.028062e+07	1.541190e+02	1.689508e+03	1.689508e+03	2.516770e-05	-2.675231e+32	-1.943391e+16	-3.784178e-06	4.194344e-05
8.849424e-25	1.000000e+06	4.013311e+07	4.013311e+07	1.535183e+02	1.708395e+03	1.708395e+03	2.546309e-05	-3.815874e+32	-2.622120e+16	-5.497578e-06	4.256822e-05
9.202289e-25	1.000000e+06	3.996358e+07	3.996358e+07	1.529169e+02	1.725834e+03	1.725834e+03	2.576207e-05	-5.569280e+32	-3.637512e+16	-8.195368e-06	4.318516e-05
9.569225e-25	1.000000e+06	3.981081e+07	3.981081e+07	1.523172e+02	1.744360e+03	1.744360e+03	2.606724e-05	5.934846e+32	3.674757e+16	8.902169e-06	4.381625e-05
9.950792e-25	1.000000e+06	3.965524e+07	3.965524e+07	1.517279e+02	1.763169e+03	1.763169e+03	2.637541e-05	1.206649e+32	7.081274e+15	1.845734e-06	4.446244e-05
1.034757e-24	1.000000e+06	3.949235e+07	3.949235e+07	1.511347e+02	1.781146e+03	1.781146e+03	2.668643e-05	1.632665e+32	9.107506e+15	2.549313e-06	4.510103e-05
1.076018e-24	1.000000e+06	3.934008e+07	3.934008e+07	1.505477e+02	1.799900e+03	1.799900e+03	2.700277e-05	-5.050256e+32	-2.673448e+16	-8.039492e-06	4.575232e-05
1.118923e-24	1.000000e+06	3.918623e+07	3.918623e+07	1.499561e+02	1.819274e+03	1.819274e+03	2.731960e-05	-2.492732e+32	-1.250793e+16	-4.046684e-06	4.642635e-05
1.163540e-24	1.000000e+06	3.902726e+07	3.902726e+07	1.493698e+02	1.837791e+03	1.837791e+03	2.764245e-05	1.612963e+32	7.693845e+15	2.672240e-06	4.708994e-05
1.209935e-24	1.000000e+06	3.885935e+07	3.885935e+07	1.487888e+02	1.857084e+03	1.857084e+03	2.796852e-05	3.150693e+32	1.426423e+16	5.333588e-06	4.778988e-05
1.258180e-24	1.000000e+06	3.870234e+07	3.870234e+07	1.482071e+02	1.876394e+03	1.876394e+03	2.829879e-05	2.020121e+32	8.684754e+15	3.489653e-06	4.848269e-05
1.308349e-24	1.000000e+06	3.856453e+07	3.856453e+07	1.476286e+02	1.895609e+03	1.895609e+03	2.863341e-05	-2.163847e+32	-8.840629e+15	-3.805201e-06	4.915420e-05
1.360519e-24	1.000000e+06	3.837800e+07	3.837800e+07	1.470580e+02	1.915105e+03	1.915105e+03	2.897136e-05	1.543859e+33	5.993008e+16	2.781553e-05	4.990111e-05
1.414769e-24	1.000000e+06	3.824551e+07	3.824551e+07	1.464825e+02	1.934780e+03	1.934780e+03	2.931218e-05	-3.361130e+32	-1.239731e+16	-6.161330e-06	5.058842e-05
1.471182e-24	1.000000e+06	3.807898e+07	3.807898e+07	1.459090e+02	1.954212e+03	1.954212e+03	2.965672e-05	2.511311e+32	8.811350e+15	4.705062e-06	5.131996e-05
1.529844e-24	1.000000e+06	3.793049e+07	3.793049e+07	1.453398e+02	1.974215e+03	1.974215e+03	3.000936e-05	-4.455296e+32	-1.485608e+16	-8.511882e-06	5.204824e-05
1.590846e-24	1.000000e+06	3.778085e+07	3.778085e+07	1.447723e+02	1.994378e+03	1.994378e+03	3.036194e-05	-2.291524e+32	-7.262510e+15	-4.465364e-06	5.278807e-05
1.654280e-24	1.000000e+06	3.761080e+07	3.761080e+07	1.442058e+02	2.014616e+03	2.014616e+03	3.072020e-05	-1.361172e+33	-4.101585e+16	-2.712948e-05	5.356483e-05
1.720243e-24	1.000000e+06	3.746486e+07	3.746486e+07	1.436453e+02	2.035127e+03	2.035127e+03	3.108231e-05	2.507049e+32	7.181334e+15	5.094877e-06	5.432096e-05
1.788837e-24	1.000000e+06	3.730992e+07	3.730992e+07	1.430806e+02	2.055044e+03	2.055044e+03	3.144939e-05	-4.837434e+32	-1.319803e+16	-1.003655e-05	5.508037e-05
1.860166e-24	1.000000e+06	3.715431e+07	3.715431e+07	1.425217e+02	2.075715e+03	2.075715e+03	3.182112e-05	5.363837e+33	1.391994e+17	1.136373e-04	5.586740e-05
1.934339e-24	1.000000e+06	3.699560e+07	3.699560e+07	1.419670e+02	2.096428e+03	2.096428e+03	3.219576e-05	1.342108e+34	3.314269e+17	2.904882e-04	5.666696e-05
2.011469e-24	1.000000e+06	3.684218e+07	3.684218e+07	1.414155e+02	2.117052e+03	2.117052e+03	3.257292e-05	-2.915683e+32	-6.856191e+15	-6.443247e-06	5.746271e-05
2.091675e-24	1.000000e+06	3.669401e+07	3.669401e+07	1.408610e+02	2.138340e+03	2.138340e+03	3.296182e-05	4.291297e+32	9.598522e+15	9.676186e-06	5.827492e-05
2.175080e-24	1.000000e+06	3.653054e+07	3.653054e+07	1.403076e+02	2.159085e+03	2.159085e+03	3.335030e-05	5.601585e+32	1.193884e+16	1.291580e-05	5.910356e-05
2.261810e-24	1.000000e+06	3.639255e+07	3.639255e+07	1.397635e+02	2.179938e+03	2.179938e+03	3.374366e-05	6.167560e+32	1.252832e+16	1.449247e-05	5.990066e-05
2.351998e-24	1.000000e+06	3.622896e+07	3.622896e+07	1.392240e+02	2.201540e+03	2.201540e+03	3.414101e-05	-3.702293e+32	-7.158757e+15	-8.897801e-06	6.076741e-05
2.445782e-24	1.000000e+06	3.608865e+07	3.608865e+07	1.386783e+02	2.222462e+03	2.222461e+03	3.454363e-05	2.012330e+33	3.711317e+16	4.931027e-05	6.158339e-05
2.543306e-24	1.000000e+06	3.593271e+07	3.593271e+07	1.381358e+02	2.244521e+03	2.244521e+03	3.495235e-05	-4.554601e+32	-7.995254e+15	-1.140490e-05	6.246455e-05
2.644719e-24	1.000000e+06	3.578364e+07	3.578364e+07	1.375944e+02	2.265927e+03	2.265927e+03	3.536291e-05	-4.096955e+32	-6.858538e+15	-1.047442e-05	6.332299e-05
2.750176e-24	1.000000e+06	3.561467e+07	3.561467e+07	1.370616e+02	2.287835e+03	2.287835e+03	3.578141e-05	4.413752e+32	7.041806e+15	1.155459e-05	6.423857e-05
2.859837e-24	1.000000e+06	3.547828e+07	3.547828e+07	1.365276e+02	2.309889e+03	2.309889e+03	3.620357e-05	6.081141e+32	9.247608e+15	1.622796e-05	6.510714e-05
2.973871e-24	1.000000e+06	3.531164e+07	3.531164e+07	1.359903e+02	2.331234e+03	2.331234e+03	3.663062e-05	-1.670126e+33	-2.425602e+16	-4.563005e-05	6.601886e-05
3.092453e-24	1.000000e+06	3.516609e+07	3.516609e+07	1.354617e+02	2.354184e+03	2.354184e+03	3.706402e-05	4.957867e+32	6.856352e+15	1.382820e-05	6.694471e-05
3.215762e-24	1.000000e+06	3.501732e+07	3.501732e+07	1.349325e+02	2.376321e+03	2.376321e+03	3.749926e-05	-4.928216e+32	-6.503753e+15	-1.403997e-05	6.786130e-05
3.343989e-24	1.000000e+06	3.486776e+07	3.486776e+07	1.344088e+02	2.398708e+03	2.398708e+03	3.794173e-05	2.090411e+33	2.632359e+16	6.084188e-05	6.879443e-05
3.477328e-24	1.000000e+06	3.472053e+07	3.472053e+07	1.338804e+02	2.420798e+03	2.420798e+03	3.839078e-05	7.631285e+33	9.179199e+16	2.268596e-04	6.972238e-05
3.615984e-24	1.000000e+06	3.456739e+07	3.456739e+07	1.333602e+02	2.443711e+03	2.443711e+03	3.884156e-05	-1.770753e+33	-2.031930e+16	-5.381661e-05	7.069411e-05
3.760170e-24	1.000000e+06	3.441226e+07	3.441226e+07	1.328396e+02	2.466088e+03	2.466088e+03	3.929980e-05	-1.380378e+33	-1.513406e+16	-4.290654e-05	7.166307e-05
3.910104e-24	1.000000e+06	3.426204e+07	3.426204e+07	1.323219e+02	2.489255e+03	2.489255e+03	3.976572e-05	-1.617381e+33	-1.692253e+16	-5.138516e-05	7.265345e-05
4.066017e-24	1.000000e+06	3.412174e+07	3.412174e+07	1.318037e+02	2.511926e+03	2.511926e+03	4.023520e-05	2.236289e+33	2.236111e+16	7.252095e-05	7.361660e-05
4.228147e-24	1.000000e+06	3.397597e+07	3.397597e+07	1.312919e+02	2.535429e+03	2.535429e+03	4.070947e-05	-4.064724e+33	-3.879482e+16	-1.346675e-04	7.462418e-05
4.396742e-24	1.000000e+06	3.381648e+07	3.381648e+07	1.307791e+02	2.558041e+03	2.558041e+03	4.118812e-05	9.528524e+32	8.699374e+15	3.232024e-05	7.564480e-05
4.572059e-24	1.000000e+06	3.367638e+07	3.367638e+07	1.302690e+02	2.581749e+03	2.581748e+03	4.167475e-05	1.516046e+34	1.321730e+17	5.250212e-04	7.666349e-05
4.754367e-24	1.000000e+06	3.352566e+07	3.352566e+07	1.297611e+02	2.604381e+03	2.604381e+03	4.216671e-05	-1.732603e+33	-1.446026e+16	-6.136255e-05	7.768322e-05
4.943944e-24	1.000000e+06	3.338305e+07	3.338305e+07	1.292563e+02	2.628352e+03	2.628352e+03	4.266293e-05	1.397057e+33	1.113773e+16	5.054468e-05	7.873312e-05
5.141081e-24	1.000000e+06	3.322605e+07	3.322605e+07	1.287513e+02	2.651894e+03	2.651894e+03	4.316585e-05	9.464436e+32	7.216283e+15	3.505841e-05	7.981371e-05
5.346078e-24	1.000000e+06	3.308646e+07	3.308646e+07	1.282499e+02	2.675301e+03	2.675301e+03	4.367692e-05	-1.069421e+33	-7.803426e+15	-4.045654e-05	8.085790e-05
5.559250e-24	1.000000e+06	3.293346e+07	3.293346e+07	1.277400e+02	2.698919e+03	2.698919e+03	4.418903e-05	-1.006614e+33	-7.029319e+15	-3.897332e-05	8.195069e-05
5.780922e-24	1.000000e+06	3.277980e+07	3.277980e+07	1.272518e+02	2.722591e+03	2.722591e+03	4.471313e-05	-2.330694e+33	-1.558021e+16	-9.237301e-05	8.305697e-05
6.011432e-24	1.000000e+06	3.262910e+07	3.262910e+07	1.267515e+02	2.747216e+03	2.747216e+03	4.524052e-05	7.180860e+33	4.588938e+16	2.912343e-04	8.419529e-05
6.251134e-24	1.000000e+06	3.249918e+07	3.249918e+07	1.262593e+02	2.770690e+03	2.770690e+03	4.577514e-05	-4.263423e+33	-2.611070e+16	-1.763956e-04	8.525416e-05
6.500394e-24	1.000000e+06	3.233902e+07	3.233902e+07	1.257634e+02	2.794113e+03	2.794113e+03	4.631550e-05	-1.644032e+33	-9.653628e+15	-6.972163e-05	8.640068e-05
6.759594e-24	1.000000e+06	3.219681e+07	3.219681e+07	1.252736e+02	2.819162e+03	2.819162e+03	4.686314e-05	1.349550e+33	7.578599e+15	5.850810e-05	8.756029e-05
7.029128e-24	1.000000e+06	3.204774e+07	3.204774e+07	1.247830e+02	2.843423e+03	2.843423e+03	4.741520e-05	-4.001905e+33	-2.153075e+16	-1.775704e-04	8.872460e-05
7.309410e-24	1.000000e+06	3.191056e+07	3.191056e+07	1.242969e+02	2.867346e+03	2.867346e+03	4.797514e-05	1.856067e+33	9.576190e+15	8.414198e-05	8.985572e-05
7.600868e-24	1.000000e+06	3.176749e+07	3.176749e+07	1.238088e+02	2.891525e+03	2.891525e+03	4.853863e-05	-1.523695e+33	-7.538124e+15	-7.064391e-05	9.102151e-05
7.903948e-24	1.000000e+06	3.161740e+07	3.161740e+07	1.233249e+02	2.916811e+03	2.916811e+03	4.911347e-05	-3.170347e+33	-1.501639e+16	-1.505106e-04	9.225333e-05
8.219113e-24	1.000000e+06	3.146970e+07	3.146970e+07	1.228471e+02	2.941323e+03	2.941323e+03	4.969506e-05	-2.416145e+33	-1.097513e+16	-1.174225e-04	9.346524e-05
8.546845e-24	1.000000e+06	3.133012e+07	3.133012e+07	1.223651e+02	2.966411e+03	2.966411e+03	5.027957e-05	3.629227e+33	1.580002e+16	1.803412e-04	9.468239e-05
8.887645e-24	1.000000e+06	3.117947e+07	3.117947e+07	1.218945e+02	2.990252e+03	2.990252e+03	5.087272e-05	-2.172913e+33	-9.088735e+15	-1.106089e-04	9.590452e-05
9.242035e-24	1.000000e+06	3.103899e+07	3.103899e+07	1.214139e+02	3.016204e+03	3.016204e+03	5.147269e-05	-3.089748e+33	-1.237711e+16	-1.608705e-04	9.717469e-05
9.610555e-24	1.000000e+06	3.090181e+07	3.090181e+07	1.209432e+02	3.040740e+03	3.040740e+03	5.207895e-05	2.202451e+33	8.472461e+15	1.172406e-04	9.840007e-05
9.993770e-24	1.000000e+06	3.075462e+07	3.075462e+07	1.204688e+02	3.065222e+03	3.065222e+03	5.269131e-05	-2.647766e+33	-9.785207e+15	-1.443507e-04	9.966703e-05
1.039227e-23	1.000000e+06	3.061443e+07	3.061443e+07	1.199985e+02	3.089359e+03	3.089359e+03	5.331651e-05	-1.137961e+34	-4.043760e+16	-6.347278e-04	1.009119e-04
1.080665e-23	1.000000e+06	3.046238e+07	3.046238e+07	1.195346e+02	3.115326e+03	3.115326e+03	5.394284e-05	-3.661260e+33	-1.247708e+16	-2.093643e-04	1.022680e-04
1.123756e-23	1.000000e+06	3.032124e+07	3.032124e+07	1.190661e+02	3.141018e+03	3.141017e+03	5.458200e-05	2.861237e+33	9.358410e+15	1.674598e-04	1.035913e-04
1.168565e-23	1.000000e+06	3.017284e+07	3.017284e+07	1.185979e+02	3.165984e+03	3.165984e+03	5.522179e-05	3.492613e+33	1.098011e+16	2.094889e-04	1.049283e-04
1.215161e-23	1.000000e+06	3.003884e+07	3.003884e+07	1.181388e+02	3.191363e+03	3.191363e+03	5.587812e-05	-3.347561e+33	-1.011224e+16	-2.053072e-04	1.062412e-04
1.263615e-23	1.000000e+06	2.990005e+07	2.990005e+07	1.176747e+02	3.216668e+03	3.216668e+03	5.653427e-05	-1.213404e+34	-3.523501e+16	-7.616182e-04	1.075807e-04
1.314000e-23	1.000000e+06	2.975848e+07	2.975848e+07	1.172149e+02	3.241778e+03	3.241778e+03	5.720227e-05	8.386447e+33	2.342403e+16	5.390329e-04	1.089363e-04
1.366395e-23	1.000000e+06	2.960742e+07	2.960742e+07	1.167615e+02	3.268128e+03	3.268128e+03	5.788036e-05	4.552844e+33	1.221202e+16	3.001730e-04	1.103821e-04
1.420879e-23	1.000000e+06	2.946857e+07	2.946857e+07	1.163036e+02	3.292523e+03	3.292523e+03	5.855936e-05	-9.592190e+33	-2.478982e+16	-6.474617e-04	1.117300e-04
1.477536e-23	1.000000e+06	2.932496e+07	2.932496e+07	1.158514e+02	3.318195e+03	3.318195e+03	5.924780e-05	6.888348e+33	1.712400e+16	4.764522e-04	1.131526e-04
1.536452e-23	1.000000e+06	2.919183e+07	2.919183e+07	1.153982e+02	3.344002e+03	3.344002e+03	5.994877e-05	4.310502e+33	1.030849e+16	3.050087e-04	1.145527e-04
1.597717e-23	1.000000e+06	2.904646e+07	2.904646e+07	1.149446e+02	3.369748e+03	3.369748e+03	6.066180e-05	-3.917066e+33	-9.015165e+15	-2.841753e-04	1.160124e-04
1.661425e-23	1.000000e+06	2.890962e+07	2.890962e+07	1.145012e+02	3.395427e+03	3.395427e+03	6.137775e-05	-4.592936e+33	-1.017697e+16	-3.411691e-04	1.174497e-04
1.727673e-23	1.000000e+06	2.877496e+07	2.877496e+07	1.140536e+02	3.420300e+03	3.420300e+03	6.210038e-05	-1.486926e+34	-3.176642e+16	-1.130594e-03	1.188638e-04
1.796563e-23	1.000000e+06	2.862758e+07	2.862758e+07	1.136063e+02	3.446231e+03	3.446231e+03	6.283246e-05	7.867974e+33	1.618605e+16	6.138057e-04	1.203815e-04
1.868200e-23	1.000000e+06	2.848090e+07	2.848090e+07	1.131628e+02	3.472955e+03	3.472955e+03	6.357503e-05	-5.671515e+33	-1.122544e+16	-4.539644e-04	1.219398e-04
1.942693e-23	1.000000e+06	2.835231e+07	2.835231e+07	1.127205e+02	3.498253e+03	3.498253e+03	6.431788e-05	1.125125e+34	2.147556e+16	9.211905e-04	1.233851e-04
2.020157e-23	1.000000e+06	2.821432e+07	2.821432e+07	1.122814e+02	3.524171e+03	3.524171e+03	6.507963e-05	-2.686275e+34	-4.941577e+16	-2.253689e-03	1.249072e-04
2.100710e-23	1.000000e+06	2.807113e+07	2.807113e+07	1.118449e+02	3.549332e+03	3.549332e+03	6.584688e-05	-8.287436e+33	-1.471251e+16	-7.132011e-04	1.264407e-04
2.184474e-23	1.000000e+06	2.793255e+07	2.793255e+07	1.114076e+02	3.576097e+03	3.576097e+03	6.662585e-05	6.639402e+33	1.135227e+16	5.856893e-04	1.280261e-04
2.271579e-23	1.000000e+06	2.780462e+07	2.780462e+07	1.109715e+02	3.602220e+03	3.602220e+03	6.741303e-05	-9.990996e+33	-1.647242e+16	-9.018111e-04	1.295548e-04
2.362156e-23	1.000000e+06	2.765398e+07	2.765398e+07	1.105436e+02	3.627912e+03	3.627912e+03	6.820979e-05	4.499404e+33	7.159311e+15	4.173093e-04	1.311895e-04
2.456346e-23	1.000000e+06	2.752973e+07	2.752973e+07	1.101047e+02	3.654033e+03	3.654033e+03	6.901437e-05	-7.901970e+33	-1.213034e+16	-7.495783e-04	1.327304e-04
2.554291e-23	1.000000e+06	2.737808e+07	2.737808e+07	1.096756e+02	3.678951e+03	3.678951e+03	6.982658e-05	-5.605381e+33	-8.317356e+15	-5.466144e-04	1.343757e-04
2.656142e-23	1.000000e+06	2.726883e+07	2.726883e+07	1.092531e+02	3.701051e+03	3.701051e+03	7.065152e-05	-2.048510e+34	-2.949936e+16	-2.037964e-03	1.357246e-04
2.762054e-23	1.000000e+06	2.713596e+07	2.713596e+07	1.088244e+02	3.723850e+03	3.723850e+03	7.148745e-05	-9.015180e+33	-1.258964e+16	-9.190520e-04	1.372294e-04
2.872189e-23	1.000000e+06	2.700122e+07	2.700122e+07	1.084001e+02	3.744736e+03	3.744736e+03	7.233181e-05	1.936620e+34	2.629895e+16	2.024038e-03	1.386877e-04
2.986716e-23	1.000000e+06	2.688198e+07	2.688198e+07	1.079810e+02	3.766566e+03	3.766566e+03	7.318172e-05	-9.302774e+34	-1.227112e+17	-9.940251e-03	1.401149e-04
3.105809e-23	1.000000e+06	2.675433e+07	2.675433e+07	1.075533e+02	3.786892e+03	3.786892e+03	7.404392e-05	1.241818e+34	1.594569e+16	1.358873e-03	1.415432e-04
3.229651e-23	1.000000e+06	2.661746e+07	2.661746e+07	1.071369e+02	3.808877e+03	3.808877e+03	7.491783e-05	4.068020e+34	5.074557e+16	4.567112e-03	1.430970e-04
3.358432e-23	1.000000e+06	2.648568e+07	2.648568e+07	1.067185e+02	3.829909e+03	3.829909e+03	7.580151e-05	-5.700046e+33	-6.917293e+15	-6.560155e-04	1.446030e-04
3.492347e-23	1.000000e+06	2.635672e+07	2.635672e+07	1.063006e+02	3.850595e+03	3.850595e+03	7.669730e-05	2.142770e+34	2.531257e+16	2.527030e-03	1.460954e-04
3.631602e-23	1.000000e+06	2.623250e+07	2.623250e+07	1.058853e+02	3.871906e+03	3.871906e+03	7.759864e-05	-6.228640e+33	-7.157633e+15	-7.521179e-04	1.475996e-04
3.776410e-23	1.000000e+06	2.608919e+07	2.608919e+07	1.054712e+02	3.892418e+03	3.892418e+03	7.851237e-05	-1.008191e+34	-1.128354e+16	-1.251213e-03	1.491966e-04
3.926992e-23	1.000000e+06	2.596309e+07	2.596309e+07	1.050596e+02	3.913755e+03	3.913755e+03	7.944520e-05	6.843579e+33	7.452725e+15	8.701469e-04	1.507430e-04
4.083578e-23	1.000000e+06	2.582448e+07	2.582448e+07	1.046513e+02	3.934229e+03	3.934229e+03	8.037946e-05	8.410891e+33	8.923677e+15	1.098437e-03	1.523449e-04
4.246409e-23	1.000000e+06	2.569567e+07	2.569567e+07	1.042437e+02	3.955414e+03	3.955413e+03	8.132507e-05	2.047102e+35	2.114365e+17	2.741137e-02	1.539331e-04
4.415732e-23	1.000000e+06	2.556407e+07	2.556407e+07	1.038354e+02	3.976116e+03	3.976116e+03	8.228955e-05	-8.822660e+33	-8.877783e+15	-1.212106e-03	1.555353e-04
4.591806e-23	1.000000e+06	2.543206e+07	2.543206e+07	1.034318e+02	3.996277e+03	3.996277e+03	8.325806e-05	-2.719500e+34	-2.668157e+16	-3.834183e-03	1.571354e-04
4.774901e-23	1.000000e+06	2.529908e+07	2.529908e+07	1.030259e+02	4.017296e+03	4.017296e+03	8.423952e-05	-3.919023e+34	-3.745491e+16	-5.672119e-03	1.587922e-04
4.965298e-23	1.000000e+06	2.516468e+07	2.516468e+07	1.026260e+02	4.038471e+03	4.038471e+03	8.523785e-05	8.833677e+33	8.223497e+15	1.313032e-03	1.604817e-04
5.163286e-23	1.000000e+06	2.502578e+07	2.502578e+07	1.022286e+02	4.059190e+03	4.059190e+03	8.623883e-05	-4.669886e+34	-4.237497e+16	-7.136077e-03	1.622004e-04
5.369169e-23	1.000000e+06	2.489681e+07	2.489681e+07	1.018229e+02	4.079665e+03	4.079665e+03	8.726170e-05	1.726591e+34	1.527803e+16	2.707463e-03	1.638630e-04
5.583261e-23	1.000000e+06	2.475962e+07	2.475962e+07	1.014275e+02	4.101053e+03	4.101053e+03	8.828797e-05	-2.928867e+34	-2.524775e+16	-4.721403e-03	1.656347e-04
5.805890e-23	1.000000e+06	2.462784e+07	2.462784e+07	1.010318e+02	4.121169e+03	4.121168e+03	8.933449e-05	-5.225291e+34	-4.395503e+16	-8.651082e-03	1.673378e-04
6.037396e-23	1.000000e+06	2.449339e+07	2.449339e+07	1.006374e+02	4.141743e+03	4.141743e+03	9.038566e-05	1.815316e+34	1.489487e+16	3.088864e-03	1.690963e-04
6.278134e-23	1.000000e+06	2.436160e+07	2.436160e+07	1.002478e+02	4.163055e+03	4.163055e+03	9.144856e-05	-1.335827e+34	-1.068290e+16	-2.335136e-03	1.708859e-04
6.528470e-23	1.000000e+06	2.423594e+07	2.423594e+07	9.985477e+01	4.184059e+03	4.184058e+03	9.253013e-05	3.020995e+34	2.355924e+16	5.419282e-03	1.726386e-04
6.788789e-23	1.000000e+06	2.409558e+07	2.409558e+07	9.946644e+01	4.203894e+03	4.203894e+03	9.362130e-05	2.031289e+34	1.547081e+16	3.751249e-03	1.744674e-04
7.059488e-23	1.000000e+06	2.396107e+07	2.396107e+07	9.907734e+01	4.225637e+03	4.225636e+03	9.473080e-05	-6.338833e+34	-4.704881e+16	-1.203841e-02	1.763542e-04
7.340980e-23	1.000000e+06	2.383279e+07	2.383279e+07	9.869114e+01	4.246169e+03	4.246169e+03	9.584407e-05	-1.020530e+34	-7.393319e+15	-1.990869e-03	1.781650e-04
7.633697e-23	1.000000e+06	2.369593e+07	2.369593e+07	9.830327e+01	4.265871e+03	4.265871e+03	9.697594e-05	-2.245093e+34	-1.589263e+16	-4.507720e-03	1.800255e-04
7.938086e-23	1.000000e+06	2.356719e+07	2.356719e+07	9.792126e+01	4.288539e+03	4.288539e+03	9.811881e-05	1.255106e+34	8.652336e+15	2.589597e-03	1.819707e-04
8.254612e-23	1.000000e+06	2.345075e+07	2.345075e+07	9.753633e+01	4.317586e+03	4.317586e+03	9.927277e-05	-1.237354e+36	-8.246862e+17	-2.616989e-01	1.841130e-04
8.583760e-23	1.000000e+06	2.331514e+07	2.331514e+07	9.715948e+01	4.334879e+03	4.334879e+03	1.004478e-04	-1.070871e+34	-6.996040e+15	-2.331516e-03	1.859255e-04
8.926032e-23	1.000000e+06	2.317194e+07	2.317194e+07	9.678405e+01	4.351103e+03	4.351103e+03	1.016316e-04	-5.457692e+34	-3.499550e+16	-1.225430e-02	1.877747e-04
9.281952e-23	1.000000e+06	2.303964e+07	2.303964e+07	9.640357e+01	4.371215e+03	4.371215e+03	1.028341e-04	-1.716412e+34	-1.075501e+16	-3.965834e-03	1.897259e-04
9.652064e-23	1.000000e+06	2.290532e+07	2.290532e+07	9.602666e+01	4.392498e+03	4.392498e+03	1.040490e-04	-1.940462e+34	-1.186717e+16	-4.616519e-03	1.917676e-04
1.003693e-22	1.000000e+06	2.278844e+07	2.278844e+07	9.565092e+01	4.419063e+03	4.419063e+03	1.052720e-04	-7.705422e+34	-4.572414e+16	-1.880678e-02	1.939168e-04
1.043715e-22	1.000000e+06	2.264451e+07	2.264451e+07	9.527959e+01	4.433930e+03	4.433930e+03	1.065138e-04	1.112022e+34	6.488875e+15	2.801496e-03	1.958059e-04
1.085333e-22	1.000000e+06	2.252437e+07	2.252437e+07	9.490807e+01	4.454102e+03	4.454101e+03	1.077714e-04	-1.685873e+34	-9.616659e+15	-4.361668e-03	1.977459e-04
1.128609e-22	1.000000e+06	2.239124e+07	2.239124e+07	9.453612e+01	4.474733e+03	4.474733e+03	1.090455e-04	3.165743e+34	1.764574e+16	8.436768e-03	1.998430e-04
1.173612e-22	1.000000e+06	2.226347e+07	2.226347e+07	9.416929e+01	4.495428e+03	4.495428e+03	1.103261e-04	1.034459e+35	5.634537e+16	2.836874e-02	2.019194e-04
1.220409e-22	1.000000e+06	2.214852e+07	2.214852e+07	9.379957e+01	4.520434e+03	4.520434e+03	1.116337e-04	1.487234e+34	7.879135e+15	4.185499e-03	2.040965e-04
1.269072e-22	1.000000e+06	2.203429e+07	2.203429e+07	9.343239e+01	4.549578e+03	4.549578e+03	1.129501e-04	5.463261e+34	2.802828e+16	1.577785e-02	2.064772e-04
1.319676e-22	1.000000e+06	2.189652e+07	2.189652e+07	9.306947e+01	4.567029e+03	4.567029e+03	1.142806e-04	1.867145e+34	9.397436e+15	5.564092e-03	2.085733e-04
1.372297e-22	1.000000e+06	2.174967e+07	2.174967e+07	9.270553e+01	4.578665e+03	4.578665e+03	1.156338e-04	6.772940e+34	3.365756e+16	2.087396e-02	2.105165e-04
1.427016e-22	1.000000e+06	2.163344e+07	2.163344e+07	9.234548e+01	4.603043e+03	4.603042e+03	1.169964e-04	-3.187588e+34	-1.542543e+16	-1.009079e-02	2.127744e-04
1.483918e-22	1.000000e+06	2.151283e+07	2.151283e+07	9.198503e+01	4.624767e+03	4.624767e+03	1.183782e-04	-7.387039e+34	-3.491572e+16	-2.404770e-02	2.149771e-04
1.543088e-22	1.000000e+06	2.138455e+07	2.138455e+07	9.162382e+01	4.643463e+03	4.643463e+03	1.197742e-04	3.873344e+34	1.794222e+16	1.299203e-02	2.171410e-04
1.604618e-22	1.000000e+06	2.124723e+07	2.124723e+07	9.126870e+01	4.660293e+03	4.660292e+03	1.211859e-04	1.580488e+34	7.189941e+15	5.474834e-03	2.193365e-04
1.668601e-22	1.000000e+06	2.111760e+07	2.111760e+07	9.091182e+01	4.680355e+03	4.680354e+03	1.226140e-04	-1.574292e+34	-7.009572e+15	-5.622809e-03	2.216328e-04
1.735135e-22	1.000000e+06	2.100001e+07	2.100001e+07	9.055592e+01	4.700740e+03	4.700740e+03	1.240601e-04	1.826158e+34	7.956232e+15	6.707062e-03	2.238447e-04
1.804323e-22	1.000000e+06	2.088677e+07	2.088677e+07	9.020116e+01	4.727573e+03	4.727573e+03	1.255223e-04	1.995427e+34	8.449768e+15	7.529584e-03	2.263430e-04
1.876269e-22	1.000000e+06	2.074838e+07	2.074838e+07	8.984961e+01	4.741264e+03	4.741264e+03	1.270083e-04	1.855876e+34	7.746011e+15	7.239675e-03	2.285125e-04
1.951084e-22	1.000000e+06	2.062744e+07	2.062744e+07	8.949879e+01	4.761592e+03	4.761592e+03	1.285005e-04	-2.131248e+34	-8.707094e+15	-8.560489e-03	2.308377e-04
2.028882e-22	1.000000e+06	2.050212e+07	2.050212e+07	8.914991e+01	4.781690e+03	4.781690e+03	1.300301e-04	-2.050389e+34	-8.202180e+15	-8.490503e-03	2.332290e-04
2.109783e-22	1.000000e+06	2.037743e+07	2.037743e+07	8.880140e+01	4.801984e+03	4.801984e+03	1.315580e-04	-4.224173e+34	-1.654390e+16	-1.803375e-02	2.356521e-04
2.193909e-22	1.000000e+06	2.027227e+07	2.027227e+07	8.845518e+01	4.826925e+03	4.826925e+03	1.331089e-04	-3.582818e+34	-1.367326e+16	-1.569656e-02	2.381048e-04
2.281390e-22	1.000000e+06	2.013721e+07	2.013721e+07	8.811026e+01	4.840503e+03	4.840503e+03	1.346800e-04	-6.666712e+34	-2.508761e+16	-3.019996e-02	2.403760e-04
2.372359e-22	1.000000e+06	2.001404e+07	2.001404e+07	8.776652e+01	4.860838e+03	4.860838e+03	1.362644e-04	-3.022863e+34	-1.113943e+16	-1.412004e-02	2.428714e-04
2.466955e-22	1.000000e+06	1.989250e+07	1.989250e+07	8.742249e+01	4.880176e+03	4.880175e+03	1.378747e-04	-6.739851e+34	-2.434855e+16	-3.245595e-02	2.453274e-04
2.565323e-22	1.000000e+06	1.977460e+07	1.977460e+07	8.708303e+01	4.899319e+03	4.899319e+03	1.395080e-04	-1.265233e+35	-4.482208e+16	-6.276578e-02	2.477581e-04
2.667614e-22	1.000000e+06	1.966394e+07	1.966394e+07	8.674297e+01	4.922292e+03	4.922292e+03	1.411583e-04	3.099661e+34	1.072697e+16	1.581442e-02	2.503208e-04
2.773983e-22	1.000000e+06	1.953621e+07	1.953621e+07	8.640406e+01	4.939328e+03	4.939327e+03	1.428201e-04	-3.563824e+34	-1.212208e+16	-1.878477e-02	2.528294e-04
2.884594e-22	1.000000e+06	1.941857e+07	1.941857e+07	8.606827e+01	4.957990e+03	4.957990e+03	1.444979e-04	-3.052151e+34	-1.018774e+16	-1.658100e-02	2.553221e-04
2.999616e-22	1.000000e+06	1.929726e+07	1.929726e+07	8.573317e+01	4.977970e+03	4.977970e+03	1.462037e-04	-3.840519e+34	-1.256401e+16	-2.152797e-02	2.579626e-04
3.119223e-22	1.000000e+06	1.917633e+07	1.917633e+07	8.540033e+01	4.996972e+03	4.996972e+03	1.479322e-04	8.520820e+34	2.734934e+16	4.928843e-02	2.605802e-04
3.243601e-22	1.000000e+06	1.906238e+07	1.906238e+07	8.506302e+01	5.016587e+03	5.016586e+03	1.496722e-04	-2.598706e+34	-8.179291e+15	-1.548682e-02	2.631668e-04
3.372937e-22	1.000000e+06	1.894672e+07	1.894672e+07	8.473124e+01	5.035539e+03	5.035539e+03	1.514369e-04	-3.731757e+34	-1.152613e+16	-2.292635e-02	2.657737e-04
3.507431e-22	1.000000e+06	1.882504e+07	1.882504e+07	8.439954e+01	5.054146e+03	5.054146e+03	1.532303e-04	2.400856e+34	7.279933e+15	1.523275e-02	2.684800e-04
3.647287e-22	1.000000e+06	1.872237e+07	1.872237e+07	8.407084e+01	5.075913e+03	5.075913e+03	1.550371e-04	2.712374e+34	8.049683e+15	1.768629e-02	2.711149e-04
3.792721e-22	1.000000e+06	1.859686e+07	1.859686e+07	8.373989e+01	5.092184e+03	5.092183e+03	1.568618e-04	7.599006e+34	2.219405e+16	5.124487e-02	2.738196e-04
3.943953e-22	1.000000e+06	1.848343e+07	1.848343e+07	8.341810e+01	5.110924e+03	5.110923e+03	1.587168e-04	-9.967550e+34	-2.858192e+16	-6.930544e-02	2.765139e-04
4.101216e-22	1.000000e+06	1.837277e+07	1.837277e+07	8.309331e+01	5.131156e+03	5.131156e+03	1.605809e-04	2.299657e+34	6.465271e+15	1.647711e-02	2.792805e-04
4.264749e-22	1.000000e+06	1.827193e+07	1.827193e+07	8.276479e+01	5.151926e+03	5.151926e+03	1.624866e-04	2.829626e+34	7.796166e+15	2.084001e-02	2.819585e-04
4.434803e-22	1.000000e+06	1.814797e+07	1.814797e+07	8.244160e+01	5.168635e+03	5.168634e+03	1.643982e-04	9.670196e+34	2.621538e+16	7.368624e-02	2.848051e-04
4.611638e-22	1.000000e+06	1.803366e+07	1.803366e+07	8.212412e+01	5.187150e+03	5.187150e+03	1.663394e-04	5.546504e+34	1.476982e+16	4.362061e-02	2.876372e-04
4.795525e-22	1.000000e+06	1.791521e+07	1.791521e+07	8.180123e+01	5.203515e+03	5.203515e+03	1.683003e-04	-2.815336e+35	-7.379825e+16	-2.288292e-01	2.904523e-04
4.986743e-22	1.000000e+06	1.779929e+07	1.779929e+07	8.147990e+01	5.221469e+03	5.221469e+03	1.702873e-04	-6.287015e+34	-1.619872e+16	-5.278647e-02	2.933527e-04
5.185586e-22	1.000000e+06	1.769273e+07	1.769273e+07	8.116353e+01	5.239434e+03	5.239433e+03	1.723001e-04	-2.821609e+35	-7.146199e+16	-2.441262e-01	2.961349e-04
5.392359e-22	1.000000e+06	1.758039e+07	1.758039e+07	8.084771e+01	5.256889e+03	5.256888e+03	1.743312e-04	2.307956e+34	5.748885e+15	2.061464e-02	2.990200e-04
5.607375e-22	1.000000e+06	1.747903e+07	1.747903e+07	8.053107e+01	5.276993e+03	5.276992e+03	1.763800e-04	2.118148e+35	5.176352e+16	1.947424e-01	3.019041e-04
5.830966e-22	1.000000e+06	1.735554e+07	1.735554e+07	8.021816e+01	5.291864e+03	5.291864e+03	1.784675e-04	3.254380e+34	7.841965e+15	3.100052e-02	3.049092e-04
6.063472e-22	1.000000e+06	1.724813e+07	1.724813e+07	7.990379e+01	5.308760e+03	5.308759e+03	1.805709e-04	3.275847e+34	7.768878e+15	3.218879e-02	3.077875e-04
6.305249e-22	1.000000e+06	1.713831e+07	1.713831e+07	7.959229e+01	5.327512e+03	5.327511e+03	1.827069e-04	-1.251697e+36	-2.916602e+17	-1.269844e+00	3.108539e-04
6.556667e-22	1.000000e+06	1.703174e+07	1.703174e+07	7.928214e+01	5.344643e+03	5.344643e+03	1.848548e-04	-9.803957e+34	-2.248060e+16	-1.026119e-01	3.138049e-04
6.818110e-22	1.000000e+06	1.691924e+07	1.691924e+07	7.897353e+01	5.361704e+03	5.361703e+03	1.870354e-04	2.076538e+34	4.686253e+15	2.246608e-02	3.168999e-04
7.089978e-22	1.000000e+06	1.680992e+07	1.680992e+07	7.866511e+01	5.378433e+03	5.378433e+03	1.892445e-04	8.619768e+34	1.915211e+16	9.632931e-02	3.199559e-04
7.372687e-22	1.000000e+06	1.672243e+07	1.672243e+07	7.835901e+01	5.398331e+03	5.398331e+03	1.914788e-04	3.127572e+34	6.821971e+15	3.587577e-02	3.228197e-04
7.666668e-22	1.000000e+06	1.659590e+07	1.659590e+07	7.805427e+01	5.412679e+03	5.412679e+03	1.937372e-04	2.154620e+34	4.637772e+15	2.567192e-02	3.261456e-04
7.972371e-22	1.000000e+06	1.650652e+07	1.650652e+07	7.774790e+01	5.431196e+03	5.431195e+03	1.960228e-04	2.206198e+34	4.668392e+15	2.700588e-02	3.290334e-04
8.290265e-22	1.000000e+06	1.639384e+07	1.639384e+07	7.744384e+01	5.446043e+03	5.446043e+03	1.983306e-04	3.076405e+34	6.421524e+15	3.897009e-02	3.322006e-04
8.620834e-22	1.000000e+06	1.629010e+07	1.629010e+07	7.714323e+01	5.464211e+03	5.464211e+03	2.006824e-04	-9.825096e+34	-2.016970e+16	-1.284723e-01	3.354314e-04
8.964584e-22	1.000000e+06	1.617382e+07	1.617382e+07	7.683944e+01	5.479042e+03	5.479042e+03	2.030401e-04	7.319881e+34	1.482452e+16	9.920457e-02	3.387599e-04
9.322041e-22	1.000000e+06	1.607945e+07	1.607945e+07	7.654246e+01	5.495782e+03	5.495782e+03	2.054457e-04	7.365679e+34	1.469147e+16	1.027892e-01	3.417891e-04
9.693752e-22	1.000000e+06	1.598251e+07	1.598251e+07	7.624137e+01	5.514356e+03	5.514356e+03	2.078536e-04	-3.693986e+35	-7.244712e+16	-5.313272e-01	3.450245e-04
1.008028e-21	1.000000e+06	1.586955e+07	1.586955e+07	7.594606e+01	5.528261e+03	5.528260e+03	2.103091e-04	1.370037e+35	2.653321e+16	2.041738e-01	3.483564e-04
1.048223e-21	1.000000e+06	1.576791e+07	1.576791e+07	7.565065e+01	5.544806e+03	5.544806e+03	2.127953e-04	4.264309e+34	8.136111e+15	6.562502e-02	3.516513e-04
1.090020e-21	1.000000e+06	1.566030e+07	1.566030e+07	7.535485e+01	5.558878e+03	5.558878e+03	2.153055e-04	1.260430e+35	2.374559e+16	2.007287e-01	3.549662e-04
1.133484e-21	1.000000e+06	1.556186e+07	1.556186e+07	7.505847e+01	5.575071e+03	5.575071e+03	2.178614e-04	-4.861821e+35	-9.027073e+16	-7.990655e-01	3.582522e-04
1.178681e-21	1.000000e+06	1.546598e+07	1.546598e+07	7.476575e+01	5.591263e+03	5.591263e+03	2.204214e-04	1.174365e+35	2.149084e+16	1.990708e-01	3.615202e-04
1.225680e-21	1.000000e+06	1.535868e+07	1.535868e+07	7.447287e+01	5.606187e+03	5.606187e+03	2.230287e-04	1.898730e+34	3.428667e+15	3.332613e-02	3.650175e-04
1.274553e-21	1.000000e+06	1.525994e+07	1.525994e+07	7.418391e+01	5.620982e+03	5.620982e+03	2.256562e-04	2.296764e+34	4.093129e+15	4.163360e-02	3.683490e-04
1.325375e-21	1.000000e+06	1.515781e+07	1.515781e+07	7.389437e+01	5.636349e+03	5.636349e+03	2.283320e-04	2.262366e+34	3.977164e+15	4.241037e-02	3.718446e-04
1.378224e-21	1.000000e+06	1.505459e+07	1.505459e+07	7.360695e+01	5.651480e+03	5.651480e+03	2.310136e-04	2.536813e+35	4.400251e+16	4.920798e-01	3.753992e-04
1.433180e-21	1.000000e+06	1.495865e+07	1.495865e+07	7.331866e+01	5.665675e+03	5.665675e+03	2.337388e-04	1.833621e+35	3.140879e+16	3.672307e-01	3.787558e-04
1.490327e-21	1.000000e+06	1.485238e+07	1.485238e+07	7.303300e+01	5.679464e+03	5.679464e+03	2.365133e-04	4.639142e+34	7.850564e+15	9.628283e-02	3.823942e-04
1.549753e-21	1.000000e+06	1.476796e+07	1.476796e+07	7.274664e+01	5.696448e+03	5.696448e+03	2.392758e-04	1.280794e+35	2.135298e+16	2.735068e-01	3.857302e-04
1.611548e-21	1.000000e+06	1.465701e+07	1.465701e+07	7.246291e+01	5.708675e+03	5.708675e+03	2.421121e-04	1.747190e+34	2.881799e+15	3.874396e-02	3.894842e-04
1.675808e-21	1.000000e+06	1.457013e+07	1.457013e+07	7.218117e+01	5.724913e+03	5.724913e+03	2.449698e-04	5.617567e+34	9.134901e+15	1.283284e-01	3.929212e-04
1.742629e-21	1.000000e+06	1.446364e+07	1.446364e+07	7.189974e+01	5.736620e+03	5.736620e+03	2.478738e-04	2.055164e+34	3.308004e+15	4.870236e-02	3.966236e-04
1.812116e-21	1.000000e+06	1.436475e+07	1.436475e+07	7.161972e+01	5.751710e+03	5.751710e+03	2.507716e-04	6.727812e+34	1.068781e+16	1.649968e-01	4.004046e-04
1.884373e-21	1.000000e+06	1.426901e+07	1.426901e+07	7.133897e+01	5.765531e+03	5.765531e+03	2.537381e-04	3.614653e+34	5.673749e+15	9.166194e-02	4.040597e-04
1.959511e-21	1.000000e+06	1.417368e+07	1.417368e+07	7.105952e+01	5.778609e+03	5.778609e+03	2.567281e-04	2.149367e+34	3.335753e+15	5.636220e-02	4.076999e-04
2.037645e-21	1.000000e+06	1.407988e+07	1.407988e+07	7.078310e+01	5.793181e+03	5.793181e+03	2.597492e-04	1.568958e+34	2.404506e+15	4.253118e-02	4.114509e-04
2.118895e-21	1.000000e+06	1.398392e+07	1.398392e+07	7.050747e+01	5.806281e+03	5.806281e+03	2.628223e-04	1.617752e+34	2.451443e+15	4.537939e-02	4.152113e-04
2.203385e-21	1.000000e+06	1.389570e+07	1.389570e+07	7.023257e+01	5.820780e+03	5.820780e+03	2.659271e-04	1.505319e+34	2.252799e+15	4.358304e-02	4.188908e-04
2.291243e-21	1.000000e+06	1.379624e+07	1.379624e+07	6.995857e+01	5.833362e+03	5.833362e+03	2.690641e-04	1.519771e+34	2.250005e+15	4.561065e-02	4.228227e-04
2.382605e-21	1.000000e+06	1.370367e+07	1.370367e+07	6.968682e+01	5.846241e+03	5.846241e+03	2.722327e-04	1.921540e+34	2.813622e+15	5.964254e-02	4.266186e-04
2.477610e-21	1.000000e+06	1.361248e+07	1.361248e+07	6.941238e+01	5.860099e+03	5.860099e+03	2.754619e-04	3.070169e+34	4.442601e+15	9.852964e-02	4.304946e-04
2.576403e-21	1.000000e+06	1.351524e+07	1.351524e+07	6.914108e+01	5.872635e+03	5.872635e+03	2.787081e-04	1.329206e+34	1.902949e+15	4.421457e-02	4.345196e-04
2.679136e-21	1.000000e+06	1.343110e+07	1.343110e+07	6.887296e+01	5.886359e+03	5.886359e+03	2.819769e-04	1.456737e+34	2.061329e+15	4.999367e-02	4.382635e-04
2.785964e-21	1.000000e+06	1.334220e+07	1.334220e+07	6.860309e+01	5.899407e+03	5.899407e+03	2.853233e-04	1.257915e+34	1.760392e+15	4.462773e-02	4.421614e-04
2.897053e-21	1.000000e+06	1.324710e+07	1.324710e+07	6.833537e+01	5.909434e+03	5.909433e+03	2.886608e-04	2.039095e+34	2.829490e+15	7.497639e-02	4.460926e-04
3.012571e-21	1.000000e+06	1.315244e+07	1.315244e+07	6.806949e+01	5.922594e+03	5.922594e+03	2.920738e-04	1.272037e+34	1.745580e+15	4.847963e-02	4.503038e-04
3.132696e-21	1.000000e+06	1.305947e+07	1.305947e+07	6.780499e+01	5.935263e+03	5.935262e+03	2.955447e-04	1.426241e+34	1.936391e+15	5.631912e-02	4.544795e-04
3.257610e-21	1.000000e+06	1.297563e+07	1.297563e+07	6.753933e+01	5.945966e+03	5.945965e+03	2.990460e-04	1.214481e+34	1.634101e+15	4.952681e-02	4.582411e-04
3.387505e-21	1.000000e+06	1.288441e+07	1.288441e+07	6.727511e+01	5.958664e+03	5.958663e+03	3.025450e-04	1.231269e+34	1.639112e+15	5.201407e-02	4.624707e-04
3.522580e-21	1.000000e+06	1.280235e+07	1.280235e+07	6.701380e+01	5.969634e+03	5.969634e+03	3.061173e-04	1.296933e+34	1.710721e+15	5.656658e-02	4.662919e-04
3.663040e-21	1.000000e+06	1.272662e+07	1.272662e+07	6.675340e+01	5.979585e+03	5.979585e+03	3.097227e-04	1.685387e+34	2.204673e+15	7.572273e-02	4.698488e-04
3.809102e-21	1.000000e+06	1.264410e+07	1.264410e+07	6.649131e+01	5.984817e+03	5.984816e+03	3.133800e-04	1.636765e+34	2.131729e+15	7.596941e-02	4.733290e-04
3.960987e-21	1.000000e+06	1.256844e+07	1.256844e+07	6.623335e+01	5.992671e+03	5.992671e+03	3.170770e-04	1.505460e+34	1.947902e+15	7.200344e-02	4.768030e-04
4.118929e-21	1.000000e+06	1.248689e+07	1.248689e+07	6.597320e+01	5.998747e+03	5.998747e+03	3.208410e-04	1.334416e+34	1.717862e+15	6.593420e-02	4.804036e-04
4.283169e-21	1.000000e+06	1.240781e+07	1.240781e+07	6.571412e+01	6.004518e+03	6.004518e+03	3.246266e-04	9.253858e+33	1.185583e+15	4.719967e-02	4.839307e-04
4.453958e-21	1.000000e+06	1.232745e+07	1.232745e+07	6.546068e+01	6.010255e+03	6.010254e+03	3.284638e-04	1.345883e+34	1.716101e+15	7.091395e-02	4.875504e-04
4.631557e-21	1.000000e+06	1.224850e+07	1.224850e+07	6.520524e+01	6.015406e+03	6.015406e+03	3.323118e-04	9.791367e+33	1.243136e+15	5.327456e-02	4.911136e-04
4.816237e-21	1.000000e+06	1.216833e+07	1.216833e+07	6.494798e+01	6.020713e+03	6.020713e+03	3.362289e-04	8.879250e+33	1.122371e+15	4.992436e-02	4.947855e-04
5.008281e-21	1.000000e+06	1.208864e+07	1.208864e+07	6.469702e+01	6.025409e+03	6.025409e+03	3.401772e-04	1.104947e+34	1.391262e+15	6.420156e-02	4.984357e-04
5.207984e-21	1.000000e+06	1.201002e+07	1.201002e+07	6.444353e+01	6.031117e+03	6.031117e+03	3.442212e-04	7.759952e+33	9.724564e+14	4.658340e-02	5.021737e-04
5.415649e-21	1.000000e+06	1.193083e+07	1.193083e+07	6.419307e+01	6.033588e+03	6.033587e+03	3.482594e-04	9.197758e+33	1.150281e+15	5.707168e-02	5.057142e-04
5.631594e-21	1.000000e+06	1.185215e+07	1.185215e+07	6.394096e+01	6.039359e+03	6.039359e+03	3.523975e-04	8.242096e+33	1.025849e+15	5.286201e-02	5.095582e-04
5.856151e-21	1.000000e+06	1.177299e+07	1.177299e+07	6.369085e+01	6.042688e+03	6.042688e+03	3.565314e-04	7.579597e+33	9.407957e+14	5.026945e-02	5.132672e-04
6.089661e-21	1.000000e+06	1.169106e+07	1.169106e+07	6.344381e+01	6.046307e+03	6.046307e+03	3.607303e-04	7.883208e+33	9.755555e+14	5.414085e-02	5.171736e-04
6.332482e-21	1.000000e+06	1.161368e+07	1.161368e+07	6.319622e+01	6.050642e+03	6.050642e+03	3.650123e-04	6.836355e+33	8.429798e+14	4.853636e-02	5.209928e-04
6.584986e-21	1.000000e+06	1.153316e+07	1.153316e+07	6.295018e+01	6.054378e+03	6.054378e+03	3.693120e-04	8.021711e+33	9.860963e+14	5.896799e-02	5.249539e-04
6.847558e-21	1.000000e+06	1.145275e+07	1.145275e+07	6.270345e+01	6.062777e+03	6.062777e+03	3.736789e-04	6.746332e+33	8.235874e+14	5.135832e-02	5.293732e-04
7.120600e-21	1.000000e+06	1.137519e+07	1.137519e+07	6.245876e+01	6.065452e+03	6.065451e+03	3.780739e-04	6.160757e+33	7.504440e+14	4.852117e-02	5.332174e-04
7.404530e-21	1.000000e+06	1.129649e+07	1.129649e+07	6.221617e+01	6.065538e+03	6.065538e+03	3.825550e-04	7.056408e+33	8.594826e+14	5.753825e-02	5.369399e-04
7.699781e-21	1.000000e+06	1.121804e+07	1.121804e+07	6.197252e+01	6.073143e+03	6.073143e+03	3.870614e-04	6.137715e+33	7.429149e+14	5.182198e-02	5.413732e-04
8.006805e-21	1.000000e+06	1.114160e+07	1.114160e+07	6.172874e+01	6.071881e+03	6.071881e+03	3.916287e-04	5.816948e+33	7.048210e+14	5.082159e-02	5.449738e-04
8.326071e-21	1.000000e+06	1.106462e+07	1.106462e+07	6.149027e+01	6.075358e+03	6.075357e+03	3.962450e-04	5.493315e+33	6.637052e+14	4.968694e-02	5.490794e-04
8.658068e-21	1.000000e+06	1.098432e+07	1.098432e+07	6.124991e+01	6.078906e+03	6.078906e+03	4.009097e-04	5.753044e+33	6.930593e+14	5.396645e-02	5.534169e-04
9.003303e-21	1.000000e+06	1.090683e+07	1.090683e+07	6.100977e+01	6.081615e+03	6.081614e+03	4.056374e-04	5.413022e+33	6.506468e+14	5.260646e-02	5.575971e-04
9.362304e-21	1.000000e+06	1.083050e+07	1.083050e+07	6.077206e+01	6.084327e+03	6.084327e+03	4.104345e-04	5.089013e+33	6.103386e+14	5.122505e-02	5.617771e-04
9.735620e-21	1.000000e+06	1.075195e+07	1.075195e+07	6.053588e+01	6.094796e+03	6.094795e+03	4.152858e-04	4.353221e+33	5.176246e+14	4.544297e-02	5.668551e-04
1.012382e-20	1.000000e+06	1.067653e+07	1.067653e+07	6.029930e+01	6.091916e+03	6.091916e+03	4.201876e-04	4.488527e+33	5.349759e+14	4.853371e-02	5.705893e-04
1.052750e-20	1.000000e+06	1.060060e+07	1.060060e+07	6.006381e+01	6.100466e+03	6.100465e+03	4.251511e-04	4.341704e+33	5.138606e+14	4.865175e-02	5.754829e-04
1.094728e-20	1.000000e+06	1.052559e+07	1.052559e+07	5.982920e+01	6.110687e+03	6.110687e+03	4.301556e-04	4.305746e+33	5.053568e+14	4.999291e-02	5.805556e-04
1.138380e-20	1.000000e+06	1.044785e+07	1.044785e+07	5.959476e+01	6.099634e+03	6.099634e+03	4.352161e-04	4.030552e+33	4.773594e+14	4.856475e-02	5.838172e-04
1.183772e-20	1.000000e+06	1.037357e+07	1.037357e+07	5.936328e+01	6.109771e+03	6.109770e+03	4.403610e-04	3.627929e+33	4.261222e+14	4.530105e-02	5.889746e-04
1.230974e-20	1.000000e+06	1.029647e+07	1.029647e+07	5.913214e+01	6.113400e+03	6.113399e+03	4.455638e-04	3.618168e+33	4.237159e+14	4.689624e-02	5.937374e-04
1.280058e-20	1.000000e+06	1.022152e+07	1.022152e+07	5.890031e+01	6.108091e+03	6.108090e+03	4.508131e-04	3.551634e+33	4.177350e+14	4.774649e-02	5.975715e-04
1.331100e-20	1.000000e+06	1.014685e+07	1.014685e+07	5.867053e+01	6.111241e+03	6.111240e+03	4.561363e-04	3.364650e+33	3.947235e+14	4.692178e-02	6.022795e-04
1.384177e-20	1.000000e+06	1.007397e+07	1.007397e+07	5.844344e+01	6.119379e+03	6.119378e+03	4.615377e-04	3.274617e+33	3.816137e+14	4.734223e-02	6.074447e-04
1.439370e-20	1.000000e+06	9.998238e+06	9.998238e+06	5.821315e+01	6.116912e+03	6.116911e+03	4.669572e-04	2.949985e+33	3.444758e+14	4.428877e-02	6.117989e-04
1.496764e-20	1.000000e+06	9.923192e+06	9.923192e+06	5.798643e+01	6.120122e+03	6.120121e+03	4.724856e-04	2.795999e+33	3.256392e+14	4.358844e-02	6.167493e-04
1.556446e-20	1.000000e+06	9.851043e+06	9.851043e+06	5.775930e+01	6.122826e+03	6.122826e+03	4.780464e-04	2.650750e+33	3.080414e+14	4.285970e-02	6.215410e-04
1.618509e-20	1.000000e+06	9.779185e+06	9.779185e+06	5.753521e+01	6.130535e+03	6.130534e+03	4.836900e-04	2.557883e+33	2.953854e+14	4.290014e-02	6.268963e-04
1.683046e-20	1.000000e+06	9.709509e+06	9.709509e+06	5.731019e+01	6.140646e+03	6.140645e+03	4.893790e-04	2.623836e+33	3.005152e+14	4.560805e-02	6.324363e-04
1.750156e-20	1.000000e+06	9.634693e+06	9.634693e+06	5.708879e+01	6.135238e+03	6.135237e+03	4.951766e-04	2.377046e+33	2.734517e+14	4.294765e-02	6.367860e-04
1.819942e-20	1.000000e+06	9.561028e+06	9.561028e+06	5.686402e+01	6.138644e+03	6.138643e+03	5.010167e-04	2.250997e+33	2.582336e+14	4.226134e-02	6.420485e-04
1.892511e-20	1.000000e+06	9.495421e+06	9.495421e+06	5.664303e+01	6.152077e+03	6.152076e+03	5.069411e-04	2.297402e+33	2.606924e+14	4.464340e-02	6.478993e-04
1.967974e-20	1.000000e+06	9.421073e+06	9.421073e+06	5.642020e+01	6.145801e+03	6.145801e+03	5.129036e-04	2.189065e+33	2.496698e+14	4.424334e-02	6.523462e-04
2.046446e-20	1.000000e+06	9.349671e+06	9.349671e+06	5.620067e+01	6.145205e+03	6.145205e+03	5.189545e-04	1.981245e+33	2.260769e+14	4.159563e-02	6.572643e-04
2.128047e-20	1.000000e+06	9.280357e+06	9.280357e+06	5.598264e+01	6.154602e+03	6.154602e+03	5.250702e-04	1.965407e+33	2.225627e+14	4.282726e-02	6.631860e-04
2.212901e-20	1.000000e+06	9.208515e+06	9.208515e+06	5.576343e+01	6.153898e+03	6.153898e+03	5.312686e-04	1.865280e+33	2.113452e+14	4.225590e-02	6.682835e-04
2.301139e-20	1.000000e+06	9.134700e+06	9.134700e+06	5.554551e+01	6.147995e+03	6.147994e+03	5.375451e-04	1.805790e+33	2.055889e+14	4.258798e-02	6.730374e-04
2.392896e-20	1.000000e+06	9.073873e+06	9.073873e+06	5.532905e+01	6.164334e+03	6.164334e+03	5.438726e-04	1.702843e+33	1.913127e+14	4.152431e-02	6.793498e-04
2.488311e-20	1.000000e+06	8.999728e+06	8.999728e+06	5.511193e+01	6.160649e+03	6.160648e+03	5.502763e-04	1.623715e+33	1.829690e+14	4.125286e-02	6.845372e-04
2.587531e-20	1.000000e+06	8.933384e+06	8.933384e+06	5.489817e+01	6.166982e+03	6.166981e+03	5.567907e-04	1.534774e+33	1.720605e+14	4.046280e-02	6.903299e-04
2.690707e-20	1.000000e+06	8.863515e+06	8.863515e+06	5.468288e+01	6.164585e+03	6.164584e+03	5.633414e-04	1.476161e+33	1.658115e+14	4.047577e-02	6.955011e-04
2.797997e-20	1.000000e+06	8.799924e+06	8.799924e+06	5.447063e+01	6.171284e+03	6.171283e+03	5.699709e-04	1.426955e+33	1.594163e+14	4.056084e-02	7.012883e-04
2.909566e-20	1.000000e+06	8.731261e+06	8.731261e+06	5.425645e+01	6.169539e+03	6.169538e+03	5.767189e-04	1.347623e+33	1.507666e+14	3.983594e-02	7.066034e-04
3.025583e-20	1.000000e+06	8.674798e+06	8.674798e+06	5.404589e+01	6.173303e+03	6.173302e+03	5.835042e-04	1.280132e+33	1.427799e+14	3.908851e-02	7.116364e-04
3.146226e-20	1.000000e+06	8.613803e+06	8.613803e+06	5.383574e+01	6.162845e+03	6.162845e+03	5.904013e-04	1.274923e+33	1.434095e+14	4.032743e-02	7.154616e-04
3.271680e-20	1.000000e+06	8.565800e+06	8.565800e+06	5.362479e+01	6.168201e+03	6.168201e+03	5.973776e-04	1.205774e+33	1.350434e+14	3.922092e-02	7.200964e-04
3.402136e-20	1.000000e+06	8.506888e+06	8.506888e+06	5.341732e+01	6.160592e+03	6.160591e+03	6.044279e-04	1.136477e+33	1.280703e+14	3.826470e-02	7.241886e-04
3.537794e-20	1.000000e+06	8.452307e+06	8.452307e+06	5.320791e+01	6.156804e+03	6.156804e+03	6.115528e-04	1.124784e+33	1.271430e+14	3.910966e-02	7.284170e-04
3.678861e-20	1.000000e+06	8.398750e+06	8.398750e+06	5.300110e+01	6.156408e+03	6.156407e+03	6.187531e-04	1.055767e+33	1.193798e+14	3.789535e-02	7.330148e-04
3.825554e-20	1.000000e+06	8.341384e+06	8.341384e+06	5.279229e+01	6.147746e+03	6.147745e+03	6.260962e-04	1.045108e+33	1.190095e+14	3.882057e-02	7.370175e-04
3.978095e-20	1.000000e+06	8.281317e+06	8.281317e+06	5.258606e+01	6.137461e+03	6.137460e+03	6.334312e-04	9.692439e+32	1.112985e+14	3.732736e-02	7.411214e-04
4.136719e-20	1.000000e+06	8.221919e+06	8.221919e+06	5.238001e+01	6.146566e+03	6.146566e+03	6.409351e-04	9.341792e+32	1.064798e+14	3.729543e-02	7.475830e-04
4.301668e-20	1.000000e+06	8.172391e+06	8.172391e+06	5.217720e+01	6.130231e+03	6.130230e+03	6.484685e-04	8.990944e+32	1.038535e+14	3.699567e-02	7.501147e-04
4.473195e-20	1.000000e+06	8.131021e+06	8.131021e+06	5.197250e+01	6.140006e+03	6.140005e+03	6.561437e-04	8.913480e+32	1.021418e+14	3.761951e-02	7.551334e-04
4.651561e-20	1.000000e+06	8.060616e+06	8.060616e+06	5.177168e+01	6.117739e+03	6.117739e+03	6.639023e-04	8.239333e+32	9.614733e+13	3.631970e-02	7.589667e-04
4.837039e-20	1.000000e+06	8.002103e+06	8.002103e+06	5.156922e+01	6.110832e+03	6.110832e+03	6.717223e-04	7.892118e+32	9.261722e+13	3.607981e-02	7.636533e-04
5.029913e-20	1.000000e+06	7.949378e+06	7.949378e+06	5.136649e+01	6.106028e+03	6.106028e+03	6.796399e-04	7.660955e+32	9.025865e+13	3.619998e-02	7.681140e-04
5.230477e-20	1.000000e+06	7.889962e+06	7.889962e+06	5.116650e+01	6.099821e+03	6.099821e+03	6.876282e-04	7.309936e+32	8.656214e+13	3.586165e-02	7.731116e-04
5.439039e-20	1.000000e+06	7.833523e+06	7.833523e+06	5.096748e+01	6.096389e+03	6.096389e+03	6.957915e-04	6.918634e+32	8.215933e+13	3.518243e-02	7.782436e-04
5.655918e-20	1.000000e+06	7.776343e+06	7.776343e+06	5.076820e+01	6.084500e+03	6.084499e+03	7.039984e-04	6.722944e+32	8.061855e+13	3.546285e-02	7.824372e-04
5.881444e-20	1.000000e+06	7.717270e+06	7.717270e+06	5.056947e+01	6.082133e+03	6.082133e+03	7.123095e-04	6.390973e+32	7.678693e+13	3.502190e-02	7.881198e-04
6.115963e-20	1.000000e+06	7.668488e+06	7.668488e+06	5.037276e+01	6.075746e+03	6.075745e+03	7.206911e-04	6.099214e+32	7.366751e+13	3.449978e-02	7.923003e-04
6.359833e-20	1.000000e+06	7.609085e+06	7.609085e+06	5.017600e+01	6.063984e+03	6.063984e+03	7.291917e-04	5.833606e+32	7.114538e+13	3.430568e-02	7.969400e-04
6.613427e-20	1.000000e+06	7.554179e+06	7.554179e+06	4.997872e+01	6.061830e+03	6.061829e+03	7.378135e-04	5.583404e+32	6.821507e+13	3.404506e-02	8.024473e-04
6.877133e-20	1.000000e+06	7.491950e+06	7.491950e+06	4.978555e+01	6.049108e+03	6.049107e+03	7.465206e-04	5.279434e+32	6.518245e+13	3.355090e-02	8.074143e-04
7.151355e-20	1.000000e+06	7.440715e+06	7.440715e+06	4.959050e+01	6.046046e+03	6.046046e+03	7.553072e-04	5.067022e+32	6.271846e+13	3.332505e-02	8.125626e-04
7.436511e-20	1.000000e+06	7.379541e+06	7.379541e+06	4.939639e+01	6.037393e+03	6.037392e+03	7.642074e-04	4.877382e+32	6.080503e+13	3.342960e-02	8.181258e-04
7.733037e-20	1.000000e+06	7.326403e+06	7.326403e+06	4.920291e+01	6.031968e+03	6.031967e+03	7.732058e-04	4.602991e+32	5.764279e+13	3.270977e-02	8.233192e-04
8.041387e-20	1.000000e+06	7.270485e+06	7.270485e+06	4.901151e+01	6.030460e+03	6.030460e+03	7.823555e-04	4.406630e+32	5.525279e+13	3.253725e-02	8.294440e-04
8.362032e-20	1.000000e+06	7.222169e+06	7.222169e+06	4.882052e+01	6.023883e+03	6.023883e+03	7.916286e-04	4.249026e+32	5.356815e+13	3.243713e-02	8.340823e-04
8.695463e-20	1.000000e+06	7.157470e+06	7.157470e+06	4.863006e+01	6.009571e+03	6.009571e+03	8.009307e-04	4.056440e+32	5.175205e+13	3.239207e-02	8.396223e-04
9.042189e-20	1.000000e+06	7.110741e+06	7.110741e+06	4.844011e+01	6.004374e+03	6.004374e+03	8.103472e-04	3.862137e+32	4.948675e+13	3.186726e-02	8.444091e-04
9.402741e-20	1.000000e+06	7.060333e+06	7.060333e+06	4.825127e+01	5.994228e+03	5.994227e+03	8.198991e-04	3.700083e+32	4.781291e+13	3.163566e-02	8.490008e-04
9.777669e-20	1.000000e+06	7.015642e+06	7.015642e+06	4.806266e+01	5.987688e+03	5.987688e+03	8.296490e-04	3.572271e+32	4.641394e+13	3.152816e-02	8.534769e-04
1.016755e-19	1.000000e+06	6.973369e+06	6.973369e+06	4.787544e+01	5.983089e+03	5.983088e+03	8.394245e-04	3.413867e+32	4.452656e+13	3.105449e-02	8.579911e-04
1.057297e-19	1.000000e+06	6.917616e+06	6.917616e+06	4.768697e+01	5.970223e+03	5.970222e+03	8.493161e-04	3.267336e+32	4.307656e+13	3.093874e-02	8.630463e-04
1.099456e-19	1.000000e+06	6.867170e+06	6.867170e+06	4.750111e+01	5.958484e+03	5.958483e+03	8.593753e-04	3.139110e+32	4.179531e+13	3.083250e-02	8.676768e-04
1.143296e-19	1.000000e+06	6.816973e+06	6.816973e+06	4.731739e+01	5.947825e+03	5.947824e+03	8.694544e-04	2.976348e+32	3.998460e+13	3.032614e-02	8.725024e-04
1.188885e-19	1.000000e+06	6.764733e+06	6.764733e+06	4.713277e+01	5.942052e+03	5.942051e+03	8.796964e-04	2.860987e+32	3.862190e+13	3.029380e-02	8.783867e-04
1.236291e-19	1.000000e+06	6.719804e+06	6.719804e+06	4.694830e+01	5.928439e+03	5.928438e+03	8.900674e-04	2.722537e+32	3.717680e+13	2.980452e-02	8.822340e-04
1.285587e-19	1.000000e+06	6.672048e+06	6.672048e+06	4.676546e+01	5.927023e+03	5.927022e+03	9.005392e-04	2.614845e+32	3.574892e+13	2.966481e-02	8.883364e-04
1.336849e-19	1.000000e+06	6.621351e+06	6.621351e+06	4.658299e+01	5.913412e+03	5.913412e+03	9.112443e-04	2.490800e+32	3.444673e+13	2.935602e-02	8.930825e-04
1.390155e-19	1.000000e+06	6.566359e+06	6.566359e+06	4.640039e+01	5.897255e+03	5.897254e+03	9.219689e-04	2.362487e+32	3.312227e+13	2.902938e-02	8.981012e-04
1.445587e-19	1.000000e+06	6.516674e+06	6.516674e+06	4.621999e+01	5.887290e+03	5.887289e+03	9.328435e-04	2.267018e+32	3.205367e+13	2.893452e-02	9.034194e-04
1.503228e-19	1.000000e+06	6.472786e+06	6.472786e+06	4.603924e+01	5.882939e+03	5.882938e+03	9.438814e-04	2.170275e+32	3.079946e+13	2.865166e-02	9.088727e-04
1.563169e-19	1.000000e+06	6.418811e+06	6.418811e+06	4.586020e+01	5.866245e+03	5.866244e+03	9.549376e-04	2.049649e+32	2.950385e+13	2.821615e-02	9.139145e-04
1.625499e-19	1.000000e+06	6.377362e+06	6.377362e+06	4.568161e+01	5.858463e+03	5.858462e+03	9.662319e-04	1.975644e+32	2.862796e+13	2.809279e-02	9.186343e-04
1.690315e-19	1.000000e+06	6.328514e+06	6.328514e+06	4.550239e+01	5.846671e+03	5.846670e+03	9.775976e-04	1.889265e+32	2.765346e+13	2.791742e-02	9.238616e-04
1.757715e-19	1.000000e+06	6.279134e+06	6.279134e+06	4.532437e+01	5.844305e+03	5.844304e+03	9.892197e-04	1.805860e+32	2.648622e+13	2.775087e-02	9.307501e-04
1.827803e-19	1.000000e+06	6.223459e+06	6.223459e+06	4.514648e+01	5.840328e+03	5.840327e+03	1.000813e-03	1.715322e+32	2.524407e+13	2.755991e-02	9.384376e-04
1.900685e-19	1.000000e+06	6.170048e+06	6.170048e+06	4.497274e+01	5.827056e+03	5.827055e+03	1.012594e-03	1.623610e+32	2.416771e+13	2.723518e-02	9.444102e-04
1.976474e-19	1.000000e+06	6.122940e+06	6.122940e+06	4.479662e+01	5.814240e+03	5.814239e+03	1.024564e-03	1.549337e+32	2.331745e+13	2.700457e-02	9.495832e-04
2.055285e-19	1.000000e+06	6.079967e+06	6.079967e+06	4.462206e+01	5.798479e+03	5.798478e+03	1.036698e-03	1.476075e+32	2.251841e+13	2.664977e-02	9.537024e-04
2.137238e-19	1.000000e+06	6.030324e+06	6.030324e+06	4.444707e+01	5.805615e+03	5.805614e+03	1.048924e-03	1.410768e+32	2.139017e+13	2.653649e-02	9.627369e-04
2.222459e-19	1.000000e+06	5.973938e+06	5.973938e+06	4.427359e+01	5.789146e+03	5.789145e+03	1.061286e-03	1.330922e+32	2.046822e+13	2.623858e-02	9.690670e-04
2.311078e-19	1.000000e+06	5.926874e+06	5.926874e+06	4.410176e+01	5.774819e+03	5.774818e+03	1.073799e-03	1.272283e+32	1.981032e+13	2.609435e-02	9.743449e-04
2.403231e-19	1.000000e+06	5.888002e+06	5.888002e+06	4.392969e+01	5.775880e+03	5.775879e+03	1.086493e-03	1.222748e+32	1.902156e+13	2.591723e-02	9.809577e-04
2.499058e-19	1.000000e+06	5.836544e+06	5.836544e+06	4.375837e+01	5.758823e+03	5.758822e+03	1.099323e-03	1.154983e+32	1.823504e+13	2.557927e-02	9.866838e-04
2.598707e-19	1.000000e+06	5.782517e+06	5.782517e+06	4.358775e+01	5.747108e+03	5.747107e+03	1.112270e-03	1.095546e+32	1.747366e+13	2.541776e-02	9.938765e-04
2.702328e-19	1.000000e+06	5.732824e+06	5.732824e+06	4.341827e+01	5.743105e+03	5.743104e+03	1.125416e-03	1.038653e+32	1.662404e+13	2.516045e-02	1.001793e-03
2.810082e-19	1.000000e+06	5.684319e+06	5.684319e+06	4.324796e+01	5.724187e+03	5.724186e+03	1.138609e-03	9.832238e+31	1.599864e+13	2.485143e-02	1.007014e-03
2.922132e-19	1.000000e+06	5.639132e+06	5.639132e+06	4.307928e+01	5.720088e+03	5.720087e+03	1.152106e-03	9.398445e+31	1.534767e+13	2.472213e-02	1.014356e-03
3.038651e-19	1.000000e+06	5.588207e+06	5.588207e+06	4.291037e+01	5.712293e+03	5.712292e+03	1.165712e-03	8.931818e+31	1.468546e+13	2.458492e-02	1.022205e-03
3.159815e-19	1.000000e+06	5.541826e+06	5.541826e+06	4.274327e+01	5.699235e+03	5.699233e+03	1.179504e-03	8.453962e+31	1.405975e+13	2.425979e-02	1.028404e-03
3.285811e-19	1.000000e+06	5.495887e+06	5.495887e+06	4.257617e+01	5.709234e+03	5.709233e+03	1.193332e-03	8.106037e+31	1.336347e+13	2.424996e-02	1.038819e-03
3.416830e-19	1.000000e+06	5.449032e+06	5.449032e+06	4.241038e+01	5.693349e+03	5.693348e+03	1.207423e-03	7.670079e+31	1.282215e+13	2.394938e-02	1.044837e-03
3.553074e-19	1.000000e+06	5.401414e+06	5.401414e+06	4.224279e+01	5.685874e+03	5.685873e+03	1.221670e-03	7.283101e+31	1.225547e+13	2.376130e-02	1.052664e-03
3.694751e-19	1.000000e+06	5.354222e+06	5.354222e+06	4.207977e+01	5.672285e+03	5.672283e+03	1.236118e-03	6.912267e+31	1.177146e+13	2.356296e-02	1.059404e-03
3.842077e-19	1.000000e+06	5.310792e+06	5.310792e+06	4.191552e+01	5.678394e+03	5.678392e+03	1.250700e-03	6.604789e+31	1.118746e+13	2.345058e-02	1.069218e-03
3.995277e-19	1.000000e+06	5.264306e+06	5.264306e+06	4.175198e+01	5.662840e+03	5.662838e+03	1.265374e-03	6.271028e+31	1.076880e+13	2.326614e-02	1.075705e-03
4.154586e-19	1.000000e+06	5.219948e+06	5.219948e+06	4.158647e+01	5.654932e+03	5.654930e+03	1.280297e-03	5.950227e+31	1.028956e+13	2.303000e-02	1.083331e-03
4.320248e-19	1.000000e+06	5.176876e+06	5.176876e+06	4.142658e+01	5.646755e+03	5.646754e+03	1.295516e-03	5.663722e+31	9.865228e+12	2.284832e-02	1.090765e-03
4.492515e-19	1.000000e+06	5.133884e+06	5.133884e+06	4.126327e+01	5.638957e+03	5.638956e+03	1.310682e-03	5.393830e+31	9.460266e+12	2.268601e-02	1.098380e-03
4.671651e-19	1.000000e+06	5.096721e+06	5.096721e+06	4.110178e+01	5.630989e+03	5.630988e+03	1.326162e-03	5.171893e+31	9.135369e+12	2.255726e-02	1.104826e-03
4.857930e-19	1.000000e+06	5.060158e+06	5.060158e+06	4.094271e+01	5.635568e+03	5.635567e+03	1.341863e-03	4.967086e+31	8.738020e+12	2.245808e-02	1.113714e-03
5.051637e-19	1.000000e+06	5.019664e+06	5.019664e+06	4.078433e+01	5.616803e+03	5.616801e+03	1.357727e-03	4.727933e+31	8.457178e+12	2.225303e-02	1.118960e-03
5.253068e-19	1.000000e+06	4.984293e+06	4.984293e+06	4.062350e+01	5.609904e+03	5.609903e+03	1.373666e-03	4.530079e+31	8.153209e+12	2.208916e-02	1.125516e-03
5.462531e-19	1.000000e+06	4.943674e+06	4.943674e+06	4.046516e+01	5.599377e+03	5.599375e+03	1.389887e-03	4.315141e+31	7.839648e+12	2.191984e-02	1.132635e-03
5.680346e-19	1.000000e+06	4.897581e+06	4.897581e+06	4.030776e+01	5.592210e+03	5.592208e+03	1.406287e-03	4.086888e+31	7.472665e+12	2.175584e-02	1.141831e-03
5.906846e-19	1.000000e+06	4.868775e+06	4.868775e+06	4.015067e+01	5.579514e+03	5.579512e+03	1.422938e-03	3.934051e+31	7.275421e+12	2.156912e-02	1.145979e-03
6.142378e-19	1.000000e+06	4.828558e+06	4.828558e+06	3.999354e+01	5.561177e+03	5.561176e+03	1.439642e-03	3.733360e+31	7.018854e+12	2.133554e-02	1.151726e-03
6.387302e-19	1.000000e+06	4.787024e+06	4.787024e+06	3.983614e+01	5.551734e+03	5.551733e+03	1.456717e-03	3.550739e+31	6.732486e+12	2.118761e-02	1.159746e-03
6.641991e-19	1.000000e+06	4.747597e+06	4.747597e+06	3.968217e+01	5.540148e+03	5.540147e+03	1.473794e-03	3.376672e+31	6.469668e+12	2.099960e-02	1.166937e-03
6.906836e-19	1.000000e+06	4.710035e+06	4.710035e+06	3.952625e+01	5.530128e+03	5.530126e+03	1.491272e-03	3.221183e+31	6.227872e+12	2.084424e-02	1.174116e-03
7.182242e-19	1.000000e+06	4.671508e+06	4.671508e+06	3.937233e+01	5.519857e+03	5.519856e+03	1.508675e-03	3.067209e+31	5.985551e+12	2.067994e-02	1.181601e-03
7.468630e-19	1.000000e+06	4.632656e+06	4.632656e+06	3.921850e+01	5.509716e+03	5.509714e+03	1.526630e-03	2.918566e+31	5.748090e+12	2.051683e-02	1.189321e-03
7.766437e-19	1.000000e+06	4.599070e+06	4.599070e+06	3.906544e+01	5.503798e+03	5.503796e+03	1.544557e-03	2.796010e+31	5.536387e+12	2.038356e-02	1.196720e-03
8.076118e-19	1.000000e+06	4.576158e+06	4.576158e+06	3.891368e+01	5.506686e+03	5.506684e+03	1.562836e-03	2.719400e+31	5.370585e+12	2.032635e-02	1.203343e-03
8.398149e-19	1.000000e+06	4.520149e+06	4.520149e+06	3.876236e+01	5.488074e+03	5.488073e+03	1.581244e-03	2.525067e+31	5.071926e+12	2.007246e-02	1.214136e-03
8.733020e-19	1.000000e+06	4.488124e+06	4.488124e+06	3.861152e+01	5.474430e+03	5.474429e+03	1.599965e-03	2.416671e+31	4.914994e+12	1.990604e-02	1.219759e-03
9.081243e-19	1.000000e+06	4.446873e+06	4.446873e+06	3.846092e+01	5.469588e+03	5.469587e+03	1.618845e-03	2.291626e+31	4.681344e+12	1.976794e-02	1.229985e-03
9.443352e-19	1.000000e+06	4.415411e+06	4.415411e+06	3.830981e+01	5.448291e+03	5.448290e+03	1.637826e-03	2.187631e+31	4.556932e+12	1.955283e-02	1.233926e-03
9.819900e-19	1.000000e+06	4.364862e+06	4.364862e+06	3.815991e+01	5.434230e+03	5.434229e+03	1.657252e-03	2.043993e+31	4.313096e+12	1.935166e-02	1.244995e-03
1.021146e-18	1.000000e+06	4.333783e+06	4.333783e+06	3.801050e+01	5.433622e+03	5.433620e+03	1.676721e-03	1.964491e+31	4.147658e+12	1.927550e-02	1.253783e-03
1.061864e-18	1.000000e+06	4.306309e+06	4.306309e+06	3.786360e+01	5.428913e+03	5.428911e+03	1.696488e-03	1.893255e+31	4.014624e+12	1.917672e-02	1.260688e-03
1.104205e-18	1.000000e+06	4.254000e+06	4.254000e+06	3.771563e+01	5.409190e+03	5.409189e+03	1.716502e-03	1.760082e+31	3.800769e+12	1.895120e-02	1.271554e-03
1.148234e-18	1.000000e+06	4.217683e+06	4.217683e+06	3.756811e+01	5.409982e+03	5.409980e+03	1.736753e-03	1.678702e+31	3.622383e+12	1.886667e-02	1.282691e-03
1.194020e-18	1.000000e+06	4.192144e+06	4.192144e+06	3.742095e+01	5.409181e+03	5.409179e+03	1.757273e-03	1.622825e+31	3.504402e+12	1.880104e-02	1.290314e-03
1.241630e-18	1.000000e+06	4.147286e+06	4.147286e+06	3.727376e+01	5.392040e+03	5.392038e+03	1.777922e-03	1.520894e+31	3.336825e+12	1.859389e-02	1.300137e-03
1.291140e-18	1.000000e+06	4.108965e+06	4.108965e+06	3.712963e+01	5.376176e+03	5.376175e+03	1.799015e-03	1.436348e+31	3.198101e+12	1.839452e-02	1.308402e-03
1.342623e-18	1.000000e+06	4.067990e+06	4.067990e+06	3.698417e+01	5.365823e+03	5.365821e+03	1.820161e-03	1.355677e+31	3.047716e+12	1.825357e-02	1.319035e-03
1.396159e-18	1.000000e+06	4.032868e+06	4.032868e+06	3.684016e+01	5.357932e+03	5.357930e+03	1.841673e-03	1.288611e+31	2.918341e+12	1.811937e-02	1.328566e-03
1.451830e-18	1.000000e+06	3.998639e+06	3.998639e+06	3.669683e+01	5.346856e+03	5.346854e+03	1.863354e-03	1.225620e+31	2.804552e+12	1.798399e-02	1.337169e-03
1.509721e-18	1.000000e+06	3.963159e+06	3.963159e+06	3.655299e+01	5.342848e+03	5.342846e+03	1.885329e-03	1.165442e+31	2.676865e+12	1.788027e-02	1.348129e-03
1.569920e-18	1.000000e+06	3.930974e+06	3.930974e+06	3.641044e+01	5.327426e+03	5.327424e+03	1.907625e-03	1.108149e+31	2.582324e+12	1.770877e-02	1.355243e-03
1.632520e-18	1.000000e+06	3.903157e+06	3.903157e+06	3.626759e+01	5.328566e+03	5.328564e+03	1.930006e-03	1.066606e+31	2.482861e+12	1.766098e-02	1.365194e-03
1.697615e-18	1.000000e+06	3.872668e+06	3.872668e+06	3.612593e+01	5.313203e+03	5.313201e+03	1.952803e-03	1.016451e+31	2.400516e+12	1.750357e-02	1.371975e-03
1.765307e-18	1.000000e+06	3.839214e+06	3.839214e+06	3.598572e+01	5.303744e+03	5.303742e+03	1.975861e-03	9.663378e+30	2.302587e+12	1.737834e-02	1.381466e-03
1.835697e-18	1.000000e+06	3.811671e+06	3.811671e+06	3.584495e+01	5.297005e+03	5.297003e+03	1.999140e-03	9.268666e+30	2.222620e+12	1.727951e-02	1.389681e-03
1.908895e-18	1.000000e+06	3.778296e+06	3.778296e+06	3.570454e+01	5.284895e+03	5.284893e+03	2.022747e-03	8.796466e+30	2.133665e+12	1.713639e-02	1.398751e-03
1.985011e-18	1.000000e+06	3.755055e+06	3.755055e+06	3.556527e+01	5.278384e+03	5.278382e+03	2.046611e-03	8.483163e+30	2.070393e+12	1.704384e-02	1.405674e-03
2.064162e-18	1.000000e+06	3.722283e+06	3.722283e+06	3.542808e+01	5.256898e+03	5.256896e+03	2.070590e-03	8.027456e+30	1.999540e+12	1.685086e-02	1.412278e-03
2.146469e-18	1.000000e+06	3.689246e+06	3.689246e+06	3.528813e+01	5.251160e+03	5.251158e+03	2.095199e-03	7.630144e+30	1.910981e+12	1.674695e-02	1.423369e-03
2.232058e-18	1.000000e+06	3.661339e+06	3.661339e+06	3.515037e+01	5.240283e+03	5.240281e+03	2.119839e-03	7.293505e+30	1.845707e+12	1.662754e-02	1.431248e-03
2.321060e-18	1.000000e+06	3.634419e+06	3.634419e+06	3.501304e+01	5.228158e+03	5.228156e+03	2.144850e-03	6.974427e+30	1.785520e+12	1.649775e-02	1.438513e-03
2.413611e-18	1.000000e+06	3.603249e+06	3.603249e+06	3.487690e+01	5.215806e+03	5.215804e+03	2.170263e-03	6.627458e+30	1.716879e+12	1.636691e-02	1.447529e-03
2.509852e-18	1.000000e+06	3.587525e+06	3.587525e+06	3.474097e+01	5.238717e+03	5.238715e+03	2.195792e-03	6.519139e+30	1.652211e+12	1.645534e-02	1.460259e-03
2.609931e-18	1.000000e+06	3.545880e+06	3.545880e+06	3.460455e+01	5.201725e+03	5.201722e+03	2.221601e-03	6.043609e+30	1.586937e+12	1.617213e-02	1.466977e-03
2.714000e-18	1.000000e+06	3.516549e+06	3.516549e+06	3.446885e+01	5.185173e+03	5.185171e+03	2.247790e-03	5.740972e+30	1.531683e+12	1.601377e-02	1.474506e-03
2.822219e-18	1.000000e+06	3.493233e+06	3.493233e+06	3.433606e+01	5.187047e+03	5.187045e+03	2.274474e-03	5.542704e+30	1.476116e+12	1.598363e-02	1.484885e-03
2.934753e-18	1.000000e+06	3.468752e+06	3.468752e+06	3.420119e+01	5.162601e+03	5.162598e+03	2.301090e-03	5.286498e+30	1.441536e+12	1.579039e-02	1.488316e-03
3.051775e-18	1.000000e+06	3.444033e+06	3.444033e+06	3.406770e+01	5.157910e+03	5.157908e+03	2.328258e-03	5.079886e+30	1.391506e+12	1.572565e-02	1.497637e-03
3.173462e-18	1.000000e+06	3.412089e+06	3.412089e+06	3.393551e+01	5.155327e+03	5.155324e+03	2.355794e-03	4.824719e+30	1.324924e+12	1.564809e-02	1.510900e-03
3.300002e-18	1.000000e+06	3.393657e+06	3.393657e+06	3.380176e+01	5.123965e+03	5.123963e+03	2.383602e-03	4.630114e+30	1.310874e+12	1.542919e-02	1.509865e-03
3.431588e-18	1.000000e+06	3.369896e+06	3.369896e+06	3.366984e+01	5.107885e+03	5.107883e+03	2.411657e-03	4.430259e+30	1.274159e+12	1.529107e-02	1.515740e-03
3.568420e-18	1.000000e+06	3.344997e+06	3.344997e+06	3.353911e+01	5.101819e+03	5.101816e+03	2.440212e-03	4.247923e+30	1.228999e+12	1.521560e-02	1.525209e-03
3.710709e-18	1.000000e+06	3.317191e+06	3.317191e+06	3.340767e+01	5.086865e+03	5.086862e+03	2.468806e-03	4.037800e+30	1.185479e+12	1.507939e-02	1.533486e-03
3.858671e-18	1.000000e+06	3.300619e+06	3.300619e+06	3.327745e+01	5.065823e+03	5.065821e+03	2.498042e-03	3.897580e+30	1.168274e+12	1.492483e-02	1.534810e-03
4.012533e-18	1.000000e+06	3.268872e+06	3.268872e+06	3.314767e+01	5.056338e+03	5.056335e+03	2.527464e-03	3.688238e+30	1.115934e+12	1.482247e-02	1.546814e-03
4.172530e-18	1.000000e+06	3.241758e+06	3.241758e+06	3.301812e+01	5.035074e+03	5.035072e+03	2.557158e-03	3.499119e+30	1.081258e+12	1.466043e-02	1.553192e-03
4.338907e-18	1.000000e+06	3.217909e+06	3.217909e+06	3.288960e+01	5.023052e+03	5.023050e+03	2.587520e-03	3.346181e+30	1.046432e+12	1.454694e-02	1.560968e-03
4.511918e-18	1.000000e+06	3.193654e+06	3.193654e+06	3.276059e+01	5.010479e+03	5.010476e+03	2.617971e-03	3.196361e+30	1.012185e+12	1.443138e-02	1.568886e-03
4.691828e-18	1.000000e+06	3.166280e+06	3.166280e+06	3.263241e+01	5.018061e+03	5.018059e+03	2.648808e-03	3.061884e+30	9.622965e+11	1.443224e-02	1.584845e-03
4.878912e-18	1.000000e+06	3.140801e+06	3.140801e+06	3.250502e+01	4.974833e+03	4.974830e+03	2.680158e-03	2.883245e+30	9.462129e+11	1.415046e-02	1.583938e-03
5.073456e-18	1.000000e+06	3.117965e+06	3.117965e+06	3.237818e+01	4.974018e+03	4.974015e+03	2.711708e-03	2.771948e+30	9.104334e+11	1.410977e-02	1.595277e-03
5.275757e-18	1.000000e+06	3.091496e+06	3.091496e+06	3.225242e+01	4.951836e+03	4.951834e+03	2.743561e-03	2.625147e+30	8.817025e+11	1.394446e-02	1.601761e-03
5.486124e-18	1.000000e+06	3.065812e+06	3.065812e+06	3.212669e+01	4.938135e+03	4.938132e+03	2.775871e-03	2.497233e+30	8.504414e+11	1.383001e-02	1.610710e-03
5.704880e-18	1.000000e+06	3.037794e+06	3.037794e+06	3.200125e+01	4.932323e+03	4.932320e+03	2.808780e-03	2.371650e+30	8.124435e+11	1.375152e-02	1.623653e-03
5.932358e-18	1.000000e+06	3.014793e+06	3.014793e+06	3.187537e+01	4.916248e+03	4.916245e+03	2.841801e-03	2.262280e+30	7.877301e+11	1.362543e-02	1.630708e-03
6.168908e-18	1.000000e+06	2.987536e+06	2.987536e+06	3.175006e+01	4.901766e+03	4.901763e+03	2.875232e-03	2.142739e+30	7.571924e+11	1.350499e-02	1.640739e-03
6.414889e-18	1.000000e+06	2.959413e+06	2.959413e+06	3.162744e+01	4.889788e+03	4.889785e+03	2.909276e-03	2.027394e+30	7.252502e+11	1.339682e-02	1.652283e-03
6.670679e-18	1.000000e+06	2.936359e+06	2.936359e+06	3.150370e+01	4.885788e+03	4.885785e+03	2.943613e-03	1.941293e+30	6.972977e+11	1.333942e-02	1.663893e-03
6.936668e-18	1.000000e+06	2.903304e+06	2.903304e+06	3.138135e+01	4.880148e+03	4.880145e+03	2.978291e-03	1.824349e+30	6.590873e+11	1.326589e-02	1.680894e-03
7.213263e-18	1.000000e+06	2.882781e+06	2.882781e+06	3.125724e+01	4.837835e+03	4.837832e+03	3.013547e-03	1.726642e+30	6.515488e+11	1.300875e-02	1.678184e-03
7.500887e-18	1.000000e+06	2.856618e+06	2.856618e+06	3.113625e+01	4.834373e+03	4.834370e+03	3.048774e-03	1.642948e+30	6.221900e+11	1.295549e-02	1.692341e-03
7.799981e-18	1.000000e+06	2.829684e+06	2.829684e+06	3.101432e+01	4.824215e+03	4.824211e+03	3.084814e-03	1.555541e+30	5.953171e+11	1.286124e-02	1.704860e-03
8.111000e-18	1.000000e+06	2.808752e+06	2.808752e+06	3.089427e+01	4.803228e+03	4.803225e+03	3.121131e-03	1.482510e+30	5.798712e+11	1.272101e-02	1.710093e-03
8.434421e-18	1.000000e+06	2.782150e+06	2.782150e+06	3.077310e+01	4.797955e+03	4.797952e+03	3.158091e-03	1.406602e+30	5.532106e+11	1.265784e-02	1.724549e-03
8.770738e-18	1.000000e+06	2.758855e+06	2.758855e+06	3.065313e+01	4.777294e+03	4.777290e+03	3.195074e-03	1.333464e+30	5.358849e+11	1.251491e-02	1.731622e-03
9.120466e-18	1.000000e+06	2.735707e+06	2.735707e+06	3.053424e+01	4.763579e+03	4.763575e+03	3.233000e-03	1.267953e+30	5.169356e+11	1.241214e-02	1.741261e-03
9.484139e-18	1.000000e+06	2.711320e+06	2.711320e+06	3.041366e+01	4.760807e+03	4.760803e+03	3.270990e-03	1.207904e+30	4.938895e+11	1.236573e-02	1.755900e-03
9.862313e-18	1.000000e+06	2.688770e+06	2.688770e+06	3.029503e+01	4.764906e+03	4.764903e+03	3.309581e-03	1.157160e+30	4.711095e+11	1.235140e-02	1.772151e-03
1.025557e-17	1.000000e+06	2.671516e+06	2.671516e+06	3.017637e+01	4.733535e+03	4.733532e+03	3.348410e-03	1.104188e+30	4.646382e+11	1.217154e-02	1.771854e-03
1.066450e-17	1.000000e+06	2.651288e+06	2.651288e+06	3.005883e+01	4.729084e+03	4.729080e+03	3.388073e-03	1.058489e+30	4.475084e+11	1.211974e-02	1.783693e-03
1.108974e-17	1.000000e+06	2.630161e+06	2.630161e+06	2.994154e+01	4.722898e+03	4.722895e+03	3.427933e-03	1.012331e+30	4.308037e+11	1.206430e-02	1.795669e-03
1.153194e-17	1.000000e+06	2.614883e+06	2.614883e+06	2.982386e+01	4.696423e+03	4.696419e+03	3.468430e-03	9.706085e+29	4.248232e+11	1.190897e-02	1.796036e-03
1.199177e-17	1.000000e+06	2.597923e+06	2.597923e+06	2.970801e+01	4.681443e+03	4.681439e+03	3.509367e-03	9.318138e+29	4.144102e+11	1.181105e-02	1.801994e-03
1.246993e-17	1.000000e+06	2.579362e+06	2.579362e+06	2.959187e+01	4.676025e+03	4.676021e+03	3.550663e-03	8.950438e+29	4.003689e+11	1.175910e-02	1.812861e-03
1.296716e-17	1.000000e+06	2.560817e+06	2.560817e+06	2.947696e+01	4.652788e+03	4.652784e+03	3.592510e-03	8.531937e+29	3.912743e+11	1.162108e-02	1.816916e-03
1.348422e-17	1.000000e+06	2.543833e+06	2.543833e+06	2.936147e+01	4.641293e+03	4.641289e+03	3.635038e-03	8.195207e+29	3.805090e+11	1.154007e-02	1.824528e-03
1.402189e-17	1.000000e+06	2.528261e+06	2.528261e+06	2.924622e+01	4.618806e+03	4.618802e+03	3.677749e-03	7.859691e+29	3.739012e+11	1.141267e-02	1.826871e-03
1.458101e-17	1.000000e+06	2.507746e+06	2.507746e+06	2.913258e+01	4.603360e+03	4.603356e+03	3.721050e-03	7.479057e+29	3.618030e+11	1.131151e-02	1.835657e-03
1.516242e-17	1.000000e+06	2.487564e+06	2.487564e+06	2.901856e+01	4.592459e+03	4.592455e+03	3.764828e-03	7.134537e+29	3.492524e+11	1.123533e-02	1.846167e-03
1.576701e-17	1.000000e+06	2.467955e+06	2.467955e+06	2.890524e+01	4.583323e+03	4.583320e+03	3.809423e-03	6.817831e+29	3.370883e+11	1.116995e-02	1.857134e-03
1.639571e-17	1.000000e+06	2.447526e+06	2.447526e+06	2.879215e+01	4.566730e+03	4.566726e+03	3.854022e-03	6.477132e+29	3.261038e+11	1.106209e-02	1.865855e-03
1.704948e-17	1.000000e+06	2.434728e+06	2.434728e+06	2.867959e+01	4.539017e+03	4.539013e+03	3.899673e-03	6.225170e+29	3.231040e+11	1.091417e-02	1.864281e-03
1.772931e-17	1.000000e+06	2.419221e+06	2.419221e+06	2.856749e+01	4.537286e+03	4.537282e+03	3.945828e-03	6.012592e+29	3.126663e+11	1.088367e-02	1.875515e-03
1.843626e-17	1.000000e+06	2.412265e+06	2.412265e+06	2.845623e+01	4.525272e+03	4.525268e+03	3.991930e-03	5.890330e+29	3.103961e+11	1.081698e-02	1.875943e-03
1.917139e-17	1.000000e+06	2.384496e+06	2.384496e+06	2.834568e+01	4.489332e+03	4.489328e+03	4.039236e-03	5.456696e+29	2.992412e+11	1.061788e-02	1.882717e-03
1.993584e-17	1.000000e+06	2.370947e+06	2.370947e+06	2.823331e+01	4.484773e+03	4.484769e+03	4.086703e-03	5.285046e+29	2.913038e+11	1.058111e-02	1.891554e-03
2.073077e-17	1.000000e+06	2.350479e+06	2.350479e+06	2.812334e+01	4.460190e+03	4.460186e+03	4.134931e-03	4.995150e+29	2.829968e+11	1.044379e-02	1.897567e-03
2.155740e-17	1.000000e+06	2.338979e+06	2.338979e+06	2.801472e+01	4.455617e+03	4.455613e+03	4.183729e-03	4.856275e+29	2.765438e+11	1.040551e-02	1.904941e-03
2.241698e-17	1.000000e+06	2.321937e+06	2.321937e+06	2.790465e+01	4.430523e+03	4.430519e+03	4.233068e-03	4.622052e+29	2.707447e+11	1.027245e-02	1.908115e-03
2.331085e-17	1.000000e+06	2.305854e+06	2.305854e+06	2.779528e+01	4.422848e+03	4.422844e+03	4.283109e-03	4.441626e+29	2.624411e+11	1.022056e-02	1.918096e-03
2.424035e-17	1.000000e+06	2.285939e+06	2.285939e+06	2.768691e+01	4.402835e+03	4.402831e+03	4.333203e-03	4.206788e+29	2.542662e+11	1.010924e-02	1.926051e-03
2.520692e-17	1.000000e+06	2.271962e+06	2.271962e+06	2.757847e+01	4.390569e+03	4.390565e+03	4.384280e-03	4.049819e+29	2.482170e+11	1.003509e-02	1.932501e-03
2.621203e-17	1.000000e+06	2.259651e+06	2.259651e+06	2.747188e+01	4.378945e+03	4.378941e+03	4.436136e-03	3.913746e+29	2.430777e+11	9.964996e-03	1.937886e-03
2.725722e-17	1.000000e+06	2.234768e+06	2.234768e+06	2.736348e+01	4.370649e+03	4.370645e+03	4.488146e-03	3.681117e+29	2.308075e+11	9.906238e-03	1.955751e-03
2.834409e-17	1.000000e+06	2.226051e+06	2.226051e+06	2.725759e+01	4.335333e+03	4.335328e+03	4.541418e-03	3.547027e+29	2.316073e+11	9.733753e-03	1.947544e-03
2.947429e-17	1.000000e+06	2.210308e+06	2.210308e+06	2.714986e+01	4.313075e+03	4.313071e+03	4.594682e-03	3.384392e+29	2.267490e+11	9.622948e-03	1.951346e-03
3.064956e-17	1.000000e+06	2.195371e+06	2.195371e+06	2.704484e+01	4.311569e+03	4.311564e+03	4.648853e-03	3.263132e+29	2.190069e+11	9.598118e-03	1.963936e-03
3.187169e-17	1.000000e+06	2.184151e+06	2.184151e+06	2.693897e+01	4.280502e+03	4.280497e+03	4.703532e-03	3.130513e+29	2.178423e+11	9.446985e-03	1.959801e-03
3.314255e-17	1.000000e+06	2.165154e+06	2.165154e+06	2.683361e+01	4.268612e+03	4.268607e+03	4.759098e-03	2.974980e+29	2.099186e+11	9.378452e-03	1.971505e-03
3.446409e-17	1.000000e+06	2.155068e+06	2.155068e+06	2.672888e+01	4.254141e+03	4.254136e+03	4.815211e-03	2.882891e+29	2.069040e+11	9.302823e-03	1.974017e-03
3.583833e-17	1.000000e+06	2.137833e+06	2.137833e+06	2.662492e+01	4.239831e+03	4.239826e+03	4.871808e-03	2.746322e+29	2.004513e+11	9.225162e-03	1.983238e-03
3.726736e-17	1.000000e+06	2.123607e+06	2.123607e+06	2.651973e+01	4.218948e+03	4.218943e+03	4.929211e-03	2.627166e+29	1.965471e+11	9.124472e-03	1.986689e-03
3.875337e-17	1.000000e+06	2.115212e+06	2.115212e+06	2.641492e+01	4.219878e+03	4.219873e+03	4.987609e-03	2.574022e+29	1.923592e+11	9.118714e-03	1.995014e-03
4.029863e-17	1.000000e+06	2.097886e+06	2.097886e+06	2.631278e+01	4.193309e+03	4.193304e+03	5.047075e-03	2.435133e+29	1.878186e+11	8.988867e-03	1.998826e-03
4.190552e-17	1.000000e+06	2.087119e+06	2.087119e+06	2.621022e+01	4.191593e+03	4.191588e+03	5.105772e-03	2.368645e+29	1.830647e+11	8.971300e-03	2.008315e-03
4.357647e-17	1.000000e+06	2.083066e+06	2.083066e+06	2.610784e+01	4.165105e+03	4.165100e+03	5.165857e-03	2.314799e+29	1.846645e+11	8.852968e-03	1.999507e-03
4.531406e-17	1.000000e+06	2.070916e+06	2.070916e+06	2.600692e+01	4.164119e+03	4.164114e+03	5.226835e-03	2.243987e+29	1.792275e+11	8.836884e-03	2.010762e-03
4.712093e-17	1.000000e+06	2.063391e+06	2.063391e+06	2.590377e+01	4.154349e+03	4.154344e+03	5.287984e-03	2.190952e+29	1.770589e+11	8.786517e-03	2.013360e-03
4.899985e-17	1.000000e+06	2.057233e+06	2.057233e+06	2.580361e+01	4.147418e+03	4.147413e+03	5.350701e-03	2.150785e+29	1.752701e+11	8.755307e-03	2.016018e-03
5.095368e-17	1.000000e+06	2.043577e+06	2.043577e+06	2.570242e+01	4.134787e+03	4.134782e+03	5.413557e-03	2.064124e+29	1.707929e+11	8.687045e-03	2.023309e-03
5.298543e-17	1.000000e+06	2.040209e+06	2.040209e+06	2.560254e+01	4.120493e+03	4.120488e+03	5.477204e-03	2.032031e+29	1.710741e+11	8.622809e-03	2.019643e-03
5.509819e-17	1.000000e+06	2.037427e+06	2.037427e+06	2.550182e+01	4.108492e+03	4.108487e+03	5.541998e-03	2.006204e+29	1.713810e+11	8.571484e-03	2.016510e-03
5.729520e-17	1.000000e+06	2.034560e+06	2.034560e+06	2.540207e+01	4.110879e+03	4.110873e+03	5.607186e-03	1.993733e+29	1.698219e+11	8.578396e-03	2.020525e-03
5.957981e-17	1.000000e+06	2.040727e+06	2.040727e+06	2.530303e+01	4.097284e+03	4.097279e+03	5.673645e-03	2.012572e+29	1.742894e+11	8.529389e-03	2.007757e-03
6.195552e-17	1.000000e+06	2.041162e+06	2.041162e+06	2.520408e+01	4.099497e+03	4.099491e+03	5.740120e-03	2.016963e+29	1.741987e+11	8.538907e-03	2.008414e-03
6.442595e-17	1.000000e+06	2.045361e+06	2.045361e+06	2.510476e+01	4.082993e+03	4.082987e+03	5.807516e-03	2.022415e+29	1.782286e+11	8.474460e-03	1.996221e-03
6.699490e-17	1.000000e+06	2.048671e+06	2.048671e+06	2.500732e+01	4.073194e+03	4.073188e+03	5.875960e-03	2.029017e+29	1.809715e+11	8.433652e-03	1.988213e-03
6.966628e-17	1.000000e+06	2.047012e+06	2.047012e+06	2.490954e+01	4.069362e+03	4.069356e+03	5.945013e-03	2.017037e+29	1.807517e+11	8.417896e-03	1.987952e-03
7.244418e-17	1.000000e+06	2.050077e+06	2.050077e+06	2.481149e+01	4.058529e+03	4.058523e+03	6.015474e-03	2.022573e+29	1.836796e+11	8.378080e-03	1.979696e-03
7.533284e-17	1.000000e+06	2.053734e+06	2.053734e+06	2.471451e+01	4.042793e+03	4.042787e+03	6.086650e-03	2.025562e+29	1.875590e+11	8.316034e-03	1.968509e-03
7.833669e-17	1.000000e+06	2.054346e+06	2.054346e+06	2.461814e+01	4.030055e+03	4.030049e+03	6.157983e-03	2.016565e+29	1.896956e+11	8.266757e-03	1.961721e-03
8.146032e-17	1.000000e+06	2.058885e+06	2.058885e+06	2.452218e+01	4.022899e+03	4.022893e+03	6.230558e-03	2.032689e+29	1.929192e+11	8.241416e-03	1.953921e-03
8.470850e-17	1.000000e+06	2.061743e+06	2.061743e+06	2.442657e+01	4.007752e+03	4.007745e+03	6.303810e-03	2.031949e+29	1.965209e+11	8.181469e-03	1.943866e-03
8.808620e-17	1.000000e+06	2.065755e+06	2.065755e+06	2.433151e+01	3.998030e+03	3.998023e+03	6.378521e-03	2.043323e+29	2.000354e+11	8.147685e-03	1.935384e-03
9.159858e-17	1.000000e+06	2.072022e+06	2.072022e+06	2.423534e+01	3.988013e+03	3.988007e+03	6.453218e-03	2.066258e+29	2.048337e+11	8.115293e-03	1.924697e-03
9.525102e-17	1.000000e+06	2.076513e+06	2.076513e+06	2.414155e+01	3.982676e+03	3.982669e+03	6.528867e-03	2.084267e+29	2.080073e+11	8.097874e-03	1.917963e-03
9.904909e-17	1.000000e+06	2.076677e+06	2.076677e+06	2.404653e+01	3.975734e+03	3.975728e+03	6.606114e-03	2.077980e+29	2.091966e+11	8.070271e-03	1.914470e-03
1.029986e-16	1.000000e+06	2.082692e+06	2.082692e+06	2.395289e+01	3.968478e+03	3.968472e+03	6.684081e-03	2.101686e+29	2.135245e+11	8.045150e-03	1.905456e-03
1.071056e-16	1.000000e+06	2.086858e+06	2.086858e+06	2.385859e+01	3.956085e+03	3.956078e+03	6.762789e-03	2.111072e+29	2.178588e+11	8.000735e-03	1.895714e-03
1.113764e-16	1.000000e+06	2.100327e+06	2.100327e+06	2.376612e+01	3.962387e+03	3.962380e+03	6.842296e-03	2.189498e+29	2.241611e+11	8.035289e-03	1.886557e-03
1.158175e-16	1.000000e+06	2.096761e+06	2.096761e+06	2.367203e+01	3.942089e+03	3.942082e+03	6.922785e-03	2.149650e+29	2.258061e+11	7.956366e-03	1.880085e-03
1.204356e-16	1.000000e+06	2.089343e+06	2.089343e+06	2.358019e+01	3.946835e+03	3.946828e+03	7.004072e-03	2.115664e+29	2.209032e+11	7.970576e-03	1.889032e-03
1.252379e-16	1.000000e+06	2.104975e+06	2.104975e+06	2.348753e+01	3.930147e+03	3.930140e+03	7.086734e-03	2.181555e+29	2.326602e+11	7.918128e-03	1.867075e-03
1.302317e-16	1.000000e+06	2.108375e+06	2.108375e+06	2.339644e+01	3.920286e+03	3.920279e+03	7.169938e-03	2.189509e+29	2.364602e+11	7.883130e-03	1.859387e-03
1.354246e-16	1.000000e+06	2.107443e+06	2.107443e+06	2.330480e+01	3.910532e+03	3.910525e+03	7.254700e-03	2.174291e+29	2.377598e+11	7.845657e-03	1.855581e-03
1.408246e-16	1.000000e+06	2.113319e+06	2.113319e+06	2.321348e+01	3.908331e+03	3.908323e+03	7.339888e-03	2.202819e+29	2.415585e+11	7.838704e-03	1.849380e-03
1.464398e-16	1.000000e+06	2.122597e+06	2.122597e+06	2.312257e+01	3.910300e+03	3.910292e+03	7.426245e-03	2.257423e+29	2.469237e+11	7.858979e-03	1.842224e-03
1.522790e-16	1.000000e+06	2.123038e+06	2.123038e+06	2.303211e+01	3.888646e+03	3.888639e+03	7.513679e-03	2.236144e+29	2.514825e+11	7.776817e-03	1.831642e-03
1.583511e-16	1.000000e+06	2.124295e+06	2.124295e+06	2.294218e+01	3.889794e+03	3.889787e+03	7.601933e-03	2.244797e+29	2.520831e+11	7.783836e-03	1.831099e-03
1.646652e-16	1.000000e+06	2.131264e+06	2.131264e+06	2.285168e+01	3.876411e+03	3.876404e+03	7.691617e-03	2.268101e+29	2.591273e+11	7.736912e-03	1.818832e-03
1.712311e-16	1.000000e+06	2.136024e+06	2.136024e+06	2.276313e+01	3.879471e+03	3.879463e+03	7.782273e-03	2.299139e+29	2.616392e+11	7.755781e-03	1.816211e-03
1.780589e-16	1.000000e+06	2.138753e+06	2.138753e+06	2.267374e+01	3.879325e+03	3.879317e+03	7.873905e-03	2.313791e+29	2.633562e+11	7.755547e-03	1.813826e-03
1.851589e-16	1.000000e+06	2.139446e+06	2.139446e+06	2.258465e+01	3.869437e+03	3.869429e+03	7.966458e-03	2.307256e+29	2.659849e+11	7.721121e-03	1.808616e-03
1.925420e-16	1.000000e+06	2.149405e+06	2.149405e+06	2.249622e+01	3.852638e+03	3.852630e+03	8.060520e-03	2.345501e+29	2.763405e+11	7.668949e-03	1.792421e-03
2.002195e-16	1.000000e+06	2.147810e+06	2.147810e+06	2.240886e+01	3.865229e+03	3.865221e+03	8.155316e-03	2.350758e+29	2.724781e+11	7.714722e-03	1.799614e-03
2.082031e-16	1.000000e+06	2.164608e+06	2.164608e+06	2.232074e+01	3.856571e+03	3.856562e+03	8.251074e-03	2.438826e+29	2.858738e+11	7.697966e-03	1.781649e-03
2.165050e-16	1.000000e+06	2.167995e+06	2.167995e+06	2.223387e+01	3.842775e+03	3.842767e+03	8.348126e-03	2.443268e+29	2.915722e+11	7.651927e-03	1.772502e-03
2.251381e-16	1.000000e+06	2.172665e+06	2.172665e+06	2.214728e+01	3.848523e+03	3.848515e+03	8.445956e-03	2.477850e+29	2.934976e+11	7.677189e-03	1.771337e-03
2.341153e-16	1.000000e+06	2.174201e+06	2.174201e+06	2.205985e+01	3.837155e+03	3.837147e+03	8.545370e-03	2.473314e+29	2.973256e+11	7.636112e-03	1.764858e-03
2.434505e-16	1.000000e+06	2.179655e+06	2.179655e+06	2.197405e+01	3.825965e+03	3.825957e+03	8.646308e-03	2.492801e+29	3.040762e+11	7.600466e-03	1.755308e-03
2.531579e-16	1.000000e+06	2.193831e+06	2.193831e+06	2.188802e+01	3.847718e+03	3.847710e+03	8.748037e-03	2.607012e+29	3.091197e+11	7.695166e-03	1.753881e-03
2.632524e-16	1.000000e+06	2.188064e+06	2.188064e+06	2.180205e+01	3.824083e+03	3.824074e+03	8.850673e-03	2.541974e+29	3.108384e+11	7.602596e-03	1.747701e-03
2.737495e-16	1.000000e+06	2.195336e+06	2.195336e+06	2.171665e+01	3.822801e+03	3.822792e+03	8.954800e-03	2.585649e+29	3.167095e+11	7.605984e-03	1.741328e-03
2.846651e-16	1.000000e+06	2.198117e+06	2.198117e+06	2.163157e+01	3.804251e+03	3.804242e+03	9.059505e-03	2.579918e+29	3.237876e+11	7.541244e-03	1.730686e-03
2.960159e-16	1.000000e+06	2.203907e+06	2.203907e+06	2.154754e+01	3.811281e+03	3.811272e+03	9.166818e-03	2.625735e+29	3.265095e+11	7.574876e-03	1.729329e-03
3.078193e-16	1.000000e+06	2.213261e+06	2.213261e+06	2.146262e+01	3.812189e+03	3.812180e+03	9.274805e-03	2.685334e+29	3.335233e+11	7.584484e-03	1.722431e-03
3.200935e-16	1.000000e+06	2.211061e+06	2.211061e+06	2.137870e+01	3.811836e+03	3.811826e+03	9.383299e-03	2.671769e+29	3.319923e+11	7.583799e-03	1.723985e-03
3.328570e-16	1.000000e+06	2.217025e+06	2.217025e+06	2.129514e+01	3.794120e+03	3.794111e+03	9.494126e-03	2.687053e+29	3.417597e+11	7.525141e-03	1.711357e-03
3.461294e-16	1.000000e+06	2.224438e+06	2.224438e+06	2.121159e+01	3.793935e+03	3.793926e+03	9.605689e-03	2.735097e+29	3.479550e+11	7.532901e-03	1.705570e-03
3.599311e-16	1.000000e+06	2.237725e+06	2.237725e+06	2.112934e+01	3.799334e+03	3.799324e+03	9.718036e-03	2.829009e+29	3.573527e+11	7.562966e-03	1.697856e-03
3.742832e-16	1.000000e+06	2.234060e+06	2.234060e+06	2.104702e+01	3.789405e+03	3.789395e+03	9.832308e-03	2.792614e+29	3.574009e+11	7.527113e-03	1.696197e-03
3.892075e-16	1.000000e+06	2.239703e+06	2.239703e+06	2.096350e+01	3.786723e+03	3.786713e+03	9.948756e-03	2.826080e+29	3.629669e+11	7.521827e-03	1.690725e-03
4.047269e-16	1.000000e+06	2.243739e+06	2.243739e+06	2.088194e+01	3.786130e+03	3.786120e+03	1.006530e-02	2.852950e+29	3.667046e+11	7.525292e-03	1.687420e-03
4.208651e-16	1.000000e+06	2.254621e+06	2.254621e+06	2.079987e+01	3.796401e+03	3.796390e+03	1.018338e-02	2.942063e+29	3.730712e+11	7.574873e-03	1.683831e-03
4.376468e-16	1.000000e+06	2.259241e+06	2.259241e+06	2.071830e+01	3.789173e+03	3.789162e+03	1.030314e-02	2.961630e+29	3.791482e+11	7.547601e-03	1.677188e-03
4.550977e-16	1.000000e+06	2.264090e+06	2.264090e+06	2.063741e+01	3.779210e+03	3.779200e+03	1.042386e-02	2.984279e+29	3.871100e+11	7.524229e-03	1.669196e-03
4.732445e-16	1.000000e+06	2.265577e+06	2.265577e+06	2.055689e+01	3.773918e+03	3.773907e+03	1.054733e-02	2.986925e+29	3.901774e+11	7.506225e-03	1.665765e-03
4.921148e-16	1.000000e+06	2.266309e+06	2.266309e+06	2.047650e+01	3.788813e+03	3.788802e+03	1.067082e-02	3.013590e+29	3.859831e+11	7.561010e-03	1.671799e-03
5.117376e-16	1.000000e+06	2.282418e+06	2.282418e+06	2.039557e+01	3.771287e+03	3.771276e+03	1.079614e-02	3.103093e+29	4.067683e+11	7.514680e-03	1.652321e-03
5.321428e-16	1.000000e+06	2.277613e+06	2.277613e+06	2.031563e+01	3.788239e+03	3.788228e+03	1.092275e-02	3.092771e+29	3.964247e+11	7.569023e-03	1.663250e-03
5.533617e-16	1.000000e+06	2.285345e+06	2.285345e+06	2.023668e+01	3.803485e+03	3.803474e+03	1.105127e-02	3.173216e+29	3.986495e+11	7.635398e-03	1.664293e-03
5.754266e-16	1.000000e+06	2.301383e+06	2.301383e+06	2.015707e+01	3.778736e+03	3.778725e+03	1.118076e-02	3.254651e+29	4.224464e+11	7.562246e-03	1.641941e-03
5.983714e-16	1.000000e+06	2.305202e+06	2.305202e+06	2.007798e+01	3.768674e+03	3.768662e+03	1.131231e-02	3.267373e+29	4.297897e+11	7.529130e-03	1.634856e-03
6.222311e-16	1.000000e+06	2.307721e+06	2.307721e+06	1.999947e+01	3.768782e+03	3.768771e+03	1.144594e-02	3.287926e+29	4.324310e+11	7.535236e-03	1.633119e-03
6.470421e-16	1.000000e+06	2.315476e+06	2.315476e+06	1.992106e+01	3.765767e+03	3.765756e+03	1.157932e-02	3.343227e+29	4.414672e+11	7.534520e-03	1.626347e-03
6.728425e-16	1.000000e+06	2.322147e+06	2.322147e+06	1.984285e+01	3.769663e+03	3.769652e+03	1.171519e-02	3.401295e+29	4.468189e+11	7.555908e-03	1.623352e-03
6.996717e-16	1.000000e+06	2.329089e+06	2.329089e+06	1.976513e+01	3.764682e+03	3.764670e+03	1.185331e-02	3.447552e+29	4.559001e+11	7.545220e-03	1.616375e-03
7.275707e-16	1.000000e+06	2.341210e+06	2.341210e+06	1.968751e+01	3.774669e+03	3.774657e+03	1.199304e-02	3.559976e+29	4.645715e+11	7.591652e-03	1.612273e-03
7.565821e-16	1.000000e+06	2.340080e+06	2.340080e+06	1.961042e+01	3.756813e+03	3.756801e+03	1.213332e-02	3.522210e+29	4.706707e+11	7.529268e-03	1.605421e-03
7.867504e-16	1.000000e+06	2.349280e+06	2.349280e+06	1.953368e+01	3.757907e+03	3.757895e+03	1.227564e-02	3.598413e+29	4.801544e+11	7.542730e-03	1.599600e-03
8.181215e-16	1.000000e+06	2.351302e+06	2.351302e+06	1.945727e+01	3.758092e+03	3.758080e+03	1.242007e-02	3.616305e+29	4.824229e+11	7.547695e-03	1.598303e-03
8.507436e-16	1.000000e+06	2.364560e+06	2.364560e+06	1.938101e+01	3.754761e+03	3.754748e+03	1.256600e-02	3.721047e+29	4.986017e+11	7.550997e-03	1.587932e-03
8.846665e-16	1.000000e+06	2.362189e+06	2.362189e+06	1.930471e+01	3.767774e+03	3.767761e+03	1.271300e-02	3.725132e+29	4.905888e+11	7.597314e-03	1.595035e-03
9.199420e-16	1.000000e+06	2.374824e+06	2.374824e+06	1.922981e+01	3.764129e+03	3.764116e+03	1.286268e-02	3.827014e+29	5.064514e+11	7.599656e-03	1.585014e-03
9.566241e-16	1.000000e+06	2.382980e+06	2.382980e+06	1.915384e+01	3.759673e+03	3.759660e+03	1.301315e-02	3.890353e+29	5.178917e+11	7.594128e-03	1.577719e-03
9.947689e-16	1.000000e+06	2.391267e+06	2.391267e+06	1.907907e+01	3.773000e+03	3.772987e+03	1.316559e-02	3.988614e+29	5.216604e+11	7.651962e-03	1.577825e-03
1.034435e-15	1.000000e+06	2.399358e+06	2.399358e+06	1.900395e+01	3.760038e+03	3.760024e+03	1.332041e-02	4.035475e+29	5.369498e+11	7.612210e-03	1.567102e-03
1.075682e-15	1.000000e+06	2.405231e+06	2.405231e+06	1.892955e+01	3.751435e+03	3.751422e+03	1.347655e-02	4.073431e+29	5.482428e+11	7.590446e-03	1.559698e-03
1.118574e-15	1.000000e+06	2.414859e+06	2.414859e+06	1.885587e+01	3.755955e+03	3.755942e+03	1.363547e-02	4.171265e+29	5.580406e+11	7.619038e-03	1.555352e-03
1.163177e-15	1.000000e+06	2.395361e+06	2.395361e+06	1.878148e+01	3.775275e+03	3.775261e+03	1.379503e-02	4.029701e+29	5.254482e+11	7.664949e-03	1.576078e-03
1.209558e-15	1.000000e+06	2.418304e+06	2.418304e+06	1.870747e+01	3.753745e+03	3.753731e+03	1.395682e-02	4.199073e+29	5.634165e+11	7.615349e-03	1.552222e-03
1.257788e-15	1.000000e+06	2.430692e+06	2.430692e+06	1.863417e+01	3.769345e+03	3.769331e+03	1.412059e-02	4.347470e+29	5.713562e+11	7.685613e-03	1.550730e-03
1.307942e-15	1.000000e+06	2.447880e+06	2.447880e+06	1.856116e+01	3.749380e+03	3.749366e+03	1.428631e-02	4.474029e+29	6.038115e+11	7.635541e-03	1.531685e-03
1.360095e-15	1.000000e+06	2.459244e+06	2.459244e+06	1.848801e+01	3.751305e+03	3.751290e+03	1.445442e-02	4.589907e+29	6.178629e+11	7.653977e-03	1.525389e-03
1.414328e-15	1.000000e+06	2.464434e+06	2.464434e+06	1.841553e+01	3.745643e+03	3.745628e+03	1.462280e-02	4.632442e+29	6.283163e+11	7.643902e-03	1.519879e-03
1.470723e-15	1.000000e+06	2.474076e+06	2.474076e+06	1.834382e+01	3.745712e+03	3.745698e+03	1.479448e-02	4.731693e+29	6.417184e+11	7.656718e-03	1.513984e-03
1.529367e-15	1.000000e+06	2.480150e+06	2.480150e+06	1.827150e+01	3.754300e+03	3.754285e+03	1.496864e-02	4.813713e+29	6.454093e+11	7.694519e-03	1.513739e-03
1.590350e-15	1.000000e+06	2.494152e+06	2.494152e+06	1.819972e+01	3.749750e+03	3.749735e+03	1.514375e-02	4.951909e+29	6.679764e+11	7.695715e-03	1.503417e-03
1.653764e-15	1.000000e+06	2.505254e+06	2.505254e+06	1.812831e+01	3.748611e+03	3.748596e+03	1.532067e-02	5.069192e+29	6.848365e+11	7.704968e-03	1.496300e-03
1.719707e-15	1.000000e+06	2.513406e+06	2.513406e+06	1.805729e+01	3.749626e+03	3.749611e+03	1.550100e-02	5.163036e+29	6.965706e+11	7.721168e-03	1.491851e-03
1.788279e-15	1.000000e+06	2.524310e+06	2.524310e+06	1.798591e+01	3.744630e+03	3.744614e+03	1.568241e-02	5.270827e+29	7.158703e+11	7.713589e-03	1.483427e-03
1.859586e-15	1.000000e+06	2.531730e+06	2.531730e+06	1.791562e+01	3.755789e+03	3.755773e+03	1.586632e-02	5.383243e+29	7.203411e+11	7.763328e-03	1.483487e-03
1.933736e-15	1.000000e+06	2.547310e+06	2.547310e+06	1.784514e+01	3.753384e+03	3.753368e+03	1.605175e-02	5.560079e+29	7.463903e+11	7.776129e-03	1.473470e-03
2.010842e-15	1.000000e+06	2.553575e+06	2.553575e+06	1.777533e+01	3.768209e+03	3.768193e+03	1.624011e-02	5.672527e+29	7.466237e+11	7.836554e-03	1.475660e-03
2.091023e-15	1.000000e+06	2.571025e+06	2.571025e+06	1.770544e+01	3.753971e+03	3.753955e+03	1.642982e-02	5.849558e+29	7.846364e+11	7.810565e-03	1.460107e-03
2.174402e-15	1.000000e+06	2.571479e+06	2.571479e+06	1.763616e+01	3.761205e+03	3.761189e+03	1.662268e-02	5.874946e+29	7.804926e+11	7.837550e-03	1.462662e-03
2.261104e-15	1.000000e+06	2.592350e+06	2.592350e+06	1.756691e+01	3.749256e+03	3.749240e+03	1.681856e-02	6.101196e+29	8.235486e+11	7.816965e-03	1.446277e-03
2.351265e-15	1.000000e+06	2.602041e+06	2.602041e+06	1.749749e+01	3.754765e+03	3.754747e+03	1.701410e-02	6.244204e+29	8.366880e+11	7.852318e-03	1.443008e-03
2.445020e-15	1.000000e+06	2.614541e+06	2.614541e+06	1.742892e+01	3.750310e+03	3.750293e+03	1.721440e-02	6.397993e+29	8.623981e+11	7.855211e-03	1.434405e-03
2.542513e-15	1.000000e+06	2.618771e+06	2.618771e+06	1.736016e+01	3.760061e+03	3.760044e+03	1.741508e-02	6.484188e+29	8.627425e+11	7.896941e-03	1.435811e-03
2.643895e-15	1.000000e+06	2.642482e+06	2.642482e+06	1.729181e+01	3.745627e+03	3.745610e+03	1.761970e-02	6.762192e+29	9.172013e+11	7.872602e-03	1.417465e-03
2.749318e-15	1.000000e+06	2.655765e+06	2.655765e+06	1.722374e+01	3.748394e+03	3.748376e+03	1.782546e-02	6.960625e+29	9.406372e+11	7.902990e-03	1.411418e-03
2.858946e-15	1.000000e+06	2.666486e+06	2.666486e+06	1.715640e+01	3.750629e+03	3.750611e+03	1.803325e-02	7.123354e+29	9.597633e+11	7.926461e-03	1.406581e-03
2.972944e-15	1.000000e+06	2.692539e+06	2.692539e+06	1.708913e+01	3.759421e+03	3.759403e+03	1.824604e-02	7.539563e+29	1.004018e+12	7.991480e-03	1.396236e-03
3.091488e-15	1.000000e+06	2.696477e+06	2.696477e+06	1.702209e+01	3.749399e+03	3.749380e+03	1.845907e-02	7.565030e+29	1.020945e+12	7.960091e-03	1.390480e-03
3.214760e-15	1.000000e+06	2.706159e+06	2.706159e+06	1.695514e+01	3.759838e+03	3.759819e+03	1.867496e-02	7.753002e+29	1.031869e+12	8.012993e-03	1.389363e-03
3.342946e-15	1.000000e+06	2.724927e+06	2.724927e+06	1.688840e+01	3.760878e+03	3.760859e+03	1.889301e-02	8.052972e+29	1.070311e+12	8.040315e-03	1.380176e-03
3.476244e-15	1.000000e+06	2.742375e+06	2.742375e+06	1.682180e+01	3.751120e+03	3.751101e+03	1.911471e-02	8.301449e+29	1.117761e+12	8.028063e-03	1.367836e-03
3.614857e-15	1.000000e+06	2.757968e+06	2.757968e+06	1.675557e+01	3.753721e+03	3.753702e+03	1.933722e-02	8.577896e+29	1.150988e+12	8.063542e-03	1.361046e-03
3.758997e-15	1.000000e+06	2.769984e+06	2.769984e+06	1.668977e+01	3.753009e+03	3.752989e+03	1.956260e-02	8.778293e+29	1.178995e+12	8.074491e-03	1.354885e-03
3.908885e-15	1.000000e+06	2.784025e+06	2.784025e+06	1.662394e+01	3.754147e+03	3.754127e+03	1.979261e-02	9.035024e+29	1.211638e+12	8.103169e-03	1.348460e-03
4.064749e-15	1.000000e+06	2.805970e+06	2.805970e+06	1.655931e+01	3.770543e+03	3.770523e+03	2.002317e-02	9.495506e+29	1.245945e+12	8.188315e-03	1.343757e-03
4.226829e-15	1.000000e+06	2.818476e+06	2.818476e+06	1.649402e+01	3.758652e+03	3.758632e+03	2.025792e-02	9.684862e+29	1.291020e+12	8.167944e-03	1.333576e-03
4.395371e-15	1.000000e+06	2.831181e+06	2.831181e+06	1.642896e+01	3.765625e+03	3.765605e+03	2.049371e-02	9.957872e+29	1.315167e+12	8.211447e-03	1.330055e-03
4.570634e-15	1.000000e+06	2.851041e+06	2.851041e+06	1.636393e+01	3.761486e+03	3.761466e+03	2.073347e-02	1.032752e+30	1.371509e+12	8.223752e-03	1.319338e-03
4.752885e-15	1.000000e+06	2.874199e+06	2.874199e+06	1.630001e+01	3.759073e+03	3.759052e+03	2.097692e-02	1.078738e+30	1.437183e+12	8.249412e-03	1.307868e-03
4.942403e-15	1.000000e+06	2.882605e+06	2.882605e+06	1.623521e+01	3.760466e+03	3.760444e+03	2.122121e-02	1.096556e+30	1.458220e+12	8.264123e-03	1.304537e-03
5.139478e-15	1.000000e+06	2.899271e+06	2.899271e+06	1.617108e+01	3.760581e+03	3.760560e+03	2.146767e-02	1.131798e+30	1.504853e+12	8.287366e-03	1.297078e-03
5.344412e-15	1.000000e+06	2.924355e+06	2.924355e+06	1.610794e+01	3.755739e+03	3.755718e+03	2.171860e-02	1.184636e+30	1.585286e+12	8.308556e-03	1.284297e-03
5.557517e-15	1.000000e+06	2.954008e+06	2.954008e+06	1.604429e+01	3.765896e+03	3.765874e+03	2.197263e-02	1.257477e+30	1.660192e+12	8.385573e-03	1.274843e-03
5.779119e-15	1.000000e+06	2.966772e+06	2.966772e+06	1.598129e+01	3.758937e+03	3.758915e+03	2.222923e-02	1.284821e+30	1.712053e+12	8.385192e-03	1.267013e-03
6.009558e-15	1.000000e+06	2.984541e+06	2.984541e+06	1.591823e+01	3.766475e+03	3.766452e+03	2.249030e-02	1.332162e+30	1.757445e+12	8.438403e-03	1.261995e-03
6.249185e-15	1.000000e+06	3.005715e+06	3.005715e+06	1.585521e+01	3.759494e+03	3.759471e+03	2.275153e-02	1.380862e+30	1.838668e+12	8.443107e-03	1.250782e-03
6.498368e-15	1.000000e+06	3.025511e+06	3.025511e+06	1.579301e+01	3.787821e+03	3.787798e+03	2.301656e-02	1.450110e+30	1.859747e+12	8.580214e-03	1.251960e-03
6.757486e-15	1.000000e+06	3.054279e+06	3.054279e+06	1.573086e+01	3.765655e+03	3.765632e+03	2.328546e-02	1.513142e+30	1.998375e+12	8.539397e-03	1.232911e-03
7.026937e-15	1.000000e+06	3.078465e+06	3.078465e+06	1.566847e+01	3.764609e+03	3.764585e+03	2.355784e-02	1.579727e+30	2.089215e+12	8.570420e-03	1.222885e-03
7.307131e-15	1.000000e+06	3.101533e+06	3.101533e+06	1.560647e+01	3.769292e+03	3.769268e+03	2.383112e-02	1.649172e+30	2.167540e+12	8.619362e-03	1.215300e-03
7.598499e-15	1.000000e+06	3.123244e+06	3.123244e+06	1.554508e+01	3.762801e+03	3.762777e+03	2.410955e-02	1.710205e+30	2.267210e+12	8.631966e-03	1.204773e-03
7.901484e-15	1.000000e+06	3.152466e+06	3.152466e+06	1.548407e+01	3.765714e+03	3.765690e+03	2.438876e-02	1.803197e+30	2.381258e+12	8.687254e-03	1.194530e-03
8.216551e-15	1.000000e+06	3.177135e+06	3.177135e+06	1.542286e+01	3.767658e+03	3.767633e+03	2.467533e-02	1.884364e+30	2.482034e+12	8.731283e-03	1.185867e-03
8.544181e-15	1.000000e+06	3.199536e+06	3.199536e+06	1.536193e+01	3.767137e+03	3.767112e+03	2.496051e-02	1.960178e+30	2.583678e+12	8.769031e-03	1.177401e-03
8.884875e-15	1.000000e+06	3.213427e+06	3.213427e+06	1.530157e+01	3.773517e+03	3.773491e+03	2.525236e-02	2.012585e+30	2.630406e+12	8.810552e-03	1.174297e-03
9.239153e-15	1.000000e+06	3.253670e+06	3.253670e+06	1.524118e+01	3.769191e+03	3.769166e+03	2.554698e-02	2.154239e+30	2.831738e+12	8.861716e-03	1.158443e-03
9.607559e-15	1.000000e+06	3.284708e+06	3.284708e+06	1.518076e+01	3.775657e+03	3.775631e+03	2.584476e-02	2.276797e+30	2.967302e+12	8.931647e-03	1.149465e-03
9.990654e-15	1.000000e+06	3.304744e+06	3.304744e+06	1.512078e+01	3.779502e+03	3.779476e+03	2.614554e-02	2.360054e+30	3.060193e+12	8.980995e-03	1.143660e-03
1.038903e-14	1.000000e+06	3.339473e+06	3.339473e+06	1.506110e+01	3.781715e+03	3.781689e+03	2.644876e-02	2.502288e+30	3.235140e+12	9.037308e-03	1.132429e-03
1.080328e-14	1.000000e+06	3.370071e+06	3.370071e+06	1.500144e+01	3.795126e+03	3.795099e+03	2.675728e-02	2.649486e+30	3.365354e+12	9.142349e-03	1.126126e-03
1.123406e-14	1.000000e+06	3.400513e+06	3.400513e+06	1.494235e+01	3.781314e+03	3.781287e+03	2.706773e-02	2.770585e+30	3.583914e+12	9.139877e-03	1.111983e-03
1.168201e-14	1.000000e+06	3.427771e+06	3.427771e+06	1.488320e+01	3.782432e+03	3.782404e+03	2.738432e-02	2.897569e+30	3.742643e+12	9.184720e-03	1.103467e-03
1.214782e-14	1.000000e+06	3.460650e+06	3.460650e+06	1.482425e+01	3.784510e+03	3.784483e+03	2.770113e-02	3.061638e+30	3.943713e+12	9.252448e-03	1.093584e-03
1.263221e-14	1.000000e+06	3.498157e+06	3.498157e+06	1.476568e+01	3.783760e+03	3.783732e+03	2.802454e-02	3.252537e+30	4.193765e+12	9.313594e-03	1.081644e-03
1.313591e-14	1.000000e+06	3.531948e+06	3.531948e+06	1.470754e+01	3.784973e+03	3.784945e+03	2.834835e-02	3.432980e+30	4.419337e+12	9.368954e-03	1.071639e-03
1.365969e-14	1.000000e+06	3.563550e+06	3.563550e+06	1.464913e+01	3.786882e+03	3.786854e+03	2.867859e-02	3.614904e+30	4.641814e+12	9.435691e-03	1.062671e-03
1.420436e-14	1.000000e+06	3.593505e+06	3.593505e+06	1.459076e+01	3.792696e+03	3.792667e+03	2.901304e-02	3.797211e+30	4.838656e+12	9.505275e-03	1.055431e-03
1.477076e-14	1.000000e+06	3.652703e+06	3.652703e+06	1.453378e+01	3.801168e+03	3.801138e+03	2.934955e-02	4.178797e+30	5.265821e+12	9.639862e-03	1.040645e-03
1.535973e-14	1.000000e+06	3.663388e+06	3.663388e+06	1.447600e+01	3.800271e+03	3.800241e+03	2.968899e-02	4.243158e+30	5.353238e+12	9.646417e-03	1.037365e-03
1.597219e-14	1.000000e+06	3.695379e+06	3.695379e+06	1.441885e+01	3.804657e+03	3.804627e+03	3.003429e-02	4.467469e+30	5.603816e+12	9.724284e-03	1.029571e-03
1.660907e-14	1.000000e+06	3.756467e+06	3.756467e+06	1.436100e+01	3.799187e+03	3.799156e+03	3.038469e-02	4.891833e+30	6.180428e+12	9.809912e-03	1.011372e-03
1.727135e-14	1.000000e+06	3.796131e+06	3.796131e+06	1.430488e+01	3.804798e+03	3.804768e+03	3.073565e-02	5.198048e+30	6.519016e+12	9.890668e-03	1.002283e-03
1.796003e-14	1.000000e+06	3.840954e+06	3.840954e+06	1.424851e+01	3.804107e+03	3.804076e+03	3.109282e-02	5.552896e+30	6.970374e+12	9.963575e-03	9.904067e-04
1.867618e-14	1.000000e+06	3.889130e+06	3.889130e+06	1.419186e+01	3.809666e+03	3.809634e+03	3.145209e-02	5.984999e+30	7.458127e+12	1.009005e-02	9.795676e-04
1.942088e-14	1.000000e+06	3.935240e+06	3.935240e+06	1.413531e+01	3.814790e+03	3.814758e+03	3.181752e-02	6.400414e+30	7.922370e+12	1.017286e-02	9.693918e-04
2.019527e-14	1.000000e+06	3.995655e+06	3.995655e+06	1.407900e+01	3.823437e+03	3.823404e+03	3.218830e-02	7.002746e+30	8.570356e+12	1.031383e-02	9.568986e-04
2.100055e-14	1.000000e+06	4.028261e+06	4.028261e+06	1.402335e+01	3.825461e+03	3.825428e+03	3.256122e-02	7.348301e+30	8.969500e+12	1.039179e-02	9.496557e-04
2.183793e-14	1.000000e+06	4.081781e+06	4.081781e+06	1.396761e+01	3.826797e+03	3.826764e+03	3.293560e-02	7.937705e+30	9.672031e+12	1.050843e-02	9.375313e-04
2.270870e-14	1.000000e+06	4.130768e+06	4.130768e+06	1.391245e+01	3.831652e+03	3.831618e+03	3.331830e-02	8.489962e+30	1.027959e+13	1.058871e-02	9.275882e-04
2.361420e-14	1.000000e+06	4.184577e+06	4.184577e+06	1.385690e+01	3.843446e+03	3.843413e+03	3.370231e-02	9.189242e+30	1.095660e+13	1.074270e-02	9.184791e-04
2.455580e-14	1.000000e+06	4.244076e+06	4.244076e+06	1.380216e+01	3.830029e+03	3.829995e+03	3.409325e-02	9.909272e+30	1.202351e+13	1.079486e-02	9.024411e-04
2.553495e-14	1.000000e+06	4.300774e+06	4.300774e+06	1.374755e+01	3.832841e+03	3.832806e+03	3.448822e-02	1.071629e+31	1.295509e+13	1.092452e-02	8.911978e-04
2.655314e-14	1.000000e+06	4.378681e+06	4.378681e+06	1.369304e+01	3.841279e+03	3.841244e+03	3.488699e-02	1.194164e+31	1.427857e+13	1.112855e-02	8.772684e-04
2.761193e-14	1.000000e+06	4.420741e+06	4.420741e+06	1.363856e+01	3.844517e+03	3.844482e+03	3.528936e-02	1.258408e+31	1.498347e+13	1.117989e-02	8.696545e-04
2.871294e-14	1.000000e+06	4.491582e+06	4.491582e+06	1.358415e+01	3.846260e+03	3.846225e+03	3.569571e-02	1.383226e+31	1.643236e+13	1.134979e-02	8.563264e-04
2.985785e-14	1.000000e+06	4.555144e+06	4.555144e+06	1.353011e+01	3.849064e+03	3.849028e+03	3.610959e-02	1.498194e+31	1.773340e+13	1.145905e-02	8.449929e-04
3.104841e-14	1.000000e+06	4.623151e+06	4.623151e+06	1.347647e+01	3.853459e+03	3.853422e+03	3.652586e-02	1.634459e+31	1.923625e+13	1.160847e-02	8.335136e-04
3.228644e-14	1.000000e+06	4.699942e+06	4.699942e+06	1.342317e+01	3.858281e+03	3.858244e+03	3.694941e-02	1.800924e+31	2.106329e+13	1.177942e-02	8.209208e-04
3.357385e-14	1.000000e+06	4.765456e+06	4.765456e+06	1.336944e+01	3.864107e+03	3.864070e+03	3.737551e-02	1.961184e+31	2.276525e+13	1.196981e-02	8.108578e-04
3.491258e-14	1.000000e+06	4.883988e+06	4.883988e+06	1.331635e+01	3.873377e+03	3.873340e+03	3.780613e-02	2.261587e+31	2.593966e+13	1.220764e-02	7.930768e-04
3.630470e-14	1.000000e+06	4.944863e+06	4.944863e+06	1.326299e+01	3.873357e+03	3.873319e+03	3.824148e-02	2.441983e+31	2.800947e+13	1.238975e-02	7.833093e-04
3.775233e-14	1.000000e+06	5.016265e+06	5.016265e+06	1.321069e+01	3.876797e+03	3.876758e+03	3.868511e-02	2.650259e+31	3.026378e+13	1.251634e-02	7.728453e-04
3.925768e-14	1.000000e+06	5.150291e+06	5.150291e+06	1.315792e+01	3.889570e+03	3.889531e+03	3.912971e-02	3.095644e+31	3.477306e+13	1.281397e-02	7.552137e-04
4.082305e-14	1.000000e+06	5.219157e+06	5.219157e+06	1.310570e+01	3.889599e+03	3.889559e+03	3.958270e-02	3.343054e+31	3.755081e+13	1.294890e-02	7.452542e-04
4.245085e-14	1.000000e+06	5.344648e+06	5.344648e+06	1.305317e+01	3.899290e+03	3.899250e+03	4.003840e-02	3.841947e+31	4.262101e+13	1.321438e-02	7.295690e-04
4.414355e-14	1.000000e+06	5.424552e+06	5.424552e+06	1.300112e+01	3.903703e+03	3.903662e+03	4.049791e-02	4.235786e+31	4.672510e+13	1.352714e-02	7.196360e-04
4.590374e-14	1.000000e+06	5.568230e+06	5.568230e+06	1.294918e+01	3.916401e+03	3.916360e+03	4.096447e-02	4.944064e+31	5.365970e+13	1.385446e-02	7.033476e-04
4.773413e-14	1.000000e+06	5.654960e+06	5.654960e+06	1.289775e+01	3.933334e+03	3.933293e+03	4.143656e-02	5.413044e+31	5.749595e+13	1.404059e-02	6.955548e-04
4.963750e-14	1.000000e+06	5.784209e+06	5.784209e+06	1.284606e+01	3.919178e+03	3.919137e+03	4.191221e-02	6.236647e+31	6.744907e+13	1.444850e-02	6.775652e-04
5.161676e-14	1.000000e+06	5.882725e+06	5.882725e+06	1.279480e+01	3.936594e+03	3.936551e+03	4.239527e-02	6.846200e+31	7.241801e+13	1.457633e-02	6.691786e-04
5.367495e-14	1.000000e+06	6.053286e+06	6.053286e+06	1.274394e+01	3.933111e+03	3.933068e+03	4.288079e-02	8.211654e+31	8.724682e+13	1.515535e-02	6.497481e-04
5.581520e-14	1.000000e+06	6.201319e+06	6.201319e+06	1.269298e+01	3.940285e+03	3.940242e+03	4.337465e-02	9.318949e+31	9.811349e+13	1.524185e-02	6.353946e-04
5.804080e-14	1.000000e+06	6.361536e+06	6.361536e+06	1.264208e+01	3.947600e+03	3.947556e+03	4.387100e-02	1.090134e+32	1.137140e+14	1.569500e-02	6.205420e-04
6.035514e-14	1.000000e+06	6.522207e+06	6.522207e+06	1.259160e+01	3.953794e+03	3.953750e+03	4.437338e-02	1.294061e+32	1.339321e+14	1.644648e-02	6.062049e-04
6.276176e-14	1.000000e+06	6.693841e+06	6.693841e+06	1.254119e+01	3.960259e+03	3.960214e+03	4.488342e-02	1.492359e+32	1.531989e+14	1.665665e-02	5.916272e-04
6.526435e-14	1.000000e+06	6.892760e+06	6.892760e+06	1.249109e+01	3.968316e+03	3.968270e+03	4.539754e-02	1.738754e+32	1.766881e+14	1.676346e-02	5.757223e-04
6.786672e-14	1.000000e+06	7.097871e+06	7.097871e+06	1.244132e+01	3.974815e+03	3.974769e+03	4.591806e-02	2.143058e+32	2.159977e+14	1.784370e-02	5.600011e-04
7.057287e-14	1.000000e+06	7.324294e+06	7.324294e+06	1.239106e+01	3.983475e+03	3.983428e+03	4.644228e-02	2.480846e+32	2.473373e+14	1.765478e-02	5.438715e-04
7.338692e-14	1.000000e+06	7.556949e+06	7.556949e+06	1.234226e+01	4.004984e+03	4.004937e+03	4.697866e-02	3.036463e+32	2.946890e+14	1.848106e-02	5.299737e-04
7.631317e-14	1.000000e+06	7.803216e+06	7.803216e+06	1.229271e+01	3.990254e+03	3.990207e+03	4.751639e-02	3.857890e+32	3.813704e+14	2.000198e-02	5.113602e-04
7.935611e-14	1.000000e+06	8.087530e+06	8.087530e+06	1.224270e+01	3.993719e+03	3.993671e+03	4.805916e-02	4.659386e+32	4.586076e+14	2.019949e-02	4.938119e-04
8.252039e-14	1.000000e+06	8.376969e+06	8.376969e+06	1.219399e+01	4.009291e+03	4.009242e+03	4.860872e-02	5.652127e+32	5.455997e+14	2.055269e-02	4.786088e-04
8.581084e-14	1.000000e+06	8.698870e+06	8.698870e+06	1.214494e+01	3.987459e+03	3.987410e+03	4.916271e-02	8.122729e+32	8.057881e+14	2.446128e-02	4.583882e-04
8.923249e-14	1.000000e+06	9.063597e+06	9.063597e+06	1.209637e+01	3.980965e+03	3.980915e+03	4.972327e-02	8.912640e+32	8.913839e+14	2.185721e-02	4.392257e-04
9.279058e-14	1.000000e+06	9.476526e+06	9.476526e+06	1.204734e+01	3.963789e+03	3.963739e+03	5.028897e-02	1.192330e+33	1.218551e+15	2.340141e-02	4.182745e-04
9.649055e-14	1.000000e+06	9.854879e+06	9.854879e+06	1.199962e+01	3.940479e+03	3.940428e+03	5.086779e-02	1.620884e+33	1.706109e+15	2.615693e-02	3.998506e-04
1.003380e-13	1.000000e+06	1.044707e+07	1.044707e+07	1.195098e+01	3.902575e+03	3.902523e+03	5.144582e-02	3.265826e+33	3.607754e+15	3.936508e-02	3.735567e-04
1.043390e-13	1.000000e+06	1.095737e+07	1.095737e+07	1.190290e+01	3.853633e+03	3.853581e+03	5.203093e-02	4.752486e+33	5.592022e+15	4.513154e-02	3.516932e-04
1.084994e-13	1.000000e+06	1.167416e+07	1.167416e+07	1.185487e+01	3.778358e+03	3.778305e+03	5.262430e-02	4.712578e+33	6.119885e+15	3.260032e-02	3.236514e-04
1.128258e-13	1.000000e+06	1.237432e+07	1.237432e+07	1.180721e+01	3.683472e+03	3.683419e+03	5.322162e-02	2.617755e+33	3.860487e+15	1.353359e-02	2.976706e-04
1.173246e-13	1.000000e+06	1.332953e+07	1.332953e+07	1.175994e+01	3.538031e+03	3.537978e+03	5.382589e-02	2.162661e+34	3.901036e+16	7.709119e-02	2.654280e-04
1.220029e-13	1.000000e+06	1.432456e+07	1.432456e+07	1.171211e+01	3.355113e+03	3.355058e+03	5.444128e-02	-4.269822e+33	-1.004325e+16	-1.061928e-02	2.342211e-04
1.268677e-13	1.000000e+06	1.561000e+07	1.561000e+07	1.166540e+01	3.084647e+03	3.084592e+03	5.506335e-02	-7.437814e+33	-2.663286e+16	-1.203710e-02	1.976071e-04
1.319264e-13	1.000000e+06	1.715741e+07	1.715741e+07	1.161827e+01	2.695009e+03	2.694953e+03	5.568564e-02	2.402999e+33	1.690257e+16	2.424303e-03	1.570756e-04
1.371869e-13	1.000000e+06	1.875001e+07	1.875001e+07	1.157146e+01	2.118784e+03	2.118728e+03	5.631703e-02	-1.398597e+33	-3.275359e+16	-9.052659e-04	1.130018e-04
1.426571e-13	1.000000e+06	1.797949e+07	1.797949e+07	1.152445e+01	1.256054e+03	1.255997e+03	5.695614e-02	4.106502e+31	1.313503e+16	3.278513e-05	6.986037e-05
1.483455e-13	1.000000e+06	8.226737e+06	8.226737e+06	1.147839e+01	6.814751e+02	6.814175e+02	5.760363e-02	-2.696243e+30	-1.834463e+16	-1.073278e-04	8.283663e-05
1.542607e-13	1.000000e+06	3.086946e+06	3.086946e+06	1.143195e+01	5.861590e+02	5.861007e+02	5.825792e-02	4.099109e+29	5.923965e+15	2.193490e-03	1.898831e-04
1.604117e-13	1.000000e+06	1.692108e+06	1.692108e+06	1.138565e+01	5.685075e+02	5.684486e+02	5.891399e-02	5.127739e+27	8.634651e+13	5.544681e-04	3.359759e-04
1.668081e-13	1.000000e+06	1.100936e+06	1.100936e+06	1.133969e+01	5.634098e+02	5.633502e+02	5.958554e-02	3.779306e+26	6.657175e+12	3.505041e-04	5.117553e-04
1.734594e-13	1.000000e+06	7.919609e+05	7.919609e+05	1.129405e+01	5.632275e+02	5.631673e+02	6.025483e-02	5.394159e+25	9.517095e+11	2.597146e-04	7.111810e-04
1.803760e-13	1.000000e+06	6.392813e+05	6.392813e+05	1.124778e+01	5.665920e+02	5.665310e+02	6.093524e-02	1.578345e+25	2.703024e+11	2.217344e-04	8.862952e-04
1.875684e-13	1.000000e+06	5.142264e+05	5.142264e+05	1.120236e+01	5.704200e+02	5.703584e+02	6.162492e-02	4.657789e+24	7.712692e+10	1.943118e-04	1.109278e-03
1.950476e-13	1.000000e+06	4.311515e+05	4.311515e+05	1.115710e+01	5.755923e+02	5.755300e+02	6.231892e-02	1.787942e+24	2.829948e+10	1.800094e-04	1.335012e-03
2.028250e-13	1.000000e+06	3.742503e+05	3.742503e+05	1.111211e+01	5.819637e+02	5.819007e+02	6.302243e-02	8.518617e+23	1.276115e+10	1.740402e-04	1.555012e-03
2.109125e-13	1.000000e+06	3.201053e+05	3.201053e+05	1.106639e+01	5.884200e+02	5.883563e+02	6.373081e-02	3.855619e+23	5.465841e+09	1.720764e-04	1.838208e-03
2.193225e-13	1.000000e+06	2.848213e+05	2.848213e+05	1.102156e+01	5.960837e+02	5.960192e+02	6.444889e-02	2.219771e+23	2.949659e+09	1.776384e-04	2.092834e-03
2.280678e-13	1.000000e+06	2.546567e+05	2.546567e+05	1.097707e+01	6.042057e+02	6.041405e+02	6.517495e-02	1.349597e+23	1.676023e+09	1.890252e-04	2.372628e-03
2.371619e-13	1.000000e+06	2.282572e+05	2.282572e+05	1.093249e+01	6.129450e+02	6.128791e+02	6.590942e-02	8.560933e+22	9.894947e+08	2.072477e-04	2.685326e-03
2.466186e-13	1.000000e+06	2.086108e+05	2.086108e+05	1.088799e+01	6.223825e+02	6.223159e+02	6.664635e-02	6.204856e+22	6.644231e+08	2.355806e-04	2.983463e-03
2.564524e-13	1.000000e+06	1.910245e+05	1.910245e+05	1.084355e+01	6.323718e+02	6.323044e+02	6.739831e-02	4.623977e+22	4.572494e+08	2.726851e-04	3.310422e-03
2.666782e-13	1.000000e+06	1.766807e+05	1.766807e+05	1.079992e+01	6.430080e+02	6.429399e+02	6.815557e-02	3.718129e+22	3.382536e+08	3.239445e-04	3.639380e-03
2.773119e-13	1.000000e+06	1.631119e+05	1.631119e+05	1.075539e+01	6.541865e+02	6.541175e+02	6.891716e-02	3.006848e+22	2.509596e+08	3.906380e-04	4.010661e-03
2.883695e-13	1.000000e+06	1.507814e+05	1.507814e+05	1.071160e+01	6.659528e+02	6.658831e+02	6.969345e-02	2.498770e+22	1.907696e+08	4.809267e-04	4.416678e-03
2.998680e-13	1.000000e+06	1.418359e+05	1.418359e+05	1.066772e+01	6.784994e+02	6.784289e+02	7.047022e-02	2.235020e+22	1.554297e+08	5.840382e-04	4.783692e-03
3.118251e-13	1.000000e+06	1.335518e+05	1.335518e+05	1.062427e+01	6.915815e+02	6.915102e+02	7.125840e-02	2.020479e+22	1.277137e+08	7.133392e-04	5.178375e-03
3.242589e-13	1.000000e+06	1.253847e+05	1.253847e+05	1.058077e+01	7.052951e+02	7.052231e+02	7.205230e-02	1.822405e+22	1.044217e+08	8.820898e-04	5.625048e-03
3.371886e-13	1.000000e+06	1.184874e+05	1.184874e+05	1.053766e+01	7.198521e+02	7.197793e+02	7.285625e-02	1.684739e+22	8.715979e+07	1.082091e-03	6.075350e-03
3.506337e-13	1.000000e+06	1.122211e+05	1.122211e+05	1.049433e+01	7.350078e+02	7.349341e+02	7.366994e-02	1.569121e+22	7.314701e+07	1.322436e-03	6.549639e-03
3.646150e-13	1.000000e+06	1.068335e+05	1.068335e+05	1.045142e+01	7.509098e+02	7.508353e+02	7.449036e-02	1.482953e+22	6.211384e+07	1.598386e-03	7.028788e-03
3.791538e-13	1.000000e+06	1.020395e+05	1.020395e+05	1.040840e+01	7.676249e+02	7.675495e+02	7.532087e-02	1.420600e+22	5.329995e+07	1.926293e-03	7.522823e-03
3.942724e-13	1.000000e+06	9.701666e+04	9.701666e+04	1.036568e+01	7.849691e+02	7.848930e+02	7.616093e-02	1.329637e+22	4.461390e+07	2.320560e-03	8.091075e-03
4.099937e-13	1.000000e+06	9.338588e+04	9.338588e+04	1.032315e+01	8.032687e+02	8.031917e+02	7.700815e-02	1.295480e+22	3.873704e+07	2.735999e-03	8.601608e-03
4.263420e-13	1.000000e+06	8.948880e+04	8.948880e+04	1.028091e+01	8.226928e+02	8.226150e+02	7.786002e-02	1.241918e+22	3.295370e+07	3.245942e-03	9.193249e-03
4.433421e-13	1.000000e+06	8.583346e+04	8.583346e+04	1.023851e+01	8.444035e+02	8.443248e+02	7.872718e-02	1.225241e+22	2.854114e+07	3.944842e-03	9.837696e-03
4.610201e-13	1.000000e+06	8.252232e+04	8.252232e+04	1.019671e+01	8.700120e+02	8.699324e+02	7.960043e-02	1.191630e+22	2.390646e+07	4.670630e-03	1.054275e-02
4.794030e-13	1.000000e+06	7.900697e+04	7.900697e+04	1.015478e+01	8.966777e+02	8.965972e+02	8.047484e-02	1.134535e+22	1.957204e+07	5.528179e-03	1.134935e-02
4.985189e-13	1.000000e+06	7.619087e+04	7.619087e+04	1.011257e+01	9.243419e+02	9.242605e+02	8.136851e-02	1.113333e+22	1.649917e+07	6.504318e-03	1.213192e-02
5.183970e-13	1.000000e+06	7.372450e+04	7.372450e+04	1.007088e+01	9.526404e+02	9.525581e+02	8.226738e-02	1.099261e+22	1.401057e+07	7.570643e-03	1.292163e-02
5.390677e-13	1.000000e+06	7.113978e+04	7.113978e+04	1.002960e+01	9.871349e+02	9.870517e+02	8.317295e-02	1.087554e+22	1.160294e+07	8.953220e-03	1.387599e-02
5.605627e-13	1.000000e+06	6.919923e+04	6.919923e+04	9.987763e+00	1.020862e+03	1.020778e+03	8.409317e-02	1.094293e+22	9.869560e+06	1.034471e-02	1.475251e-02
5.829148e-13	1.000000e+06	6.703917e+04	6.703917e+04	9.946631e+00	1.055351e+03	1.055266e+03	8.501817e-02	1.075167e+22	8.212810e+06	1.191033e-02	1.574230e-02
6.061582e-13	1.000000e+06	6.538791e+04	6.538791e+04	9.905509e+00	1.093144e+03	1.093058e+03	8.595736e-02	1.086160e+22	6.958372e+06	1.363006e-02	1.671783e-02
6.303284e-13	1.000000e+06	6.377910e+04	6.377910e+04	9.864331e+00	1.131185e+03	1.131098e+03	8.689586e-02	1.087054e+22	5.869248e+06	1.545077e-02	1.773598e-02
6.554623e-13	1.000000e+06	6.224800e+04	6.224800e+04	9.823930e+00	1.169471e+03	1.169384e+03	8.785390e-02	1.080935e+22	4.941418e+06	1.734857e-02	1.878729e-02
6.815985e-13	1.000000e+06	6.094342e+04	6.094342e+04	9.783438e+00	1.212634e+03	1.212545e+03	8.881699e-02	1.094533e+22	4.174263e+06	1.952927e-02	1.989770e-02
7.087768e-13	1.000000e+06	5.976916e+04	5.976916e+04	9.742535e+00	1.251706e+03	1.251617e+03	8.978359e-02	1.094327e+22	3.561515e+06	2.152051e-02	2.094234e-02
7.370388e-13	1.000000e+06	5.862151e+04	5.862151e+04	9.701983e+00	1.295805e+03	1.295714e+03	9.077542e-02	1.100158e+22	3.011324e+06	2.383752e-02	2.210459e-02
7.664278e-13	1.000000e+06	5.766717e+04	5.766717e+04	9.661634e+00	1.343893e+03	1.343801e+03	9.176501e-02	1.121660e+22	2.558812e+06	2.638210e-02	2.330429e-02
7.969886e-13	1.000000e+06	5.673961e+04	5.673961e+04	9.621073e+00	1.392127e+03	1.392035e+03	9.276317e-02	1.134891e+22	2.170499e+06	2.894768e-02	2.453537e-02
8.287680e-13	1.000000e+06	5.596978e+04	5.596978e+04	9.580966e+00	1.442457e+03	1.442363e+03	9.377509e-02	1.157892e+22	1.854188e+06	3.162212e-02	2.577207e-02
8.618146e-13	1.000000e+06	5.509847e+04	5.509847e+04	9.541192e+00	1.492324e+03	1.492229e+03	9.479941e-02	1.162109e+22	1.570113e+06	3.432736e-02	2.708468e-02
8.961789e-13	1.000000e+06	5.441813e+04	5.441813e+04	9.501332e+00	1.546085e+03	1.545990e+03	9.582760e-02	1.182457e+22	1.338499e+06	3.716711e-02	2.841122e-02
9.319135e-13	1.000000e+06	5.371405e+04	5.371405e+04	9.461415e+00	1.596976e+03	1.596879e+03	9.686259e-02	1.185864e+22	1.141677e+06	3.978200e-02	2.973106e-02
9.690730e-13	1.000000e+06	5.308323e+04	5.308323e+04	9.422129e+00	1.655687e+03	1.655589e+03	9.791410e-02	1.205830e+22	9.691594e+05	4.291319e-02	3.119039e-02
1.007714e-12	1.000000e+06	5.262315e+04	5.262315e+04	9.382549e+00	1.717155e+03	1.717056e+03	9.897516e-02	1.239813e+22	8.304403e+05	4.608540e-02	3.263118e-02
1.047896e-12	1.000000e+06	5.208403e+04	5.208403e+04	9.343359e+00	1.770302e+03	1.770202e+03	1.000511e-01	1.240619e+22	7.135125e+05	4.855197e-02	3.398935e-02
1.089680e-12	1.000000e+06	5.165864e+04	5.165864e+04	9.304097e+00	1.834863e+03	1.834762e+03	1.011199e-01	1.269993e+22	6.106363e+05	5.178189e-02	3.551901e-02
1.133131e-12	1.000000e+06	5.114252e+04	5.114252e+04	9.265253e+00	1.899467e+03	1.899364e+03	1.022155e-01	1.281507e+22	5.182777e+05	5.494164e-02	3.714066e-02
1.178314e-12	1.000000e+06	5.075969e+04	5.075969e+04	9.225801e+00	1.965820e+03	1.965717e+03	1.033190e-01	1.305091e+22	4.445518e+05	5.809482e-02	3.872797e-02
1.225298e-12	1.000000e+06	5.040547e+04	5.040547e+04	9.187115e+00	2.030301e+03	2.030197e+03	1.044300e-01	1.320087e+22	3.826487e+05	6.085631e-02	4.027938e-02
1.274156e-12	1.000000e+06	5.016482e+04	5.016482e+04	9.148690e+00	2.101904e+03	2.101799e+03	1.055504e-01	1.356174e+22	3.305603e+05	6.403394e-02	4.189997e-02
1.324962e-12	1.000000e+06	4.977730e+04	4.977730e+04	9.110197e+00	2.172546e+03	2.172439e+03	1.066828e-01	1.366939e+22	2.824258e+05	6.709400e-02	4.364531e-02
1.377794e-12	1.000000e+06	4.961425e+04	4.961425e+04	9.071581e+00	2.244176e+03	2.244068e+03	1.078237e-01	1.396991e+22	2.454195e+05	6.970322e-02	4.523249e-02
1.432733e-12	1.000000e+06	4.937851e+04	4.937851e+04	9.033045e+00	2.319706e+03	2.319597e+03	1.089718e-01	1.420200e+22	2.114389e+05	7.256895e-02	4.697805e-02
1.489862e-12	1.000000e+06	4.902921e+04	4.902921e+04	8.994913e+00	2.396188e+03	2.396078e+03	1.101398e-01	1.425697e+22	1.804774e+05	7.548214e-02	4.887267e-02
1.549270e-12	1.000000e+06	4.886301e+04	4.886301e+04	8.956667e+00	2.474140e+03	2.474029e+03	1.113131e-01	1.450845e+22	1.564945e+05	7.812879e-02	5.063422e-02
1.611046e-12	1.000000e+06	4.862622e+04	4.862622e+04	8.918654e+00	2.556677e+03	2.556564e+03	1.124968e-01	1.464842e+22	1.340947e+05	8.082199e-02	5.257815e-02
1.675285e-12	1.000000e+06	4.838684e+04	4.838684e+04	8.880701e+00	2.638698e+03	2.638585e+03	1.136915e-01	1.472822e+22	1.151334e+05	8.329240e-02	5.453339e-02
1.742086e-12	1.000000e+06	4.827386e+04	4.827386e+04	8.842577e+00	2.724099e+03	2.723984e+03	1.148925e-01	1.499333e+22	9.995019e+04	8.578856e-02	5.643011e-02
1.811551e-12	1.000000e+06	4.817786e+04	4.817786e+04	8.804999e+00	2.809933e+03	2.809817e+03	1.161139e-01	1.523459e+22	8.696633e+04	8.804087e-02	5.832415e-02
1.883785e-12	1.000000e+06	4.798021e+04	4.798021e+04	8.767780e+00	2.899206e+03	2.899089e+03	1.173381e-01	1.531000e+22	7.474458e+04	9.031414e-02	6.042504e-02
1.958900e-12	1.000000e+06	4.786410e+04	4.786410e+04	8.730535e+00	2.988342e+03	2.988223e+03	1.185796e-01	1.545525e+22	6.485215e+04	9.228210e-02	6.243389e-02
2.037010e-12	1.000000e+06	4.776140e+04	4.776140e+04	8.693301e+00	3.082195e+03	3.082075e+03	1.198182e-01	1.563736e+22	5.621642e+04	9.437771e-02	6.453317e-02
2.118234e-12	1.000000e+06	4.757777e+04	4.757777e+04	8.655728e+00	3.175415e+03	3.175294e+03	1.210824e-01	1.561217e+22	4.835719e+04	9.605808e-02	6.674156e-02
2.202698e-12	1.000000e+06	4.755044e+04	4.755044e+04	8.618465e+00	3.275192e+03	3.275070e+03	1.223529e-01	1.589439e+22	4.217547e+04	9.807589e-02	6.887827e-02
2.290529e-12	1.000000e+06	4.744025e+04	4.744025e+04	8.581722e+00	3.371852e+03	3.371729e+03	1.236346e-01	1.594598e+22	3.658546e+04	9.954225e-02	7.107577e-02
2.381862e-12	1.000000e+06	4.732554e+04	4.732554e+04	8.544776e+00	3.472366e+03	3.472241e+03	1.249195e-01	1.597673e+22	3.164904e+04	1.009488e-01	7.337192e-02
2.476838e-12	1.000000e+06	4.728531e+04	4.728531e+04	8.508052e+00	3.579614e+03	3.579488e+03	1.262289e-01	1.619818e+22	2.756038e+04	1.027842e-01	7.570245e-02
2.575600e-12	1.000000e+06	4.726695e+04	4.726695e+04	8.471299e+00	3.678483e+03	3.678355e+03	1.275485e-01	1.628046e+22	2.417258e+04	1.035071e-01	7.782358e-02
2.678300e-12	1.000000e+06	4.724618e+04	4.724618e+04	8.435038e+00	3.788135e+03	3.788006e+03	1.288661e-01	1.645931e+22	2.110008e+04	1.048744e-01	8.017866e-02
2.785096e-12	1.000000e+06	4.712947e+04	4.712947e+04	8.398392e+00	3.896803e+03	3.896673e+03	1.301992e-01	1.641698e+22	1.827053e+04	1.059063e-01	8.268293e-02
2.896150e-12	1.000000e+06	4.712474e+04	4.712474e+04	8.362168e+00	4.008871e+03	4.008739e+03	1.315389e-01	1.656180e+22	1.599548e+04	1.068941e-01	8.506934e-02
3.011632e-12	1.000000e+06	4.704074e+04	4.704074e+04	8.325865e+00	4.116504e+03	4.116371e+03	1.329098e-01	1.645849e+22	1.392347e+04	1.071792e-01	8.750933e-02
3.131719e-12	1.000000e+06	4.701335e+04	4.701335e+04	8.289739e+00	4.231833e+03	4.231699e+03	1.342767e-01	1.650613e+22	1.216193e+04	1.078029e-01	9.001344e-02
3.256594e-12	1.000000e+06	4.707702e+04	4.707702e+04	8.253324e+00	4.347747e+03	4.347612e+03	1.356545e-01	1.672745e+22	1.076734e+04	1.085116e-01	9.235392e-02
3.386449e-12	1.000000e+06	4.701826e+04	4.701826e+04	8.217703e+00	4.467641e+03	4.467504e+03	1.370420e-01	1.671193e+22	9.389340e+03	1.090901e-01	9.501929e-02
3.521482e-12	1.000000e+06	4.695373e+04	4.695373e+04	8.181865e+00	4.585302e+03	4.585163e+03	1.384495e-01	1.657437e+22	8.177063e+03	1.089376e-01	9.765575e-02
3.661898e-12	1.000000e+06	4.694924e+04	4.694924e+04	8.146213e+00	4.705239e+03	4.705100e+03	1.398651e-01	1.658977e+22	7.193360e+03	1.090910e-01	1.002197e-01
3.807914e-12	1.000000e+06	4.691700e+04	4.691700e+04	8.110578e+00	4.825107e+03	4.824966e+03	1.412904e-01	1.648639e+22	6.303634e+03	1.087842e-01	1.028435e-01
3.959753e-12	1.000000e+06	4.692796e+04	4.692796e+04	8.074952e+00	4.951660e+03	4.951517e+03	1.427177e-01	1.651973e+22	5.549435e+03	1.088769e-01	1.055162e-01
4.117645e-12	1.000000e+06	4.693037e+04	4.693037e+04	8.039307e+00	5.077274e+03	5.077130e+03	1.441681e-01	1.647539e+22	4.882952e+03	1.085568e-01	1.081874e-01
4.281834e-12	1.000000e+06	4.689475e+04	4.689475e+04	8.004020e+00	5.203796e+03	5.203650e+03	1.456372e-01	1.634849e+22	4.284267e+03	1.081304e-01	1.109676e-01
4.452569e-12	1.000000e+06	4.693170e+04	4.693170e+04	7.968639e+00	5.333630e+03	5.333483e+03	1.470928e-01	1.635186e+22	3.788374e+03	1.077276e-01	1.136466e-01
4.630113e-12	1.000000e+06	4.685774e+04	4.685774e+04	7.933644e+00	5.458593e+03	5.458444e+03	1.485733e-01	1.608283e+22	3.318632e+03	1.067940e-01	1.164929e-01
4.814735e-12	1.000000e+06	4.688798e+04	4.688798e+04	7.898847e+00	5.591430e+03	5.591280e+03	1.500656e-01	1.606258e+22	2.939007e+03	1.063161e-01	1.192508e-01
5.006720e-12	1.000000e+06	4.687592e+04	4.687592e+04	7.864034e+00	5.722247e+03	5.722095e+03	1.515732e-01	1.591790e+22	2.594496e+03	1.054940e-01	1.220722e-01
5.206360e-12	1.000000e+06	4.692497e+04	4.692497e+04	7.828942e+00	5.857777e+03	5.857624e+03	1.530906e-01	1.591027e+22	2.306819e+03	1.048935e-01	1.248328e-01
5.413960e-12	1.000000e+06	4.688841e+04	4.688841e+04	7.794325e+00	5.991379e+03	5.991225e+03	1.546104e-01	1.569097e+22	2.032430e+03	1.038516e-01	1.277795e-01
5.629838e-12	1.000000e+06	4.688553e+04	4.688553e+04	7.759696e+00	6.127694e+03	6.127538e+03	1.561482e-01	1.555874e+22	1.800898e+03	1.030081e-01	1.306948e-01
5.854325e-12	1.000000e+06	4.686828e+04	4.686828e+04	7.724968e+00	6.262143e+03	6.261986e+03	1.576981e-01	1.533828e+22	1.592801e+03	1.017356e-01	1.336116e-01
6.087762e-12	1.000000e+06	4.685924e+04	4.685924e+04	7.690456e+00	6.397140e+03	6.396980e+03	1.592530e-01	1.513461e+22	1.412674e+03	1.004816e-01	1.365182e-01
6.330508e-12	1.000000e+06	4.687896e+04	4.687896e+04	7.656442e+00	6.535608e+03	6.535447e+03	1.608133e-01	1.500921e+22	1.258717e+03	9.943962e-02	1.394145e-01
6.582933e-12	1.000000e+06	4.680743e+04	4.680743e+04	7.621950e+00	6.668928e+03	6.668766e+03	1.623995e-01	1.465047e+22	1.110635e+03	9.780682e-02	1.424759e-01
6.845423e-12	1.000000e+06	4.683618e+04	4.683618e+04	7.587539e+00	6.807611e+03	6.807447e+03	1.639904e-01	1.451666e+22	9.928714e+02	9.661630e-02	1.453494e-01
7.118380e-12	1.000000e+06	4.680069e+04	4.680069e+04	7.553635e+00	6.945648e+03	6.945482e+03	1.655923e-01	1.424626e+22	8.813272e+02	9.517674e-02	1.484091e-01
7.402221e-12	1.000000e+06	4.679833e+04	4.679833e+04	7.519810e+00	7.085216e+03	7.085048e+03	1.672127e-01	1.403592e+22	7.860957e+02	9.379511e-02	1.513989e-01
7.697380e-12	1.000000e+06	4.680283e+04	4.680283e+04	7.485558e+00	7.224525e+03	7.224356e+03	1.688203e-01	1.382190e+22	7.022980e+02	9.232060e-02	1.543609e-01
8.004309e-12	1.000000e+06	4.680249e+04	4.680249e+04	7.451778e+00	7.364065e+03	7.363895e+03	1.704557e-01	1.360737e+22	6.283274e+02	9.089091e-02	1.573434e-01
8.323475e-12	1.000000e+06	4.673519e+04	4.673519e+04	7.418137e+00	7.499522e+03	7.499350e+03	1.721029e-01	1.325296e+22	5.586567e+02	8.916291e-02	1.604684e-01
8.655369e-12	1.000000e+06	4.677150e+04	4.677150e+04	7.384344e+00	7.641526e+03	7.641353e+03	1.737594e-01	1.309640e+22	5.026332e+02	8.776803e-02	1.633800e-01
9.000496e-12	1.000000e+06	4.677547e+04	4.677547e+04	7.350821e+00	7.776584e+03	7.776409e+03	1.754170e-01	1.286513e+22	4.523452e+02	8.618166e-02	1.662535e-01
9.359385e-12	1.000000e+06	4.670692e+04	4.670692e+04	7.317331e+00	7.912665e+03	7.912488e+03	1.771024e-01	1.250588e+22	4.031813e+02	8.439163e-02	1.694110e-01
9.732585e-12	1.000000e+06	4.666239e+04	4.666239e+04	7.284123e+00	8.054966e+03	8.054788e+03	1.787810e-01	1.219387e+22	3.596028e+02	8.267950e-02	1.726222e-01
1.012067e-11	1.000000e+06	4.665469e+04	4.665469e+04	7.250714e+00	8.192805e+03	8.192625e+03	1.804757e-01	1.195027e+22	3.237537e+02	8.109471e-02	1.756052e-01
1.052422e-11	1.000000e+06	4.660667e+04	4.660667e+04	7.217243e+00	8.327397e+03	8.327214e+03	1.821887e-01	1.163083e+22	2.904454e+02	7.933439e-02	1.786739e-01
1.094387e-11	1.000000e+06	4.656696e+04	4.656696e+04	7.184227e+00	8.460687e+03	8.460503e+03	1.838917e-01	1.132571e+22	2.612386e+02	7.758314e-02	1.816886e-01
1.138025e-11	1.000000e+06	4.654980e+04	4.654980e+04	7.151123e+00	8.599347e+03	8.599162e+03	1.856192e-01	1.107824e+22	2.355826e+02	7.602787e-02	1.847344e-01
1.183403e-11	1.000000e+06	4.647866e+04	4.647866e+04	7.118009e+00	8.728985e+03	8.728798e+03	1.873625e-01	1.072514e+22	2.116333e+02	7.416960e-02	1.878063e-01
1.230590e-11	1.000000e+06	4.648899e+04	4.648899e+04	7.085297e+00	8.866348e+03	8.866159e+03	1.891037e-01	1.051696e+22	1.919403e+02	7.264926e-02	1.907193e-01
1.279659e-11	1.000000e+06	4.638862e+04	4.638862e+04	7.052472e+00	8.994713e+03	8.994522e+03	1.908668e-01	1.013825e+22	1.721973e+02	7.079408e-02	1.938991e-01
1.330685e-11	1.000000e+06	4.637315e+04	4.637315e+04	7.019713e+00	9.127401e+03	9.127208e+03	1.926217e-01	9.897575e+21	1.562404e+02	6.922881e-02	1.968251e-01
1.383745e-11	1.000000e+06	4.631728e+04	4.631728e+04	6.986891e+00	9.254468e+03	9.254274e+03	1.943965e-01	9.596024e+21	1.413624e+02	6.752543e-02	1.998060e-01
1.438921e-11	1.000000e+06	4.624707e+04	4.624707e+04	6.954709e+00	9.382930e+03	9.382734e+03	1.961841e-01	9.282447e+21	1.276351e+02	6.581618e-02	2.028870e-01
1.496297e-11	1.000000e+06	4.619090e+04	4.619090e+04	6.922024e+00	9.507714e+03	9.507516e+03	1.979840e-01	8.989857e+21	1.157104e+02	6.413010e-02	2.058352e-01
1.555961e-11	1.000000e+06	4.614038e+04	4.614038e+04	6.889426e+00	9.633137e+03	9.632937e+03	1.997709e-01	8.726713e+21	1.051991e+02	6.259449e-02	2.087789e-01
1.618004e-11	1.000000e+06	4.607850e+04	4.607850e+04	6.857102e+00	9.755316e+03	9.755114e+03	2.015879e-01	8.440726e+21	9.553735e+01	6.095077e-02	2.117108e-01
1.682521e-11	1.000000e+06	4.601784e+04	4.601784e+04	6.825037e+00	9.876619e+03	9.876415e+03	2.034016e-01	8.163896e+21	8.686723e+01	5.934136e-02	2.146259e-01
1.749610e-11	1.000000e+06	4.594071e+04	4.594071e+04	6.792814e+00	9.995864e+03	9.995658e+03	2.052191e-01	7.882428e+21	7.898751e+01	5.777802e-02	2.175818e-01
1.819375e-11	1.000000e+06	4.587785e+04	4.587785e+04	6.760680e+00	1.011351e+04	1.011331e+04	2.070521e-01	7.618860e+21	7.200778e+01	5.622975e-02	2.204444e-01
1.891921e-11	1.000000e+06	4.581361e+04	4.581361e+04	6.728510e+00	1.022864e+04	1.022843e+04	2.089070e-01	7.370839e+21	6.583042e+01	5.478172e-02	2.232665e-01
1.967361e-11	1.000000e+06	4.574222e+04	4.574222e+04	6.696780e+00	1.034092e+04	1.034071e+04	2.107538e-01	7.115321e+21	6.017245e+01	5.329658e-02	2.260696e-01
2.045808e-11	1.000000e+06	4.568582e+04	4.568582e+04	6.664818e+00	1.045321e+04	1.045300e+04	2.126184e-01	6.883075e+21	5.514845e+01	5.187600e-02	2.288065e-01
2.127383e-11	1.000000e+06	4.558047e+04	4.558047e+04	6.632978e+00	1.056231e+04	1.056209e+04	2.144801e-01	6.608644e+21	5.027111e+01	5.038595e-02	2.317288e-01
2.212211e-11	1.000000e+06	4.551456e+04	4.551456e+04	6.601315e+00	1.066831e+04	1.066810e+04	2.163536e-01	6.379827e+21	4.616683e+01	4.899465e-02	2.343934e-01
2.300422e-11	1.000000e+06	4.543361e+04	4.543361e+04	6.569521e+00	1.077333e+04	1.077311e+04	2.182452e-01	6.146920e+21	4.235532e+01	4.762800e-02	2.371224e-01
2.392150e-11	1.000000e+06	4.533784e+04	4.533784e+04	6.537853e+00	1.087454e+04	1.087432e+04	2.201154e-01	5.909109e+21	3.885689e+01	4.627105e-02	2.398557e-01
2.487535e-11	1.000000e+06	4.524659e+04	4.524659e+04	6.506424e+00	1.097327e+04	1.097305e+04	2.220301e-01	5.682226e+21	3.571400e+01	4.494488e-02	2.425214e-01
2.586724e-11	1.000000e+06	4.514872e+04	4.514872e+04	6.475025e+00	1.107038e+04	1.107016e+04	2.239220e-01	5.455567e+21	3.281159e+01	4.362186e-02	2.451981e-01
2.689868e-11	1.000000e+06	4.507379e+04	4.507379e+04	6.443588e+00	1.116565e+04	1.116543e+04	2.258217e-01	5.261280e+21	3.031594e+01	4.241921e-02	2.477194e-01
2.797125e-11	1.000000e+06	4.497507e+04	4.497507e+04	6.412434e+00	1.125664e+04	1.125641e+04	2.277286e-01	5.055676e+21	2.797280e+01	4.121082e-02	2.502862e-01
2.908659e-11	1.000000e+06	4.487144e+04	4.487144e+04	6.381109e+00	1.134540e+04	1.134517e+04	2.296589e-01	4.849012e+21	2.579616e+01	3.998477e-02	2.528422e-01
3.024640e-11	1.000000e+06	4.475698e+04	4.475698e+04	6.350027e+00	1.143234e+04	1.143211e+04	2.315795e-01	4.644984e+21	2.378526e+01	3.879465e-02	2.554315e-01
3.145245e-11	1.000000e+06	4.466797e+04	4.466797e+04	6.318785e+00	1.151615e+04	1.151591e+04	2.335065e-01	4.470812e+21	2.207245e+01	3.771349e-02	2.578167e-01
3.270660e-11	1.000000e+06	4.455095e+04	4.455095e+04	6.287726e+00	1.159722e+04	1.159698e+04	2.354422e-01	4.281228e+21	2.040794e+01	3.659105e-02	2.603136e-01
3.401075e-11	1.000000e+06	4.444293e+04	4.444293e+04	6.256604e+00	1.167552e+04	1.167528e+04	2.373717e-01	4.102676e+21	1.890975e+01	3.549319e-02	2.627082e-01
3.536691e-11	1.000000e+06	4.433274e+04	4.433274e+04	6.226125e+00	1.175019e+04	1.174995e+04	2.393260e-01	3.932009e+21	1.755453e+01	3.444157e-02	2.650455e-01
3.677714e-11	1.000000e+06	4.422218e+04	4.422218e+04	6.195091e+00	1.182204e+04	1.182180e+04	2.412766e-01	3.772519e+21	1.633688e+01	3.345971e-02	2.673329e-01
3.824361e-11	1.000000e+06	4.412741e+04	4.412741e+04	6.164249e+00	1.188859e+04	1.188834e+04	2.432361e-01	3.631480e+21	1.529088e+01	3.255611e-02	2.694150e-01
3.976855e-11	1.000000e+06	4.400322e+04	4.400322e+04	6.133642e+00	1.195113e+04	1.195089e+04	2.451847e-01	3.479863e+21	1.427306e+01	3.163960e-02	2.715967e-01
4.135430e-11	1.000000e+06	4.388886e+04	4.388886e+04	6.102879e+00	1.200886e+04	1.200861e+04	2.471407e-01	3.343570e+21	1.338755e+01	3.079853e-02	2.736198e-01
4.300327e-11	1.000000e+06	4.379437e+04	4.379437e+04	6.072491e+00	1.206629e+04	1.206605e+04	2.491128e-01	3.224851e+21	1.260782e+01	3.002682e-02	2.755216e-01
4.471800e-11	1.000000e+06	4.369056e+04	4.369056e+04	6.042042e+00	1.211621e+04	1.211596e+04	2.510780e-01	3.105931e+21	1.189483e+01	2.926477e-02	2.773187e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_05_1.0e_neg_01_1.0e_pos_08.csv <==
4.673108e-28	1.000000e+08	9.110506e+07	9.110506e+07	2.060007e+02	1.509894e+02	1.509894e+02	1.053763e-05	-2.275827e+27	-2.900061e+16	-5.438989e-13	1.657311e-06
4.859445e-28	1.000000e+08	9.076989e+07	9.076989e+07	2.052024e+02	1.535842e+02	1.535842e+02	1.066140e-05	6.154978e+26	7.202669e+15	1.498335e-13	1.692017e-06
5.053213e-28	1.000000e+08	9.027775e+07	9.027775e+07	2.044029e+02	1.552877e+02	1.552877e+02	1.078761e-05	-1.256243e+29	-1.391194e+18	-3.142398e-11	1.720111e-06
5.254706e-28	1.000000e+08	8.985996e+07	8.985996e+07	2.036113e+02	1.572012e+02	1.572012e+02	1.091414e-05	1.082831e+27	1.127928e+16	2.772177e-13	1.749402e-06
5.464235e-28	1.000000e+08	8.941333e+07	8.941333e+07	2.028176e+02	1.588653e+02	1.588653e+02	1.104382e-05	-8.175949e+26	-8.079656e+15	-2.145943e-13	1.776752e-06
5.682117e-28	1.000000e+08	8.879346e+07	8.879346e+07	2.020203e+02	1.599378e+02	1.599378e+02	1.117397e-05	-1.130386e+27	-1.080117e+16	-3.071942e-13	1.801234e-06
5.908688e-28	1.000000e+08	8.847219e+07	8.847219e+07	2.012298e+02	1.627293e+02	1.627293e+02	1.130554e-05	2.678291e+27	2.347086e+16	7.411656e-13	1.839327e-06
6.144294e-28	1.000000e+08	8.803135e+07	8.803135e+07	2.004501e+02	1.651932e+02	1.651932e+02	1.143879e-05	1.242753e+27	1.010239e+16	3.526058e-13	1.876527e-06
6.389293e-28	1.000000e+08	8.761276e+07	8.761276e+07	1.996593e+02	1.664578e+02	1.664578e+02	1.157395e-05	1.297767e+27	1.015491e+16	3.770955e-13	1.899927e-06
6.644063e-28	1.000000e+08	8.715303e+07	8.715303e+07	1.988938e+02	1.688570e+02	1.688570e+02	1.171031e-05	3.934673e+27	2.866244e+16	1.173782e-12	1.937477e-06
6.908990e-28	1.000000e+08	8.660442e+07	8.660442e+07	1.981083e+02	1.707050e+02	1.707049e+02	1.184828e-05	-3.947936e+27	-2.723576e+16	-1.215517e-12	1.971088e-06
7.184482e-28	1.000000e+08	8.611721e+07	8.611721e+07	1.973353e+02	1.731939e+02	1.731939e+02	1.198811e-05	1.277113e+27	8.195327e+15	4.044556e-13	2.011142e-06
7.470959e-28	1.000000e+08	8.543120e+07	8.543120e+07	1.965637e+02	1.736389e+02	1.736389e+02	1.212993e-05	2.195247e+27	1.390748e+16	7.235894e-13	2.032500e-06
7.768859e-28	1.000000e+08	8.524120e+07	8.524120e+07	1.958049e+02	1.769922e+02	1.769922e+02	1.227322e-05	-1.181829e+27	-6.804310e+15	-3.939111e-13	2.076369e-06
8.078637e-28	1.000000e+08	8.470430e+07	8.470430e+07	1.950348e+02	1.791478e+02	1.791478e+02	1.241781e-05	-5.079430e+28	-2.752692e+17	-1.747346e-11	2.114979e-06
8.400768e-28	1.000000e+08	8.424758e+07	8.424758e+07	1.942728e+02	1.813738e+02	1.813738e+02	1.256410e-05	1.504048e+28	7.662835e+16	5.315767e-12	2.152866e-06
8.735743e-28	1.000000e+08	8.400429e+07	8.400429e+07	1.935176e+02	1.844505e+02	1.844505e+02	1.271284e-05	3.453555e+29	1.617583e+18	1.238370e-10	2.195728e-06
9.084075e-28	1.000000e+08	8.329120e+07	8.329120e+07	1.927606e+02	1.857549e+02	1.857549e+02	1.286291e-05	5.629850e+27	2.545630e+16	2.106651e-12	2.230187e-06
9.446297e-28	1.000000e+08	8.299323e+07	8.299323e+07	1.920103e+02	1.886156e+02	1.886156e+02	1.301409e-05	2.622748e+27	1.098674e+16	9.991589e-13	2.272662e-06
9.822962e-28	1.000000e+08	8.274832e+07	8.274832e+07	1.912602e+02	1.915383e+02	1.915383e+02	1.316799e-05	2.315112e+27	8.980367e+15	8.950914e-13	2.314709e-06
1.021465e-27	1.000000e+08	8.215325e+07	8.215325e+07	1.905166e+02	1.931251e+02	1.931250e+02	1.332301e-05	-1.932158e+27	-7.191999e+15	-7.744801e-13	2.350790e-06
1.062195e-27	1.000000e+08	8.165667e+07	8.165667e+07	1.897756e+02	1.954081e+02	1.954080e+02	1.348049e-05	1.201114e+28	4.215721e+16	4.962690e-12	2.393045e-06
1.104549e-27	1.000000e+08	8.111366e+07	8.111366e+07	1.890289e+02	1.973983e+02	1.973983e+02	1.363995e-05	-5.983849e+27	-1.996473e+16	-2.556242e-12	2.433601e-06
1.148593e-27	1.000000e+08	8.087930e+07	8.087930e+07	1.882923e+02	2.004051e+02	2.004051e+02	1.379957e-05	-2.619170e+27	-8.102511e+15	-1.135188e-12	2.477830e-06
1.194392e-27	1.000000e+08	8.060271e+07	8.060271e+07	1.875582e+02	2.039189e+02	2.039189e+02	1.396285e-05	-3.792556e+27	-1.075585e+16	-1.672149e-12	2.529926e-06
1.242018e-27	1.000000e+08	8.006525e+07	8.006525e+07	1.868283e+02	2.057290e+02	2.057290e+02	1.412756e-05	4.798545e+28	1.302062e+17	2.187664e-11	2.569517e-06
1.291542e-27	1.000000e+08	7.987735e+07	7.987735e+07	1.860960e+02	2.091093e+02	2.091093e+02	1.429494e-05	7.248201e+27	1.812857e+16	3.343516e-12	2.617880e-06
1.343042e-27	1.000000e+08	7.925526e+07	7.925526e+07	1.853722e+02	2.106544e+02	2.106544e+02	1.446298e-05	-3.027230e+27	-7.297812e+15	-1.452099e-12	2.657923e-06
1.396595e-27	1.000000e+08	7.884173e+07	7.884173e+07	1.846474e+02	2.134296e+02	2.134296e+02	1.463385e-05	3.155380e+27	7.124895e+15	1.553682e-12	2.707064e-06
1.452283e-27	1.000000e+08	7.843777e+07	7.843777e+07	1.839256e+02	2.158764e+02	2.158764e+02	1.480635e-05	-4.708461e+27	-1.004276e+16	-2.378724e-12	2.752200e-06
1.510192e-27	1.000000e+08	7.802768e+07	7.802768e+07	1.832104e+02	2.187691e+02	2.187691e+02	1.498164e-05	4.619399e+27	9.218397e+15	2.395704e-12	2.803737e-06
1.570410e-27	1.000000e+08	7.783718e+07	7.783718e+07	1.824890e+02	2.222313e+02	2.222313e+02	1.515852e-05	-2.790724e+28	-5.148615e+16	-1.465118e-11	2.855080e-06
1.633029e-27	1.000000e+08	7.726168e+07	7.726168e+07	1.817756e+02	2.241381e+02	2.241381e+02	1.533648e-05	-4.440198e+27	-7.849179e+15	-2.419206e-12	2.901025e-06
1.698145e-27	1.000000e+08	7.691504e+07	7.691504e+07	1.810774e+02	2.273156e+02	2.273156e+02	1.551795e-05	-2.632890e+28	-4.337968e+16	-1.467127e-11	2.955412e-06
1.765857e-27	1.000000e+08	7.643452e+07	7.643452e+07	1.803669e+02	2.300457e+02	2.300457e+02	1.570104e-05	-4.932321e+27	-7.655624e+15	-2.835926e-12	3.009710e-06
1.836270e-27	1.000000e+08	7.610192e+07	7.610192e+07	1.796568e+02	2.330388e+02	2.330388e+02	1.588576e-05	6.652972e+27	9.679979e+15	3.909569e-12	3.062194e-06
1.909490e-27	1.000000e+08	7.573439e+07	7.573439e+07	1.789567e+02	2.359046e+02	2.359046e+02	1.607337e-05	1.995136e+28	2.730803e+16	1.201152e-11	3.114894e-06
1.985630e-27	1.000000e+08	7.537861e+07	7.537861e+07	1.782647e+02	2.394282e+02	2.394282e+02	1.626319e-05	6.360024e+27	8.083179e+15	3.920210e-12	3.176341e-06
2.064805e-27	1.000000e+08	7.483487e+07	7.483487e+07	1.775709e+02	2.415286e+02	2.415286e+02	1.645510e-05	5.659243e+28	6.885178e+16	3.616843e-11	3.227488e-06
2.147138e-27	1.000000e+08	7.446538e+07	7.446538e+07	1.768762e+02	2.446712e+02	2.446711e+02	1.664959e-05	6.309986e+27	7.196387e+15	4.133782e-12	3.285703e-06
2.232754e-27	1.000000e+08	7.441842e+07	7.441842e+07	1.761827e+02	2.487850e+02	2.487850e+02	1.684645e-05	-6.739729e+27	-7.071658e+15	-4.429264e-12	3.343057e-06
2.321784e-27	1.000000e+08	7.386437e+07	7.386437e+07	1.754984e+02	2.513510e+02	2.513510e+02	1.704537e-05	3.944871e+28	3.932146e+16	2.691219e-11	3.402872e-06
2.414363e-27	1.000000e+08	7.353966e+07	7.353966e+07	1.748161e+02	2.548388e+02	2.548388e+02	1.724487e-05	-1.940189e+28	-1.805163e+16	-1.353091e-11	3.465324e-06
2.510635e-27	1.000000e+08	7.282427e+07	7.282427e+07	1.741325e+02	2.569569e+02	2.569569e+02	1.744919e-05	-4.146366e+28	-3.701401e+16	-3.036534e-11	3.528452e-06
2.610745e-27	1.000000e+08	7.269333e+07	7.269333e+07	1.734514e+02	2.608263e+02	2.608263e+02	1.765560e-05	1.026455e+28	8.503211e+15	7.585046e-12	3.588036e-06
2.714846e-27	1.000000e+08	7.225559e+07	7.225559e+07	1.727718e+02	2.639573e+02	2.639573e+02	1.786356e-05	-6.788369e+28	-5.297821e+16	-5.170107e-11	3.653105e-06
2.823099e-27	1.000000e+08	7.206015e+07	7.206015e+07	1.720988e+02	2.680717e+02	2.680717e+02	1.807421e-05	1.315505e+28	9.502495e+15	1.015565e-11	3.720110e-06
2.935669e-27	1.000000e+08	7.184763e+07	7.184763e+07	1.714227e+02	2.721307e+02	2.721307e+02	1.828827e-05	-1.545239e+28	-1.035400e+16	-1.210667e-11	3.787609e-06
3.052727e-27	1.000000e+08	7.107190e+07	7.107190e+07	1.707589e+02	2.740074e+02	2.740074e+02	1.850349e-05	1.105760e+28	7.158956e+15	9.146664e-12	3.855355e-06
3.174452e-27	1.000000e+08	7.087858e+07	7.087858e+07	1.700829e+02	2.783428e+02	2.783427e+02	1.872178e-05	-2.432918e+28	-1.456223e+16	-2.040063e-11	3.927036e-06
3.301031e-27	1.000000e+08	7.057969e+07	7.057969e+07	1.694289e+02	2.821144e+02	2.821144e+02	1.894285e-05	-2.465222e+28	-1.379525e+16	-2.111293e-11	3.997105e-06
3.432658e-27	1.000000e+08	7.040238e+07	7.040238e+07	1.687675e+02	2.863072e+02	2.863072e+02	1.916618e-05	1.612250e+29	8.380522e+16	1.398257e-10	4.066726e-06
3.569533e-27	1.000000e+08	7.003721e+07	7.003721e+07	1.681067e+02	2.900105e+02	2.900105e+02	1.939237e-05	-4.886470e+28	-2.381917e+16	-4.349529e-11	4.140806e-06
3.711866e-27	1.000000e+08	6.951056e+07	6.951056e+07	1.674560e+02	2.932103e+02	2.932103e+02	1.962178e-05	-3.746637e+28	-1.728803e+16	-3.463212e-11	4.218212e-06
3.859874e-27	1.000000e+08	6.934454e+07	6.934454e+07	1.667977e+02	2.975966e+02	2.975966e+02	1.985205e-05	-1.970365e+28	-8.441255e+15	-1.843217e-11	4.291564e-06
4.013784e-27	1.000000e+08	6.909191e+07	6.909191e+07	1.661458e+02	3.017400e+02	3.017400e+02	2.008639e-05	1.781417e+28	7.121985e+15	1.697153e-11	4.367227e-06
4.173831e-27	1.000000e+08	6.869295e+07	6.869295e+07	1.654998e+02	3.055216e+02	3.055216e+02	2.032450e-05	-1.886716e+28	-7.087562e+15	-1.850278e-11	4.447641e-06
4.340260e-27	1.000000e+08	6.829582e+07	6.829582e+07	1.648562e+02	3.093877e+02	3.093877e+02	2.056300e-05	-4.500042e+28	-1.587455e+16	-4.542942e-11	4.530111e-06
4.513326e-27	1.000000e+08	6.791628e+07	6.791628e+07	1.642056e+02	3.132988e+02	3.132988e+02	2.080659e-05	2.339918e+28	7.751875e+15	2.428970e-11	4.613015e-06
4.693292e-27	1.000000e+08	6.782081e+07	6.782081e+07	1.635713e+02	3.180651e+02	3.180650e+02	2.105233e-05	-2.788188e+28	-8.565295e+15	-2.914732e-11	4.689786e-06
4.880434e-27	1.000000e+08	6.746844e+07	6.746844e+07	1.629314e+02	3.221517e+02	3.221517e+02	2.129895e-05	6.701199e+28	1.931303e+16	7.190190e-11	4.774850e-06
5.075038e-27	1.000000e+08	6.723669e+07	6.723669e+07	1.622940e+02	3.267056e+02	3.267056e+02	2.155046e-05	-2.963981e+28	-7.963291e+15	-3.235454e-11	4.859038e-06
5.277402e-27	1.000000e+08	6.678305e+07	6.678305e+07	1.616638e+02	3.307926e+02	3.307925e+02	2.180686e-05	3.021769e+28	7.629264e+15	3.412096e-11	4.953241e-06
5.487835e-27	1.000000e+08	6.648481e+07	6.648481e+07	1.610340e+02	3.351728e+02	3.351727e+02	2.206285e-05	3.068068e+28	7.253063e+15	3.542780e-11	5.041343e-06
5.706659e-27	1.000000e+08	6.630449e+07	6.630449e+07	1.604026e+02	3.400240e+02	3.400240e+02	2.232304e-05	3.530077e+28	7.766692e+15	4.132005e-11	5.128221e-06
5.934208e-27	1.000000e+08	6.588300e+07	6.588300e+07	1.597769e+02	3.440513e+02	3.440513e+02	2.258631e-05	7.795411e+28	1.617048e+16	9.420268e-11	5.222156e-06
6.170831e-27	1.000000e+08	6.564678e+07	6.564678e+07	1.591503e+02	3.490236e+02	3.490236e+02	2.285342e-05	-6.646114e+28	-1.283198e+16	-8.176964e-11	5.316691e-06
6.416889e-27	1.000000e+08	6.526989e+07	6.526989e+07	1.585383e+02	3.533966e+02	3.533966e+02	2.312262e-05	3.986004e+28	7.231458e+15	5.047365e-11	5.414390e-06
6.672759e-27	1.000000e+08	6.510779e+07	6.510779e+07	1.579142e+02	3.583838e+02	3.583838e+02	2.339581e-05	5.560868e+28	9.405907e+15	7.129664e-11	5.504469e-06
6.938831e-27	1.000000e+08	6.491874e+07	6.491874e+07	1.572960e+02	3.634827e+02	3.634827e+02	2.367111e-05	-5.463378e+28	-8.610784e+15	-7.107258e-11	5.599041e-06
7.215513e-27	1.000000e+08	6.449572e+07	6.449572e+07	1.566810e+02	3.679819e+02	3.679819e+02	2.395247e-05	-6.848704e+28	-1.015023e+16	-9.205451e-11	5.705524e-06
7.503227e-27	1.000000e+08	6.428509e+07	6.428509e+07	1.560734e+02	3.730250e+02	3.730250e+02	2.423296e-05	-1.356416e+29	-1.878032e+16	-1.853244e-10	5.802667e-06
7.802413e-27	1.000000e+08	6.390512e+07	6.390512e+07	1.554679e+02	3.778855e+02	3.778855e+02	2.451947e-05	-5.741621e+29	-7.451322e+16	-8.080671e-10	5.913227e-06
8.113529e-27	1.000000e+08	6.378146e+07	6.378146e+07	1.548569e+02	3.833223e+02	3.833223e+02	2.480931e-05	-1.277896e+29	-1.544099e+16	-1.815994e-10	6.009933e-06
8.437051e-27	1.000000e+08	6.350814e+07	6.350814e+07	1.542552e+02	3.884806e+02	3.884806e+02	2.510234e-05	-4.228262e+29	-4.778760e+16	-6.139123e-10	6.117021e-06
8.773473e-27	1.000000e+08	6.315291e+07	6.315291e+07	1.536491e+02	3.934486e+02	3.934486e+02	2.539702e-05	-2.938453e+29	-3.116582e+16	-4.387765e-10	6.230096e-06
9.123310e-27	1.000000e+08	6.292334e+07	6.292334e+07	1.530500e+02	3.988832e+02	3.988832e+02	2.569667e-05	1.544755e+30	1.529787e+17	2.349049e-09	6.339193e-06
9.487097e-27	1.000000e+08	6.268356e+07	6.268356e+07	1.524496e+02	4.042832e+02	4.042832e+02	2.600044e-05	1.016510e+29	9.412030e+15	1.575559e-10	6.449589e-06
9.865389e-27	1.000000e+08	6.245775e+07	6.245775e+07	1.518611e+02	4.098685e+02	4.098685e+02	2.630605e-05	-1.296727e+29	-1.121052e+16	-2.046484e-10	6.562333e-06
1.025876e-26	1.000000e+08	6.217353e+07	6.217353e+07	1.512667e+02	4.152197e+02	4.152197e+02	2.661794e-05	8.562571e+28	6.937679e+15	1.382508e-10	6.678400e-06
1.066783e-26	1.000000e+08	6.195425e+07	6.195425e+07	1.506794e+02	4.208821e+02	4.208821e+02	2.693095e-05	2.329501e+29	1.763846e+16	3.828234e-10	6.793434e-06
1.109320e-26	1.000000e+08	6.172454e+07	6.172454e+07	1.500916e+02	4.265178e+02	4.265177e+02	2.724847e-05	4.260832e+29	3.018622e+16	7.133399e-10	6.910020e-06
1.153553e-26	1.000000e+08	6.149285e+07	6.149285e+07	1.494977e+02	4.323206e+02	4.323206e+02	2.756963e-05	-9.781399e+28	-6.476963e+15	-1.668664e-10	7.030420e-06
1.199551e-26	1.000000e+08	6.111507e+07	6.111507e+07	1.489161e+02	4.379110e+02	4.379110e+02	2.789649e-05	1.084743e+29	6.735930e+15	1.908431e-10	7.165352e-06
1.247382e-26	1.000000e+08	6.093296e+07	6.093296e+07	1.483400e+02	4.437402e+02	4.437402e+02	2.822335e-05	3.788661e+29	2.202124e+16	6.765748e-10	7.282434e-06
1.297121e-26	1.000000e+08	6.072321e+07	6.072321e+07	1.477597e+02	4.498519e+02	4.498518e+02	2.855646e-05	1.920329e+29	1.042385e+16	3.488938e-10	7.408236e-06
1.348842e-26	1.000000e+08	6.042381e+07	6.042381e+07	1.471808e+02	4.557708e+02	4.557708e+02	2.889595e-05	3.737129e+29	1.900227e+16	6.959671e-10	7.542901e-06
1.402627e-26	1.000000e+08	6.017962e+07	6.017962e+07	1.466094e+02	4.617358e+02	4.617358e+02	2.923601e-05	-1.499097e+29	-7.142690e+15	-2.848876e-10	7.672627e-06
1.458556e-26	1.000000e+08	6.001655e+07	6.001655e+07	1.460353e+02	4.680287e+02	4.680287e+02	2.958140e-05	-1.916714e+29	-8.534826e+15	-3.692270e-10	7.798328e-06
1.516714e-26	1.000000e+08	5.973937e+07	5.973937e+07	1.454656e+02	4.741907e+02	4.741907e+02	2.992947e-05	-3.795270e+30	-1.582988e+17	-7.482227e-09	7.937659e-06
1.577193e-26	1.000000e+08	5.951214e+07	5.951214e+07	1.448968e+02	4.805725e+02	4.805725e+02	3.028395e-05	-1.748663e+29	-6.821996e+15	-3.513738e-10	8.075201e-06
1.640082e-26	1.000000e+08	5.928702e+07	5.928702e+07	1.443263e+02	4.869912e+02	4.869912e+02	3.064273e-05	-4.339692e+29	-1.584358e+16	-8.886934e-10	8.214128e-06
1.705479e-26	1.000000e+08	5.898214e+07	5.898214e+07	1.437698e+02	4.933172e+02	4.933172e+02	3.100148e-05	2.057517e+29	7.042258e+15	4.323466e-10	8.363841e-06
1.773484e-26	1.000000e+08	5.888320e+07	5.888320e+07	1.432116e+02	5.000745e+02	5.000744e+02	3.136635e-05	1.836089e+30	5.871113e+16	3.890703e-09	8.492651e-06
1.844201e-26	1.000000e+08	5.855801e+07	5.855801e+07	1.426429e+02	5.064724e+02	5.064724e+02	3.173840e-05	3.328053e+29	9.986453e+15	7.250198e-10	8.649071e-06
1.917737e-26	1.000000e+08	5.841851e+07	5.841851e+07	1.420936e+02	5.133263e+02	5.133263e+02	3.211283e-05	-1.263486e+30	-3.544889e+16	-2.785539e-09	8.787050e-06
1.994206e-26	1.000000e+08	5.819401e+07	5.819401e+07	1.415352e+02	5.201648e+02	5.201647e+02	3.249250e-05	-2.464720e+29	-6.472364e+15	-5.539462e-10	8.938460e-06
2.073724e-26	1.000000e+08	5.792069e+07	5.792069e+07	1.409833e+02	5.269476e+02	5.269476e+02	3.287656e-05	3.186530e+29	7.842975e+15	7.332305e-10	9.097744e-06
2.156412e-26	1.000000e+08	5.776229e+07	5.776229e+07	1.404347e+02	5.340123e+02	5.340123e+02	3.326173e-05	-7.290660e+30	-1.678845e+17	-1.700732e-08	9.244998e-06
2.242398e-26	1.000000e+08	5.746472e+07	5.746472e+07	1.398831e+02	5.408298e+02	5.408298e+02	3.365549e-05	3.051715e+29	6.595393e+15	7.305141e-10	9.411510e-06
2.331812e-26	1.000000e+08	5.727185e+07	5.727185e+07	1.393429e+02	5.480350e+02	5.480350e+02	3.405328e-05	1.119799e+30	2.265157e+16	2.725996e-09	9.569013e-06
2.424791e-26	1.000000e+08	5.713669e+07	5.713669e+07	1.387967e+02	5.553209e+02	5.553209e+02	3.445584e-05	-4.456220e+29	-8.438132e+15	-1.097697e-09	9.719165e-06
2.521478e-26	1.000000e+08	5.684225e+07	5.684225e+07	1.382535e+02	5.625452e+02	5.625452e+02	3.486195e-05	4.595495e+29	8.157276e+15	1.161628e-09	9.896603e-06
2.622021e-26	1.000000e+08	5.666127e+07	5.666127e+07	1.377110e+02	5.698782e+02	5.698781e+02	3.527158e-05	2.562565e+30	4.263487e+16	6.581649e-09	1.005763e-05
2.726572e-26	1.000000e+08	5.643763e+07	5.643763e+07	1.371758e+02	5.772603e+02	5.772603e+02	3.568728e-05	-4.515923e+29	-7.045114e+15	-1.183025e-09	1.022829e-05
2.835292e-26	1.000000e+08	5.623111e+07	5.623111e+07	1.366451e+02	5.848345e+02	5.848344e+02	3.610941e-05	5.410419e+29	7.907990e+15	1.443573e-09	1.040055e-05
2.948348e-26	1.000000e+08	5.600976e+07	5.600976e+07	1.361104e+02	5.923976e+02	5.923975e+02	3.653553e-05	-4.747963e+29	-6.507902e+15	-1.292052e-09	1.057668e-05
3.065912e-26	1.000000e+08	5.577513e+07	5.577513e+07	1.355813e+02	6.002640e+02	6.002640e+02	3.696489e-05	-5.980804e+30	-7.674461e+16	-1.662065e-08	1.076222e-05
3.188163e-26	1.000000e+08	5.559778e+07	5.559778e+07	1.350491e+02	6.079774e+02	6.079773e+02	3.740206e-05	-2.580777e+30	-3.106800e+16	-7.287096e-09	1.093528e-05
3.315289e-26	1.000000e+08	5.539676e+07	5.539676e+07	1.345226e+02	6.160228e+02	6.160228e+02	3.784427e-05	-4.347463e+32	-4.900628e+18	-1.249986e-06	1.112020e-05
3.447484e-26	1.000000e+08	5.512921e+07	5.512921e+07	1.339968e+02	6.239359e+02	6.239358e+02	3.829194e-05	-1.842227e+30	-1.948244e+16	-5.426573e-09	1.131770e-05
3.584950e-26	1.000000e+08	5.497123e+07	5.497123e+07	1.334720e+02	6.320632e+02	6.320632e+02	3.874299e-05	-2.492285e+30	-2.470558e+16	-7.447518e-09	1.149807e-05
3.727898e-26	1.000000e+08	5.474032e+07	5.474032e+07	1.329566e+02	6.400410e+02	6.400410e+02	3.919906e-05	7.570874e+29	7.048665e+15	2.310472e-09	1.169232e-05
3.876545e-26	1.000000e+08	5.453497e+07	5.453497e+07	1.324371e+02	6.481984e+02	6.481983e+02	3.966284e-05	-4.055512e+30	-3.544101e+16	-1.261135e-08	1.188592e-05
4.031120e-26	1.000000e+08	5.441449e+07	5.441449e+07	1.319206e+02	6.568295e+02	6.568295e+02	4.013030e-05	2.201752e+30	1.800964e+16	6.922878e-09	1.207086e-05
4.191859e-26	1.000000e+08	5.421200e+07	5.421200e+07	1.314062e+02	6.651715e+02	6.651715e+02	4.060446e-05	2.538069e+30	1.949105e+16	8.130503e-09	1.226982e-05
4.359006e-26	1.000000e+08	5.400236e+07	5.400236e+07	1.308888e+02	6.736899e+02	6.736898e+02	4.108182e-05	9.071464e+29	6.536982e+15	2.962818e-09	1.247519e-05
4.532819e-26	1.000000e+08	5.380731e+07	5.380731e+07	1.303831e+02	6.823486e+02	6.823485e+02	4.156749e-05	1.093642e+30	7.393392e+15	3.637140e-09	1.268134e-05
4.713562e-26	1.000000e+08	5.352193e+07	5.352193e+07	1.298665e+02	6.909666e+02	6.909665e+02	4.205930e-05	2.135906e+30	1.356116e+16	7.294819e-09	1.290997e-05
4.901513e-26	1.000000e+08	5.337111e+07	5.337111e+07	1.293637e+02	6.997414e+02	6.997414e+02	4.255657e-05	-1.338996e+30	-7.981623e+15	-4.638092e-09	1.311087e-05
5.096957e-26	1.000000e+08	5.314054e+07	5.314054e+07	1.288626e+02	7.086673e+02	7.086672e+02	4.305426e-05	-3.307540e+30	-1.850517e+16	-1.170756e-08	1.333572e-05
5.300195e-26	1.000000e+08	5.298730e+07	5.298730e+07	1.283566e+02	7.176927e+02	7.176927e+02	4.356367e-05	-1.341468e+30	-7.045105e+15	-4.817399e-09	1.354462e-05
5.511537e-26	1.000000e+08	5.283798e+07	5.283798e+07	1.278566e+02	7.268883e+02	7.268882e+02	4.407721e-05	2.696408e+30	1.328762e+16	9.820772e-09	1.375693e-05
5.731307e-26	1.000000e+08	5.261668e+07	5.261668e+07	1.273570e+02	7.362202e+02	7.362201e+02	4.459808e-05	3.873965e+30	1.791089e+16	1.440887e-08	1.399214e-05
5.959839e-26	1.000000e+08	5.244396e+07	5.244396e+07	1.268596e+02	7.453797e+02	7.453797e+02	4.512883e-05	2.027411e+30	8.811581e+15	7.665767e-09	1.421288e-05
6.197484e-26	1.000000e+08	5.221143e+07	5.221143e+07	1.263640e+02	7.547890e+02	7.547890e+02	4.565801e-05	-8.810256e+30	-3.596339e+16	-3.406056e-08	1.445639e-05
6.444605e-26	1.000000e+08	5.203193e+07	5.203193e+07	1.258739e+02	7.643240e+02	7.643240e+02	4.619603e-05	-2.253476e+30	-8.639038e+15	-8.863282e-09	1.468952e-05
6.701579e-26	1.000000e+08	5.185457e+07	5.185457e+07	1.253765e+02	7.738666e+02	7.738666e+02	4.674182e-05	5.098647e+30	1.837065e+16	2.039910e-08	1.492379e-05
6.968800e-26	1.000000e+08	5.167334e+07	5.167334e+07	1.248916e+02	7.836838e+02	7.836837e+02	4.729362e-05	-5.161818e+30	-1.746218e+16	-2.101655e-08	1.516611e-05
7.246677e-26	1.000000e+08	5.148555e+07	5.148555e+07	1.244018e+02	7.933833e+02	7.933832e+02	4.785083e-05	-3.178774e+30	-1.011217e+16	-1.318026e-08	1.540982e-05
7.535634e-26	1.000000e+08	5.125818e+07	5.125818e+07	1.239161e+02	8.033807e+02	8.033806e+02	4.841698e-05	-2.398316e+30	-7.166376e+15	-1.016675e-08	1.567322e-05
7.836112e-26	1.000000e+08	5.109534e+07	5.109534e+07	1.234352e+02	8.135790e+02	8.135789e+02	4.898495e-05	-1.275080e+31	-3.577164e+16	-5.491897e-08	1.592276e-05
8.148572e-26	1.000000e+08	5.093643e+07	5.093643e+07	1.229518e+02	8.234304e+02	8.234304e+02	4.956341e-05	2.669065e+30	7.050577e+15	1.167637e-08	1.616584e-05
8.473492e-26	1.000000e+08	5.070558e+07	5.070558e+07	1.224727e+02	8.337805e+02	8.337805e+02	5.014959e-05	3.158813e+30	7.839080e+15	1.413633e-08	1.644357e-05
8.811367e-26	1.000000e+08	5.053728e+07	5.053728e+07	1.219975e+02	8.441499e+02	8.441499e+02	5.074116e-05	-5.582230e+30	-1.302296e+16	-2.540036e-08	1.670351e-05
9.162715e-26	1.000000e+08	5.037469e+07	5.037469e+07	1.215166e+02	8.545853e+02	8.545853e+02	5.133907e-05	-4.402237e+31	-9.658201e+16	-2.035648e-07	1.696458e-05
9.528072e-26	1.000000e+08	5.021548e+07	5.021548e+07	1.210443e+02	8.651708e+02	8.651707e+02	5.194526e-05	-4.837170e+30	-9.978889e+15	-2.272452e-08	1.722917e-05
9.907998e-26	1.000000e+08	4.999726e+07	4.999726e+07	1.205705e+02	8.758635e+02	8.758635e+02	5.256162e-05	-7.526102e+30	-1.460118e+16	-3.613519e-08	1.751823e-05
1.030307e-25	1.000000e+08	4.980021e+07	4.980021e+07	1.201016e+02	8.864874e+02	8.864873e+02	5.317771e-05	3.094570e+33	5.652462e+18	1.515430e-05	1.780088e-05
1.071390e-25	1.000000e+08	4.966126e+07	4.966126e+07	1.196341e+02	8.973477e+02	8.973477e+02	5.380652e-05	-2.280264e+31	-3.919054e+16	-1.132368e-07	1.806937e-05
1.114111e-25	1.000000e+08	4.941756e+07	4.941756e+07	1.191638e+02	9.084451e+02	9.084450e+02	5.444099e-05	6.112951e+30	9.880012e+15	3.111257e-08	1.838304e-05
1.158536e-25	1.000000e+08	4.925431e+07	4.925431e+07	1.187028e+02	9.195498e+02	9.195498e+02	5.508294e-05	-4.566042e+31	-6.944861e+16	-2.362707e-07	1.866943e-05
1.204732e-25	1.000000e+08	4.908088e+07	4.908088e+07	1.182383e+02	9.308219e+02	9.308218e+02	5.573822e-05	6.647011e+30	9.512474e+15	3.500709e-08	1.896506e-05
1.252770e-25	1.000000e+08	4.889364e+07	4.889364e+07	1.177751e+02	9.420545e+02	9.420545e+02	5.638908e-05	1.010883e+31	1.362450e+16	5.426631e-08	1.926743e-05
1.302723e-25	1.000000e+08	4.873371e+07	4.873371e+07	1.173151e+02	9.536865e+02	9.536864e+02	5.705503e-05	-1.752052e+31	-2.220848e+16	-9.560724e-08	1.956934e-05
1.354668e-25	1.000000e+08	4.853375e+07	4.853375e+07	1.168581e+02	9.650993e+02	9.650993e+02	5.772664e-05	-1.353010e+31	-1.615999e+16	-7.536558e-08	1.988512e-05
1.408685e-25	1.000000e+08	4.835720e+07	4.835720e+07	1.164044e+02	9.766772e+02	9.766772e+02	5.841161e-05	7.005850e+30	7.883253e+15	3.974167e-08	2.019714e-05
1.464855e-25	1.000000e+08	4.820127e+07	4.820127e+07	1.159473e+02	9.885444e+02	9.885443e+02	5.909876e-05	-8.023636e+30	-8.499442e+15	-4.625624e-08	2.050868e-05
1.523265e-25	1.000000e+08	4.804212e+07	4.804212e+07	1.154960e+02	1.000378e+03	1.000378e+03	5.979659e-05	-9.046039e+30	-9.028942e+15	-5.301987e-08	2.082294e-05
1.584005e-25	1.000000e+08	4.783415e+07	4.783415e+07	1.150454e+02	1.012457e+03	1.012457e+03	6.050634e-05	4.304128e+32	4.045784e+17	2.578020e-06	2.116598e-05
1.647166e-25	1.000000e+08	4.765904e+07	4.765904e+07	1.145962e+02	1.024607e+03	1.024607e+03	6.121798e-05	9.500917e+30	8.413530e+15	5.796024e-08	2.149870e-05
1.712845e-25	1.000000e+08	4.747288e+07	4.747288e+07	1.141503e+02	1.036869e+03	1.036869e+03	6.193794e-05	1.899834e+31	1.585246e+16	1.181895e-07	2.184129e-05
1.781144e-25	1.000000e+08	4.727852e+07	4.727852e+07	1.137038e+02	1.049140e+03	1.049140e+03	6.266737e-05	-1.035216e+32	-8.144482e+16	-6.573595e-07	2.219063e-05
1.852166e-25	1.000000e+08	4.710560e+07	4.710560e+07	1.132613e+02	1.061680e+03	1.061680e+03	6.340889e-05	-3.037873e+31	-2.252168e+16	-1.964709e-07	2.253830e-05
1.926020e-25	1.000000e+08	4.698435e+07	4.698435e+07	1.128204e+02	1.074553e+03	1.074552e+03	6.415876e-05	-7.756097e+31	-5.413834e+16	-5.081226e-07	2.287044e-05
2.002819e-25	1.000000e+08	4.680748e+07	4.680748e+07	1.123805e+02	1.087129e+03	1.087129e+03	6.491116e-05	2.646310e+31	1.742750e+16	1.766671e-07	2.322554e-05
2.082680e-25	1.000000e+08	4.661953e+07	4.661953e+07	1.119391e+02	1.100019e+03	1.100019e+03	6.567742e-05	1.203460e+31	7.471892e+15	8.197533e-08	2.359567e-05
2.165726e-25	1.000000e+08	4.646815e+07	4.646815e+07	1.115028e+02	1.113041e+03	1.113041e+03	6.645034e-05	-1.230403e+31	-7.202645e+15	-8.518478e-08	2.395277e-05
2.252083e-25	1.000000e+08	4.630126e+07	4.630126e+07	1.110697e+02	1.126164e+03	1.126164e+03	6.723792e-05	-2.455603e+31	-1.355656e+16	-1.730952e-07	2.432254e-05
2.341883e-25	1.000000e+08	4.605311e+07	4.605311e+07	1.106361e+02	1.139393e+03	1.139393e+03	6.803403e-05	3.716349e+31	1.935304e+16	2.690996e-07	2.474084e-05
2.435264e-25	1.000000e+08	4.595501e+07	4.595501e+07	1.102023e+02	1.152824e+03	1.152824e+03	6.883446e-05	-1.760904e+31	-8.648082e+15	-1.288732e-07	2.508594e-05
2.532369e-25	1.000000e+08	4.574990e+07	4.574990e+07	1.097734e+02	1.166210e+03	1.166210e+03	6.964315e-05	1.732137e+31	8.029685e+15	1.296351e-07	2.549098e-05
2.633345e-25	1.000000e+08	4.557587e+07	4.557587e+07	1.093490e+02	1.179814e+03	1.179814e+03	7.046353e-05	1.841287e+31	8.054790e+15	1.404552e-07	2.588680e-05
2.738348e-25	1.000000e+08	4.541234e+07	4.541234e+07	1.089177e+02	1.193630e+03	1.193630e+03	7.130051e-05	-2.003294e+32	-8.267905e+16	-1.555846e-06	2.628427e-05
2.847538e-25	1.000000e+08	4.524824e+07	4.524824e+07	1.084952e+02	1.207153e+03	1.207153e+03	7.214524e-05	1.948003e+31	7.599362e+15	1.540538e-07	2.667846e-05
2.961082e-25	1.000000e+08	4.507729e+07	4.507729e+07	1.080734e+02	1.221269e+03	1.221269e+03	7.299201e-05	-5.063021e+31	-1.863604e+16	-4.080485e-07	2.709277e-05
3.079153e-25	1.000000e+08	4.495036e+07	4.495036e+07	1.076513e+02	1.235603e+03	1.235603e+03	7.385321e-05	-1.999568e+31	-6.942919e+15	-1.634413e-07	2.748816e-05
3.201933e-25	1.000000e+08	4.474210e+07	4.474210e+07	1.072238e+02	1.249673e+03	1.249673e+03	7.472783e-05	4.933001e+31	1.618563e+16	4.126870e-07	2.793058e-05
3.329608e-25	1.000000e+08	4.457172e+07	4.457172e+07	1.068085e+02	1.264009e+03	1.264008e+03	7.560901e-05	9.010521e+31	2.792543e+16	7.683233e-07	2.835898e-05
3.462374e-25	1.000000e+08	4.439874e+07	4.439874e+07	1.063924e+02	1.278338e+03	1.278337e+03	7.649761e-05	3.096269e+31	9.070075e+15	2.692010e-07	2.879220e-05
3.600434e-25	1.000000e+08	4.424272e+07	4.424272e+07	1.059798e+02	1.293249e+03	1.293249e+03	7.740030e-05	3.121069e+31	8.627658e+15	2.761756e-07	2.923077e-05
3.743999e-25	1.000000e+08	4.408489e+07	4.408489e+07	1.055657e+02	1.307666e+03	1.307666e+03	7.831407e-05	-2.468547e+31	-6.455917e+15	-2.223739e-07	2.966244e-05
3.893289e-25	1.000000e+08	4.392915e+07	4.392915e+07	1.051516e+02	1.322726e+03	1.322726e+03	7.924281e-05	4.606387e+31	1.137656e+16	4.223646e-07	3.011044e-05
4.048531e-25	1.000000e+08	4.375085e+07	4.375085e+07	1.047403e+02	1.337809e+03	1.337809e+03	8.017415e-05	3.269560e+31	7.629896e+15	3.059483e-07	3.057790e-05
4.209964e-25	1.000000e+08	4.360423e+07	4.360423e+07	1.043343e+02	1.352861e+03	1.352861e+03	8.112129e-05	4.786173e+31	1.056142e+16	4.554459e-07	3.102592e-05
4.377833e-25	1.000000e+08	4.343699e+07	4.343699e+07	1.039233e+02	1.368190e+03	1.368190e+03	8.207981e-05	1.423546e+32	2.969200e+16	1.380906e-06	3.149827e-05
4.552397e-25	1.000000e+08	4.326718e+07	4.326718e+07	1.035198e+02	1.383254e+03	1.383254e+03	8.304497e-05	-3.456561e+31	-6.825509e+15	-3.419341e-07	3.197004e-05
4.733921e-25	1.000000e+08	4.311345e+07	4.311345e+07	1.031171e+02	1.399129e+03	1.399128e+03	8.402300e-05	-2.921931e+32	-5.449817e+16	-2.942371e-06	3.245225e-05
4.922683e-25	1.000000e+08	4.294139e+07	4.294139e+07	1.027153e+02	1.414981e+03	1.414981e+03	8.501948e-05	-6.351544e+31	-1.119763e+16	-6.525144e-07	3.295145e-05
5.118972e-25	1.000000e+08	4.275831e+07	4.275831e+07	1.023132e+02	1.430657e+03	1.430657e+03	8.601739e-05	-2.625400e+32	-4.380434e+16	-2.755395e-06	3.345916e-05
5.323088e-25	1.000000e+08	4.261142e+07	4.261142e+07	1.019132e+02	1.446505e+03	1.446505e+03	8.703438e-05	7.104541e+31	1.121855e+16	7.585723e-07	3.394640e-05
5.535342e-25	1.000000e+08	4.245256e+07	4.245256e+07	1.015145e+02	1.462126e+03	1.462125e+03	8.805777e-05	4.293486e+31	6.425200e+15	4.670697e-07	3.444140e-05
5.756061e-25	1.000000e+08	4.228449e+07	4.228449e+07	1.011179e+02	1.478674e+03	1.478674e+03	8.910092e-05	6.755147e+31	9.555913e+15	7.495848e-07	3.496966e-05
5.985580e-25	1.000000e+08	4.210655e+07	4.210655e+07	1.007247e+02	1.494754e+03	1.494754e+03	9.014901e-05	-2.448698e+32	-3.281610e+16	-2.775099e-06	3.549932e-05
6.224251e-25	1.000000e+08	4.194868e+07	4.194868e+07	1.003317e+02	1.511511e+03	1.511511e+03	9.121420e-05	-1.511142e+32	-1.915354e+16	-1.745040e-06	3.603239e-05
6.472439e-25	1.000000e+08	4.180730e+07	4.180730e+07	9.994073e+01	1.528164e+03	1.528164e+03	9.229351e-05	-8.562526e+31	-1.027431e+16	-1.005617e-06	3.655256e-05
6.730524e-25	1.000000e+08	4.164204e+07	4.164204e+07	9.955039e+01	1.544772e+03	1.544772e+03	9.337801e-05	-9.612502e+32	-1.092735e+17	-1.151510e-05	3.709645e-05
6.998899e-25	1.000000e+08	4.146257e+07	4.146257e+07	9.915928e+01	1.561612e+03	1.561612e+03	9.447971e-05	1.036266e+32	1.115850e+16	1.268473e-06	3.766316e-05
7.277976e-25	1.000000e+08	4.130965e+07	4.130965e+07	9.877611e+01	1.578414e+03	1.578414e+03	9.559579e-05	1.410409e+32	1.439593e+16	1.758647e-06	3.820934e-05
7.568181e-25	1.000000e+08	4.115622e+07	4.115622e+07	9.839021e+01	1.595570e+03	1.595570e+03	9.672689e-05	-1.218591e+32	-1.178361e+16	-1.548003e-06	3.876863e-05
7.869957e-25	1.000000e+08	4.098078e+07	4.098078e+07	9.800641e+01	1.613053e+03	1.613053e+03	9.786830e-05	-9.753441e+31	-8.931289e+15	-1.265751e-06	3.936122e-05
8.183767e-25	1.000000e+08	4.083414e+07	4.083414e+07	9.762159e+01	1.630252e+03	1.630252e+03	9.902102e-05	8.006429e+31	6.952885e+15	1.057823e-06	3.992375e-05
8.510089e-25	1.000000e+08	4.067198e+07	4.067198e+07	9.724430e+01	1.647621e+03	1.647621e+03	1.001942e-04	-3.939749e+32	-3.244758e+16	-5.309865e-06	4.050997e-05
8.849424e-25	1.000000e+08	4.050939e+07	4.050939e+07	9.686277e+01	1.665784e+03	1.665784e+03	1.013692e-04	-1.042436e+32	-8.127479e+15	-1.433383e-06	4.112094e-05
9.202289e-25	1.000000e+08	4.035733e+07	4.035733e+07	9.648356e+01	1.683242e+03	1.683242e+03	1.025682e-04	-2.491169e+34	-1.843615e+18	-3.490457e-04	4.170846e-05
9.569225e-25	1.000000e+08	4.018837e+07	4.018837e+07	9.610679e+01	1.701081e+03	1.701081e+03	1.037740e-04	2.533546e+32	1.778703e+16	3.625086e-06	4.232771e-05
9.950792e-25	1.000000e+08	4.002793e+07	4.002793e+07	9.573090e+01	1.719668e+03	1.719667e+03	1.050077e-04	-1.742742e+32	-1.158806e+16	-2.543952e-06	4.296170e-05
1.034757e-24	1.000000e+08	3.987811e+07	3.987811e+07	9.535862e+01	1.737771e+03	1.737771e+03	1.062385e-04	1.163022e+32	7.338792e+15	1.729842e-06	4.357708e-05
1.076018e-24	1.000000e+08	3.971460e+07	3.971460e+07	9.498877e+01	1.755875e+03	1.755875e+03	1.074956e-04	3.026838e+32	1.813513e+16	4.595466e-06	4.421234e-05
1.118923e-24	1.000000e+08	3.957203e+07	3.957203e+07	9.461438e+01	1.774149e+03	1.774149e+03	1.087620e-04	-2.161364e+32	-1.229637e+16	-3.341008e-06	4.483342e-05
1.163540e-24	1.000000e+08	3.939224e+07	3.939224e+07	9.424376e+01	1.793281e+03	1.793281e+03	1.100495e-04	1.813909e+32	9.780788e+15	2.868491e-06	4.552371e-05
1.209935e-24	1.000000e+08	3.924538e+07	3.924538e+07	9.387984e+01	1.811660e+03	1.811660e+03	1.113442e-04	1.909937e+32	9.786683e+15	3.077285e-06	4.616238e-05
1.258180e-24	1.000000e+08	3.908031e+07	3.908031e+07	9.351414e+01	1.830862e+03	1.830862e+03	1.126585e-04	-5.613607e+32	-2.728751e+16	-9.237263e-06	4.684871e-05
1.308349e-24	1.000000e+08	3.892847e+07	3.892847e+07	9.314625e+01	1.849549e+03	1.849548e+03	1.139813e-04	1.995929e+32	9.221812e+15	3.348879e-06	4.751146e-05
1.360519e-24	1.000000e+08	3.877324e+07	3.877324e+07	9.278375e+01	1.868116e+03	1.868115e+03	1.153352e-04	-1.118709e+33	-4.916979e+16	-1.914908e-05	4.818054e-05
1.414769e-24	1.000000e+08	3.863239e+07	3.863239e+07	9.242222e+01	1.888080e+03	1.888079e+03	1.166926e-04	-1.758818e+33	-7.330260e+16	-3.065872e-05	4.887296e-05
1.471182e-24	1.000000e+08	3.845929e+07	3.845929e+07	9.206181e+01	1.907532e+03	1.907532e+03	1.180674e-04	-3.434137e+32	-1.359748e+16	-6.122132e-06	4.959874e-05
1.529844e-24	1.000000e+08	3.830937e+07	3.830937e+07	9.170186e+01	1.926734e+03	1.926734e+03	1.194623e-04	5.756992e+32	2.168139e+16	1.046554e-05	5.029405e-05
1.590846e-24	1.000000e+08	3.815213e+07	3.815213e+07	9.134727e+01	1.946104e+03	1.946103e+03	1.208775e-04	-3.564178e+32	-1.276820e+16	-6.613885e-06	5.100904e-05
1.654280e-24	1.000000e+08	3.799609e+07	3.799609e+07	9.098945e+01	1.965862e+03	1.965862e+03	1.223013e-04	3.893113e+32	1.325964e+16	7.373838e-06	5.173853e-05
1.720243e-24	1.000000e+08	3.782966e+07	3.782966e+07	9.063384e+01	1.986510e+03	1.986510e+03	1.237365e-04	4.353683e+32	1.407351e+16	8.429190e-06	5.251198e-05
1.788837e-24	1.000000e+08	3.767992e+07	3.767992e+07	9.028090e+01	2.006392e+03	2.006392e+03	1.252016e-04	2.351496e+32	7.232113e+15	4.643928e-06	5.324831e-05
1.860166e-24	1.000000e+08	3.753530e+07	3.753530e+07	8.992535e+01	2.026067e+03	2.026067e+03	1.266735e-04	4.363227e+32	1.278023e+16	8.784151e-06	5.397765e-05
1.934339e-24	1.000000e+08	3.737305e+07	3.737305e+07	8.957788e+01	2.046299e+03	2.046299e+03	1.281763e-04	2.368600e+32	6.601557e+15	4.872933e-06	5.475333e-05
2.011469e-24	1.000000e+08	3.721451e+07	3.721451e+07	8.922601e+01	2.066963e+03	2.066962e+03	1.296829e-04	-3.586778e+32	-9.506954e+15	-7.537623e-06	5.554185e-05
2.091675e-24	1.000000e+08	3.707163e+07	3.707163e+07	8.887794e+01	2.087140e+03	2.087140e+03	1.312187e-04	-6.115264e+32	-1.544034e+16	-1.310080e-05	5.630020e-05
2.175080e-24	1.000000e+08	3.690999e+07	3.690999e+07	8.853292e+01	2.107950e+03	2.107950e+03	1.327668e-04	-5.598145e+33	-1.345064e+17	-1.225789e-04	5.711055e-05
2.261810e-24	1.000000e+08	3.677176e+07	3.677176e+07	8.818600e+01	2.128471e+03	2.128471e+03	1.343295e-04	-3.064579e+32	-7.015067e+15	-6.837388e-06	5.788332e-05
2.351998e-24	1.000000e+08	3.661182e+07	3.661182e+07	8.784382e+01	2.149486e+03	2.149486e+03	1.359105e-04	4.540010e+32	9.894275e+15	1.035241e-05	5.871016e-05
2.445782e-24	1.000000e+08	3.646158e+07	3.646158e+07	8.749923e+01	2.170741e+03	2.170741e+03	1.375154e-04	-5.594992e+32	-1.160805e+16	-1.302307e-05	5.953503e-05
2.543306e-24	1.000000e+08	3.631012e+07	3.631012e+07	8.715722e+01	2.191656e+03	2.191656e+03	1.391410e-04	1.931569e+34	3.819865e+17	4.590532e-04	6.035938e-05
2.644719e-24	1.000000e+08	3.615582e+07	3.615582e+07	8.681988e+01	2.212941e+03	2.212941e+03	1.407843e-04	-3.505672e+32	-6.605743e+15	-8.510820e-06	6.120568e-05
2.750176e-24	1.000000e+08	3.599734e+07	3.599734e+07	8.647833e+01	2.234456e+03	2.234456e+03	1.424471e-04	4.229654e+32	7.593561e+15	1.049648e-05	6.207281e-05
2.859837e-24	1.000000e+08	3.584878e+07	3.584878e+07	8.614044e+01	2.255945e+03	2.255945e+03	1.441239e-04	6.866945e+32	1.175224e+16	1.739734e-05	6.292948e-05
2.973871e-24	1.000000e+08	3.569634e+07	3.569634e+07	8.580661e+01	2.277412e+03	2.277412e+03	1.458325e-04	4.056407e+32	6.621149e+15	1.049818e-05	6.379960e-05
3.092453e-24	1.000000e+08	3.555157e+07	3.555157e+07	8.547034e+01	2.299569e+03	2.299569e+03	1.475551e-04	-9.220159e+32	-1.433857e+16	-2.435207e-05	6.468264e-05
3.215762e-24	1.000000e+08	3.539311e+07	3.539311e+07	8.513727e+01	2.320860e+03	2.320860e+03	1.492870e-04	6.722333e+32	9.983318e+15	1.815589e-05	6.557379e-05
3.343989e-24	1.000000e+08	3.524958e+07	3.524958e+07	8.480571e+01	2.343464e+03	2.343463e+03	1.510546e-04	-4.199354e+33	-5.941437e+16	-1.157455e-04	6.648203e-05
3.477328e-24	1.000000e+08	3.509605e+07	3.509605e+07	8.447465e+01	2.365123e+03	2.365123e+03	1.528394e-04	8.419846e+32	1.137720e+16	2.371943e-05	6.739001e-05
3.615984e-24	1.000000e+08	3.494146e+07	3.494146e+07	8.414477e+01	2.387164e+03	2.387164e+03	1.546383e-04	-8.076728e+32	-1.041895e+16	-2.326062e-05	6.831896e-05
3.760170e-24	1.000000e+08	3.479863e+07	3.479863e+07	8.381615e+01	2.409695e+03	2.409695e+03	1.564604e-04	-2.407355e+33	-2.962987e+16	-7.076536e-05	6.924684e-05
3.910104e-24	1.000000e+08	3.465114e+07	3.465114e+07	8.348906e+01	2.431838e+03	2.431838e+03	1.583136e-04	1.500084e+33	1.763772e+16	4.504213e-05	7.018060e-05
4.066017e-24	1.000000e+08	3.449426e+07	3.449426e+07	8.316161e+01	2.454576e+03	2.454576e+03	1.601671e-04	-3.477953e+33	-3.903381e+16	-1.068269e-04	7.115897e-05
4.228147e-24	1.000000e+08	3.434138e+07	3.434138e+07	8.283828e+01	2.477327e+03	2.477326e+03	1.620680e-04	5.334867e+33	5.717514e+16	1.675429e-04	7.213824e-05
4.396742e-24	1.000000e+08	3.419952e+07	3.419952e+07	8.251555e+01	2.499952e+03	2.499952e+03	1.639740e-04	-9.565499e+32	-9.796007e+15	-3.066893e-05	7.309904e-05
4.572059e-24	1.000000e+08	3.404744e+07	3.404744e+07	8.219246e+01	2.522728e+03	2.522728e+03	1.659121e-04	-2.724317e+33	-2.666278e+16	-8.931545e-05	7.409450e-05
4.754367e-24	1.000000e+08	3.389105e+07	3.389105e+07	8.186910e+01	2.545866e+03	2.545866e+03	1.678660e-04	1.008215e+33	9.427037e+15	3.382357e-05	7.511914e-05
4.943944e-24	1.000000e+08	3.374913e+07	3.374913e+07	8.155314e+01	2.568368e+03	2.568368e+03	1.698505e-04	-2.699422e+33	-2.415376e+16	-9.248027e-05	7.610175e-05
5.141081e-24	1.000000e+08	3.360876e+07	3.360876e+07	8.123527e+01	2.592154e+03	2.592154e+03	1.718650e-04	-2.948795e+33	-2.519652e+16	-1.031511e-04	7.712734e-05
5.346078e-24	1.000000e+08	3.345707e+07	3.345707e+07	8.091756e+01	2.614992e+03	2.614992e+03	1.738787e-04	-9.582389e+33	-7.836496e+16	-3.428671e-04	7.815964e-05
5.559250e-24	1.000000e+08	3.331169e+07	3.331169e+07	8.060383e+01	2.638468e+03	2.638468e+03	1.759221e-04	-9.046531e+32	-7.074942e+15	-3.308189e-05	7.920548e-05
5.780922e-24	1.000000e+08	3.316223e+07	3.316223e+07	8.028726e+01	2.661895e+03	2.661894e+03	1.780058e-04	-2.731511e+33	-2.043849e+16	-1.021588e-04	8.026887e-05
6.011432e-24	1.000000e+08	3.301172e+07	3.301172e+07	7.997385e+01	2.685547e+03	2.685547e+03	1.801137e-04	-1.995746e+34	-1.428701e+17	-7.635821e-04	8.135132e-05
6.251134e-24	1.000000e+08	3.286511e+07	3.286511e+07	7.966474e+01	2.709539e+03	2.709539e+03	1.822317e-04	1.362453e+33	9.329204e+15	5.330125e-05	8.244424e-05
6.500394e-24	1.000000e+08	3.272762e+07	3.272762e+07	7.935093e+01	2.732709e+03	2.732709e+03	1.843800e-04	-2.832291e+33	-1.858536e+16	-1.131505e-04	8.349854e-05
6.759594e-24	1.000000e+08	3.257031e+07	3.257031e+07	7.904073e+01	2.756908e+03	2.756908e+03	1.865601e-04	3.848930e+33	2.416732e+16	1.575148e-04	8.464481e-05
7.029128e-24	1.000000e+08	3.242959e+07	3.242959e+07	7.873436e+01	2.780921e+03	2.780921e+03	1.887552e-04	-1.292317e+33	-7.770080e+15	-5.404467e-05	8.575259e-05
7.309410e-24	1.000000e+08	3.228438e+07	3.228438e+07	7.842513e+01	2.805327e+03	2.805327e+03	1.909896e-04	1.293673e+33	7.445725e+15	5.532914e-05	8.689427e-05
7.600868e-24	1.000000e+08	3.215006e+07	3.215006e+07	7.812074e+01	2.829101e+03	2.829100e+03	1.932414e-04	-3.427586e+33	-1.891239e+16	-1.496824e-04	8.799675e-05
7.903948e-24	1.000000e+08	3.199195e+07	3.199195e+07	7.781678e+01	2.853332e+03	2.853332e+03	1.955327e-04	2.669839e+33	1.411639e+16	1.195014e-04	8.918907e-05
8.219113e-24	1.000000e+08	3.185420e+07	3.185420e+07	7.751149e+01	2.877647e+03	2.877647e+03	1.978220e-04	7.337414e+33	3.718396e+16	3.355836e-04	9.033806e-05
8.546845e-24	1.000000e+08	3.170322e+07	3.170322e+07	7.720814e+01	2.901488e+03	2.901488e+03	2.001642e-04	1.007208e+34	4.897959e+16	4.717300e-04	9.152030e-05
8.887645e-24	1.000000e+08	3.156310e+07	3.156310e+07	7.690806e+01	2.926303e+03	2.926302e+03	2.025180e-04	1.807890e+33	8.425116e+15	8.656948e-05	9.271276e-05
9.242035e-24	1.000000e+08	3.141180e+07	3.141180e+07	7.660922e+01	2.950709e+03	2.950709e+03	2.049144e-04	2.163171e+33	9.670721e+15	1.061005e-04	9.393631e-05
9.610555e-24	1.000000e+08	3.126637e+07	3.126637e+07	7.630945e+01	2.975188e+03	2.975188e+03	2.073294e-04	-2.197346e+33	-9.425975e+15	-1.103069e-04	9.515618e-05
9.993770e-24	1.000000e+08	3.113014e+07	3.113014e+07	7.601011e+01	3.000345e+03	3.000345e+03	2.097743e-04	-7.720500e+33	-3.175335e+16	-3.961239e-04	9.638069e-05
1.039227e-23	1.000000e+08	3.099675e+07	3.099675e+07	7.571300e+01	3.024448e+03	3.024447e+03	2.122478e-04	-4.517354e+33	-1.785064e+16	-2.368071e-04	9.757306e-05
1.080665e-23	1.000000e+08	3.084202e+07	3.084202e+07	7.541972e+01	3.048643e+03	3.048643e+03	2.147694e-04	2.269423e+33	8.617525e+15	1.219811e-04	9.884705e-05
1.123756e-23	1.000000e+08	3.070078e+07	3.070078e+07	7.512390e+01	3.074041e+03	3.074041e+03	2.172890e-04	2.621652e+33	9.550514e+15	1.441848e-04	1.001291e-04
1.168565e-23	1.000000e+08	3.056739e+07	3.056739e+07	7.483052e+01	3.098462e+03	3.098462e+03	2.198550e-04	-2.661057e+33	-9.318013e+15	-1.495732e-04	1.013650e-04
1.215161e-23	1.000000e+08	3.042287e+07	3.042287e+07	7.454019e+01	3.123573e+03	3.123573e+03	2.224533e-04	-2.874977e+33	-9.668874e+15	-1.654720e-04	1.026719e-04
1.263615e-23	1.000000e+08	3.028021e+07	3.028021e+07	7.424577e+01	3.148470e+03	3.148470e+03	2.250721e-04	-6.064598e+33	-1.960217e+16	-3.573544e-04	1.039778e-04
1.314000e-23	1.000000e+08	3.014007e+07	3.014007e+07	7.395763e+01	3.173863e+03	3.173863e+03	2.277345e-04	1.059583e+34	3.289986e+16	6.390058e-04	1.053038e-04
1.366395e-23	1.000000e+08	2.999884e+07	2.999884e+07	7.366967e+01	3.198627e+03	3.198627e+03	2.304082e-04	3.182550e+33	9.505108e+15	1.964916e-04	1.066250e-04
1.420879e-23	1.000000e+08	2.985306e+07	2.985306e+07	7.338181e+01	3.224410e+03	3.224409e+03	2.331286e-04	1.864207e+34	5.348638e+16	1.179345e-03	1.080093e-04
1.477536e-23	1.000000e+08	2.971254e+07	2.971254e+07	7.309320e+01	3.249376e+03	3.249376e+03	2.358860e-04	4.586350e+33	1.266098e+16	2.970705e-04	1.093604e-04
1.536452e-23	1.000000e+08	2.957639e+07	2.957639e+07	7.280967e+01	3.274408e+03	3.274407e+03	2.386632e-04	-2.840100e+33	-7.545186e+15	-1.882344e-04	1.107102e-04
1.597717e-23	1.000000e+08	2.943146e+07	2.943146e+07	7.252791e+01	3.299867e+03	3.299867e+03	2.414808e-04	3.980167e+33	1.017230e+16	2.703545e-04	1.121204e-04
1.661425e-23	1.000000e+08	2.928526e+07	2.928526e+07	7.224532e+01	3.325025e+03	3.325025e+03	2.443309e-04	5.022996e+33	1.235913e+16	3.497909e-04	1.135392e-04
1.727673e-23	1.000000e+08	2.914653e+07	2.914653e+07	7.196208e+01	3.350454e+03	3.350454e+03	2.472078e-04	5.395325e+33	1.277906e+16	3.847466e-04	1.149521e-04
1.796563e-23	1.000000e+08	2.900767e+07	2.900767e+07	7.167998e+01	3.375644e+03	3.375643e+03	2.501245e-04	-7.967345e+33	-1.817736e+16	-5.818899e-04	1.163707e-04
1.868200e-23	1.000000e+08	2.887463e+07	2.887463e+07	7.140000e+01	3.401204e+03	3.401204e+03	2.530929e-04	-8.591319e+33	-1.887541e+16	-6.420505e-04	1.177921e-04
1.942693e-23	1.000000e+08	2.873523e+07	2.873523e+07	7.112247e+01	3.427327e+03	3.427327e+03	2.560738e-04	-3.044045e+33	-6.436847e+15	-2.330606e-04	1.192726e-04
2.020157e-23	1.000000e+08	2.859291e+07	2.859291e+07	7.084408e+01	3.453299e+03	3.453298e+03	2.590866e-04	3.558762e+33	7.246499e+15	2.793177e-04	1.207747e-04
2.100710e-23	1.000000e+08	2.846166e+07	2.846166e+07	7.056999e+01	3.477292e+03	3.477291e+03	2.621496e-04	3.431849e+33	6.750291e+15	2.756247e-04	1.221746e-04
2.184474e-23	1.000000e+08	2.832529e+07	2.832529e+07	7.029324e+01	3.503813e+03	3.503813e+03	2.652420e-04	-4.478466e+33	-8.480563e+15	-3.684246e-04	1.236991e-04
2.271579e-23	1.000000e+08	2.818796e+07	2.818796e+07	7.001761e+01	3.529736e+03	3.529736e+03	2.683818e-04	2.360816e+34	4.308749e+16	1.989920e-03	1.252214e-04
2.362156e-23	1.000000e+08	2.804650e+07	2.804650e+07	6.974597e+01	3.554868e+03	3.554867e+03	2.715479e-04	-1.923676e+34	-3.388557e+16	-1.662761e-03	1.267491e-04
2.456346e-23	1.000000e+08	2.791534e+07	2.791534e+07	6.947137e+01	3.579928e+03	3.579928e+03	2.747278e-04	-5.580495e+33	-9.490769e+15	-4.937985e-04	1.282423e-04
2.554291e-23	1.000000e+08	2.777645e+07	2.777645e+07	6.920148e+01	3.606040e+03	3.606040e+03	2.779717e-04	-1.015043e+34	-1.664683e+16	-9.208565e-04	1.298237e-04
2.656142e-23	1.000000e+08	2.763953e+07	2.763953e+07	6.893461e+01	3.631044e+03	3.631044e+03	2.812668e-04	-4.849964e+33	-7.683887e+15	-4.509997e-04	1.313714e-04
2.762054e-23	1.000000e+08	2.750836e+07	2.750836e+07	6.866111e+01	3.655491e+03	3.655491e+03	2.845939e-04	-1.956207e+34	-2.996994e+16	-1.862870e-03	1.328866e-04
2.872189e-23	1.000000e+08	2.738262e+07	2.738262e+07	6.839576e+01	3.680317e+03	3.680317e+03	2.879322e-04	2.155695e+34	3.192723e+16	2.100409e-03	1.344034e-04
2.986716e-23	1.000000e+08	2.725108e+07	2.725108e+07	6.812755e+01	3.703840e+03	3.703839e+03	2.913473e-04	-8.173878e+33	-1.172647e+16	-8.158320e-04	1.359153e-04
3.105809e-23	1.000000e+08	2.712777e+07	2.712777e+07	6.786240e+01	3.725096e+03	3.725096e+03	2.947666e-04	-5.460938e+33	-7.613423e+15	-5.575558e-04	1.373167e-04
3.229651e-23	1.000000e+08	2.699833e+07	2.699833e+07	6.759704e+01	3.746005e+03	3.746004e+03	2.982745e-04	1.503850e+34	2.038746e+16	1.572576e-03	1.387495e-04
3.358432e-23	1.000000e+08	2.687763e+07	2.687763e+07	6.733356e+01	3.766454e+03	3.766454e+03	3.017922e-04	-5.107831e+33	-6.738655e+15	-5.462267e-04	1.401334e-04
3.492347e-23	1.000000e+08	2.673825e+07	2.673825e+07	6.707215e+01	3.792970e+03	3.792969e+03	3.053049e-04	8.225117e+33	1.047720e+16	9.027525e-04	1.418556e-04
3.631602e-23	1.000000e+08	2.661467e+07	2.661467e+07	6.680833e+01	3.809345e+03	3.809344e+03	3.089179e-04	-6.209981e+34	-7.741747e+16	-6.975512e-03	1.431295e-04
3.776410e-23	1.000000e+08	2.649210e+07	2.649210e+07	6.654821e+01	3.829249e+03	3.829249e+03	3.125719e-04	2.387106e+34	2.899368e+16	2.743982e-03	1.445431e-04
3.926992e-23	1.000000e+08	2.636240e+07	2.636240e+07	6.628644e+01	3.850171e+03	3.850170e+03	3.162853e-04	-1.879395e+34	-2.221356e+16	-2.214038e-03	1.460478e-04
4.083578e-23	1.000000e+08	2.622904e+07	2.622904e+07	6.602938e+01	3.870491e+03	3.870491e+03	3.200131e-04	-8.742914e+33	-1.006528e+16	-1.056416e-03	1.475651e-04
4.246409e-23	1.000000e+08	2.609739e+07	2.609739e+07	6.577150e+01	3.890939e+03	3.890939e+03	3.237658e-04	-1.600840e+34	-1.795046e+16	-1.983598e-03	1.490930e-04
4.415732e-23	1.000000e+08	2.596680e+07	2.596680e+07	6.551736e+01	3.912281e+03	3.912280e+03	3.275696e-04	-2.869921e+34	-3.131265e+16	-3.646438e-03	1.506647e-04
4.591806e-23	1.000000e+08	2.584079e+07	2.584079e+07	6.526078e+01	3.933249e+03	3.933249e+03	3.314438e-04	-6.986415e+33	-7.421593e+15	-9.095299e-04	1.522109e-04
4.774901e-23	1.000000e+08	2.571219e+07	2.571219e+07	6.500600e+01	3.953331e+03	3.953331e+03	3.353714e-04	-1.070781e+34	-1.108881e+16	-1.429212e-03	1.537532e-04
4.965298e-23	1.000000e+08	2.557574e+07	2.557574e+07	6.475244e+01	3.973262e+03	3.973261e+03	3.393056e-04	1.042292e+35	1.052576e+17	1.428694e-02	1.553527e-04
5.163286e-23	1.000000e+08	2.544273e+07	2.544273e+07	6.449954e+01	3.994417e+03	3.994416e+03	3.433222e-04	3.458777e+34	3.401384e+16	4.866256e-03	1.569964e-04
5.369169e-23	1.000000e+08	2.530781e+07	2.530781e+07	6.424763e+01	4.014858e+03	4.014857e+03	3.473721e-04	3.518245e+35	3.372682e+17	5.083284e-02	1.586410e-04
5.583261e-23	1.000000e+08	2.518151e+07	2.518151e+07	6.399598e+01	4.035911e+03	4.035911e+03	3.514681e-04	1.045536e+34	9.764068e+15	1.548891e-03	1.602728e-04
5.805890e-23	1.000000e+08	2.504311e+07	2.504311e+07	6.374660e+01	4.056656e+03	4.056656e+03	3.556238e-04	2.107665e+34	1.918496e+16	3.209602e-03	1.619869e-04
6.037396e-23	1.000000e+08	2.491819e+07	2.491819e+07	6.349768e+01	4.077260e+03	4.077260e+03	3.598401e-04	7.572656e+33	6.720572e+15	1.182381e-03	1.636259e-04
6.278134e-23	1.000000e+08	2.478018e+07	2.478018e+07	6.325090e+01	4.096730e+03	4.096730e+03	3.640420e-04	-9.254229e+33	-8.019614e+15	-1.485625e-03	1.653228e-04
6.528470e-23	1.000000e+08	2.465219e+07	2.465219e+07	6.300290e+01	4.117722e+03	4.117722e+03	3.683693e-04	7.679503e+33	6.487058e+15	1.265164e-03	1.670327e-04
6.788789e-23	1.000000e+08	2.452365e+07	2.452365e+07	6.275746e+01	4.137912e+03	4.137911e+03	3.727307e-04	-1.445075e+34	-1.191199e+16	-2.443745e-03	1.687315e-04
7.059488e-23	1.000000e+08	2.439167e+07	2.439167e+07	6.251216e+01	4.158617e+03	4.158617e+03	3.770984e-04	-3.930050e+34	-3.159755e+16	-6.827814e-03	1.704933e-04
7.340980e-23	1.000000e+08	2.425849e+07	2.425849e+07	6.226881e+01	4.179138e+03	4.179137e+03	3.815781e-04	8.487200e+33	6.657804e+15	1.515434e-03	1.722753e-04
7.633697e-23	1.000000e+08	2.412745e+07	2.412745e+07	6.202567e+01	4.199536e+03	4.199536e+03	3.860504e-04	-9.826284e+33	-7.522858e+15	-1.802701e-03	1.740564e-04
7.938086e-23	1.000000e+08	2.400695e+07	2.400695e+07	6.178485e+01	4.228530e+03	4.228529e+03	3.906436e-04	1.523331e+34	1.126802e+16	2.865504e-03	1.761377e-04
8.254612e-23	1.000000e+08	2.386878e+07	2.386878e+07	6.154149e+01	4.245897e+03	4.245897e+03	3.952310e-04	-2.834506e+34	-2.054139e+16	-5.488043e-03	1.778850e-04
8.583760e-23	1.000000e+08	2.373188e+07	2.373188e+07	6.130264e+01	4.261817e+03	4.261817e+03	3.998865e-04	-6.489458e+34	-4.615667e+16	-1.293121e-02	1.795820e-04
8.926032e-23	1.000000e+08	2.360239e+07	2.360239e+07	6.106222e+01	4.282686e+03	4.282685e+03	4.045996e-04	-1.073631e+34	-7.452019e+15	-2.198703e-03	1.814514e-04
9.281952e-23	1.000000e+08	2.348354e+07	2.348354e+07	6.082562e+01	4.307043e+03	4.307043e+03	4.093855e-04	4.287835e+34	2.892956e+16	9.005577e-03	1.834069e-04
9.652064e-23	1.000000e+08	2.334278e+07	2.334278e+07	6.058609e+01	4.324006e+03	4.324005e+03	4.142222e-04	-1.168225e+34	-7.728502e+15	-2.528456e-03	1.852396e-04
1.003693e-22	1.000000e+08	2.320916e+07	2.320916e+07	6.035096e+01	4.344432e+03	4.344431e+03	4.190726e-04	-4.747366e+34	-3.067523e+16	-1.057418e-02	1.871861e-04
1.043715e-22	1.000000e+08	2.308609e+07	2.308609e+07	6.011530e+01	4.364495e+03	4.364494e+03	4.240162e-04	3.476383e+35	2.195118e+17	7.951832e-02	1.890530e-04
1.085333e-22	1.000000e+08	2.295514e+07	2.295514e+07	5.988166e+01	4.385229e+03	4.385229e+03	4.290494e-04	-5.062474e+34	-3.121772e+16	-1.191392e-02	1.910348e-04
1.128609e-22	1.000000e+08	2.283862e+07	2.283862e+07	5.964811e+01	4.410891e+03	4.410890e+03	4.341019e-04	-6.148362e+34	-3.682375e+16	-1.484231e-02	1.931330e-04
1.173612e-22	1.000000e+08	2.269847e+07	2.269847e+07	5.941319e+01	4.426223e+03	4.426222e+03	4.392432e-04	1.116319e+34	6.570859e+15	2.779051e-03	1.950009e-04
1.220409e-22	1.000000e+08	2.258270e+07	2.258270e+07	5.918281e+01	4.451309e+03	4.451308e+03	4.444102e-04	1.328616e+34	7.602577e+15	3.393216e-03	1.971115e-04
1.269072e-22	1.000000e+08	2.245644e+07	2.245644e+07	5.895311e+01	4.472670e+03	4.472670e+03	4.496326e-04	1.636728e+34	9.144126e+15	4.298962e-03	1.991710e-04
1.319676e-22	1.000000e+08	2.231718e+07	2.231718e+07	5.872106e+01	4.486897e+03	4.486896e+03	4.549596e-04	2.763200e+35	1.519434e+17	7.486991e-02	2.010513e-04
1.372297e-22	1.000000e+08	2.218527e+07	2.218527e+07	5.849199e+01	4.507115e+03	4.507115e+03	4.603162e-04	1.747498e+34	9.395574e+15	4.877352e-03	2.031580e-04
1.427016e-22	1.000000e+08	2.206318e+07	2.206318e+07	5.826536e+01	4.527854e+03	4.527854e+03	4.657579e-04	-1.728267e+34	-9.081313e+15	-4.958633e-03	2.052222e-04
1.483918e-22	1.000000e+08	2.193610e+07	2.193610e+07	5.803746e+01	4.548859e+03	4.548859e+03	4.712240e-04	1.997839e+35	1.025765e+17	5.900037e-02	2.073686e-04
1.543088e-22	1.000000e+08	2.180897e+07	2.180897e+07	5.781143e+01	4.568236e+03	4.568236e+03	4.767954e-04	-1.749167e+34	-8.792018e+15	-5.317976e-03	2.094659e-04
1.604618e-22	1.000000e+08	2.170807e+07	2.170807e+07	5.758412e+01	4.596847e+03	4.596846e+03	4.824133e-04	1.463593e+34	7.130503e+15	4.554130e-03	2.117575e-04
1.668601e-22	1.000000e+08	2.157346e+07	2.157346e+07	5.735869e+01	4.614113e+03	4.614113e+03	4.881321e-04	-1.277438e+35	-6.107992e+16	-4.100456e-02	2.138792e-04
1.735135e-22	1.000000e+08	2.144584e+07	2.144584e+07	5.713525e+01	4.631937e+03	4.631937e+03	4.938868e-04	2.722365e+36	1.276830e+18	9.001644e-01	2.159830e-04
1.804323e-22	1.000000e+08	2.132576e+07	2.132576e+07	5.691250e+01	4.653390e+03	4.653389e+03	4.997103e-04	2.727153e+34	1.249863e+16	9.274235e-03	2.182051e-04
1.876269e-22	1.000000e+08	2.118486e+07	2.118486e+07	5.668999e+01	4.669300e+03	4.669300e+03	5.056088e-04	-2.899180e+35	-1.306220e+17	-1.019152e-01	2.204074e-04
1.951084e-22	1.000000e+08	2.106931e+07	2.106931e+07	5.647133e+01	4.689292e+03	4.689291e+03	5.115973e-04	-4.915811e+34	-2.167999e+16	-1.775968e-02	2.225651e-04
2.028882e-22	1.000000e+08	2.096891e+07	2.096891e+07	5.624861e+01	4.715880e+03	4.715879e+03	5.176156e-04	-2.487350e+34	-1.066408e+16	-9.203419e-03	2.248987e-04
2.109783e-22	1.000000e+08	2.081795e+07	2.081795e+07	5.603044e+01	4.728291e+03	4.728290e+03	5.237307e-04	4.413661e+35	1.867576e+17	1.693169e-01	2.271257e-04
2.193909e-22	1.000000e+08	2.069953e+07	2.069953e+07	5.581057e+01	4.748792e+03	4.748791e+03	5.299166e-04	3.413690e+34	1.413541e+16	1.347452e-02	2.294155e-04
2.281390e-22	1.000000e+08	2.058065e+07	2.058065e+07	5.559449e+01	4.768954e+03	4.768953e+03	5.361620e-04	-3.472170e+34	-1.407620e+16	-1.410576e-02	2.317202e-04
2.372359e-22	1.000000e+08	2.046876e+07	2.046876e+07	5.537649e+01	4.791440e+03	4.791439e+03	5.424742e-04	1.502233e+35	5.948493e+16	6.271484e-02	2.340854e-04
2.466955e-22	1.000000e+08	2.035248e+07	2.035248e+07	5.515951e+01	4.815401e+03	4.815400e+03	5.488389e-04	-6.346388e+34	-2.451119e+16	-2.726034e-02	2.366002e-04
2.565323e-22	1.000000e+08	2.021499e+07	2.021499e+07	5.494556e+01	4.827295e+03	4.827294e+03	5.553456e-04	-1.959874e+34	-7.476684e+15	-8.708668e-03	2.387978e-04
2.667614e-22	1.000000e+08	2.009616e+07	2.009616e+07	5.473039e+01	4.846758e+03	4.846757e+03	5.619021e-04	-2.676143e+34	-1.000582e+16	-1.224715e-02	2.411783e-04
2.773983e-22	1.000000e+08	1.998622e+07	1.998622e+07	5.451647e+01	4.870157e+03	4.870156e+03	5.685456e-04	-1.340326e+35	-4.892106e+16	-6.304465e-02	2.436757e-04
2.884594e-22	1.000000e+08	1.987226e+07	1.987226e+07	5.430525e+01	4.888560e+03	4.888559e+03	5.752425e-04	3.618116e+34	1.295919e+16	1.751207e-02	2.459992e-04
2.999616e-22	1.000000e+08	1.974030e+07	1.974030e+07	5.409306e+01	4.904417e+03	4.904416e+03	5.820072e-04	7.057152e+34	2.487096e+16	3.531445e-02	2.484470e-04
3.119223e-22	1.000000e+08	1.963473e+07	1.963473e+07	5.388092e+01	4.927221e+03	4.927221e+03	5.889119e-04	4.147204e+34	1.428055e+16	2.131683e-02	2.509442e-04
3.243601e-22	1.000000e+08	1.951827e+07	1.951827e+07	5.367138e+01	4.946558e+03	4.946557e+03	5.958545e-04	4.000768e+34	1.350915e+16	2.118500e-02	2.534322e-04
3.372937e-22	1.000000e+08	1.939173e+07	1.939173e+07	5.346239e+01	4.962919e+03	4.962919e+03	6.028612e-04	1.912657e+34	6.352594e+15	1.046276e-02	2.559297e-04
3.507431e-22	1.000000e+08	1.928329e+07	1.928329e+07	5.325191e+01	4.984012e+03	4.984012e+03	6.099911e-04	1.747742e+34	5.683055e+15	9.832479e-03	2.584628e-04
3.647287e-22	1.000000e+08	1.918309e+07	1.918309e+07	5.304589e+01	5.007300e+03	5.007300e+03	6.171697e-04	-1.093515e+35	-3.473815e+16	-6.314272e-02	2.610268e-04
3.792721e-22	1.000000e+08	1.904558e+07	1.904558e+07	5.283856e+01	5.018331e+03	5.018330e+03	6.244768e-04	-2.452014e+34	-7.704182e+15	-1.467720e-02	2.634906e-04
3.943953e-22	1.000000e+08	1.892770e+07	1.892770e+07	5.263197e+01	5.037799e+03	5.037798e+03	6.318024e-04	-2.703601e+34	-8.331794e+15	-1.669341e-02	2.661602e-04
4.101216e-22	1.000000e+08	1.881790e+07	1.881790e+07	5.242511e+01	5.055814e+03	5.055813e+03	6.392785e-04	-5.667039e+34	-1.715540e+16	-3.602400e-02	2.686705e-04
4.264749e-22	1.000000e+08	1.870558e+07	1.870558e+07	5.222236e+01	5.078171e+03	5.078170e+03	6.468273e-04	-2.960256e+34	-8.765823e+15	-1.938941e-02	2.714789e-04
4.434803e-22	1.000000e+08	1.858441e+07	1.858441e+07	5.201715e+01	5.092964e+03	5.092963e+03	6.544472e-04	-4.035882e+34	-1.177838e+16	-2.730773e-02	2.740449e-04
4.611638e-22	1.000000e+08	1.847292e+07	1.847292e+07	5.181385e+01	5.111314e+03	5.111313e+03	6.621474e-04	-5.675719e+34	-1.626889e+16	-3.957620e-02	2.766922e-04
4.795525e-22	1.000000e+08	1.837865e+07	1.837865e+07	5.161124e+01	5.134840e+03	5.134839e+03	6.699962e-04	-2.815839e+35	-7.888119e+16	-2.014330e-01	2.793915e-04
4.986743e-22	1.000000e+08	1.825973e+07	1.825973e+07	5.141098e+01	5.151516e+03	5.151515e+03	6.778923e-04	-3.279971e+34	-9.040547e+15	-2.423759e-02	2.821244e-04
5.185586e-22	1.000000e+08	1.814077e+07	1.814077e+07	5.121136e+01	5.165717e+03	5.165716e+03	6.858983e-04	3.204100e+34	8.710701e+15	2.446352e-02	2.847573e-04
5.392359e-22	1.000000e+08	1.802731e+07	1.802731e+07	5.101154e+01	5.185004e+03	5.185004e+03	6.939793e-04	4.718381e+34	1.259063e+16	3.717320e-02	2.876195e-04
5.607375e-22	1.000000e+08	1.791811e+07	1.791811e+07	5.080972e+01	5.201836e+03	5.201835e+03	7.021870e-04	5.938262e+34	1.559108e+16	4.822693e-02	2.903116e-04
5.830966e-22	1.000000e+08	1.780832e+07	1.780832e+07	5.061547e+01	5.219411e+03	5.219410e+03	7.104967e-04	-5.872635e+34	-1.516093e+16	-4.918234e-02	2.930883e-04
6.063472e-22	1.000000e+08	1.769676e+07	1.769676e+07	5.041533e+01	5.237247e+03	5.237246e+03	7.187793e-04	-4.782567e+34	-1.213797e+16	-4.133172e-02	2.959438e-04
6.305249e-22	1.000000e+08	1.758908e+07	1.758908e+07	5.021900e+01	5.254043e+03	5.254042e+03	7.273325e-04	2.621093e+34	6.546580e+15	2.335380e-02	2.987104e-04
6.556667e-22	1.000000e+08	1.747766e+07	1.747766e+07	5.002326e+01	5.272380e+03	5.272379e+03	7.359048e-04	-3.404400e+35	-8.356168e+16	-3.131234e-01	3.016639e-04
6.818110e-22	1.000000e+08	1.738059e+07	1.738059e+07	4.982788e+01	5.291838e+03	5.291838e+03	7.445845e-04	-2.493327e+35	-6.008228e+16	-2.358022e-01	3.044683e-04
7.089978e-22	1.000000e+08	1.727456e+07	1.727456e+07	4.963370e+01	5.310011e+03	5.310010e+03	7.533379e-04	-6.462666e+34	-1.530857e+16	-6.301852e-02	3.073891e-04
7.372687e-22	1.000000e+08	1.716771e+07	1.716771e+07	4.943873e+01	5.326721e+03	5.326721e+03	7.622360e-04	2.600604e+35	6.064211e+16	2.615797e-01	3.102756e-04
7.666668e-22	1.000000e+08	1.704896e+07	1.704896e+07	4.924673e+01	5.339132e+03	5.339131e+03	7.712370e-04	1.295329e+35	2.985567e+16	1.348905e-01	3.131646e-04
7.972371e-22	1.000000e+08	1.695342e+07	1.695342e+07	4.905425e+01	5.359972e+03	5.359971e+03	7.803450e-04	4.082529e+34	9.228198e+15	4.372544e-02	3.161587e-04
8.290265e-22	1.000000e+08	1.684947e+07	1.684947e+07	4.886241e+01	5.377091e+03	5.377090e+03	7.895440e-04	-1.087238e+35	-2.418732e+16	-1.200841e-01	3.191253e-04
8.620834e-22	1.000000e+08	1.674424e+07	1.674424e+07	4.867112e+01	5.392758e+03	5.392757e+03	7.989103e-04	-1.188867e+35	-2.606626e+16	-1.354868e-01	3.220664e-04
8.964584e-22	1.000000e+08	1.663688e+07	1.663688e+07	4.848190e+01	5.408380e+03	5.408379e+03	8.083199e-04	-6.071550e+34	-1.312090e+16	-7.145485e-02	3.250838e-04
9.322041e-22	1.000000e+08	1.653489e+07	1.653489e+07	4.829307e+01	5.426493e+03	5.426492e+03	8.178513e-04	2.623543e+34	5.575605e+15	3.183999e-02	3.281844e-04
9.693752e-22	1.000000e+08	1.643141e+07	1.643141e+07	4.810427e+01	5.442237e+03	5.442236e+03	8.274823e-04	-2.354336e+35	-4.931524e+16	-2.948390e-01	3.312093e-04
1.008028e-21	1.000000e+08	1.635059e+07	1.635059e+07	4.791707e+01	5.463395e+03	5.463394e+03	8.372628e-04	9.488933e+34	1.949415e+16	1.217984e-01	3.341406e-04
1.048223e-21	1.000000e+08	1.622208e+07	1.622208e+07	4.773121e+01	5.474476e+03	5.474475e+03	8.471249e-04	6.665847e+34	1.355634e+16	8.900477e-02	3.374706e-04
1.090020e-21	1.000000e+08	1.611267e+07	1.611267e+07	4.754447e+01	5.487298e+03	5.487298e+03	8.570784e-04	1.790350e+35	3.598694e+16	2.472813e-01	3.405579e-04
1.133484e-21	1.000000e+08	1.601604e+07	1.601604e+07	4.735864e+01	5.504857e+03	5.504856e+03	8.672690e-04	2.627408e+34	5.197536e+15	3.739751e-02	3.437089e-04
1.178681e-21	1.000000e+08	1.591033e+07	1.591033e+07	4.717295e+01	5.519270e+03	5.519269e+03	8.774340e-04	2.776105e+34	5.420356e+15	4.084425e-02	3.468985e-04
1.225680e-21	1.000000e+08	1.581497e+07	1.581497e+07	4.698838e+01	5.536367e+03	5.536367e+03	8.878252e-04	5.684399e+34	1.092849e+16	8.618537e-02	3.500713e-04
1.274553e-21	1.000000e+08	1.571892e+07	1.571892e+07	4.680585e+01	5.553551e+03	5.553551e+03	8.982848e-04	2.360964e+34	4.469256e+15	3.690347e-02	3.533036e-04
1.325375e-21	1.000000e+08	1.561353e+07	1.561353e+07	4.662363e+01	5.567468e+03	5.567467e+03	9.088871e-04	2.754318e+34	5.149032e+15	4.452454e-02	3.565796e-04
1.378224e-21	1.000000e+08	1.551571e+07	1.551571e+07	4.644081e+01	5.581678e+03	5.581677e+03	9.195788e-04	1.975654e+34	3.646592e+15	3.295670e-02	3.597436e-04
1.433180e-21	1.000000e+08	1.541559e+07	1.541559e+07	4.626060e+01	5.597880e+03	5.597879e+03	9.304265e-04	1.478238e+36	2.689222e+17	2.547036e+00	3.631311e-04
1.490327e-21	1.000000e+08	1.531866e+07	1.531866e+07	4.607952e+01	5.612820e+03	5.612819e+03	9.414319e-04	2.016886e+34	3.620560e+15	3.586478e-02	3.664040e-04
1.549753e-21	1.000000e+08	1.521662e+07	1.521662e+07	4.590001e+01	5.627249e+03	5.627248e+03	9.525112e-04	2.966371e+34	5.257080e+15	5.454128e-02	3.698093e-04
1.611548e-21	1.000000e+08	1.511509e+07	1.511509e+07	4.572097e+01	5.639419e+03	5.639418e+03	9.637990e-04	2.632121e+34	4.614600e+15	5.004294e-02	3.730985e-04
1.675808e-21	1.000000e+08	1.502321e+07	1.502321e+07	4.554199e+01	5.656289e+03	5.656288e+03	9.751112e-04	2.702977e+34	4.668576e+15	5.298098e-02	3.765034e-04
1.742629e-21	1.000000e+08	1.493281e+07	1.493281e+07	4.536489e+01	5.671276e+03	5.671275e+03	9.866988e-04	5.481129e+34	9.342568e+15	1.107269e-01	3.797862e-04
1.812116e-21	1.000000e+08	1.483222e+07	1.483222e+07	4.518656e+01	5.685672e+03	5.685671e+03	9.982961e-04	1.009296e+35	1.698672e+16	2.109012e-01	3.833325e-04
1.884373e-21	1.000000e+08	1.473458e+07	1.473458e+07	4.501112e+01	5.699321e+03	5.699320e+03	1.010105e-03	3.549339e+34	5.902445e+15	7.665659e-02	3.867989e-04
1.959511e-21	1.000000e+08	1.464503e+07	1.464503e+07	4.483483e+01	5.712936e+03	5.712934e+03	1.021961e-03	1.952843e+34	3.209008e+15	4.348170e-02	3.900937e-04
2.037645e-21	1.000000e+08	1.454779e+07	1.454779e+07	4.465975e+01	5.726266e+03	5.726265e+03	1.034062e-03	1.771252e+34	2.876887e+15	4.077437e-02	3.936177e-04
2.118895e-21	1.000000e+08	1.444651e+07	1.444651e+07	4.448502e+01	5.739142e+03	5.739141e+03	1.046223e-03	2.632927e+34	4.228671e+15	6.276463e-02	3.972683e-04
2.203385e-21	1.000000e+08	1.435001e+07	1.435001e+07	4.431149e+01	5.753775e+03	5.753774e+03	1.058606e-03	3.616884e+34	5.735486e+15	8.915878e-02	4.009595e-04
2.291243e-21	1.000000e+08	1.425790e+07	1.425790e+07	4.413801e+01	5.766744e+03	5.766743e+03	1.071054e-03	6.410648e+34	1.005191e+16	1.631981e-01	4.044595e-04
2.382605e-21	1.000000e+08	1.416811e+07	1.416811e+07	4.396690e+01	5.780509e+03	5.780508e+03	1.083674e-03	3.393766e+34	5.258374e+15	8.916901e-02	4.079944e-04
2.477610e-21	1.000000e+08	1.407770e+07	1.407770e+07	4.379588e+01	5.794801e+03	5.794800e+03	1.096448e-03	2.911426e+34	4.455671e+15	7.898396e-02	4.116299e-04
2.576403e-21	1.000000e+08	1.397867e+07	1.397867e+07	4.362387e+01	5.808022e+03	5.808021e+03	1.109415e-03	1.518573e+34	2.297706e+15	4.267736e-02	4.154917e-04
2.679136e-21	1.000000e+08	1.388767e+07	1.388767e+07	4.345448e+01	5.820470e+03	5.820469e+03	1.122522e-03	2.346778e+34	3.513029e+15	6.814212e-02	4.191105e-04
2.785964e-21	1.000000e+08	1.379974e+07	1.379974e+07	4.328347e+01	5.833365e+03	5.833364e+03	1.135747e-03	2.817358e+34	4.171060e+15	8.444586e-02	4.227155e-04
2.897053e-21	1.000000e+08	1.371311e+07	1.371311e+07	4.311502e+01	5.846451e+03	5.846449e+03	1.149040e-03	2.903260e+34	4.250348e+15	8.980431e-02	4.263402e-04
3.012571e-21	1.000000e+08	1.361691e+07	1.361691e+07	4.294599e+01	5.858046e+03	5.858045e+03	1.162679e-03	2.028738e+34	2.940777e+15	6.500177e-02	4.302039e-04
3.132696e-21	1.000000e+08	1.352670e+07	1.352670e+07	4.277977e+01	5.871498e+03	5.871497e+03	1.176418e-03	1.327657e+34	1.902573e+15	4.397624e-02	4.340673e-04
3.257610e-21	1.000000e+08	1.343500e+07	1.343500e+07	4.261326e+01	5.883083e+03	5.883081e+03	1.190267e-03	1.923456e+34	2.729340e+15	6.591507e-02	4.378922e-04
3.387505e-21	1.000000e+08	1.334925e+07	1.334925e+07	4.244597e+01	5.896176e+03	5.896174e+03	1.204287e-03	1.377272e+34	1.932714e+15	4.873339e-02	4.416859e-04
3.522580e-21	1.000000e+08	1.327144e+07	1.327144e+07	4.228044e+01	5.906521e+03	5.906520e+03	1.218574e-03	2.160335e+34	3.005124e+15	7.870850e-02	4.450549e-04
3.663040e-21	1.000000e+08	1.317951e+07	1.317951e+07	4.211625e+01	5.918746e+03	5.918745e+03	1.232918e-03	1.845272e+34	2.540458e+15	6.960725e-02	4.490868e-04
3.809102e-21	1.000000e+08	1.309538e+07	1.309538e+07	4.195082e+01	5.930903e+03	5.930902e+03	1.247544e-03	1.899535e+34	2.588470e+15	7.398578e-02	4.529005e-04
3.960987e-21	1.000000e+08	1.301112e+07	1.301112e+07	4.178763e+01	5.942524e+03	5.942522e+03	1.262235e-03	1.718061e+34	2.318377e+15	6.911254e-02	4.567266e-04
4.118929e-21	1.000000e+08	1.292668e+07	1.292668e+07	4.162382e+01	5.953293e+03	5.953292e+03	1.277052e-03	1.888620e+34	2.525562e+15	7.848766e-02	4.605432e-04
4.283169e-21	1.000000e+08	1.284300e+07	1.284300e+07	4.146109e+01	5.964838e+03	5.964837e+03	1.292197e-03	1.753644e+34	2.322459e+15	7.528367e-02	4.644429e-04
4.453958e-21	1.000000e+08	1.276494e+07	1.276494e+07	4.129997e+01	5.974362e+03	5.974361e+03	1.307414e-03	1.103505e+34	1.449828e+15	4.883952e-02	4.680290e-04
4.631557e-21	1.000000e+08	1.269083e+07	1.269083e+07	4.113876e+01	5.982050e+03	5.982049e+03	1.322770e-03	1.606430e+34	2.097063e+15	7.319863e-02	4.713679e-04
4.816237e-21	1.000000e+08	1.261370e+07	1.261370e+07	4.097720e+01	5.988862e+03	5.988861e+03	1.338370e-03	1.168090e+34	1.516194e+15	5.487261e-02	4.747904e-04
5.008281e-21	1.000000e+08	1.253227e+07	1.253227e+07	4.081834e+01	5.998534e+03	5.998532e+03	1.354118e-03	9.811367e+33	1.263293e+15	4.760711e-02	4.786470e-04
5.207984e-21	1.000000e+08	1.246001e+07	1.246001e+07	4.066046e+01	6.001502e+03	6.001500e+03	1.370142e-03	1.281315e+34	1.645722e+15	6.399634e-02	4.816610e-04
5.415649e-21	1.000000e+08	1.238264e+07	1.238264e+07	4.049845e+01	6.007912e+03	6.007910e+03	1.386324e-03	9.540731e+33	1.218889e+15	4.915938e-02	4.851882e-04
5.631594e-21	1.000000e+08	1.230710e+07	1.230710e+07	4.034345e+01	6.012377e+03	6.012376e+03	1.402814e-03	8.865076e+33	1.128370e+15	4.709719e-02	4.885291e-04
5.856151e-21	1.000000e+08	1.223089e+07	1.223089e+07	4.018432e+01	6.016307e+03	6.016305e+03	1.419184e-03	1.056147e+34	1.339906e+15	5.787946e-02	4.918942e-04
6.089661e-21	1.000000e+08	1.215412e+07	1.215412e+07	4.002756e+01	6.021593e+03	6.021592e+03	1.435904e-03	9.687179e+33	1.223602e+15	5.478623e-02	4.954365e-04
6.332482e-21	1.000000e+08	1.207698e+07	1.207698e+07	3.987129e+01	6.026350e+03	6.026349e+03	1.452899e-03	8.230239e+33	1.035477e+15	4.805210e-02	4.989949e-04
6.584986e-21	1.000000e+08	1.199997e+07	1.199997e+07	3.971643e+01	6.031170e+03	6.031168e+03	1.469990e-03	7.939711e+33	9.949402e+14	4.786243e-02	5.025986e-04
6.847558e-21	1.000000e+08	1.192815e+07	1.192815e+07	3.956095e+01	6.034891e+03	6.034889e+03	1.487372e-03	9.743267e+33	1.217188e+15	6.052430e-02	5.059367e-04
7.120600e-21	1.000000e+08	1.184461e+07	1.184461e+07	3.940604e+01	6.038798e+03	6.038796e+03	1.504892e-03	7.863731e+33	9.792110e+14	5.059609e-02	5.098353e-04
7.404530e-21	1.000000e+08	1.176666e+07	1.176666e+07	3.925204e+01	6.042860e+03	6.042858e+03	1.522637e-03	7.305782e+33	9.066802e+14	4.858388e-02	5.135578e-04
7.699781e-21	1.000000e+08	1.168231e+07	1.168231e+07	3.910025e+01	6.065278e+03	6.065277e+03	1.540713e-03	7.346253e+33	8.949777e+14	5.064223e-02	5.191847e-04
8.006805e-21	1.000000e+08	1.161728e+07	1.161728e+07	3.894608e+01	6.050460e+03	6.050458e+03	1.558780e-03	8.565960e+33	1.056414e+15	6.072176e-02	5.208154e-04
8.326071e-21	1.000000e+08	1.153987e+07	1.153987e+07	3.879560e+01	6.053399e+03	6.053397e+03	1.577156e-03	6.448392e+33	7.933322e+14	4.726492e-02	5.245640e-04
8.658068e-21	1.000000e+08	1.146466e+07	1.146466e+07	3.864303e+01	6.057032e+03	6.057031e+03	1.595822e-03	6.962112e+33	8.539680e+14	5.272612e-02	5.283219e-04
9.003303e-21	1.000000e+08	1.138790e+07	1.138790e+07	3.849193e+01	6.062115e+03	6.062113e+03	1.614635e-03	6.012526e+33	7.344061e+14	4.709024e-02	5.323297e-04
9.362304e-21	1.000000e+08	1.131067e+07	1.131067e+07	3.834139e+01	6.064722e+03	6.064721e+03	1.633616e-03	5.864348e+33	7.147679e+14	4.751916e-02	5.361947e-04
9.735620e-21	1.000000e+08	1.123477e+07	1.123477e+07	3.819350e+01	6.068867e+03	6.068866e+03	1.652885e-03	5.811492e+33	7.059101e+14	4.870328e-02	5.401862e-04
1.012382e-20	1.000000e+08	1.116064e+07	1.116064e+07	3.804363e+01	6.070769e+03	6.070768e+03	1.672520e-03	6.305736e+33	7.647459e+14	5.462370e-02	5.439444e-04
1.052750e-20	1.000000e+08	1.108543e+07	1.108543e+07	3.789627e+01	6.074592e+03	6.074591e+03	1.692222e-03	5.545732e+33	6.704605e+14	4.969211e-02	5.479799e-04
1.094728e-20	1.000000e+08	1.101044e+07	1.101044e+07	3.774805e+01	6.077732e+03	6.077731e+03	1.712103e-03	5.789192e+33	6.980879e+14	5.366447e-02	5.519975e-04
1.138380e-20	1.000000e+08	1.093587e+07	1.093587e+07	3.759930e+01	6.081207e+03	6.081205e+03	1.732346e-03	5.410986e+33	6.506202e+14	5.189213e-02	5.560791e-04
1.183772e-20	1.000000e+08	1.086026e+07	1.086026e+07	3.745331e+01	6.090248e+03	6.090247e+03	1.752771e-03	4.595702e+33	5.485003e+14	4.562909e-02	5.607829e-04
1.230974e-20	1.000000e+08	1.078717e+07	1.078717e+07	3.730566e+01	6.086585e+03	6.086584e+03	1.773399e-03	4.554915e+33	5.452701e+14	4.677717e-02	5.642430e-04
1.280058e-20	1.000000e+08	1.071221e+07	1.071221e+07	3.716104e+01	6.097158e+03	6.097157e+03	1.794291e-03	4.704111e+33	5.582648e+14	5.002341e-02	5.691783e-04
1.331100e-20	1.000000e+08	1.063844e+07	1.063844e+07	3.701688e+01	6.092289e+03	6.092287e+03	1.815634e-03	4.699742e+33	5.599787e+14	5.173385e-02	5.726673e-04
1.384177e-20	1.000000e+08	1.056747e+07	1.056747e+07	3.687169e+01	6.094475e+03	6.094473e+03	1.836866e-03	4.382153e+33	5.212021e+14	4.987960e-02	5.767201e-04
1.439370e-20	1.000000e+08	1.049455e+07	1.049455e+07	3.672798e+01	6.104125e+03	6.104123e+03	1.858548e-03	3.821023e+33	4.508817e+14	4.502484e-02	5.816472e-04
1.496764e-20	1.000000e+08	1.042112e+07	1.042112e+07	3.658393e+01	6.108781e+03	6.108779e+03	1.880536e-03	3.740821e+33	4.397381e+14	4.565474e-02	5.861923e-04
1.556446e-20	1.000000e+08	1.034722e+07	1.034722e+07	3.644104e+01	6.103786e+03	6.103784e+03	1.902651e-03	3.786317e+33	4.469103e+14	4.788388e-02	5.898961e-04
1.618509e-20	1.000000e+08	1.027415e+07	1.027415e+07	3.630009e+01	6.107625e+03	6.107623e+03	1.925164e-03	3.689779e+33	4.341488e+14	4.834625e-02	5.944654e-04
1.683046e-20	1.000000e+08	1.020336e+07	1.020336e+07	3.615817e+01	6.116350e+03	6.116348e+03	1.947724e-03	3.567853e+33	4.168169e+14	4.839307e-02	5.994450e-04
1.750156e-20	1.000000e+08	1.014709e+07	1.014709e+07	3.601605e+01	6.113514e+03	6.113512e+03	1.970862e-03	3.470325e+33	4.063645e+14	4.838976e-02	6.024892e-04
1.819942e-20	1.000000e+08	1.005990e+07	1.005990e+07	3.587524e+01	6.114131e+03	6.114129e+03	1.993978e-03	2.997688e+33	3.508430e+14	4.364244e-02	6.077724e-04
1.892511e-20	1.000000e+08	9.989289e+06	9.989289e+06	3.573614e+01	6.124962e+03	6.124960e+03	2.017456e-03	3.105157e+33	3.602189e+14	4.682760e-02	6.131529e-04
1.967974e-20	1.000000e+08	9.919270e+06	9.919270e+06	3.559567e+01	6.124354e+03	6.124352e+03	2.041360e-03	2.832355e+33	3.287352e+14	4.424256e-02	6.174198e-04
2.046446e-20	1.000000e+08	9.852167e+06	9.852167e+06	3.545752e+01	6.139305e+03	6.139302e+03	2.065358e-03	2.714550e+33	3.112447e+14	4.386623e-02	6.231426e-04
2.128047e-20	1.000000e+08	9.776815e+06	9.776815e+06	3.531924e+01	6.131009e+03	6.131007e+03	2.089705e-03	2.552372e+33	2.946348e+14	4.285962e-02	6.270968e-04
2.212901e-20	1.000000e+08	9.709021e+06	9.709021e+06	3.518108e+01	6.133150e+03	6.133148e+03	2.114359e-03	2.600887e+33	2.997117e+14	4.522053e-02	6.316960e-04
2.301139e-20	1.000000e+08	9.637182e+06	9.637182e+06	3.504449e+01	6.130961e+03	6.130959e+03	2.139334e-03	2.472867e+33	2.854683e+14	4.462125e-02	6.361778e-04
2.392896e-20	1.000000e+08	9.571852e+06	9.571852e+06	3.490646e+01	6.140075e+03	6.140073e+03	2.164651e-03	2.408271e+33	2.759542e+14	4.495901e-02	6.414720e-04
2.488311e-20	1.000000e+08	9.499351e+06	9.499351e+06	3.477121e+01	6.135091e+03	6.135088e+03	2.190045e-03	2.211916e+33	2.544859e+14	4.289337e-02	6.458431e-04
2.587531e-20	1.000000e+08	9.434177e+06	9.434177e+06	3.463434e+01	6.144399e+03	6.144396e+03	2.216018e-03	2.080091e+33	2.375119e+14	4.174970e-02	6.512914e-04
2.690707e-20	1.000000e+08	9.367174e+06	9.367174e+06	3.449960e+01	6.148361e+03	6.148359e+03	2.241954e-03	2.020659e+33	2.299833e+14	4.202825e-02	6.563731e-04
2.797997e-20	1.000000e+08	9.296769e+06	9.296769e+06	3.436492e+01	6.143066e+03	6.143064e+03	2.268488e-03	1.957014e+33	2.237010e+14	4.226928e-02	6.607743e-04
2.909566e-20	1.000000e+08	9.236193e+06	9.236193e+06	3.423048e+01	6.151498e+03	6.151496e+03	2.295360e-03	1.940630e+33	2.203120e+14	4.330807e-02	6.660209e-04
3.025583e-20	1.000000e+08	9.173294e+06	9.173294e+06	3.409626e+01	6.156416e+03	6.156413e+03	2.322288e-03	1.763635e+33	1.994201e+14	4.072615e-02	6.711238e-04
3.146226e-20	1.000000e+08	9.111042e+06	9.111042e+06	3.396432e+01	6.155782e+03	6.155780e+03	2.349771e-03	1.782611e+33	2.016695e+14	4.258998e-02	6.756397e-04
3.271680e-20	1.000000e+08	9.046030e+06	9.046030e+06	3.383084e+01	6.159174e+03	6.159172e+03	2.377441e-03	1.642104e+33	1.852628e+14	4.066323e-02	6.808705e-04
3.402136e-20	1.000000e+08	8.986084e+06	8.986084e+06	3.369946e+01	6.160921e+03	6.160919e+03	2.405627e-03	1.597627e+33	1.799895e+14	4.089915e-02	6.856069e-04
3.537794e-20	1.000000e+08	8.922263e+06	8.922263e+06	3.356702e+01	6.163314e+03	6.163312e+03	2.433886e-03	1.546828e+33	1.739284e+14	4.103535e-02	6.907793e-04
3.678861e-20	1.000000e+08	8.871306e+06	8.871306e+06	3.343689e+01	6.178972e+03	6.178970e+03	2.462484e-03	1.489054e+33	1.653214e+14	4.065032e-02	6.965122e-04
3.825554e-20	1.000000e+08	8.798468e+06	8.798468e+06	3.330597e+01	6.165753e+03	6.165751e+03	2.491761e-03	1.394059e+33	1.564410e+14	3.965857e-02	7.007757e-04
3.978095e-20	1.000000e+08	8.742271e+06	8.742271e+06	3.317712e+01	6.173695e+03	6.173692e+03	2.520922e-03	1.359467e+33	1.515803e+14	3.993360e-02	7.061889e-04
4.136719e-20	1.000000e+08	8.683151e+06	8.683151e+06	3.304667e+01	6.169216e+03	6.169214e+03	2.550624e-03	1.302220e+33	1.457252e+14	3.957210e-02	7.104813e-04
4.301668e-20	1.000000e+08	8.633545e+06	8.633545e+06	3.291767e+01	6.169605e+03	6.169603e+03	2.580850e-03	1.282934e+33	1.435216e+14	4.011898e-02	7.146086e-04
4.473195e-20	1.000000e+08	8.582073e+06	8.582073e+06	3.278841e+01	6.166400e+03	6.166397e+03	2.611318e-03	1.203322e+33	1.349657e+14	3.877146e-02	7.185211e-04
4.651561e-20	1.000000e+08	8.523772e+06	8.523772e+06	3.266015e+01	6.165141e+03	6.165138e+03	2.642112e-03	1.150080e+33	1.291258e+14	3.834072e-02	7.232879e-04
4.837039e-20	1.000000e+08	8.473201e+06	8.473201e+06	3.253244e+01	6.158315e+03	6.158312e+03	2.673045e-03	1.128551e+33	1.274123e+14	3.875919e-02	7.267991e-04
5.029913e-20	1.000000e+08	8.424015e+06	8.424015e+06	3.240635e+01	6.158852e+03	6.158849e+03	2.704585e-03	1.098746e+33	1.239934e+14	3.885017e-02	7.311064e-04
5.230477e-20	1.000000e+08	8.369047e+06	8.369047e+06	3.228108e+01	6.150706e+03	6.150703e+03	2.736497e-03	1.063038e+33	1.207603e+14	3.883830e-02	7.349350e-04
5.439039e-20	1.000000e+08	8.314822e+06	8.314822e+06	3.215410e+01	6.144612e+03	6.144609e+03	2.768924e-03	9.927605e+32	1.133372e+14	3.746891e-02	7.389950e-04
5.655918e-20	1.000000e+08	8.264322e+06	8.264322e+06	3.202854e+01	6.140218e+03	6.140215e+03	2.801593e-03	9.662162e+32	1.107020e+14	3.759494e-02	7.429790e-04
5.881444e-20	1.000000e+08	8.215489e+06	8.215489e+06	3.190290e+01	6.140892e+03	6.140889e+03	2.834427e-03	9.225085e+32	1.056363e+14	3.697384e-02	7.474774e-04
6.115963e-20	1.000000e+08	8.157406e+06	8.157406e+06	3.177856e+01	6.131787e+03	6.131784e+03	2.868030e-03	8.839734e+32	1.019774e+14	3.670880e-02	7.516835e-04
6.359833e-20	1.000000e+08	8.104628e+06	8.104628e+06	3.165493e+01	6.126161e+03	6.126158e+03	2.901749e-03	8.489914e+32	9.839236e+13	3.641909e-02	7.558842e-04
6.613427e-20	1.000000e+08	8.050149e+06	8.050149e+06	3.153040e+01	6.118577e+03	6.118574e+03	2.935856e-03	8.371732e+32	9.762546e+13	3.714387e-02	7.600577e-04
6.877133e-20	1.000000e+08	7.998451e+06	7.998451e+06	3.140673e+01	6.113211e+03	6.113208e+03	2.970596e-03	7.880018e+32	9.229544e+13	3.610680e-02	7.642994e-04
7.151355e-20	1.000000e+08	7.956584e+06	7.956584e+06	3.128537e+01	6.120146e+03	6.120143e+03	3.005707e-03	7.648322e+32	8.907527e+13	3.597694e-02	7.691927e-04
7.436511e-20	1.000000e+08	7.879263e+06	7.879263e+06	3.116204e+01	6.114097e+03	6.114094e+03	3.041038e-03	7.230683e+32	8.462872e+13	3.571433e-02	7.759732e-04
7.733037e-20	1.000000e+08	7.830257e+06	7.830257e+06	3.104060e+01	6.087287e+03	6.087284e+03	3.076843e-03	6.988613e+32	8.361266e+13	3.561247e-02	7.774058e-04
8.041387e-20	1.000000e+08	7.789076e+06	7.789076e+06	3.092043e+01	6.093669e+03	6.093666e+03	3.113266e-03	6.767564e+32	8.054493e+13	3.540739e-02	7.823352e-04
8.362032e-20	1.000000e+08	7.734822e+06	7.734822e+06	3.079853e+01	6.083642e+03	6.083639e+03	3.149837e-03	6.528820e+32	7.834590e+13	3.537321e-02	7.865265e-04
8.695463e-20	1.000000e+08	7.673152e+06	7.673152e+06	3.067985e+01	6.069396e+03	6.069393e+03	3.187066e-03	6.206002e+32	7.535022e+13	3.499727e-02	7.909912e-04
9.042189e-20	1.000000e+08	7.625723e+06	7.625723e+06	3.055928e+01	6.066399e+03	6.066396e+03	3.224736e-03	5.974479e+32	7.271853e+13	3.475251e-02	7.955179e-04
9.402741e-20	1.000000e+08	7.572386e+06	7.572386e+06	3.044055e+01	6.057295e+03	6.057292e+03	3.262711e-03	5.701393e+32	6.991771e+13	3.434857e-02	7.999190e-04
9.777669e-20	1.000000e+08	7.521734e+06	7.521734e+06	3.032120e+01	6.058790e+03	6.058786e+03	3.301024e-03	5.498471e+32	6.734611e+13	3.425653e-02	8.055044e-04
1.016755e-19	1.000000e+08	7.473224e+06	7.473224e+06	3.020185e+01	6.050938e+03	6.050935e+03	3.340089e-03	5.192735e+32	6.401513e+13	3.341546e-02	8.096824e-04
1.057297e-19	1.000000e+08	7.421552e+06	7.421552e+06	3.008511e+01	6.046917e+03	6.046914e+03	3.379313e-03	5.050740e+32	6.247194e+13	3.364904e-02	8.147780e-04
1.099456e-19	1.000000e+08	7.366920e+06	7.366920e+06	2.996741e+01	6.033999e+03	6.033996e+03	3.419290e-03	4.761197e+32	5.952370e+13	3.291377e-02	8.190667e-04
1.143296e-19	1.000000e+08	7.317257e+06	7.317257e+06	2.984987e+01	6.026894e+03	6.026890e+03	3.459545e-03	4.564513e+32	5.740198e+13	3.263956e-02	8.236548e-04
1.188885e-19	1.000000e+08	7.274894e+06	7.274894e+06	2.973281e+01	6.030344e+03	6.030341e+03	3.500310e-03	4.445395e+32	5.574421e+13	3.272414e-02	8.289254e-04
1.236291e-19	1.000000e+08	7.223778e+06	7.223778e+06	2.961659e+01	6.021841e+03	6.021838e+03	3.541747e-03	4.296722e+32	5.426137e+13	3.276472e-02	8.336138e-04
1.285587e-19	1.000000e+08	7.163045e+06	7.163045e+06	2.950110e+01	6.010115e+03	6.010112e+03	3.583518e-03	4.046359e+32	5.160009e+13	3.218601e-02	8.390447e-04
1.336849e-19	1.000000e+08	7.121022e+06	7.121022e+06	2.938593e+01	6.006052e+03	6.006048e+03	3.625557e-03	3.880270e+32	4.964970e+13	3.178643e-02	8.434256e-04
1.390155e-19	1.000000e+08	7.076510e+06	7.076510e+06	2.927157e+01	5.998439e+03	5.998435e+03	3.668170e-03	3.756869e+32	4.837655e+13	3.175570e-02	8.476550e-04
1.445587e-19	1.000000e+08	7.035937e+06	7.035937e+06	2.915753e+01	5.994066e+03	5.994062e+03	3.711601e-03	3.625943e+32	4.686120e+13	3.154297e-02	8.519215e-04
1.503228e-19	1.000000e+08	6.979670e+06	6.979670e+06	2.904326e+01	5.985183e+03	5.985179e+03	3.755105e-03	3.444419e+32	4.484652e+13	3.119126e-02	8.575167e-04
1.563169e-19	1.000000e+08	6.933054e+06	6.933054e+06	2.892964e+01	5.997566e+03	5.997562e+03	3.799786e-03	3.321419e+32	4.280047e+13	3.110227e-02	8.650685e-04
1.625499e-19	1.000000e+08	6.893905e+06	6.893905e+06	2.881710e+01	5.964412e+03	5.964408e+03	3.844427e-03	3.179341e+32	4.212103e+13	3.062681e-02	8.651717e-04
1.690315e-19	1.000000e+08	6.846664e+06	6.846664e+06	2.870425e+01	5.955931e+03	5.955927e+03	3.889816e-03	3.079424e+32	4.108860e+13	3.070192e-02	8.699025e-04
1.757715e-19	1.000000e+08	6.784525e+06	6.784525e+06	2.859224e+01	5.952617e+03	5.952613e+03	3.935487e-03	2.897471e+32	3.876853e+13	3.023520e-02	8.773815e-04
1.827803e-19	1.000000e+08	6.749719e+06	6.749719e+06	2.848097e+01	5.933749e+03	5.933745e+03	3.981919e-03	2.790843e+32	3.793933e+13	2.988121e-02	8.791105e-04
1.900685e-19	1.000000e+08	6.716478e+06	6.716478e+06	2.837017e+01	5.932588e+03	5.932584e+03	4.028869e-03	2.715494e+32	3.695115e+13	2.980110e-02	8.832886e-04
1.976474e-19	1.000000e+08	6.658658e+06	6.658658e+06	2.825754e+01	5.920253e+03	5.920249e+03	4.076226e-03	2.573838e+32	3.538996e+13	2.949436e-02	8.891060e-04
2.055285e-19	1.000000e+08	6.615164e+06	6.615164e+06	2.814782e+01	5.907777e+03	5.907773e+03	4.124574e-03	2.481904e+32	3.448771e+13	2.938821e-02	8.930659e-04
2.137238e-19	1.000000e+08	6.569713e+06	6.569713e+06	2.803774e+01	5.903587e+03	5.903583e+03	4.173011e-03	2.370656e+32	3.305892e+13	2.905546e-02	8.986066e-04
2.222459e-19	1.000000e+08	6.525512e+06	6.525512e+06	2.792884e+01	5.890034e+03	5.890029e+03	4.222326e-03	2.287387e+32	3.226643e+13	2.899732e-02	9.026162e-04
2.311078e-19	1.000000e+08	6.481854e+06	6.481854e+06	2.782039e+01	5.886826e+03	5.886822e+03	4.272073e-03	2.180537e+32	3.084306e+13	2.858633e-02	9.082009e-04
2.403231e-19	1.000000e+08	6.436054e+06	6.436054e+06	2.771084e+01	5.871085e+03	5.871081e+03	4.322228e-03	2.086369e+32	2.990882e+13	2.833898e-02	9.122182e-04
2.499058e-19	1.000000e+08	6.386031e+06	6.386031e+06	2.760205e+01	5.866870e+03	5.866866e+03	4.372983e-03	1.995739e+32	2.871253e+13	2.818642e-02	9.187036e-04
2.598707e-19	1.000000e+08	6.341875e+06	6.341875e+06	2.749508e+01	5.853693e+03	5.853688e+03	4.424764e-03	1.909948e+32	2.778894e+13	2.792701e-02	9.230224e-04
2.702328e-19	1.000000e+08	6.294330e+06	6.294330e+06	2.738686e+01	5.855964e+03	5.855960e+03	4.476859e-03	1.828993e+32	2.655951e+13	2.776872e-02	9.303554e-04
2.810082e-19	1.000000e+08	6.245926e+06	6.245926e+06	2.728045e+01	5.833676e+03	5.833671e+03	4.529604e-03	1.745567e+32	2.583598e+13	2.754504e-02	9.339969e-04
2.922132e-19	1.000000e+08	6.198577e+06	6.198577e+06	2.717392e+01	5.828534e+03	5.828530e+03	4.582876e-03	1.664874e+32	2.475054e+13	2.729057e-02	9.403020e-04
3.038651e-19	1.000000e+08	6.161206e+06	6.161206e+06	2.706841e+01	5.843799e+03	5.843795e+03	4.637022e-03	1.615922e+32	2.371068e+13	2.730129e-02	9.484831e-04
3.159815e-19	1.000000e+08	6.105856e+06	6.105856e+06	2.696184e+01	5.804337e+03	5.804332e+03	4.691354e-03	1.517787e+32	2.303816e+13	2.682683e-02	9.506181e-04
3.285811e-19	1.000000e+08	6.065883e+06	6.065883e+06	2.685572e+01	5.801905e+03	5.801900e+03	4.746934e-03	1.455705e+32	2.214218e+13	2.658853e-02	9.564814e-04
3.416830e-19	1.000000e+08	6.025806e+06	6.025806e+06	2.675154e+01	5.810041e+03	5.810036e+03	4.803062e-03	1.407404e+32	2.125802e+13	2.657262e-02	9.641932e-04
3.553074e-19	1.000000e+08	5.973955e+06	5.973955e+06	2.664653e+01	5.779154e+03	5.779150e+03	4.859372e-03	1.330631e+32	2.064126e+13	2.623247e-02	9.673917e-04
3.694751e-19	1.000000e+08	5.927652e+06	5.927652e+06	2.654249e+01	5.777533e+03	5.777528e+03	4.916746e-03	1.272428e+32	1.976610e+13	2.608021e-02	9.746748e-04
3.842077e-19	1.000000e+08	5.886941e+06	5.886941e+06	2.643931e+01	5.769342e+03	5.769337e+03	4.974645e-03	1.216716e+32	1.903521e+13	2.581261e-02	9.800238e-04
3.995277e-19	1.000000e+08	5.843576e+06	5.843576e+06	2.633626e+01	5.759496e+03	5.759491e+03	5.033075e-03	1.161895e+32	1.833347e+13	2.557789e-02	9.856114e-04
4.154586e-19	1.000000e+08	5.802852e+06	5.802852e+06	2.623290e+01	5.765978e+03	5.765973e+03	5.092679e-03	1.121436e+32	1.759583e+13	2.556573e-02	9.936454e-04
4.320248e-19	1.000000e+08	5.764019e+06	5.764019e+06	2.613099e+01	5.750729e+03	5.750723e+03	5.152567e-03	1.073585e+32	1.706955e+13	2.531050e-02	9.976942e-04
4.492515e-19	1.000000e+08	5.713007e+06	5.713007e+06	2.602866e+01	5.738434e+03	5.738428e+03	5.213406e-03	1.018749e+32	1.637195e+13	2.510933e-02	1.004451e-03
4.671651e-19	1.000000e+08	5.670505e+06	5.670505e+06	2.592721e+01	5.721411e+03	5.721405e+03	5.274626e-03	9.726583e+31	1.586517e+13	2.488531e-02	1.008977e-03
4.857930e-19	1.000000e+08	5.633276e+06	5.633276e+06	2.582558e+01	5.731304e+03	5.731298e+03	5.336587e-03	9.386619e+31	1.517896e+13	2.481963e-02	1.017402e-03
5.051637e-19	1.000000e+08	5.585967e+06	5.585967e+06	2.572385e+01	5.713515e+03	5.713510e+03	5.399777e-03	8.901914e+31	1.462064e+13	2.455177e-02	1.022834e-03
5.253068e-19	1.000000e+08	5.549054e+06	5.549054e+06	2.562506e+01	5.715104e+03	5.715099e+03	5.463465e-03	8.556139e+31	1.403321e+13	2.439351e-02	1.029924e-03
5.462531e-19	1.000000e+08	5.502904e+06	5.502904e+06	2.552416e+01	5.712461e+03	5.712456e+03	5.527623e-03	8.166323e+31	1.342488e+13	2.427493e-02	1.038081e-03
5.680346e-19	1.000000e+08	5.462180e+06	5.462180e+06	2.542346e+01	5.701523e+03	5.701518e+03	5.592465e-03	7.804412e+31	1.295345e+13	2.407694e-02	1.043818e-03
5.906846e-19	1.000000e+08	5.416722e+06	5.416722e+06	2.532520e+01	5.692877e+03	5.692871e+03	5.658445e-03	7.433192e+31	1.243130e+13	2.391023e-02	1.050982e-03
6.142378e-19	1.000000e+08	5.377685e+06	5.377685e+06	2.522556e+01	5.675211e+03	5.675206e+03	5.725357e-03	7.098750e+31	1.205790e+13	2.367534e-02	1.055326e-03
6.387302e-19	1.000000e+08	5.337078e+06	5.337078e+06	2.512680e+01	5.678700e+03	5.678694e+03	5.792844e-03	6.806610e+31	1.152620e+13	2.357786e-02	1.064009e-03
6.641991e-19	1.000000e+08	5.294590e+06	5.294590e+06	2.502843e+01	5.662658e+03	5.662652e+03	5.860948e-03	6.461258e+31	1.109725e+13	2.329413e-02	1.069518e-03
6.906836e-19	1.000000e+08	5.257465e+06	5.257465e+06	2.493058e+01	5.653292e+03	5.653286e+03	5.929826e-03	6.197629e+31	1.073294e+13	2.314381e-02	1.075289e-03
7.182242e-19	1.000000e+08	5.220903e+06	5.220903e+06	2.483327e+01	5.653001e+03	5.652995e+03	5.999911e-03	5.955098e+31	1.031558e+13	2.302778e-02	1.082763e-03
7.468630e-19	1.000000e+08	5.178688e+06	5.178688e+06	2.473666e+01	5.642468e+03	5.642462e+03	6.070572e-03	5.671192e+31	9.915824e+12	2.283846e-02	1.089555e-03
7.766437e-19	1.000000e+08	5.152400e+06	5.152400e+06	2.463987e+01	5.642940e+03	5.642934e+03	6.141951e-03	5.513635e+31	9.636312e+12	2.277621e-02	1.095206e-03
8.076118e-19	1.000000e+08	5.104695e+06	5.104695e+06	2.454341e+01	5.624587e+03	5.624580e+03	6.214510e-03	5.201950e+31	9.240876e+12	2.251172e-02	1.101846e-03
8.398149e-19	1.000000e+08	5.072447e+06	5.072447e+06	2.444820e+01	5.625310e+03	5.625304e+03	6.287651e-03	5.022216e+31	8.915854e+12	2.243361e-02	1.108993e-03
8.733020e-19	1.000000e+08	5.033763e+06	5.033763e+06	2.435217e+01	5.619093e+03	5.619087e+03	6.361720e-03	4.806185e+31	8.579645e+12	2.230632e-02	1.116281e-03
9.081243e-19	1.000000e+08	5.001746e+06	5.001746e+06	2.425644e+01	5.614476e+03	5.614470e+03	6.436620e-03	4.622673e+31	8.286041e+12	2.215014e-02	1.122503e-03
9.443352e-19	1.000000e+08	4.970422e+06	4.970422e+06	2.416200e+01	5.600913e+03	5.600907e+03	6.511934e-03	4.445702e+31	8.065775e+12	2.198191e-02	1.126849e-03
9.819900e-19	1.000000e+08	4.928977e+06	4.928977e+06	2.406701e+01	5.593620e+03	5.593614e+03	6.588764e-03	4.236022e+31	7.735588e+12	2.184063e-02	1.134844e-03
1.021146e-18	1.000000e+08	4.893980e+06	4.893980e+06	2.397318e+01	5.583980e+03	5.583973e+03	6.666776e-03	4.059537e+31	7.477517e+12	2.168987e-02	1.140990e-03
1.061864e-18	1.000000e+08	4.857578e+06	4.857578e+06	2.388003e+01	5.570211e+03	5.570204e+03	6.744578e-03	3.876345e+31	7.228766e+12	2.149883e-02	1.146705e-03
1.104205e-18	1.000000e+08	4.829924e+06	4.829924e+06	2.378505e+01	5.578580e+03	5.578573e+03	6.824240e-03	3.759891e+31	6.959165e+12	2.145681e-02	1.155004e-03
1.148234e-18	1.000000e+08	4.792126e+06	4.792126e+06	2.369350e+01	5.557005e+03	5.556998e+03	6.905057e-03	3.573569e+31	6.743701e+12	2.121056e-02	1.159611e-03
1.194020e-18	1.000000e+08	4.758307e+06	4.758307e+06	2.360073e+01	5.546595e+03	5.546588e+03	6.986084e-03	3.426564e+31	6.527196e+12	2.107113e-02	1.165666e-03
1.241630e-18	1.000000e+08	4.721096e+06	4.721096e+06	2.350852e+01	5.527138e+03	5.527130e+03	7.068207e-03	3.257643e+31	6.315419e+12	2.083437e-02	1.170732e-03
1.291140e-18	1.000000e+08	4.685217e+06	4.685217e+06	2.341636e+01	5.518900e+03	5.518893e+03	7.151250e-03	3.117525e+31	6.089019e+12	2.071346e-02	1.177939e-03
1.342623e-18	1.000000e+08	4.653682e+06	4.653682e+06	2.332482e+01	5.513803e+03	5.513796e+03	7.235356e-03	2.995740e+31	5.878247e+12	2.058789e-02	1.184826e-03
1.396159e-18	1.000000e+08	4.615710e+06	4.615710e+06	2.323356e+01	5.508799e+03	5.508792e+03	7.320857e-03	2.855876e+31	5.629304e+12	2.044740e-02	1.193489e-03
1.451830e-18	1.000000e+08	4.589213e+06	4.589213e+06	2.314278e+01	5.502863e+03	5.502855e+03	7.407192e-03	2.760169e+31	5.470062e+12	2.033929e-02	1.199086e-03
1.509721e-18	1.000000e+08	4.555311e+06	4.555311e+06	2.305211e+01	5.494957e+03	5.494949e+03	7.494456e-03	2.644610e+31	5.278860e+12	2.022381e-02	1.206275e-03
1.569920e-18	1.000000e+08	4.520961e+06	4.520961e+06	2.296282e+01	5.482271e+03	5.482264e+03	7.582217e-03	2.522084e+31	5.092805e+12	2.003075e-02	1.212634e-03
1.632520e-18	1.000000e+08	4.495063e+06	4.495063e+06	2.287196e+01	5.489576e+03	5.489568e+03	7.671926e-03	2.449718e+31	4.913852e+12	2.002296e-02	1.221246e-03
1.697615e-18	1.000000e+08	4.453373e+06	4.453373e+06	2.278324e+01	5.460246e+03	5.460238e+03	7.761854e-03	2.305514e+31	4.750145e+12	1.974303e-02	1.226092e-03
1.765307e-18	1.000000e+08	4.423424e+06	4.423424e+06	2.269402e+01	5.455411e+03	5.455403e+03	7.852861e-03	2.215343e+31	4.584623e+12	1.962183e-02	1.233301e-03
1.835697e-18	1.000000e+08	4.390279e+06	4.390279e+06	2.260391e+01	5.447548e+03	5.447540e+03	7.945427e-03	2.121939e+31	4.423107e+12	1.951477e-02	1.240820e-03
1.908895e-18	1.000000e+08	4.359277e+06	4.359277e+06	2.251631e+01	5.442891e+03	5.442883e+03	8.038786e-03	2.035577e+31	4.261274e+12	1.939575e-02	1.248577e-03
1.985011e-18	1.000000e+08	4.324853e+06	4.324853e+06	2.242776e+01	5.436260e+03	5.436252e+03	8.133759e-03	1.945576e+31	4.097767e+12	1.928781e-02	1.256981e-03
2.064162e-18	1.000000e+08	4.298586e+06	4.298586e+06	2.234011e+01	5.426209e+03	5.426201e+03	8.229874e-03	1.873074e+31	3.981735e+12	1.914336e-02	1.262324e-03
2.146469e-18	1.000000e+08	4.261030e+06	4.261030e+06	2.225405e+01	5.410093e+03	5.410085e+03	8.326121e-03	1.775701e+31	3.831299e+12	1.896217e-02	1.269668e-03
2.232058e-18	1.000000e+08	4.234262e+06	4.234262e+06	2.216566e+01	5.409906e+03	5.409897e+03	8.424163e-03	1.713833e+31	3.698453e+12	1.888736e-02	1.277650e-03
2.321060e-18	1.000000e+08	4.200007e+06	4.200007e+06	2.207916e+01	5.398747e+03	5.398738e+03	8.523643e-03	1.633938e+31	3.562629e+12	1.875325e-02	1.285414e-03
2.413611e-18	1.000000e+08	4.168023e+06	4.168023e+06	2.199321e+01	5.389340e+03	5.389332e+03	8.623890e-03	1.560771e+31	3.432899e+12	1.861143e-02	1.293021e-03
2.509852e-18	1.000000e+08	4.137509e+06	4.137509e+06	2.190729e+01	5.392265e+03	5.392257e+03	8.725079e-03	1.500739e+31	3.291917e+12	1.856528e-02	1.303264e-03
2.609931e-18	1.000000e+08	4.111389e+06	4.111389e+06	2.182063e+01	5.379130e+03	5.379121e+03	8.827767e-03	1.442757e+31	3.203560e+12	1.842219e-02	1.308348e-03
2.714000e-18	1.000000e+08	4.081742e+06	4.081742e+06	2.173561e+01	5.372549e+03	5.372540e+03	8.931486e-03	1.383259e+31	3.090307e+12	1.831332e-02	1.316239e-03
2.822219e-18	1.000000e+08	4.049109e+06	4.049109e+06	2.164963e+01	5.355690e+03	5.355681e+03	9.036019e-03	1.316686e+31	2.988168e+12	1.814580e-02	1.322684e-03
2.934753e-18	1.000000e+08	4.020782e+06	4.020782e+06	2.156628e+01	5.352955e+03	5.352946e+03	9.142726e-03	1.265584e+31	2.879538e+12	1.806464e-02	1.331322e-03
3.051775e-18	1.000000e+08	3.990722e+06	3.990722e+06	2.148157e+01	5.347761e+03	5.347752e+03	9.250635e-03	1.212354e+31	2.771848e+12	1.796649e-02	1.340049e-03
3.173462e-18	1.000000e+08	3.964780e+06	3.964780e+06	2.139755e+01	5.343504e+03	5.343494e+03	9.358908e-03	1.167811e+31	2.680662e+12	1.788003e-02	1.347743e-03
3.300002e-18	1.000000e+08	3.946782e+06	3.946782e+06	2.131386e+01	5.342135e+03	5.342125e+03	9.468708e-03	1.137782e+31	2.615079e+12	1.782109e-02	1.353542e-03
3.431588e-18	1.000000e+08	3.911638e+06	3.911638e+06	2.122978e+01	5.328935e+03	5.328925e+03	9.580615e-03	1.079667e+31	2.512394e+12	1.768430e-02	1.362328e-03
3.568420e-18	1.000000e+08	3.887588e+06	3.887588e+06	2.114788e+01	5.321539e+03	5.321529e+03	9.692846e-03	1.040566e+31	2.438278e+12	1.757761e-02	1.368854e-03
3.710709e-18	1.000000e+08	3.860293e+06	3.860293e+06	2.106424e+01	5.310352e+03	5.310342e+03	9.806829e-03	9.980065e+30	2.363289e+12	1.746318e-02	1.375634e-03
3.858671e-18	1.000000e+08	3.835452e+06	3.835452e+06	2.098184e+01	5.301070e+03	5.301060e+03	9.922617e-03	9.604123e+30	2.294246e+12	1.735666e-02	1.382124e-03
4.012533e-18	1.000000e+08	3.810983e+06	3.810983e+06	2.089966e+01	5.292768e+03	5.292758e+03	1.003911e-02	9.244888e+30	2.225806e+12	1.725075e-02	1.388820e-03
4.172530e-18	1.000000e+08	3.786091e+06	3.786091e+06	2.081772e+01	5.290424e+03	5.290414e+03	1.015699e-02	8.913049e+30	2.150671e+12	1.718552e-02	1.397332e-03
4.338907e-18	1.000000e+08	3.763607e+06	3.763607e+06	2.073617e+01	5.272219e+03	5.272208e+03	1.027674e-02	8.571893e+30	2.104309e+12	1.702735e-02	1.400842e-03
4.511918e-18	1.000000e+08	3.758202e+06	3.758202e+06	2.065547e+01	5.293148e+03	5.293138e+03	1.039724e-02	8.560572e+30	2.060310e+12	1.712748e-02	1.408426e-03
4.691828e-18	1.000000e+08	3.712723e+06	3.712723e+06	2.057420e+01	5.279036e+03	5.279026e+03	1.051996e-02	7.979121e+30	1.946174e+12	1.696617e-02	1.421877e-03
4.878912e-18	1.000000e+08	3.692091e+06	3.692091e+06	2.049405e+01	5.256291e+03	5.256281e+03	1.064326e-02	7.674223e+30	1.912658e+12	1.677891e-02	1.423662e-03
5.073456e-18	1.000000e+08	3.670531e+06	3.670531e+06	2.041379e+01	5.265772e+03	5.265761e+03	1.076830e-02	7.457774e+30	1.842040e+12	1.679021e-02	1.434608e-03
5.275757e-18	1.000000e+08	3.641196e+06	3.641196e+06	2.033331e+01	5.242265e+03	5.242254e+03	1.089512e-02	7.084688e+30	1.789476e+12	1.660320e-02	1.439710e-03
5.486124e-18	1.000000e+08	3.617429e+06	3.617429e+06	2.025393e+01	5.224240e+03	5.224229e+03	1.102286e-02	6.789896e+30	1.744807e+12	1.644200e-02	1.444186e-03
5.704880e-18	1.000000e+08	3.596422e+06	3.596422e+06	2.017353e+01	5.209792e+03	5.209781e+03	1.115234e-02	6.542333e+30	1.704633e+12	1.631063e-02	1.448604e-03
5.932358e-18	1.000000e+08	3.568600e+06	3.568600e+06	2.009533e+01	5.204959e+03	5.204948e+03	1.128278e-02	6.262624e+30	1.639343e+12	1.623149e-02	1.458544e-03
6.168908e-18	1.000000e+08	3.544780e+06	3.544780e+06	2.001700e+01	5.213858e+03	5.213847e+03	1.141527e-02	6.060456e+30	1.572930e+12	1.624239e-02	1.470855e-03
6.414889e-18	1.000000e+08	3.517848e+06	3.517848e+06	1.993886e+01	5.184988e+03	5.184977e+03	1.154980e-02	5.754160e+30	1.535476e+12	1.602094e-02	1.473909e-03
6.670679e-18	1.000000e+08	3.496915e+06	3.496915e+06	1.985993e+01	5.180353e+03	5.180342e+03	1.168588e-02	5.562970e+30	1.491111e+12	1.595780e-02	1.481407e-03
6.936668e-18	1.000000e+08	3.486734e+06	3.486734e+06	1.978280e+01	5.185294e+03	5.185282e+03	1.182270e-02	5.483798e+30	1.462900e+12	1.596169e-02	1.487149e-03
7.213263e-18	1.000000e+08	3.457799e+06	3.457799e+06	1.970508e+01	5.159316e+03	5.159304e+03	1.196148e-02	5.191398e+30	1.420116e+12	1.575348e-02	1.492081e-03
7.500887e-18	1.000000e+08	3.433356e+06	3.433356e+06	1.962787e+01	5.151484e+03	5.151472e+03	1.210260e-02	4.982566e+30	1.373382e+12	1.566570e-02	1.500422e-03
7.799981e-18	1.000000e+08	3.420342e+06	3.420342e+06	1.955071e+01	5.137663e+03	5.137651e+03	1.224451e-02	4.854663e+30	1.356223e+12	1.555616e-02	1.502090e-03
8.111000e-18	1.000000e+08	3.393859e+06	3.393859e+06	1.947401e+01	5.120991e+03	5.120979e+03	1.238717e-02	4.627815e+30	1.314032e+12	1.541694e-02	1.508899e-03
8.434421e-18	1.000000e+08	3.370726e+06	3.370726e+06	1.939759e+01	5.134018e+03	5.134006e+03	1.253297e-02	4.479178e+30	1.255773e+12	1.544088e-02	1.523119e-03
8.770738e-18	1.000000e+08	3.353640e+06	3.353640e+06	1.932163e+01	5.106379e+03	5.106366e+03	1.268047e-02	4.313644e+30	1.242451e+12	1.525294e-02	1.522638e-03
9.120466e-18	1.000000e+08	3.341948e+06	3.341948e+06	1.924601e+01	5.100692e+03	5.100679e+03	1.282945e-02	4.224327e+30	1.223522e+12	1.520024e-02	1.526263e-03
9.484139e-18	1.000000e+08	3.314256e+06	3.314256e+06	1.917088e+01	5.084628e+03	5.084615e+03	1.297958e-02	4.015335e+30	1.181478e+12	1.506200e-02	1.534169e-03
9.862313e-18	1.000000e+08	3.298035e+06	3.298035e+06	1.909540e+01	5.071741e+03	5.071728e+03	1.313293e-02	3.891923e+30	1.159788e+12	1.496164e-02	1.537807e-03
1.025557e-17	1.000000e+08	3.283099e+06	3.283099e+06	1.902061e+01	5.068932e+03	5.068919e+03	1.328713e-02	3.791349e+30	1.132952e+12	1.490957e-02	1.543947e-03
1.066450e-17	1.000000e+08	3.260981e+06	3.260981e+06	1.894623e+01	5.051152e+03	5.051139e+03	1.344209e-02	3.633368e+30	1.104987e+12	1.477948e-02	1.548967e-03
1.108974e-17	1.000000e+08	3.238503e+06	3.238503e+06	1.887143e+01	5.057802e+03	5.057788e+03	1.360048e-02	3.510318e+30	1.060565e+12	1.478142e-02	1.561772e-03
1.153194e-17	1.000000e+08	3.229348e+06	3.229348e+06	1.879804e+01	5.025547e+03	5.025533e+03	1.375902e-02	3.413091e+30	1.064710e+12	1.457690e-02	1.556211e-03
1.199177e-17	1.000000e+08	3.203954e+06	3.203954e+06	1.872380e+01	5.026492e+03	5.026478e+03	1.392056e-02	3.273212e+30	1.020115e+12	1.454234e-02	1.568840e-03
1.246993e-17	1.000000e+08	3.186273e+06	3.186273e+06	1.865036e+01	5.016128e+03	5.016114e+03	1.408506e-02	3.164612e+30	9.965008e+11	1.445430e-02	1.574293e-03
1.296716e-17	1.000000e+08	3.172531e+06	3.172531e+06	1.857711e+01	4.993335e+03	4.993321e+03	1.424938e-02	3.063438e+30	9.868599e+11	1.429787e-02	1.573928e-03
1.348422e-17	1.000000e+08	3.150595e+06	3.150595e+06	1.850417e+01	4.985941e+03	4.985927e+03	1.441670e-02	2.944740e+30	9.556769e+11	1.422902e-02	1.582539e-03
1.402189e-17	1.000000e+08	3.132469e+06	3.132469e+06	1.843147e+01	4.979819e+03	4.979805e+03	1.458555e-02	2.847468e+30	9.298027e+11	1.416173e-02	1.589743e-03
1.458101e-17	1.000000e+08	3.112956e+06	3.112956e+06	1.835921e+01	4.968435e+03	4.968420e+03	1.475667e-02	2.741352e+30	9.054545e+11	1.406667e-02	1.596051e-03
1.516242e-17	1.000000e+08	3.089628e+06	3.089628e+06	1.828696e+01	4.957870e+03	4.957855e+03	1.492957e-02	2.623628e+30	8.758439e+11	1.397857e-02	1.604682e-03
1.576701e-17	1.000000e+08	3.082374e+06	3.082374e+06	1.821544e+01	4.956062e+03	4.956047e+03	1.510520e-02	2.587771e+30	8.654500e+11	1.395052e-02	1.607872e-03
1.639571e-17	1.000000e+08	3.058497e+06	3.058497e+06	1.814403e+01	4.933757e+03	4.933742e+03	1.528235e-02	2.460331e+30	8.415983e+11	1.378938e-02	1.613131e-03
1.704948e-17	1.000000e+08	3.039234e+06	3.039234e+06	1.807217e+01	4.936563e+03	4.936547e+03	1.546175e-02	2.382081e+30	8.125186e+11	1.377929e-02	1.624278e-03
1.772931e-17	1.000000e+08	3.018637e+06	3.018637e+06	1.800144e+01	4.918548e+03	4.918533e+03	1.564283e-02	2.281025e+30	7.924016e+11	1.365107e-02	1.629394e-03
1.843626e-17	1.000000e+08	3.005977e+06	3.005977e+06	1.793123e+01	4.911297e+03	4.911282e+03	1.582547e-02	2.223856e+30	7.782613e+11	1.359158e-02	1.633844e-03
1.917139e-17	1.000000e+08	2.982386e+06	2.982386e+06	1.786071e+01	4.892384e+03	4.892368e+03	1.601057e-02	2.116238e+30	7.550262e+11	1.345355e-02	1.640426e-03
1.993584e-17	1.000000e+08	2.969527e+06	2.969527e+06	1.779061e+01	4.879118e+03	4.879101e+03	1.619870e-02	2.056897e+30	7.438855e+11	1.336189e-02	1.643062e-03
2.073077e-17	1.000000e+08	2.954748e+06	2.954748e+06	1.772126e+01	4.878011e+03	4.877995e+03	1.638812e-02	2.001381e+30	7.246293e+11	1.332966e-02	1.650906e-03
2.155740e-17	1.000000e+08	2.934478e+06	2.934478e+06	1.765117e+01	4.876095e+03	4.876079e+03	1.658058e-02	1.927830e+30	6.993712e+11	1.328941e-02	1.661657e-03
2.241698e-17	1.000000e+08	2.915955e+06	2.915955e+06	1.758200e+01	4.865529e+03	4.865512e+03	1.677501e-02	1.856143e+30	6.807085e+11	1.320684e-02	1.668589e-03
2.331085e-17	1.000000e+08	2.897684e+06	2.897684e+06	1.751233e+01	4.848594e+03	4.848577e+03	1.697082e-02	1.782977e+30	6.653751e+11	1.309127e-02	1.673265e-03
2.424035e-17	1.000000e+08	2.886496e+06	2.886496e+06	1.744430e+01	4.858583e+03	4.858566e+03	1.717035e-02	1.752267e+30	6.472203e+11	1.311707e-02	1.683211e-03
2.520692e-17	1.000000e+08	2.870373e+06	2.870373e+06	1.737504e+01	4.837853e+03	4.837836e+03	1.737134e-02	1.686997e+30	6.365769e+11	1.298715e-02	1.685444e-03
2.621203e-17	1.000000e+08	2.866128e+06	2.866128e+06	1.730720e+01	4.844327e+03	4.844309e+03	1.757587e-02	1.678035e+30	6.289759e+11	1.301412e-02	1.690199e-03
2.725722e-17	1.000000e+08	2.835583e+06	2.835583e+06	1.723935e+01	4.818150e+03	4.818133e+03	1.778007e-02	1.568276e+30	6.039775e+11	1.283223e-02	1.699175e-03
2.834409e-17	1.000000e+08	2.821095e+06	2.821095e+06	1.717184e+01	4.829516e+03	4.829498e+03	1.798840e-02	1.533859e+30	5.838042e+11	1.287622e-02	1.711930e-03
2.947429e-17	1.000000e+08	2.805224e+06	2.805224e+06	1.710356e+01	4.803623e+03	4.803605e+03	1.819838e-02	1.472556e+30	5.757411e+11	1.271527e-02	1.712385e-03
3.064956e-17	1.000000e+08	2.785242e+06	2.785242e+06	1.703637e+01	4.786628e+03	4.786609e+03	1.841146e-02	1.408209e+30	5.604269e+11	1.260212e-02	1.718568e-03
3.187169e-17	1.000000e+08	2.766034e+06	2.766034e+06	1.696963e+01	4.796323e+03	4.796305e+03	1.862763e-02	1.362999e+30	5.369739e+11	1.262697e-02	1.734007e-03
3.314255e-17	1.000000e+08	2.756954e+06	2.756954e+06	1.690270e+01	4.782615e+03	4.782596e+03	1.884405e-02	1.331394e+30	5.320830e+11	1.253864e-02	1.734746e-03
3.446409e-17	1.000000e+08	2.739525e+06	2.739525e+06	1.683661e+01	4.780086e+03	4.780067e+03	1.906541e-02	1.286103e+30	5.153441e+11	1.250233e-02	1.744859e-03
3.583833e-17	1.000000e+08	2.728076e+06	2.728076e+06	1.676984e+01	4.772910e+03	4.772890e+03	1.928821e-02	1.254066e+30	5.062958e+11	1.244886e-02	1.749552e-03
3.726736e-17	1.000000e+08	2.709043e+06	2.709043e+06	1.670342e+01	4.756290e+03	4.756270e+03	1.951460e-02	1.200321e+30	4.931238e+11	1.233984e-02	1.755709e-03
3.875337e-17	1.000000e+08	2.700196e+06	2.700196e+06	1.663845e+01	4.759821e+03	4.759801e+03	1.974058e-02	1.181456e+30	4.835755e+11	1.234617e-02	1.762769e-03
4.029863e-17	1.000000e+08	2.702960e+06	2.702960e+06	1.657251e+01	4.748815e+03	4.748795e+03	1.997201e-02	1.182067e+30	4.894582e+11	1.228953e-02	1.756894e-03
4.190552e-17	1.000000e+08	2.693959e+06	2.693959e+06	1.650695e+01	4.770599e+03	4.770578e+03	2.020591e-02	1.171685e+30	4.741833e+11	1.238646e-02	1.770851e-03
4.357647e-17	1.000000e+08	2.688847e+06	2.688847e+06	1.644243e+01	4.748920e+03	4.748900e+03	2.044330e-02	1.149907e+30	4.760895e+11	1.227223e-02	1.766155e-03
4.531406e-17	1.000000e+08	2.687579e+06	2.687579e+06	1.637698e+01	4.750658e+03	4.750638e+03	2.068274e-02	1.147838e+30	4.743638e+11	1.227906e-02	1.767635e-03
4.712093e-17	1.000000e+08	2.682333e+06	2.682333e+06	1.631220e+01	4.745566e+03	4.745545e+03	2.092594e-02	1.134056e+30	4.711883e+11	1.225074e-02	1.769193e-03
4.899985e-17	1.000000e+08	2.684631e+06	2.684631e+06	1.624806e+01	4.749130e+03	4.749109e+03	2.117034e-02	1.140259e+30	4.719905e+11	1.226511e-02	1.769006e-03
5.095368e-17	1.000000e+08	2.675834e+06	2.675834e+06	1.618460e+01	4.742519e+03	4.742498e+03	2.141796e-02	1.118061e+30	4.660364e+11	1.222533e-02	1.772352e-03
5.298543e-17	1.000000e+08	2.677343e+06	2.677343e+06	1.612023e+01	4.745134e+03	4.745113e+03	2.166714e-02	1.122025e+30	4.664015e+11	1.223414e-02	1.772329e-03
5.509819e-17	1.000000e+08	2.673293e+06	2.673293e+06	1.605710e+01	4.748434e+03	4.748412e+03	2.192097e-02	1.114840e+30	4.618068e+11	1.224816e-02	1.776249e-03
5.729520e-17	1.000000e+08	2.671948e+06	2.671948e+06	1.599403e+01	4.750967e+03	4.750944e+03	2.217664e-02	1.113270e+30	4.599289e+11	1.226174e-02	1.778091e-03
5.957981e-17	1.000000e+08	2.669677e+06	2.669677e+06	1.593131e+01	4.736765e+03	4.736743e+03	2.243536e-02	1.101518e+30	4.619365e+11	1.218398e-02	1.774284e-03
6.195552e-17	1.000000e+08	2.671450e+06	2.671450e+06	1.586809e+01	4.728682e+03	4.728660e+03	2.269741e-02	1.101763e+30	4.660017e+11	1.214632e-02	1.770081e-03
6.442595e-17	1.000000e+08	2.667038e+06	2.667038e+06	1.580641e+01	4.741701e+03	4.741678e+03	2.296173e-02	1.098484e+30	4.582712e+11	1.221065e-02	1.777890e-03
6.699490e-17	1.000000e+08	2.671481e+06	2.671481e+06	1.574336e+01	4.743462e+03	4.743439e+03	2.323056e-02	1.108556e+30	4.616155e+11	1.222050e-02	1.775593e-03
6.966628e-17	1.000000e+08	2.666435e+06	2.666435e+06	1.568164e+01	4.744886e+03	4.744863e+03	2.349980e-02	1.098389e+30	4.566959e+11	1.222341e-02	1.779487e-03
7.244418e-17	1.000000e+08	2.670506e+06	2.670506e+06	1.561928e+01	4.734385e+03	4.734362e+03	2.377338e-02	1.102310e+30	4.634316e+11	1.217382e-02	1.772842e-03
7.533284e-17	1.000000e+08	2.670331e+06	2.670331e+06	1.555842e+01	4.737754e+03	4.737730e+03	2.405069e-02	1.103478e+30	4.622759e+11	1.219072e-02	1.774220e-03
7.833669e-17	1.000000e+08	2.672482e+06	2.672482e+06	1.550506e+01	4.723207e+03	4.723183e+03	2.434973e-02	1.101679e+30	4.686732e+11	1.212196e-02	1.767349e-03
8.146032e-17	1.000000e+08	2.673074e+06	2.673074e+06	1.543535e+01	4.764521e+03	4.764496e+03	2.461518e-02	1.122255e+30	4.570833e+11	1.233469e-02	1.782413e-03
8.470850e-17	1.000000e+08	2.678782e+06	2.678782e+06	1.537455e+01	4.740313e+03	4.740288e+03	2.490075e-02	1.123283e+30	4.693039e+11	1.221502e-02	1.769578e-03
8.808620e-17	1.000000e+08	2.678231e+06	2.678231e+06	1.531375e+01	4.738074e+03	4.738049e+03	2.519036e-02	1.121179e+30	4.695328e+11	1.220467e-02	1.769106e-03
9.159858e-17	1.000000e+08	2.688980e+06	2.688980e+06	1.525309e+01	4.738425e+03	4.738399e+03	2.548479e-02	1.144955e+30	4.793124e+11	1.221637e-02	1.762164e-03
9.525102e-17	1.000000e+08	2.686675e+06	2.686675e+06	1.520200e+01	4.748965e+03	4.748939e+03	2.579991e-02	1.145287e+30	4.741538e+11	1.227240e-02	1.767599e-03
9.904909e-17	1.000000e+08	2.691514e+06	2.691514e+06	1.513277e+01	4.756114e+03	4.756088e+03	2.608230e-02	1.159678e+30	4.765143e+11	1.231531e-02	1.767078e-03
1.029986e-16	1.000000e+08	2.702206e+06	2.702206e+06	1.507326e+01	4.755933e+03	4.755906e+03	2.638432e-02	1.184138e+30	4.866578e+11	1.232825e-02	1.760019e-03
1.071056e-16	1.000000e+08	2.706093e+06	2.706093e+06	1.501334e+01	4.741392e+03	4.741365e+03	2.669233e-02	1.186293e+30	4.950656e+11	1.226224e-02	1.752117e-03
1.113764e-16	1.000000e+08	2.715261e+06	2.715261e+06	1.496117e+01	4.778753e+03	4.778726e+03	2.701351e-02	1.226172e+30	4.920154e+11	1.246193e-02	1.759961e-03
1.158175e-16	1.000000e+08	2.724353e+06	2.724353e+06	1.489513e+01	4.770874e+03	4.770847e+03	2.731732e-02	1.243908e+30	5.032671e+11	1.243263e-02	1.751195e-03
1.204356e-16	1.000000e+08	2.732358e+06	2.732358e+06	1.483591e+01	4.772412e+03	4.772385e+03	2.763310e-02	1.264287e+30	5.106881e+11	1.245227e-02	1.746628e-03
1.252379e-16	1.000000e+08	2.742793e+06	2.742793e+06	1.477751e+01	4.774787e+03	4.774759e+03	2.795399e-02	1.291659e+30	5.204487e+11	1.248170e-02	1.740848e-03
1.302317e-16	1.000000e+08	2.755079e+06	2.755079e+06	1.471879e+01	4.781761e+03	4.781732e+03	2.827984e-02	1.326060e+30	5.304249e+11	1.253096e-02	1.735617e-03
1.354246e-16	1.000000e+08	2.763861e+06	2.763861e+06	1.466085e+01	4.781928e+03	4.781900e+03	2.860698e-02	1.349153e+30	5.395679e+11	1.254791e-02	1.730162e-03
1.408246e-16	1.000000e+08	2.777827e+06	2.777827e+06	1.460266e+01	4.796963e+03	4.796934e+03	2.894325e-02	1.393824e+30	5.487521e+11	1.264077e-02	1.726876e-03
1.464398e-16	1.000000e+08	2.787895e+06	2.787895e+06	1.454418e+01	4.805767e+03	4.805738e+03	2.927743e-02	1.426472e+30	5.564801e+11	1.270495e-02	1.723798e-03
1.522790e-16	1.000000e+08	2.806603e+06	2.806603e+06	1.448718e+01	4.811426e+03	4.811397e+03	2.961924e-02	1.481027e+30	5.743729e+11	1.275702e-02	1.714324e-03
1.583511e-16	1.000000e+08	2.828499e+06	2.828499e+06	1.443896e+01	4.806561e+03	4.806531e+03	2.997614e-02	1.540135e+30	6.003248e+11	1.276056e-02	1.699333e-03
1.646652e-16	1.000000e+08	2.832092e+06	2.832092e+06	1.438100e+01	4.827058e+03	4.827027e+03	3.032375e-02	1.564151e+30	5.968513e+11	1.287755e-02	1.704414e-03
1.712311e-16	1.000000e+08	2.853102e+06	2.853102e+06	1.431591e+01	4.833377e+03	4.833346e+03	3.066140e-02	1.631121e+30	6.183479e+11	1.294168e-02	1.694078e-03
1.780589e-16	1.000000e+08	2.865292e+06	2.865292e+06	1.425962e+01	4.831054e+03	4.831023e+03	3.101736e-02	1.667207e+30	6.335491e+11	1.294900e-02	1.686060e-03
1.851589e-16	1.000000e+08	2.884015e+06	2.884015e+06	1.420305e+01	4.849227e+03	4.849196e+03	3.137630e-02	1.738363e+30	6.483025e+11	1.306905e-02	1.681416e-03
1.925420e-16	1.000000e+08	2.903572e+06	2.903572e+06	1.414649e+01	4.866821e+03	4.866789e+03	3.174070e-02	1.814547e+30	6.645711e+11	1.318854e-02	1.676150e-03
2.002195e-16	1.000000e+08	2.920302e+06	2.920302e+06	1.409043e+01	4.864887e+03	4.864855e+03	3.210806e-02	1.870006e+30	6.862451e+11	1.320674e-02	1.665885e-03
2.082031e-16	1.000000e+08	2.932407e+06	2.932407e+06	1.404822e+01	4.871123e+03	4.871091e+03	3.250168e-02	1.917106e+30	6.990378e+11	1.326222e-02	1.661135e-03
2.165050e-16	1.000000e+08	2.958376e+06	2.958376e+06	1.397892e+01	4.875847e+03	4.875814e+03	3.285844e-02	2.012497e+30	7.302725e+11	1.332171e-02	1.648150e-03
2.251381e-16	1.000000e+08	2.976776e+06	2.976776e+06	1.393734e+01	4.896044e+03	4.896011e+03	3.325721e-02	2.097551e+30	7.455655e+11	1.346087e-02	1.644747e-03
2.341153e-16	1.000000e+08	2.998882e+06	2.998882e+06	1.388206e+01	4.904283e+03	4.904249e+03	3.364474e-02	2.189129e+30	7.716029e+11	1.353836e-02	1.635371e-03
2.434505e-16	1.000000e+08	3.021807e+06	3.021807e+06	1.382087e+01	4.925479e+03	4.925445e+03	3.402387e-02	2.299052e+30	7.930608e+11	1.368694e-02	1.629978e-03
2.531579e-16	1.000000e+08	3.040407e+06	3.040407e+06	1.375838e+01	4.942011e+03	4.941977e+03	3.440641e-02	2.391271e+30	8.111666e+11	1.380579e-02	1.625444e-03
2.632524e-16	1.000000e+08	3.070462e+06	3.070462e+06	1.371668e+01	4.937866e+03	4.937831e+03	3.482145e-02	2.516296e+30	8.571663e+11	1.383038e-02	1.608183e-03
2.737495e-16	1.000000e+08	3.088264e+06	3.088264e+06	1.364918e+01	4.956628e+03	4.956593e+03	3.520520e-02	2.615187e+30	8.741202e+11	1.396438e-02	1.604988e-03
2.846651e-16	1.000000e+08	3.112029e+06	3.112029e+06	1.359503e+01	4.975277e+03	4.975241e+03	3.561239e-02	2.745157e+30	9.004940e+11	1.410718e-02	1.598724e-03
2.960159e-16	1.000000e+08	3.143339e+06	3.143339e+06	1.354139e+01	4.981088e+03	4.981052e+03	3.602279e-02	2.901722e+30	9.463129e+11	1.418374e-02	1.584648e-03
3.078193e-16	1.000000e+08	3.165099e+06	3.165099e+06	1.348714e+01	4.990120e+03	4.990083e+03	3.643995e-02	3.023313e+30	9.770757e+11	1.427703e-02	1.576608e-03
3.200935e-16	1.000000e+08	3.192771e+06	3.192771e+06	1.343330e+01	5.020386e+03	5.020349e+03	3.685974e-02	3.204095e+30	1.004662e+12	1.448631e-02	1.572423e-03
3.328570e-16	1.000000e+08	3.208671e+06	3.208671e+06	1.338032e+01	5.053183e+03	5.053146e+03	3.728794e-02	3.334602e+30	1.012089e+12	1.470649e-02	1.574852e-03
3.461294e-16	1.000000e+08	3.254603e+06	3.254603e+06	1.332730e+01	5.056214e+03	5.056176e+03	3.771410e-02	3.601309e+30	1.089766e+12	1.479319e-02	1.553558e-03
3.599311e-16	1.000000e+08	3.280732e+06	3.280732e+06	1.327375e+01	5.055585e+03	5.055546e+03	3.815104e-02	3.758087e+30	1.137915e+12	1.483217e-02	1.540993e-03
3.742832e-16	1.000000e+08	3.306201e+06	3.306201e+06	1.322163e+01	5.080812e+03	5.080773e+03	3.859063e-02	3.957492e+30	1.168839e+12	1.502674e-02	1.536752e-03
3.892075e-16	1.000000e+08	3.336213e+06	3.336213e+06	1.316902e+01	5.097208e+03	5.097168e+03	3.903655e-02	4.181641e+30	1.215305e+12	1.517642e-02	1.527842e-03
4.047269e-16	1.000000e+08	3.371953e+06	3.371953e+06	1.311651e+01	5.111181e+03	5.111141e+03	3.948215e-02	4.450492e+30	1.275857e+12	1.531411e-02	1.515792e-03
4.208651e-16	1.000000e+08	3.404695e+06	3.404695e+06	1.306414e+01	5.131851e+03	5.131811e+03	3.993665e-02	4.727367e+30	1.328157e+12	1.549956e-02	1.507286e-03
4.376468e-16	1.000000e+08	3.433885e+06	3.433885e+06	1.301178e+01	5.151139e+03	5.151098e+03	4.039577e-02	4.988398e+30	1.375450e+12	1.567196e-02	1.500090e-03
4.550977e-16	1.000000e+08	3.472313e+06	3.472313e+06	1.296029e+01	5.170268e+03	5.170227e+03	4.086318e-02	5.331170e+30	1.442970e+12	1.584235e-02	1.488998e-03
4.732445e-16	1.000000e+08	3.508969e+06	3.508969e+06	1.290828e+01	5.185639e+03	5.185598e+03	4.133192e-02	5.676803e+30	1.513884e+12	1.600655e-02	1.477824e-03
4.921148e-16	1.000000e+08	3.547403e+06	3.547403e+06	1.285724e+01	5.202568e+03	5.202526e+03	4.180619e-02	6.059782e+30	1.589894e+12	1.618064e-02	1.466585e-03
5.117376e-16	1.000000e+08	3.592484e+06	3.592484e+06	1.281256e+01	5.213453e+03	5.213410e+03	4.229864e-02	6.513253e+30	1.691106e+12	1.632733e-02	1.451211e-03
5.321428e-16	1.000000e+08	3.637214e+06	3.637214e+06	1.275497e+01	5.223945e+03	5.223903e+03	4.277238e-02	6.994714e+30	1.797947e+12	1.648226e-02	1.436249e-03
5.533617e-16	1.000000e+08	3.686016e+06	3.686016e+06	1.271872e+01	5.257363e+03	5.257320e+03	4.329093e-02	7.611775e+30	1.895161e+12	1.677996e-02	1.426299e-03
5.754266e-16	1.000000e+08	3.733475e+06	3.733475e+06	1.265324e+01	5.275618e+03	5.275574e+03	4.375914e-02	8.210866e+30	2.009196e+12	1.697907e-02	1.413058e-03
5.983714e-16	1.000000e+08	3.788019e+06	3.788019e+06	1.260841e+01	5.292699e+03	5.292655e+03	4.427055e-02	8.938022e+30	2.152065e+12	1.718984e-02	1.397221e-03
6.222311e-16	1.000000e+08	3.837336e+06	3.837336e+06	1.255207e+01	5.301569e+03	5.301524e+03	4.476776e-02	9.628416e+30	2.298967e+12	1.735790e-02	1.381576e-03
6.470421e-16	1.000000e+08	3.893341e+06	3.893341e+06	1.250225e+01	5.324633e+03	5.324587e+03	4.528460e-02	1.050571e+31	2.454579e+12	1.761589e-02	1.367626e-03
6.728425e-16	1.000000e+08	3.948569e+06	3.948569e+06	1.245204e+01	5.342064e+03	5.342018e+03	4.579829e-02	1.141927e+31	2.624779e+12	1.784559e-02	1.352912e-03
6.996717e-16	1.000000e+08	4.023431e+06	4.023431e+06	1.240243e+01	5.356047e+03	5.356001e+03	4.632386e-02	1.270962e+31	2.883438e+12	1.808177e-02	1.331214e-03
7.275707e-16	1.000000e+08	4.094239e+06	4.094239e+06	1.235258e+01	5.372939e+03	5.372892e+03	4.685341e-02	1.407472e+31	3.143258e+12	1.835122e-02	1.312317e-03
7.565821e-16	1.000000e+08	4.169742e+06	4.169742e+06	1.230327e+01	5.401291e+03	5.401243e+03	4.738791e-02	1.570494e+31	3.416241e+12	1.868881e-02	1.295354e-03
7.867504e-16	1.000000e+08	4.240736e+06	4.240736e+06	1.226165e+01	5.405970e+03	5.405922e+03	4.795133e-02	1.726478e+31	3.739323e+12	1.888191e-02	1.274772e-03
8.181215e-16	1.000000e+08	4.324036e+06	4.324036e+06	1.221228e+01	5.432577e+03	5.432529e+03	4.849417e-02	1.940060e+31	4.100017e+12	1.925129e-02	1.256367e-03
8.507436e-16	1.000000e+08	4.406473e+06	4.406473e+06	1.216816e+01	5.459507e+03	5.459458e+03	4.905760e-02	2.173081e+31	4.480318e+12	1.962057e-02	1.238974e-03
8.846665e-16	1.000000e+08	4.499525e+06	4.499525e+06	1.211424e+01	5.481689e+03	5.481640e+03	4.960562e-02	2.458081e+31	4.966200e+12	1.999190e-02	1.218282e-03
9.199420e-16	1.000000e+08	4.591104e+06	4.591104e+06	1.205873e+01	5.502779e+03	5.502729e+03	5.015673e-02	2.770093e+31	5.490147e+12	2.037042e-02	1.198574e-03
9.566241e-16	1.000000e+08	4.686178e+06	4.686178e+06	1.201046e+01	5.523197e+03	5.523146e+03	5.072290e-02	3.123430e+31	6.076857e+12	2.073142e-02	1.178614e-03
9.947689e-16	1.000000e+08	4.791082e+06	4.791082e+06	1.197792e+01	5.557612e+03	5.557560e+03	5.134262e-02	3.572134e+31	6.737313e+12	2.122515e-02	1.159991e-03
1.034435e-15	1.000000e+08	4.897292e+06	4.897292e+06	1.191427e+01	5.584551e+03	5.584499e+03	5.188889e-02	4.073650e+31	7.499675e+12	2.169178e-02	1.140335e-03
1.075682e-15	1.000000e+08	5.007266e+06	5.007266e+06	1.186592e+01	5.606982e+03	5.606929e+03	5.247655e-02	4.640685e+31	8.374067e+12	2.211415e-02	1.119769e-03
1.118574e-15	1.000000e+08	5.129814e+06	5.129814e+06	1.181859e+01	5.640231e+03	5.640178e+03	5.307530e-02	5.375794e+31	9.417990e+12	2.270000e-02	1.099500e-03
1.163177e-15	1.000000e+08	5.257522e+06	5.257522e+06	1.177093e+01	5.651549e+03	5.651495e+03	5.368001e-02	6.203045e+31	1.075889e+13	2.316278e-02	1.074945e-03
1.209558e-15	1.000000e+08	5.403993e+06	5.403993e+06	1.172983e+01	5.686216e+03	5.686161e+03	5.430419e-02	7.304286e+31	1.228743e+13	2.377361e-02	1.052225e-03
1.257788e-15	1.000000e+08	5.565020e+06	5.565020e+06	1.167615e+01	5.702412e+03	5.702357e+03	5.490186e-02	8.669502e+31	1.437809e+13	2.436418e-02	1.024689e-03
1.307942e-15	1.000000e+08	5.729515e+06	5.729515e+06	1.162926e+01	5.743259e+03	5.743203e+03	5.552755e-02	1.036004e+32	1.657942e+13	2.516884e-02	1.002399e-03
1.360095e-15	1.000000e+08	5.921540e+06	5.921540e+06	1.158283e+01	5.781385e+03	5.781329e+03	5.615528e-02	1.263018e+32	1.955465e+13	2.602120e-02	9.763313e-04
1.414328e-15	1.000000e+08	6.100400e+06	6.100400e+06	1.154929e+01	5.841739e+03	5.841682e+03	5.683269e-02	1.520966e+32	2.235676e+13	2.700346e-02	9.575994e-04
1.470723e-15	1.000000e+08	6.307150e+06	6.307150e+06	1.150032e+01	5.848467e+03	5.848410e+03	5.746566e-02	1.855437e+32	2.711664e+13	2.788507e-02	9.272757e-04
1.529367e-15	1.000000e+08	6.530550e+06	6.530550e+06	1.144878e+01	5.897054e+03	5.896996e+03	5.809900e-02	2.285471e+32	3.204795e+13	2.886145e-02	9.029950e-04
1.590350e-15	1.000000e+08	6.756573e+06	6.756573e+06	1.140499e+01	5.940057e+03	5.939998e+03	5.876720e-02	2.838384e+32	3.838117e+13	3.023639e-02	8.791523e-04
1.653764e-15	1.000000e+08	7.004545e+06	7.004545e+06	1.136521e+01	5.992773e+03	5.992714e+03	5.945392e-02	3.510552e+32	4.541885e+13	3.122964e-02	8.555550e-04
1.719707e-15	1.000000e+08	7.279042e+06	7.279042e+06	1.131090e+01	6.026375e+03	6.026315e+03	6.009360e-02	4.447167e+32	5.595034e+13	3.264402e-02	8.279077e-04
1.788279e-15	1.000000e+08	7.603334e+06	7.603334e+06	1.126940e+01	6.078830e+03	6.078769e+03	6.078481e-02	5.830129e+32	7.023900e+13	3.441510e-02	7.994953e-04
1.859586e-15	1.000000e+08	7.926145e+06	7.926145e+06	1.122758e+01	6.106742e+03	6.106681e+03	6.148466e-02	7.562374e+32	8.904515e+13	3.626097e-02	7.704555e-04
1.933736e-15	1.000000e+08	8.300908e+06	8.300908e+06	1.116771e+01	6.157708e+03	6.157645e+03	6.212870e-02	9.929008e+32	1.121529e+14	3.778932e-02	7.418113e-04
2.010842e-15	1.000000e+08	8.663405e+06	8.663405e+06	1.113388e+01	6.168887e+03	6.168824e+03	6.286480e-02	1.323034e+33	1.480939e+14	4.066487e-02	7.120627e-04
2.091023e-15	1.000000e+08	9.152992e+06	9.152992e+06	1.108414e+01	6.147955e+03	6.147891e+03	6.356129e-02	1.780957e+33	2.027683e+14	4.158428e-02	6.716880e-04
2.174402e-15	1.000000e+08	9.722695e+06	9.722695e+06	1.103266e+01	6.127344e+03	6.127280e+03	6.424846e-02	2.477226e+33	2.868166e+14	4.276846e-02	6.302104e-04
2.261104e-15	1.000000e+08	1.036037e+07	1.036037e+07	1.099853e+01	6.103933e+03	6.103868e+03	6.501364e-02	3.634165e+33	4.288997e+14	4.566874e-02	5.891616e-04
2.351265e-15	1.000000e+08	1.110503e+07	1.110503e+07	1.095244e+01	6.079464e+03	6.079398e+03	6.573638e-02	6.271751e+33	7.552007e+14	5.570337e-02	5.474514e-04
2.445020e-15	1.000000e+08	1.195924e+07	1.195924e+07	1.091380e+01	6.033793e+03	6.033727e+03	6.649546e-02	9.563091e+33	1.195766e+15	5.863692e-02	5.045297e-04
2.542513e-15	1.000000e+08	1.299379e+07	1.299379e+07	1.085431e+01	5.945289e+03	5.945222e+03	6.718145e-02	1.639694e+34	2.207486e+15	6.640109e-02	4.575486e-04
2.643895e-15	1.000000e+08	1.426166e+07	1.426166e+07	1.082910e+01	5.767365e+03	5.767297e+03	6.801283e-02	3.017454e+34	4.728827e+15	7.671516e-02	4.043964e-04
2.749318e-15	1.000000e+08	1.600264e+07	1.600264e+07	1.076637e+01	5.509563e+03	5.509494e+03	6.869676e-02	7.090930e+34	1.396746e+16	1.013530e-01	3.442909e-04
2.858946e-15	1.000000e+08	1.827174e+07	1.827174e+07	1.072234e+01	5.143989e+03	5.143920e+03	6.946225e-02	-9.268305e+34	-2.573357e+16	-6.826396e-02	2.815270e-04
2.972944e-15	1.000000e+08	2.162540e+07	2.162540e+07	1.067884e+01	4.603304e+03	4.603234e+03	7.023882e-02	-3.319694e+35	-1.606016e+17	-1.052854e-01	2.128656e-04
3.091488e-15	1.000000e+08	2.699469e+07	2.699469e+07	1.065135e+01	3.747773e+03	3.747702e+03	7.109563e-02	-5.853801e+33	-7.917196e+15	-6.125446e-04	1.388337e-04
3.214760e-15	1.000000e+08	4.101857e+07	4.101857e+07	1.059751e+01	1.607699e+03	1.607627e+03	7.183971e-02	-9.946749e+31	-9.260984e+15	-1.284901e-06	3.919442e-05
3.342946e-15	1.000000e+08	6.785310e+02	6.785310e+02	1.056662e+01	7.270110e-02	6.604730e-10	7.270110e-02	1.517892e+06	7.473707e+11	1.583011e-08	1.071449e-04
3.476244e-15	1.000000e+08	2.669616e+02	2.669616e+02	1.050494e+01	7.342251e-02	5.663546e-10	7.342251e-02	6.452277e+04	3.023895e+10	7.137736e-08	2.750303e-04
3.614857e-15	1.000000e+08	1.690043e+02	1.690043e+02	1.046794e+01	7.426611e-02	5.423588e-10	7.426611e-02	1.965989e+04	8.702170e+09	2.138867e-07	4.394333e-04
3.758997e-15	1.000000e+08	1.230790e+02	1.230790e+02	1.041940e+01	7.506967e-02	5.303002e-10	7.506967e-02	1.356118e+04	5.688202e+09	7.202256e-07	6.099306e-04
3.908885e-15	1.000000e+08	9.769364e+01	9.769364e+01	1.038729e+01	7.595087e-02	5.241460e-10	7.595087e-02	1.222983e+04	4.839010e+09	2.061485e-06	7.774393e-04
4.064749e-15	1.000000e+08	8.095261e+01	8.095261e+01	1.035396e+01	7.684314e-02	5.205621e-10	7.684314e-02	1.144190e+04	4.270443e+09	4.936685e-06	9.492361e-04
4.226829e-15	1.000000e+08	6.889381e+01	6.889381e+01	1.030533e+01	7.766209e-02	5.183201e-10	7.766209e-02	1.095601e+04	3.877993e+09	1.058871e-05	1.127272e-03
4.395371e-15	1.000000e+08	6.019349e+01	6.019349e+01	1.026738e+01	7.854655e-02	5.175084e-10	7.854655e-02	1.063703e+04	3.557825e+09	2.019128e-05	1.304901e-03
4.570634e-15	1.000000e+08	5.337725e+01	5.337725e+01	1.022253e+01	7.940198e-02	5.174793e-10	7.940197e-02	1.032858e+04	3.272535e+09	3.575618e-05	1.487562e-03
4.752885e-15	1.000000e+08	4.788022e+01	4.788022e+01	1.016518e+01	8.019402e-02	5.179157e-10	8.019402e-02	9.947291e+03	2.999127e+09	5.929463e-05	1.674888e-03
4.942403e-15	1.000000e+08	4.368862e+01	4.368862e+01	1.014016e+01	8.117346e-02	5.193839e-10	8.117346e-02	9.823014e+03	2.787240e+09	9.257519e-05	1.858000e-03
5.139478e-15	1.000000e+08	3.996850e+01	3.996850e+01	1.008158e+01	8.197125e-02	5.207877e-10	8.197125e-02	9.493898e+03	2.565291e+09	1.396197e-04	2.050896e-03
5.344412e-15	1.000000e+08	3.701084e+01	3.701084e+01	1.005669e+01	8.297555e-02	5.230634e-10	8.297555e-02	9.357756e+03	2.379145e+09	2.021243e-04	2.241926e-03
5.557517e-15	1.000000e+08	3.450215e+01	3.450215e+01	1.001927e+01	8.391387e-02	5.254701e-10	8.391387e-02	9.202398e+03	2.211730e+09	2.823327e-04	2.432134e-03
5.779119e-15	1.000000e+08	3.218248e+01	3.218248e+01	9.977439e+00	8.482957e-02	5.279730e-10	8.482957e-02	8.952006e+03	2.037905e+09	3.889683e-04	2.635893e-03
6.009558e-15	1.000000e+08	3.021967e+01	3.021967e+01	9.936894e+00	8.577337e-02	5.308200e-10	8.577337e-02	8.758814e+03	1.886614e+09	5.213003e-04	2.838329e-03
6.249185e-15	1.000000e+08	2.851573e+01	2.851573e+01	9.889210e+00	8.667181e-02	5.337753e-10	8.667181e-02	8.566254e+03	1.751466e+09	6.814903e-04	3.039438e-03
6.498368e-15	1.000000e+08	2.695651e+01	2.695651e+01	9.853003e+00	8.765492e-02	5.370992e-10	8.765492e-02	8.359030e+03	1.615379e+09	8.809049e-04	3.251716e-03
6.757486e-15	1.000000e+08	2.559898e+01	2.559898e+01	9.811860e+00	8.860932e-02	5.404200e-10	8.860932e-02	8.186630e+03	1.498678e+09	1.117077e-03	3.461440e-03
7.026937e-15	1.000000e+08	2.434295e+01	2.434295e+01	9.767834e+00	8.955297e-02	5.439234e-10	8.955296e-02	7.964109e+03	1.382730e+09	1.397534e-03	3.678805e-03
7.307131e-15	1.000000e+08	2.324881e+01	2.324881e+01	9.729379e+00	9.055218e-02	5.476247e-10	9.055218e-02	7.809202e+03	1.282662e+09	1.724622e-03	3.894916e-03
7.598499e-15	1.000000e+08	2.223358e+01	2.223358e+01	9.677058e+00	9.145696e-02	5.513539e-10	9.145696e-02	7.614173e+03	1.189978e+09	2.102167e-03	4.113461e-03
7.901484e-15	1.000000e+08	2.131047e+01	2.131047e+01	9.650082e+00	9.254083e-02	5.553730e-10	9.254083e-02	7.463744e+03	1.099739e+09	2.547315e-03	4.342505e-03
8.216551e-15	1.000000e+08	2.051603e+01	2.051603e+01	9.613774e+00	9.358490e-02	5.594991e-10	9.358490e-02	7.359214e+03	1.025186e+09	3.037080e-03	4.561551e-03
8.544181e-15	1.000000e+08	1.969523e+01	1.969523e+01	9.567237e+00	9.454594e-02	5.635704e-10	9.454594e-02	7.133446e+03	9.442454e+08	3.610651e-03	4.800449e-03
8.884875e-15	1.000000e+08	1.895715e+01	1.895715e+01	9.528448e+00	9.558645e-02	5.678661e-10	9.558645e-02	6.946716e+03	8.705583e+08	4.256033e-03	5.042236e-03
9.239153e-15	1.000000e+08	1.831887e+01	1.831887e+01	9.488216e+00	9.661675e-02	5.722287e-10	9.661675e-02	6.831113e+03	8.113894e+08	4.966942e-03	5.274165e-03
9.607559e-15	1.000000e+08	1.772047e+01	1.772047e+01	9.444456e+00	9.763101e-02	5.766777e-10	9.763100e-02	6.687286e+03	7.538954e+08	5.740701e-03	5.509504e-03
9.990654e-15	1.000000e+08	1.710431e+01	1.710431e+01	9.392691e+00	9.858892e-02	5.811805e-10	9.858892e-02	6.452755e+03	6.927948e+08	6.611637e-03	5.763982e-03
1.038903e-14	1.000000e+08	1.658104e+01	1.658104e+01	9.371141e+00	9.979942e-02	5.859465e-10	9.979942e-02	6.355884e+03	6.420011e+08	7.606904e-03	6.018887e-03
1.080328e-14	1.000000e+08	1.611097e+01	1.611097e+01	9.335423e+00	1.009113e-01	5.907088e-10	1.009113e-01	6.271311e+03	5.993215e+08	8.666460e-03	6.263515e-03
1.123406e-14	1.000000e+08	1.557665e+01	1.557665e+01	9.274886e+00	1.018188e-01	5.954460e-10	1.018188e-01	5.981736e+03	5.466231e+08	9.784701e-03	6.536627e-03
1.168201e-14	1.000000e+08	1.514405e+01	1.514405e+01	9.235775e+00	1.029040e-01	6.003559e-10	1.029040e-01	5.855967e+03	5.075026e+08	1.102756e-02	6.795008e-03
1.214782e-14	1.000000e+08	1.477805e+01	1.477805e+01	9.220697e+00	1.042143e-01	6.054579e-10	1.042143e-01	5.840475e+03	4.751289e+08	1.242951e-02	7.051967e-03
1.263221e-14	1.000000e+08	1.438349e+01	1.438349e+01	9.173445e+00	1.052636e-01	6.105490e-10	1.052636e-01	5.689625e+03	4.402433e+08	1.386288e-02	7.318362e-03
1.313591e-14	1.000000e+08	1.401654e+01	1.401654e+01	9.143069e+00	1.064647e-01	6.157344e-10	1.064647e-01	5.576255e+03	4.076754e+08	1.546072e-02	7.595648e-03
1.365969e-14	1.000000e+08	1.366322e+01	1.366322e+01	9.099553e+00	1.075555e-01	6.209724e-10	1.075555e-01	5.435897e+03	3.776666e+08	1.712366e-02	7.871896e-03
1.420436e-14	1.000000e+08	1.332006e+01	1.332006e+01	9.061053e+00	1.087023e-01	6.263286e-10	1.087023e-01	5.290842e+03	3.486034e+08	1.892714e-02	8.160794e-03
1.477076e-14	1.000000e+08	1.302903e+01	1.302903e+01	9.022738e+00	1.098642e-01	6.317382e-10	1.098642e-01	5.209570e+03	3.254780e+08	2.081292e-02	8.432261e-03
1.535973e-14	1.000000e+08	1.273265e+01	1.273265e+01	8.985902e+00	1.110475e-01	6.372720e-10	1.110475e-01	5.096878e+03	3.018283e+08	2.284559e-02	8.721481e-03
1.597219e-14	1.000000e+08	1.243104e+01	1.243104e+01	8.943300e+00	1.121835e-01	6.428812e-10	1.121835e-01	4.941700e+03	2.781197e+08	2.497071e-02	9.024467e-03
1.660907e-14	1.000000e+08	1.214575e+01	1.214575e+01	8.899911e+00	1.133231e-01	6.485720e-10	1.133231e-01	4.793375e+03	2.564778e+08	2.720259e-02	9.330262e-03
1.727135e-14	1.000000e+08	1.190351e+01	1.190351e+01	8.867749e+00	1.145758e-01	6.543052e-10	1.145758e-01	4.718272e+03	2.389565e+08	2.961418e-02	9.625381e-03
1.796003e-14	1.000000e+08	1.166997e+01	1.166997e+01	8.839525e+00	1.158675e-01	6.602117e-10	1.158675e-01	4.641504e+03	2.222541e+08	3.216632e-02	9.928693e-03
1.867618e-14	1.000000e+08	1.143159e+01	1.143159e+01	8.793242e+00	1.169975e-01	6.661650e-10	1.169975e-01	4.514810e+03	2.059477e+08	3.468954e-02	1.023458e-02
1.942088e-14	1.000000e+08	1.118388e+01	1.118388e+01	8.744823e+00	1.181118e-01	6.721331e-10	1.181118e-01	4.355604e+03	1.894883e+08	3.734033e-02	1.056090e-02
2.019527e-14	1.000000e+08	1.098571e+01	1.098571e+01	8.717382e+00	1.194860e-01	6.783192e-10	1.194860e-01	4.302326e+03	1.766519e+08	4.033234e-02	1.087649e-02
2.100055e-14	1.000000e+08	1.078688e+01	1.078688e+01	8.687068e+00	1.208178e-01	6.845136e-10	1.208178e-01	4.223915e+03	1.640816e+08	4.338383e-02	1.120045e-02
2.183793e-14	1.000000e+08	1.060055e+01	1.060055e+01	8.654271e+00	1.220974e-01	6.909344e-10	1.220974e-01	4.147899e+03	1.528609e+08	4.648112e-02	1.151802e-02
2.270870e-14	1.000000e+08	1.040145e+01	1.040145e+01	8.611755e+00	1.233582e-01	6.973126e-10	1.233582e-01	4.033469e+03	1.412013e+08	4.969359e-02	1.185971e-02
2.361420e-14	1.000000e+08	1.020723e+01	1.020723e+01	8.575079e+00	1.246230e-01	7.038127e-10	1.246230e-01	3.917501e+03	1.303222e+08	5.303485e-02	1.220929e-02
2.455580e-14	1.000000e+08	1.003482e+01	1.003482e+01	8.539601e+00	1.259392e-01	7.104176e-10	1.259392e-01	3.833514e+03	1.210021e+08	5.651210e-02	1.255022e-02
2.553495e-14	1.000000e+08	9.858806e+00	9.858806e+00	8.495739e+00	1.271167e-01	7.170979e-10	1.271167e-01	3.720736e+03	1.121025e+08	5.992369e-02	1.289372e-02
2.655314e-14	1.000000e+08	9.706143e+00	9.706143e+00	8.463827e+00	1.285426e-01	7.239686e-10	1.285426e-01	3.657656e+03	1.042238e+08	6.368844e-02	1.324343e-02
2.761193e-14	1.000000e+08	9.542694e+00	9.542694e+00	8.424057e+00	1.297776e-01	7.308878e-10	1.297776e-01	3.551123e+03	9.646427e+07	6.731346e-02	1.359968e-02
2.871294e-14	1.000000e+08	9.381566e+00	9.381566e+00	8.383457e+00	1.311406e-01	7.379205e-10	1.311406e-01	3.451661e+03	8.899034e+07	7.124308e-02	1.397854e-02
2.985785e-14	1.000000e+08	9.229531e+00	9.229531e+00	8.340320e+00	1.323838e-01	7.450832e-10	1.323838e-01	3.347451e+03	8.232660e+07	7.497344e-02	1.434350e-02
3.104841e-14	1.000000e+08	9.111142e+00	9.111142e+00	8.321138e+00	1.339412e-01	7.523591e-10	1.339412e-01	3.323720e+03	7.709973e+07	7.940570e-02	1.470082e-02
3.228644e-14	1.000000e+08	8.970401e+00	8.970401e+00	8.276656e+00	1.351729e-01	7.597494e-10	1.351729e-01	3.226206e+03	7.148990e+07	8.331515e-02	1.506876e-02
3.357385e-14	1.000000e+08	8.839192e+00	8.839192e+00	8.244859e+00	1.365240e-01	7.672340e-10	1.365240e-01	3.147140e+03	6.635458e+07	8.748719e-02	1.544530e-02
3.491258e-14	1.000000e+08	8.712029e+00	8.712029e+00	8.211153e+00	1.380651e-01	7.748993e-10	1.380651e-01	3.081130e+03	6.141736e+07	9.208838e-02	1.584764e-02
3.630470e-14	1.000000e+08	8.581043e+00	8.581043e+00	8.166678e+00	1.393004e-01	7.826468e-10	1.393004e-01	2.981812e+03	5.684837e+07	9.613271e-02	1.623351e-02
3.775233e-14	1.000000e+08	8.480332e+00	8.480332e+00	8.148957e+00	1.409600e-01	7.905783e-10	1.409600e-01	2.957480e+03	5.314255e+07	1.011460e-01	1.662199e-02
3.925768e-14	1.000000e+08	8.360459e+00	8.360459e+00	8.108534e+00	1.423334e-01	7.985893e-10	1.423334e-01	2.875336e+03	4.922153e+07	1.055916e-01	1.702459e-02
4.082305e-14	1.000000e+08	8.259045e+00	8.259045e+00	8.084033e+00	1.438281e-01	8.067270e-10	1.438281e-01	2.828047e+03	4.594815e+07	1.103897e-01	1.741462e-02
4.245085e-14	1.000000e+08	8.140183e+00	8.140183e+00	8.039072e+00	1.451612e-01	8.150158e-10	1.451612e-01	2.735492e+03	4.244069e+07	1.148037e-01	1.783267e-02
4.414355e-14	1.000000e+08	8.042498e+00	8.042498e+00	8.012333e+00	1.466870e-01	8.234244e-10	1.466870e-01	2.684458e+03	3.952742e+07	1.196722e-01	1.823899e-02
4.590374e-14	1.000000e+08	7.964133e+00	7.925127e+00	7.964133e+00	1.481147e-01	8.320173e-10	1.481147e-01	2.591475e+03	3.635437e+07	1.213237e-01	1.859771e-02
4.773413e-14	1.000000e+08	7.934547e+00	7.830940e+00	7.934547e+00	1.496562e-01	8.407957e-10	1.496562e-01	2.540435e+03	3.384036e+07	1.211682e-01	1.886134e-02
4.963750e-14	1.000000e+08	7.895738e+00	7.730574e+00	7.895738e+00	1.510473e-01	8.496552e-10	1.510473e-01	2.468389e+03	3.139410e+07	1.206538e-01	1.913024e-02
5.161676e-14	1.000000e+08	7.859760e+00	7.636462e+00	7.859760e+00	1.524767e-01	8.586393e-10	1.524767e-01	2.404205e+03	2.917119e+07	1.202310e-01	1.939966e-02
5.367495e-14	1.000000e+08	7.829160e+00	7.550777e+00	7.829160e+00	1.541377e-01	8.678932e-10	1.541377e-01	2.355748e+03	2.707599e+07	1.201281e-01	1.968764e-02
5.581520e-14	1.000000e+08	7.802550e+00	7.470134e+00	7.802550e+00	1.555694e-01	8.772126e-10	1.555694e-01	2.309393e+03	2.534411e+07	1.197861e-01	1.993828e-02
5.804080e-14	1.000000e+08	7.765396e+00	7.381287e+00	7.765396e+00	1.572527e-01	8.867339e-10	1.572527e-01	2.253167e+03	2.343168e+07	1.196924e-01	2.025044e-02
6.035514e-14	1.000000e+08	7.744318e+00	7.311029e+00	7.744318e+00	1.589030e-01	8.963781e-10	1.589030e-01	2.222171e+03	2.193397e+07	1.196610e-01	2.051865e-02
6.276176e-14	1.000000e+08	7.699272e+00	7.219959e+00	7.699272e+00	1.602902e-01	9.062659e-10	1.602902e-01	2.144667e+03	2.026864e+07	1.189058e-01	2.081888e-02
6.526435e-14	1.000000e+08	7.675793e+00	7.150438e+00	7.675793e+00	1.620243e-01	9.163467e-10	1.620243e-01	2.112458e+03	1.891854e+07	1.189222e-01	2.110847e-02
6.786672e-14	1.000000e+08	7.621019e+00	7.055793e+00	7.621019e+00	1.634624e-01	9.265663e-10	1.634624e-01	2.023931e+03	1.734226e+07	1.180923e-01	2.144890e-02
7.057287e-14	1.000000e+08	7.613316e+00	7.004073e+00	7.613316e+00	1.652819e-01	9.369594e-10	1.652819e-01	2.020221e+03	1.637842e+07	1.184735e-01	2.170959e-02
7.338692e-14	1.000000e+08	7.571312e+00	6.924001e+00	7.571312e+00	1.668835e-01	9.475278e-10	1.668835e-01	1.957444e+03	1.512246e+07	1.180116e-01	2.204155e-02
7.631317e-14	1.000000e+08	7.518154e+00	6.836809e+00	7.518154e+00	1.683489e-01	9.583650e-10	1.683489e-01	1.875950e+03	1.387300e+07	1.171539e-01	2.239231e-02
7.935611e-14	1.000000e+08	7.495267e+00	6.776579e+00	7.495267e+00	1.700621e-01	9.693143e-10	1.700621e-01	1.846344e+03	1.298000e+07	1.170762e-01	2.268927e-02
8.252039e-14	1.000000e+08	7.446373e+00	6.696285e+00	7.446373e+00	1.715391e-01	9.804446e-10	1.715391e-01	1.775163e+03	1.195152e+07	1.163069e-01	2.303659e-02
8.581084e-14	1.000000e+08	7.437026e+00	6.651051e+00	7.437026e+00	1.734774e-01	9.918349e-10	1.734774e-01	1.769518e+03	1.126263e+07	1.166675e-01	2.332619e-02
8.923249e-14	1.000000e+08	7.398935e+00	6.582298e+00	7.398935e+00	1.749736e-01	1.003522e-09	1.749736e-01	1.715001e+03	1.045687e+07	1.160138e-01	2.364849e-02
9.279058e-14	1.000000e+08	7.354547e+00	6.510535e+00	7.354547e+00	1.766181e-01	1.015276e-09	1.766181e-01	1.655809e+03	9.634610e+06	1.154309e-01	2.401482e-02
9.649055e-14	1.000000e+08	7.320936e+00	6.448820e+00	7.320936e+00	1.782441e-01	1.027356e-09	1.782441e-01	1.612041e+03	8.959841e+06	1.149832e-01	2.434717e-02
1.003380e-13	1.000000e+08	7.297666e+00	6.397292e+00	7.297666e+00	1.800523e-01	1.039575e-09	1.800523e-01	1.585929e+03	8.380886e+06	1.149357e-01	2.467259e-02
1.043390e-13	1.000000e+08	7.271730e+00	6.344956e+00	7.271730e+00	1.818413e-01	1.052086e-09	1.818413e-01	1.555526e+03	7.823741e+06	1.147572e-01	2.500661e-02
1.084994e-13	1.000000e+08	7.226202e+00	6.277750e+00	7.226202e+00	1.834329e-01	1.064752e-09	1.834329e-01	1.498127e+03	7.213772e+06	1.140484e-01	2.538441e-02
1.128258e-13	1.000000e+08	7.207571e+00	6.233685e+00	7.207571e+00	1.852969e-01	1.077653e-09	1.852969e-01	1.479037e+03	6.770783e+06	1.140580e-01	2.570864e-02
1.173246e-13	1.000000e+08	7.154676e+00	6.163638e+00	7.154676e+00	1.868431e-01	1.090828e-09	1.868431e-01	1.413942e+03	6.209350e+06	1.131288e-01	2.611482e-02
1.220029e-13	1.000000e+08	7.136709e+00	6.121817e+00	7.136709e+00	1.887546e-01	1.104312e-09	1.887546e-01	1.396579e+03	5.828776e+06	1.131532e-01	2.644841e-02
1.268677e-13	1.000000e+08	7.105999e+00	6.072223e+00	7.105999e+00	1.905767e-01	1.117989e-09	1.905767e-01	1.363480e+03	5.423753e+06	1.128793e-01	2.681913e-02
1.319264e-13	1.000000e+08	7.072181e+00	6.020400e+00	7.072181e+00	1.923403e-01	1.131973e-09	1.923403e-01	1.326400e+03	5.038759e+06	1.124602e-01	2.719674e-02
1.371869e-13	1.000000e+08	7.031303e+00	5.964456e+00	7.031303e+00	1.939745e-01	1.146199e-09	1.939745e-01	1.280373e+03	4.662438e+06	1.117503e-01	2.758728e-02
1.426571e-13	1.000000e+08	7.004169e+00	5.920515e+00	7.004169e+00	1.958595e-01	1.160673e-09	1.958595e-01	1.253500e+03	4.349120e+06	1.115405e-01	2.796327e-02
1.483455e-13	1.000000e+08	6.959507e+00	5.863760e+00	6.959507e+00	1.974508e-01	1.175526e-09	1.974508e-01	1.204888e+03	4.014691e+06	1.106995e-01	2.837138e-02
1.542607e-13	1.000000e+08	6.916747e+00	5.810733e+00	6.916747e+00	1.990206e-01	1.191507e-09	1.990206e-01	1.159936e+03	3.714872e+06	1.099046e-01	2.877373e-02
1.604117e-13	1.000000e+08	6.901415e+00	5.781352e+00	6.901415e+00	2.011344e-01	1.208817e-09	2.011344e-01	1.148827e+03	3.489982e+06	1.100665e-01	2.914393e-02
1.668081e-13	1.000000e+08	6.852029e+00	5.727835e+00	6.852029e+00	2.026037e-01	1.227425e-09	2.026037e-01	1.097575e+03	3.215119e+06	1.090007e-01	2.956843e-02
1.734594e-13	1.000000e+08	6.828885e+00	5.696229e+00	6.828885e+00	2.046222e-01	1.246891e-09	2.046222e-01	1.078319e+03	3.005959e+06	1.089155e-01	2.996423e-02
1.803760e-13	1.000000e+08	6.804470e+00	5.665021e+00	6.804470e+00	2.066051e-01	1.266957e-09	2.066051e-01	1.057544e+03	2.809273e+06	1.087473e-01	3.036314e-02
1.875684e-13	1.000000e+08	6.776626e+00	5.632236e+00	6.776626e+00	2.085205e-01	1.287395e-09	2.085205e-01	1.033301e+03	2.621096e+06	1.084552e-01	3.077055e-02
1.950476e-13	1.000000e+08	6.745267e+00	5.598096e+00	6.745267e+00	2.103548e-01	1.308555e-09	2.103548e-01	1.005308e+03	2.440829e+06	1.079928e-01	3.118554e-02
2.028250e-13	1.000000e+08	6.693456e+00	5.549845e+00	6.693456e+00	2.118984e-01	1.330138e-09	2.118984e-01	9.578096e+02	2.242026e+06	1.069346e-01	3.165755e-02
2.109125e-13	1.000000e+08	6.682103e+00	5.532704e+00	6.682103e+00	2.140879e-01	1.352402e-09	2.140879e-01	9.512255e+02	2.115063e+06	1.071048e-01	3.203899e-02
2.193225e-13	1.000000e+08	6.639441e+00	5.493617e+00	6.639441e+00	2.158602e-01	1.375162e-09	2.158602e-01	9.150149e+02	1.952385e+06	1.063805e-01	3.251180e-02
2.280678e-13	1.000000e+08	6.615869e+00	5.468900e+00	6.615869e+00	2.177457e-01	1.398444e-09	2.177456e-01	8.962477e+02	1.830967e+06	1.060681e-01	3.291263e-02
2.371619e-13	1.000000e+08	6.581641e+00	5.438318e+00	6.581641e+00	2.196345e-01	1.422266e-09	2.196345e-01	8.690221e+02	1.700308e+06	1.055483e-01	3.337079e-02
2.466186e-13	1.000000e+08	6.546420e+00	5.407888e+00	6.546420e+00	2.215321e-01	1.446604e-09	2.215321e-01	8.418144e+02	1.577732e+06	1.050240e-01	3.384019e-02
2.564524e-13	1.000000e+08	6.509528e+00	5.376722e+00	6.509528e+00	2.233050e-01	1.471741e-09	2.233050e-01	8.129887e+02	1.464171e+06	1.043346e-01	3.430434e-02
2.666782e-13	1.000000e+08	6.484894e+00	5.355666e+00	6.484894e+00	2.253186e-01	1.497174e-09	2.253186e-01	7.957586e+02	1.370238e+06	1.040778e-01	3.474515e-02
2.773119e-13	1.000000e+08	6.443746e+00	5.323301e+00	6.443746e+00	2.270252e-01	1.523333e-09	2.270252e-01	7.646180e+02	1.267868e+06	1.032390e-01	3.523187e-02
2.883695e-13	1.000000e+08	6.413169e+00	5.299986e+00	6.413169e+00	2.289984e-01	1.550162e-09	2.289984e-01	7.436147e+02	1.180824e+06	1.028196e-01	3.570753e-02
2.998680e-13	1.000000e+08	6.383329e+00	5.278107e+00	6.383329e+00	2.309362e-01	1.577650e-09	2.309362e-01	7.232000e+02	1.101028e+06	1.023561e-01	3.617802e-02
3.118251e-13	1.000000e+08	6.354728e+00	5.257729e+00	6.354728e+00	2.328841e-01	1.605694e-09	2.328841e-01	7.041170e+02	1.027887e+06	1.019181e-01	3.664738e-02
3.242589e-13	1.000000e+08	6.316442e+00	5.231163e+00	6.316442e+00	2.347007e-01	1.634520e-09	2.347007e-01	6.784239e+02	9.526410e+05	1.012115e-01	3.715710e-02
3.371886e-13	1.000000e+08	6.304389e+00	5.224663e+00	6.304389e+00	2.369479e-01	1.664019e-09	2.369479e-01	6.722960e+02	9.001107e+05	1.012597e-01	3.758460e-02
3.506337e-13	1.000000e+08	6.261845e+00	5.196845e+00	6.261845e+00	2.386712e-01	1.694169e-09	2.386712e-01	6.442854e+02	8.319131e+05	1.003825e-01	3.811516e-02
3.646150e-13	1.000000e+08	6.236166e+00	5.182031e+00	6.236166e+00	2.406868e-01	1.725075e-09	2.406868e-01	6.288533e+02	7.785520e+05	1.000120e-01	3.859532e-02
3.791538e-13	1.000000e+08	6.201302e+00	5.162201e+00	6.201302e+00	2.426296e-01	1.756804e-09	2.426296e-01	6.079136e+02	7.229738e+05	9.943032e-02	3.912560e-02
3.942724e-13	1.000000e+08	6.185186e+00	5.155945e+00	6.185186e+00	2.447668e-01	1.789283e-09	2.447668e-01	5.991825e+02	6.820198e+05	9.928566e-02	3.957306e-02
4.099937e-13	1.000000e+08	6.128258e+00	5.120768e+00	6.128258e+00	2.463234e-01	1.822611e-09	2.463234e-01	5.648603e+02	6.228916e+05	9.802729e-02	4.019469e-02
4.263420e-13	1.000000e+08	6.104576e+00	5.111400e+00	6.104576e+00	2.483986e-01	1.856602e-09	2.483986e-01	5.522025e+02	5.839190e+05	9.770392e-02	4.069056e-02
4.433421e-13	1.000000e+08	6.084072e+00	5.105058e+00	6.084072e+00	2.505154e-01	1.891570e-09	2.505154e-01	5.415773e+02	5.488938e+05	9.744955e-02	4.117561e-02
4.610201e-13	1.000000e+08	6.050385e+00	5.089530e+00	6.050385e+00	2.523957e-01	1.927352e-09	2.523957e-01	5.231788e+02	5.107878e+05	9.678910e-02	4.171564e-02
4.794030e-13	1.000000e+08	6.009946e+00	5.069709e+00	6.009946e+00	2.541808e-01	1.964198e-09	2.541808e-01	5.015199e+02	4.726874e+05	9.594595e-02	4.229337e-02
4.985189e-13	1.000000e+08	5.984586e+00	5.062526e+00	5.984586e+00	2.563032e-01	2.001824e-09	2.563032e-01	4.892640e+02	4.423576e+05	9.560137e-02	4.282722e-02
5.183970e-13	1.000000e+08	5.950787e+00	5.049539e+00	5.950787e+00	2.582013e-01	2.040286e-09	2.582013e-01	4.723635e+02	4.116085e+05	9.495010e-02	4.338943e-02
5.390677e-13	1.000000e+08	5.937696e+00	5.052577e+00	5.937696e+00	2.603771e-01	2.079786e-09	2.603771e-01	4.664366e+02	3.897432e+05	9.479689e-02	4.385154e-02
5.605627e-13	1.000000e+08	5.894856e+00	5.034529e+00	5.894856e+00	2.622139e-01	2.120460e-09	2.622139e-01	4.458407e+02	3.596672e+05	9.395180e-02	4.448182e-02
5.829148e-13	1.000000e+08	5.862058e+00	5.024622e+00	5.862058e+00	2.641134e-01	2.161977e-09	2.641134e-01	4.304959e+02	3.349784e+05	9.328454e-02	4.505472e-02
6.061582e-13	1.000000e+08	5.838579e+00	5.022835e+00	5.838579e+00	2.661735e-01	2.204656e-09	2.661735e-01	4.201228e+02	3.144505e+05	9.288203e-02	4.558874e-02
6.303284e-13	1.000000e+08	5.802046e+00	5.011863e+00	5.802046e+00	2.680891e-01	2.248181e-09	2.680891e-01	4.041313e+02	2.918276e+05	9.219510e-02	4.620597e-02
6.554623e-13	1.000000e+08	5.776156e+00	5.009825e+00	5.776156e+00	2.701384e-01	2.293119e-09	2.701384e-01	3.932206e+02	2.733407e+05	9.173452e-02	4.676785e-02
6.815985e-13	1.000000e+08	5.742013e+00	5.002203e+00	5.742013e+00	2.720454e-01	2.339203e-09	2.720454e-01	3.788755e+02	2.542670e+05	9.104730e-02	4.737805e-02
7.087768e-13	1.000000e+08	5.716021e+00	5.001770e+00	5.716021e+00	2.740458e-01	2.386389e-09	2.740458e-01	3.683416e+02	2.383062e+05	9.054680e-02	4.794345e-02
7.370388e-13	1.000000e+08	5.678945e+00	4.993326e+00	5.678945e+00	2.758980e-01	2.434560e-09	2.758980e-01	3.535389e+02	2.211537e+05	8.978219e-02	4.858262e-02
7.664278e-13	1.000000e+08	5.651448e+00	4.993490e+00	5.651448e+00	2.779044e-01	2.484680e-09	2.779044e-01	3.430606e+02	2.069636e+05	8.926138e-02	4.917402e-02
7.969886e-13	1.000000e+08	5.621607e+00	4.992814e+00	5.621607e+00	2.798994e-01	2.535955e-09	2.798994e-01	3.319444e+02	1.932215e+05	8.868580e-02	4.978993e-02
8.287680e-13	1.000000e+08	5.601701e+00	5.000858e+00	5.601701e+00	2.819104e-01	2.588391e-09	2.819104e-01	3.245355e+02	1.822664e+05	8.825796e-02	5.032586e-02
8.618146e-13	1.000000e+08	5.567674e+00	4.998576e+00	5.567674e+00	2.838373e-01	2.642464e-09	2.838373e-01	3.124194e+02	1.695863e+05	8.759117e-02	5.097951e-02
8.961789e-13	1.000000e+08	5.539066e+00	5.001747e+00	5.539066e+00	2.857983e-01	2.698101e-09	2.857983e-01	3.024447e+02	1.586161e+05	8.700704e-02	5.159685e-02
9.319135e-13	1.000000e+08	5.508244e+00	5.003757e+00	5.508244e+00	2.877034e-01	2.755278e-09	2.877034e-01	2.919111e+02	1.480900e+05	8.635269e-02	5.223142e-02
9.690730e-13	1.000000e+08	5.472743e+00	5.003162e+00	5.472743e+00	2.896575e-01	2.814380e-09	2.896575e-01	2.804594e+02	1.375455e+05	8.569112e-02	5.292729e-02
1.007714e-12	1.000000e+08	5.440711e+00	5.006167e+00	5.440711e+00	2.915538e-01	2.874980e-09	2.915538e-01	2.702223e+02	1.282708e+05	8.502261e-02	5.358745e-02
1.047896e-12	1.000000e+08	5.409310e+00	5.010659e+00	5.409310e+00	2.934711e-01	2.937575e-09	2.934711e-01	2.604943e+02	1.196661e+05	8.436841e-02	5.425296e-02
1.089680e-12	1.000000e+08	5.389369e+00	5.026137e+00	5.389369e+00	2.954319e-01	3.001674e-09	2.954319e-01	2.543029e+02	1.129963e+05	8.389827e-02	5.481754e-02
1.133131e-12	1.000000e+08	5.362983e+00	5.037504e+00	5.362983e+00	2.973862e-01	3.068354e-09	2.973862e-01	2.464595e+02	1.059598e+05	8.333060e-02	5.545164e-02
1.178314e-12	1.000000e+08	5.331410e+00	5.045340e+00	5.331410e+00	2.993030e-01	3.137118e-09	2.993030e-01	2.374489e+02	9.885876e+04	8.268962e-02	5.613955e-02
1.225298e-12	1.000000e+08	5.296980e+00	5.051868e+00	5.296980e+00	3.011878e-01	3.207784e-09	3.011878e-01	2.280084e+02	9.199490e+04	8.201633e-02	5.686029e-02
1.274156e-12	1.000000e+08	5.271221e+00	5.066997e+00	5.271221e+00	3.031285e-01	3.281211e-09	3.031285e-01	2.209673e+02	8.633649e+04	8.144475e-02	5.750631e-02
1.324962e-12	1.000000e+08	5.243544e+00	5.082113e+00	5.243544e+00	3.049810e-01	3.356469e-09	3.049810e-01	2.135539e+02	8.093633e+04	8.081169e-02	5.816315e-02
1.377794e-12	1.000000e+08	5.207693e+00	5.090916e+00	5.207693e+00	3.068428e-01	3.434647e-09	3.068428e-01	2.045346e+02	7.519473e+04	8.009975e-02	5.892105e-02
1.432733e-12	1.000000e+08	5.187297e+00	5.115941e+00	5.187297e+00	3.087596e-01	3.515914e-09	3.087596e-01	1.992485e+02	7.100563e+04	7.957575e-02	5.952225e-02
1.489862e-12	1.000000e+08	5.150538e+00	5.127142e+00	5.150538e+00	3.106089e-01	3.599732e-09	3.106089e-01	1.905950e+02	6.592375e+04	7.887507e-02	6.030611e-02
1.549270e-12	1.000000e+08	5.150619e+00	5.150619e+00	5.123259e+00	3.124657e-01	3.686565e-09	3.124657e-01	1.844152e+02	6.191348e+04	7.631168e-02	6.066566e-02
1.611046e-12	1.000000e+08	5.165586e+00	5.165586e+00	5.086941e+00	3.142815e-01	3.776647e-09	3.142815e-01	1.765284e+02	5.757323e+04	7.199592e-02	6.084140e-02
1.675285e-12	1.000000e+08	5.192676e+00	5.192676e+00	5.061197e+00	3.161514e-01	3.870608e-09	3.161514e-01	1.709953e+02	5.413884e+04	6.793905e-02	6.088409e-02
1.742086e-12	1.000000e+08	5.215641e+00	5.215641e+00	5.030491e+00	3.179657e-01	3.967887e-09	3.179657e-01	1.644984e+02	5.061280e+04	6.393145e-02	6.096388e-02
1.811551e-12	1.000000e+08	5.245775e+00	5.245775e+00	5.004049e+00	3.197736e-01	4.069138e-09	3.197736e-01	1.590427e+02	4.756644e+04	6.005604e-02	6.095832e-02
1.883785e-12	1.000000e+08	5.271468e+00	5.271468e+00	4.972683e+00	3.215712e-01	4.174694e-09	3.215712e-01	1.527682e+02	4.442706e+04	5.629455e-02	6.100220e-02
1.958900e-12	1.000000e+08	5.307058e+00	5.307058e+00	4.945052e+00	3.233461e-01	4.284728e-09	3.233461e-01	1.478196e+02	4.182095e+04	5.266888e-02	6.092756e-02
2.037010e-12	1.000000e+08	5.340162e+00	5.340162e+00	4.915772e+00	3.251401e-01	4.399896e-09	3.251401e-01	1.423687e+02	3.917976e+04	4.917377e-02	6.088581e-02
2.118234e-12	1.000000e+08	5.379448e+00	5.379448e+00	4.886768e+00	3.269040e-01	4.520291e-09	3.269040e-01	1.375429e+02	3.684148e+04	4.579740e-02	6.076906e-02
2.202698e-12	1.000000e+08	5.421489e+00	5.421489e+00	4.858373e+00	3.286184e-01	4.645697e-09	3.286184e-01	1.328538e+02	3.466689e+04	4.254733e-02	6.061404e-02
2.290529e-12	1.000000e+08	5.454904e+00	5.454904e+00	4.828622e+00	3.303428e-01	4.777696e-09	3.303428e-01	1.270327e+02	3.229172e+04	3.945219e-02	6.055887e-02
2.381862e-12	1.000000e+08	5.504613e+00	5.504613e+00	4.799418e+00	3.320605e-01	4.916285e-09	3.320605e-01	1.228891e+02	3.043880e+04	3.647294e-02	6.032404e-02
2.476838e-12	1.000000e+08	5.557428e+00	5.557428e+00	4.771817e+00	3.337453e-01	5.061873e-09	3.337453e-01	1.187939e+02	2.868921e+04	3.361368e-02	6.005391e-02
2.575600e-12	1.000000e+08	5.599732e+00	5.599732e+00	4.744445e+00	3.353875e-01	5.214750e-09	3.353875e-01	1.134821e+02	2.674194e+04	3.091594e-02	5.989349e-02
2.678300e-12	1.000000e+08	5.660441e+00	5.660441e+00	4.717150e+00	3.370662e-01	5.377155e-09	3.370662e-01	1.097753e+02	2.523065e+04	2.833640e-02	5.954770e-02
2.785096e-12	1.000000e+08	5.719021e+00	5.719021e+00	4.689966e+00	3.386973e-01	5.548439e-09	3.386973e-01	1.056224e+02	2.369720e+04	2.589637e-02	5.922296e-02
2.896150e-12	1.000000e+08	5.780466e+00	5.780466e+00	4.662500e+00	3.402971e-01	5.729389e-09	3.402971e-01	1.014928e+02	2.224048e+04	2.358916e-02	5.887019e-02
3.011632e-12	1.000000e+08	5.848293e+00	5.848293e+00	4.635421e+00	3.419083e-01	5.922550e-09	3.419083e-01	9.770603e+01	2.091092e+04	2.142234e-02	5.846292e-02
3.131719e-12	1.000000e+08	5.919604e+00	5.919604e+00	4.608234e+00	3.434701e-01	6.127110e-09	3.434701e-01	9.390945e+01	1.964557e+04	1.937926e-02	5.802248e-02
3.256594e-12	1.000000e+08	6.004367e+00	6.004367e+00	4.581188e+00	3.450198e-01	6.345584e-09	3.450198e-01	9.080542e+01	1.857341e+04	1.745286e-02	5.746147e-02
3.386449e-12	1.000000e+08	6.085039e+00	6.085039e+00	4.554194e+00	3.465459e-01	6.579386e-09	3.465459e-01	8.711296e+01	1.742926e+04	1.566235e-02	5.695048e-02
3.521482e-12	1.000000e+08	6.176242e+00	6.176242e+00	4.527325e+00	3.480651e-01	6.830166e-09	3.480651e-01	8.385642e+01	1.641474e+04	1.399607e-02	5.635549e-02
3.661898e-12	1.000000e+08	6.272960e+00	6.272960e+00	4.500436e+00	3.495187e-01	7.099177e-09	3.495186e-01	8.057892e+01	1.544791e+04	1.244372e-02	5.571830e-02
3.807914e-12	1.000000e+08	6.372854e+00	6.372854e+00	4.473563e+00	3.509937e-01	7.389006e-09	3.509937e-01	7.722487e+01	1.449641e+04	1.101992e-02	5.507637e-02
3.959753e-12	1.000000e+08	6.488036e+00	6.488036e+00	4.446975e+00	3.524254e-01	7.703356e-09	3.524254e-01	7.433127e+01	1.367211e+04	9.698321e-03	5.431927e-02
4.117645e-12	1.000000e+08	6.604889e+00	6.604889e+00	4.420233e+00	3.538492e-01	8.043523e-09	3.538492e-01	7.122475e+01	1.283925e+04	8.499527e-03	5.357384e-02
4.281834e-12	1.000000e+08	6.757406e+00	6.757406e+00	4.393751e+00	3.552308e-01	8.413340e-09	3.552308e-01	6.926254e+01	1.224462e+04	7.373770e-03	5.256910e-02
4.452569e-12	1.000000e+08	6.897336e+00	6.897336e+00	4.367361e+00	3.565972e-01	8.817552e-09	3.565972e-01	6.637258e+01	1.151063e+04	6.377833e-03	5.170072e-02
4.630113e-12	1.000000e+08	7.044689e+00	7.044689e+00	4.340917e+00	3.579233e-01	9.259359e-09	3.579233e-01	6.341185e+01	1.079494e+04	5.482170e-03	5.080754e-02
4.814735e-12	1.000000e+08	7.219130e+00	7.219130e+00	4.314563e+00	3.592363e-01	9.745295e-09	3.592363e-01	6.101537e+01	1.019855e+04	4.667735e-03	4.976171e-02
5.006720e-12	1.000000e+08	7.409853e+00	7.409853e+00	4.288273e+00	3.605220e-01	1.028120e-08	3.605220e-01	5.868228e+01	9.634916e+03	3.940489e-03	4.865441e-02
5.206360e-12	1.000000e+08	7.605524e+00	7.605524e+00	4.262057e+00	3.617928e-01	1.087387e-08	3.617928e-01	5.610851e+01	9.051672e+03	3.307304e-03	4.756974e-02
5.413960e-12	1.000000e+08	7.830241e+00	7.830241e+00	4.235905e+00	3.630035e-01	1.153416e-08	3.630035e-01	5.380592e+01	8.536426e+03	2.741862e-03	4.635917e-02
5.629838e-12	1.000000e+08	8.077907e+00	8.077907e+00	4.209895e+00	3.642187e-01	1.227153e-08	3.642187e-01	5.159963e+01	8.050728e+03	2.250316e-03	4.508825e-02
5.854325e-12	1.000000e+08	8.354773e+00	8.354773e+00	4.184081e+00	3.653865e-01	1.310280e-08	3.653865e-01	4.945750e+01	7.593985e+03	1.822427e-03	4.373386e-02
6.087762e-12	1.000000e+08	8.659102e+00	8.659102e+00	4.158234e+00	3.665545e-01	1.403756e-08	3.665545e-01	4.736902e+01	7.158166e+03	1.459558e-03	4.233170e-02
6.330508e-12	1.000000e+08	8.999543e+00	8.999543e+00	4.132424e+00	3.676707e-01	1.510111e-08	3.676707e-01	4.530895e+01	6.743553e+03	1.151259e-03	4.085438e-02
6.582933e-12	1.000000e+08	9.390799e+00	9.390799e+00	4.106762e+00	3.687408e-01	1.632123e-08	3.687407e-01	4.341148e+01	6.367938e+03	8.916268e-04	3.926618e-02
6.845423e-12	1.000000e+08	9.847105e+00	9.847105e+00	4.080984e+00	3.697871e-01	1.771937e-08	3.697871e-01	4.145444e+01	5.995318e+03	6.716137e-04	3.755288e-02
7.118380e-12	1.000000e+08	1.033444e+01	1.033444e+01	4.055534e+00	3.708358e-01	1.934998e-08	3.708357e-01	3.979540e+01	5.674463e+03	5.063946e-04	3.588348e-02
7.402221e-12	1.000000e+08	1.093800e+01	1.093800e+01	4.030384e+00	3.718297e-01	2.126497e-08	3.718297e-01	3.755690e+01	5.284079e+03	3.598250e-04	3.399430e-02
7.697380e-12	1.000000e+08	1.158603e+01	1.158603e+01	4.004838e+00	3.727998e-01	2.351823e-08	3.727998e-01	3.621250e+01	5.028983e+03	2.601818e-04	3.217667e-02
8.004309e-12	1.000000e+08	1.237988e+01	1.237988e+01	3.979682e+00	3.737247e-01	2.622487e-08	3.737247e-01	3.476196e+01	4.768100e+03	1.793139e-04	3.018808e-02
8.323475e-12	1.000000e+08	1.335567e+01	1.335567e+01	3.954446e+00	3.746347e-01	2.949049e-08	3.746346e-01	3.096222e+01	4.195583e+03	1.092936e-04	2.805061e-02
8.655369e-12	1.000000e+08	1.449899e+01	1.449899e+01	3.929388e+00	3.755078e-01	3.351386e-08	3.755077e-01	2.920471e+01	3.911635e+03	6.836847e-05	2.589890e-02
9.000496e-12	1.000000e+08	1.592909e+01	1.592909e+01	3.904390e+00	3.763108e-01	3.856735e-08	3.763107e-01	2.803749e+01	3.715403e+03	4.100863e-05	2.362412e-02
9.359385e-12	1.000000e+08	1.770965e+01	1.770965e+01	3.879521e+00	3.771501e-01	4.496379e-08	3.771500e-01	2.540698e+01	3.329524e+03	2.187737e-05	2.129631e-02
9.732585e-12	1.000000e+08	2.014488e+01	2.014488e+01	3.854710e+00	3.779135e-01	5.333045e-08	3.779134e-01	2.306692e+01	2.992455e+03	1.042937e-05	1.875978e-02
1.012067e-11	1.000000e+08	2.342918e+01	2.342918e+01	3.830080e+00	3.786597e-01	6.451471e-08	3.786596e-01	1.195613e+01	1.535838e+03	2.540368e-06	1.616188e-02
1.052422e-11	1.000000e+08	2.817546e+01	2.817546e+01	3.805423e+00	3.793577e-01	8.003646e-08	3.793577e-01	1.655082e+01	2.106565e+03	1.398157e-06	1.346412e-02
1.094387e-11	1.000000e+08	3.567499e+01	3.567499e+01	3.780922e+00	3.800036e-01	1.025391e-07	3.800035e-01	6.305514e+00	7.957594e+02	1.636789e-07	1.065182e-02
1.138025e-11	1.000000e+08	4.939746e+01	4.939746e+01	3.756575e+00	3.806617e-01	1.367745e-07	3.806616e-01	1.302777e+02	1.629949e+04	6.644130e-07	7.706099e-03
1.183403e-11	1.000000e+08	8.210023e+01	8.210023e+01	3.732192e+00	3.812570e-01	1.934201e-07	3.812568e-01	2.052001e+02	2.547348e+04	8.251765e-08	4.643799e-03
1.230590e-11	1.000000e+08	2.676698e+02	2.676698e+02	3.708007e+00	3.818216e-01	3.005029e-07	3.818213e-01	2.578662e+05	3.177549e+07	2.815068e-07	1.426465e-03
1.279659e-11	1.000000e+08	8.305035e+06	8.305035e+06	3.683784e+00	6.142136e+03	6.141754e+03	3.823452e-01	1.000057e+33	1.144005e+14	3.796721e-02	7.395677e-04
1.330685e-11	1.000000e+08	3.512647e+06	3.512647e+06	3.659798e+00	5.180786e+03	5.180403e+03	3.828501e-01	5.697312e+30	1.526482e+12	1.598044e-02	1.474895e-03
1.383745e-11	1.000000e+08	2.217086e+06	2.217086e+06	3.635925e+00	4.339565e+03	4.339181e+03	3.832922e-01	3.480897e+29	2.261832e+11	9.746982e-03	1.957328e-03
1.438921e-11	1.000000e+08	2.433970e+06	2.433970e+06	3.612118e+00	3.759533e+03	3.759149e+03	3.837282e-01	4.358798e+29	5.803598e+11	7.653878e-03	1.544609e-03
1.496297e-11	1.000000e+08	3.727770e+06	3.727770e+06	3.588419e+00	3.804036e+03	3.803652e+03	3.841176e-01	4.695027e+30	5.894065e+12	9.783265e-03	1.020459e-03
1.555961e-11	1.000000e+08	6.604589e+06	6.604589e+06	3.564776e+00	3.960197e+03	3.959813e+03	3.844487e-01	1.355055e+32	1.391147e+14	1.617407e-02	5.996129e-04
1.618004e-11	1.000000e+08	1.859370e+07	1.859370e+07	3.541191e+00	2.206757e+03	2.206373e+03	3.847910e-01	3.340825e+32	6.383824e+15	2.254842e-04	1.186831e-04
1.682521e-11	1.000000e+08	2.613047e+05	2.613047e+05	3.517750e+00	6.015295e+02	6.011444e+02	3.850587e-01	1.504974e+23	1.910928e+09	1.853038e-04	2.302024e-03
1.749610e-11	1.000000e+08	1.264699e+05	1.264699e+05	3.494423e+00	7.035944e+02	7.032091e+02	3.853041e-01	1.858000e+22	1.077541e+08	8.613924e-04	5.563335e-03
1.819375e-11	1.000000e+08	8.866080e+04	8.866080e+04	3.471481e+00	8.271516e+02	8.267661e+02	3.855059e-01	1.232467e+22	3.183094e+07	3.374491e-03	9.329396e-03
1.891921e-11	1.000000e+08	7.036676e+04	7.036676e+04	3.448396e+00	9.980311e+02	9.976454e+02	3.856735e-01	1.082042e+22	1.092757e+07	9.408003e-03	1.418327e-02
1.967361e-11	1.000000e+08	6.136071e+04	6.136071e+04	3.425345e+00	1.194081e+03	1.193695e+03	3.857911e-01	1.078732e+22	4.443705e+06	1.860171e-02	1.946002e-02
2.045808e-11	1.000000e+08	5.646388e+04	5.646388e+04	3.402512e+00	1.411347e+03	1.410961e+03	3.859037e-01	1.145973e+22	2.046472e+06	2.995105e-02	2.499557e-02
2.127383e-11	1.000000e+08	5.341290e+04	5.341290e+04	3.379896e+00	1.636035e+03	1.635649e+03	3.859787e-01	1.213360e+22	1.035207e+06	4.186493e-02	3.062996e-02
2.212211e-11	1.000000e+08	5.140426e+04	5.140426e+04	3.357225e+00	1.869177e+03	1.868791e+03	3.859747e-01	1.279005e+22	5.605578e+05	5.345246e-02	3.636229e-02
2.300422e-11	1.000000e+08	5.000522e+04	5.000522e+04	3.334653e+00	2.108889e+03	2.108503e+03	3.859554e-01	1.338504e+22	3.208861e+05	6.421465e-02	4.217338e-02
2.392150e-11	1.000000e+08	4.910680e+04	4.910680e+04	3.312365e+00	2.356797e+03	2.356411e+03	3.859158e-01	1.410102e+22	1.939277e+05	7.406850e-02	4.799328e-02
2.487535e-11	1.000000e+08	4.846957e+04	4.846957e+04	3.290084e+00	2.605707e+03	2.605322e+03	3.858263e-01	1.467841e+22	1.221942e+05	8.230466e-02	5.375966e-02
2.586724e-11	1.000000e+08	4.800262e+04	4.800262e+04	3.267912e+00	2.863347e+03	2.862961e+03	3.856840e-01	1.520603e+22	7.900340e+04	8.949164e-02	5.964981e-02
2.689868e-11	1.000000e+08	4.769932e+04	4.769932e+04	3.245741e+00	3.118798e+03	3.118412e+03	3.855409e-01	1.565005e+22	5.303709e+04	9.507054e-02	6.538453e-02
2.797125e-11	1.000000e+08	4.746362e+04	4.746362e+04	3.223935e+00	3.380429e+03	3.380044e+03	3.853470e-01	1.600934e+22	3.626724e+04	9.969209e-02	7.122148e-02
2.908659e-11	1.000000e+08	4.733504e+04	4.733504e+04	3.202222e+00	3.646162e+03	3.645777e+03	3.851077e-01	1.639486e+22	2.544064e+04	1.034869e-01	7.702881e-02
3.024640e-11	1.000000e+08	4.715994e+04	4.715994e+04	3.180673e+00	3.907845e+03	3.907460e+03	3.848437e-01	1.648985e+22	1.809381e+04	1.060332e-01	8.286366e-02
3.145245e-11	1.000000e+08	4.703949e+04	4.703949e+04	3.158963e+00	4.170686e+03	4.170301e+03	3.845320e-01	1.651444e+22	1.308659e+04	1.075579e-01	8.866350e-02
3.270660e-11	1.000000e+08	4.701302e+04	4.701302e+04	3.137520e+00	4.433477e+03	4.433093e+03	3.841739e-01	1.660844e+22	9.696314e+03	1.084750e-01	9.430318e-02
3.401075e-11	1.000000e+08	4.693889e+04	4.693889e+04	3.116244e+00	4.696806e+03	4.696422e+03	3.837991e-01	1.653009e+22	7.232066e+03	1.088184e-01	1.000621e-01
3.536691e-11	1.000000e+08	4.691089e+04	4.691089e+04	3.095153e+00	4.957523e+03	4.957140e+03	3.833938e-01	1.645064e+22	5.493622e+03	1.086190e-01	1.056796e-01
3.677714e-11	1.000000e+08	4.686412e+04	4.686412e+04	3.074022e+00	5.208433e+03	5.208050e+03	3.829256e-01	1.628113e+22	4.247655e+03	1.080373e-01	1.111390e-01
3.824361e-11	1.000000e+08	4.684153e+04	4.684153e+04	3.053055e+00	5.444398e+03	5.444015e+03	3.824281e-01	1.605214e+22	3.355705e+03	1.067748e-01	1.162301e-01
3.976855e-11	1.000000e+08	4.682815e+04	4.682815e+04	3.032286e+00	5.672067e+03	5.671685e+03	3.819189e-01	1.584355e+22	2.698645e+03	1.055379e-01	1.211251e-01
4.135430e-11	1.000000e+08	4.688346e+04	4.688346e+04	3.011617e+00	5.894513e+03	5.894131e+03	3.813593e-01	1.580755e+22	2.221391e+03	1.046785e-01	1.257269e-01
4.300327e-11	1.000000e+08	4.687747e+04	4.687747e+04	2.991227e+00	6.097671e+03	6.097291e+03	3.807480e-01	1.554371e+22	1.843888e+03	1.029971e-01	1.300768e-01
4.471800e-11	1.000000e+08	4.684933e+04	4.684933e+04	2.970650e+00	6.291309e+03	6.290929e+03	3.801501e-01	1.524624e+22	1.546883e+03	1.013297e-01	1.342881e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_05_1.0e_neg_01_1.0e_pos_10.csv <==
4.673108e-28	1.000000e+10	1.034567e+08	1.034567e+08	1.299818e+02	1.158914e+02	1.158914e+02	4.195295e-05	-2.651351e+26	-1.268266e+16	-3.355563e-14	1.120193e-06
4.859445e-28	1.000000e+10	1.027299e+08	1.027299e+08	1.294754e+02	1.176164e+02	1.176163e+02	4.244629e-05	7.840674e+26	3.483493e+16	1.027922e-13	1.144909e-06
5.053213e-28	1.000000e+10	1.020150e+08	1.020150e+08	1.289668e+02	1.197367e+02	1.197367e+02	4.294799e-05	-2.720457e+26	-1.105364e+16	-3.693292e-14	1.173717e-06
5.254706e-28	1.000000e+10	1.012317e+08	1.012317e+08	1.284645e+02	1.210249e+02	1.210249e+02	4.345354e-05	-2.273713e+26	-8.757135e+15	-3.208081e-14	1.195524e-06
5.464235e-28	1.000000e+10	1.005081e+08	1.005081e+08	1.279678e+02	1.227727e+02	1.227727e+02	4.396481e-05	-1.707793e+27	-6.122464e+16	-2.497585e-13	1.221520e-06
5.682117e-28	1.000000e+10	9.963920e+07	9.963920e+07	1.274685e+02	1.244465e+02	1.244464e+02	4.448306e-05	5.583047e+26	1.870501e+16	8.527297e-14	1.248971e-06
5.908688e-28	1.000000e+10	9.907817e+07	9.907817e+07	1.269657e+02	1.264871e+02	1.264871e+02	4.500863e-05	6.967446e+26	2.152001e+16	1.094649e-13	1.276639e-06
6.144294e-28	1.000000e+10	9.839647e+07	9.839647e+07	1.264734e+02	1.283241e+02	1.283241e+02	4.554158e-05	-9.354586e+26	-2.688336e+16	-1.521312e-13	1.304153e-06
6.389293e-28	1.000000e+10	9.765769e+07	9.765769e+07	1.259800e+02	1.301593e+02	1.301593e+02	4.607771e-05	-1.981914e+27	-5.305287e+16	-3.346909e-13	1.332812e-06
6.644063e-28	1.000000e+10	9.710405e+07	9.710405e+07	1.254882e+02	1.318630e+02	1.318630e+02	4.662139e-05	7.677634e+26	1.925804e+16	1.333927e-13	1.357956e-06
6.908990e-28	1.000000e+10	9.637256e+07	9.637256e+07	1.249955e+02	1.333966e+02	1.333965e+02	4.717297e-05	4.801125e+26	1.136632e+16	8.662979e-14	1.384176e-06
7.184482e-28	1.000000e+10	9.576255e+07	9.576255e+07	1.245102e+02	1.354737e+02	1.354737e+02	4.772835e-05	2.545400e+27	5.578027e+16	4.740987e-13	1.414684e-06
7.470959e-28	1.000000e+10	9.509999e+07	9.509999e+07	1.240284e+02	1.376253e+02	1.376253e+02	4.829191e-05	-5.176342e+26	-1.048411e+16	-9.981867e-14	1.447164e-06
7.768859e-28	1.000000e+10	9.427788e+07	9.427788e+07	1.235396e+02	1.385528e+02	1.385527e+02	4.885915e-05	5.056389e+26	9.902946e+15	1.018316e-13	1.469621e-06
8.078637e-28	1.000000e+10	9.396744e+07	9.396744e+07	1.230598e+02	1.417697e+02	1.417696e+02	4.943705e-05	-3.749493e+26	-6.547198e+15	-7.676740e-14	1.508711e-06
8.400768e-28	1.000000e+10	9.343750e+07	9.343750e+07	1.225798e+02	1.439336e+02	1.439336e+02	5.001964e-05	4.224020e+26	6.837770e+15	8.896338e-14	1.540427e-06
8.735743e-28	1.000000e+10	9.278998e+07	9.278998e+07	1.220999e+02	1.455892e+02	1.455891e+02	5.061153e-05	1.288560e+27	1.969966e+16	2.809896e-13	1.569018e-06
9.084075e-28	1.000000e+10	9.217386e+07	9.217386e+07	1.216237e+02	1.474357e+02	1.474356e+02	5.120955e-05	1.157337e+27	1.661297e+16	2.609228e-13	1.599539e-06
9.446297e-28	1.000000e+10	9.165456e+07	9.165456e+07	1.211479e+02	1.497489e+02	1.497489e+02	5.181167e-05	6.840379e+27	9.083671e+16	1.586357e-12	1.633841e-06
9.822962e-28	1.000000e+10	9.115803e+07	9.115803e+07	1.206746e+02	1.521098e+02	1.521097e+02	5.242536e-05	5.365622e+26	6.589226e+15	1.278606e-13	1.668638e-06
1.021465e-27	1.000000e+10	9.070806e+07	9.070806e+07	1.202036e+02	1.545681e+02	1.545680e+02	5.304009e-05	-2.427309e+28	-2.751223e+17	-5.929074e-12	1.704017e-06
1.062195e-27	1.000000e+10	9.024555e+07	9.024555e+07	1.197342e+02	1.563855e+02	1.563855e+02	5.366863e-05	2.265622e+27	2.422171e+16	5.677404e-13	1.732889e-06
1.104549e-27	1.000000e+10	8.975074e+07	8.975074e+07	1.192670e+02	1.578935e+02	1.578935e+02	5.430047e-05	1.019917e+27	1.039306e+16	2.627035e-13	1.759245e-06
1.148593e-27	1.000000e+10	8.921711e+07	8.921711e+07	1.188005e+02	1.602439e+02	1.602438e+02	5.494385e-05	1.170186e+27	1.107510e+16	3.105312e-13	1.796111e-06
1.194392e-27	1.000000e+10	8.879566e+07	8.879566e+07	1.183389e+02	1.611834e+02	1.611833e+02	5.558955e-05	-8.671239e+26	-7.970399e+15	-2.356209e-13	1.815217e-06
1.242018e-27	1.000000e+10	8.815623e+07	8.815623e+07	1.178810e+02	1.633929e+02	1.633929e+02	5.624609e-05	1.251269e+27	1.074446e+16	3.525145e-13	1.853447e-06
1.291542e-27	1.000000e+10	8.775454e+07	8.775454e+07	1.174154e+02	1.657083e+02	1.657083e+02	5.690962e-05	1.431805e+27	1.145940e+16	4.126929e-13	1.888316e-06
1.343042e-27	1.000000e+10	8.726907e+07	8.726907e+07	1.169556e+02	1.674928e+02	1.674927e+02	5.758287e-05	4.277461e+27	3.244929e+16	1.267580e-12	1.919269e-06
1.396595e-27	1.000000e+10	8.684449e+07	8.684449e+07	1.165044e+02	1.705100e+02	1.705099e+02	5.826250e-05	1.153191e+27	8.001143e+15	3.501719e-13	1.963395e-06
1.452283e-27	1.000000e+10	8.635422e+07	8.635422e+07	1.160485e+02	1.724448e+02	1.724447e+02	5.894935e-05	-1.079394e+27	-7.078312e+15	-3.371736e-13	1.996947e-06
1.510192e-27	1.000000e+10	8.574552e+07	8.574552e+07	1.155951e+02	1.739633e+02	1.739632e+02	5.964270e-05	-1.730210e+27	-1.085953e+16	-5.599291e-13	2.028832e-06
1.570410e-27	1.000000e+10	8.543410e+07	8.543410e+07	1.151449e+02	1.773731e+02	1.773730e+02	6.034809e-05	-5.257502e+27	-2.994612e+16	-1.732664e-12	2.076139e-06
1.633029e-27	1.000000e+10	8.501655e+07	8.501655e+07	1.146943e+02	1.794265e+02	1.794264e+02	6.105912e-05	-2.419592e+27	-1.301097e+16	-8.171767e-13	2.110489e-06
1.698145e-27	1.000000e+10	8.446404e+07	8.446404e+07	1.142483e+02	1.809143e+02	1.809142e+02	6.178008e-05	-1.900786e+27	-9.807741e+15	-6.632317e-13	2.141909e-06
1.765857e-27	1.000000e+10	8.401873e+07	8.401873e+07	1.138021e+02	1.836682e+02	1.836681e+02	6.251150e-05	-1.626802e+27	-7.783326e+15	-5.828344e-13	2.186038e-06
1.836270e-27	1.000000e+10	8.354791e+07	8.354791e+07	1.133559e+02	1.856627e+02	1.856626e+02	6.324515e-05	-2.187365e+27	-9.915122e+15	-8.059992e-13	2.222230e-06
1.909490e-27	1.000000e+10	8.309098e+07	8.309098e+07	1.129156e+02	1.880482e+02	1.880482e+02	6.399489e-05	-1.988659e+27	-8.456953e+15	-7.531513e-13	2.263161e-06
1.985630e-27	1.000000e+10	8.270478e+07	8.270478e+07	1.124747e+02	1.906338e+02	1.906337e+02	6.474607e-05	9.361208e+27	3.718198e+16	3.628859e-12	2.304991e-06
2.064805e-27	1.000000e+10	8.217272e+07	8.217272e+07	1.120363e+02	1.928146e+02	1.928145e+02	6.550973e-05	-1.549336e+28	-5.813617e+16	-6.202952e-12	2.346455e-06
2.147138e-27	1.000000e+10	8.182689e+07	8.182689e+07	1.115982e+02	1.956807e+02	1.956806e+02	6.628270e-05	1.571543e+28	5.477547e+16	6.425949e-12	2.391399e-06
2.232754e-27	1.000000e+10	8.122024e+07	8.122024e+07	1.111615e+02	1.973704e+02	1.973704e+02	6.706501e-05	8.058138e+27	2.690445e+16	3.419831e-12	2.430065e-06
2.321784e-27	1.000000e+10	8.110049e+07	8.110049e+07	1.107319e+02	2.013577e+02	2.013577e+02	6.785736e-05	-2.583294e+27	-7.804267e+15	-1.104454e-12	2.482818e-06
2.414363e-27	1.000000e+10	8.053673e+07	8.053673e+07	1.102962e+02	2.031726e+02	2.031726e+02	6.866138e-05	-4.735840e+28	-1.367952e+17	-2.096614e-11	2.522733e-06
2.510635e-27	1.000000e+10	8.012860e+07	8.012860e+07	1.098675e+02	2.058004e+02	2.058003e+02	6.947083e-05	-2.516858e+27	-6.817540e+15	-1.142911e-12	2.568376e-06
2.610745e-27	1.000000e+10	7.959492e+07	7.959492e+07	1.094377e+02	2.082741e+02	2.082741e+02	7.028925e-05	-9.341601e+27	-2.383663e+16	-4.386173e-12	2.616676e-06
2.714846e-27	1.000000e+10	7.932154e+07	7.932154e+07	1.090086e+02	2.113102e+02	2.113102e+02	7.111772e-05	3.139883e+27	7.452654e+15	1.499854e-12	2.663970e-06
2.823099e-27	1.000000e+10	7.895871e+07	7.895871e+07	1.085877e+02	2.142764e+02	2.142764e+02	7.195849e-05	-2.959947e+27	-6.552571e+15	-1.446688e-12	2.713779e-06
2.935669e-27	1.000000e+10	7.826673e+07	7.826673e+07	1.081617e+02	2.156971e+02	2.156970e+02	7.280447e-05	3.084443e+27	6.606255e+15	1.575368e-12	2.755923e-06
3.052727e-27	1.000000e+10	7.812810e+07	7.812810e+07	1.077422e+02	2.198244e+02	2.198243e+02	7.366064e-05	-5.678909e+27	-1.106333e+16	-2.926307e-12	2.813640e-06
3.174452e-27	1.000000e+10	7.745118e+07	7.745118e+07	1.073192e+02	2.212082e+02	2.212081e+02	7.453096e-05	8.336634e+27	1.573927e+16	4.486852e-12	2.856099e-06
3.301031e-27	1.000000e+10	7.705562e+07	7.705562e+07	1.068993e+02	2.244662e+02	2.244661e+02	7.540983e-05	-5.947768e+27	-1.043757e+16	-3.284155e-12	2.913041e-06
3.432658e-27	1.000000e+10	7.676906e+07	7.676906e+07	1.064823e+02	2.277560e+02	2.277559e+02	7.630494e-05	-6.992858e+27	-1.141053e+16	-3.933824e-12	2.966768e-06
3.569533e-27	1.000000e+10	7.628604e+07	7.628604e+07	1.060658e+02	2.302232e+02	2.302231e+02	7.720492e-05	-4.945196e+27	-7.646071e+15	-2.871108e-12	3.017894e-06
3.711866e-27	1.000000e+10	7.605850e+07	7.605850e+07	1.056536e+02	2.341549e+02	2.341548e+02	7.811238e-05	1.226384e+28	1.742250e+16	7.227347e-12	3.078615e-06
3.859874e-27	1.000000e+10	7.542356e+07	7.542356e+07	1.052437e+02	2.360844e+02	2.360843e+02	7.903665e-05	6.296621e+27	8.585607e+15	3.869579e-12	3.130115e-06
4.013784e-27	1.000000e+10	7.520587e+07	7.520587e+07	1.048295e+02	2.399103e+02	2.399102e+02	7.996859e-05	3.457496e+28	4.350281e+16	2.155729e-11	3.190047e-06
4.173831e-27	1.000000e+10	7.495138e+07	7.495138e+07	1.044219e+02	2.433861e+02	2.433860e+02	8.091477e-05	-8.409203e+27	-9.846365e+15	-5.332711e-12	3.247253e-06
4.340260e-27	1.000000e+10	7.435704e+07	7.435704e+07	1.040214e+02	2.456541e+02	2.456540e+02	8.186667e-05	-2.184856e+28	-2.442321e+16	-1.441796e-11	3.303710e-06
4.513326e-27	1.000000e+10	7.410600e+07	7.410600e+07	1.036072e+02	2.494014e+02	2.494014e+02	8.283289e-05	-6.841664e+27	-7.090337e+15	-4.591834e-12	3.365469e-06
4.693292e-27	1.000000e+10	7.370083e+07	7.370083e+07	1.032055e+02	2.525694e+02	2.525693e+02	8.380709e-05	1.394565e+28	1.356861e+16	9.619847e-12	3.426954e-06
4.880434e-27	1.000000e+10	7.325841e+07	7.325841e+07	1.028047e+02	2.557998e+02	2.557997e+02	8.480154e-05	1.855350e+28	1.694046e+16	1.318955e-11	3.491746e-06
5.075038e-27	1.000000e+10	7.294442e+07	7.294442e+07	1.024017e+02	2.593728e+02	2.593727e+02	8.580234e-05	-1.586122e+28	-1.351184e+16	-1.152039e-11	3.555759e-06
5.277402e-27	1.000000e+10	7.276012e+07	7.276012e+07	1.020035e+02	2.633137e+02	2.633136e+02	8.681508e-05	1.460711e+28	1.153976e+16	1.074456e-11	3.618929e-06
5.487835e-27	1.000000e+10	7.221622e+07	7.221622e+07	1.016022e+02	2.665232e+02	2.665231e+02	8.783529e-05	-9.566787e+27	-7.113626e+15	-7.306068e-12	3.690628e-06
5.706659e-27	1.000000e+10	7.171381e+07	7.171381e+07	1.012037e+02	2.694044e+02	2.694043e+02	8.886550e-05	-1.079095e+28	-7.603902e+15	-8.533694e-12	3.756660e-06
5.934208e-27	1.000000e+10	7.155233e+07	7.155233e+07	1.008105e+02	2.733864e+02	2.733863e+02	8.991758e-05	1.155694e+28	7.567608e+15	9.243051e-12	3.820789e-06
6.170831e-27	1.000000e+10	7.104298e+07	7.104298e+07	1.004199e+02	2.766140e+02	2.766139e+02	9.098325e-05	1.503846e+29	9.286089e+16	1.246490e-10	3.893614e-06
6.416889e-27	1.000000e+10	7.067400e+07	7.067400e+07	1.000261e+02	2.802301e+02	2.802301e+02	9.205819e-05	-3.280486e+28	-1.898296e+16	-2.790815e-11	3.965109e-06
6.672759e-27	1.000000e+10	7.041843e+07	7.041843e+07	9.963605e+01	2.843830e+02	2.843829e+02	9.314323e-05	-1.627042e+28	-8.747427e+15	-1.409478e-11	4.038475e-06
6.938831e-27	1.000000e+10	7.014736e+07	7.014736e+07	9.924541e+01	2.884143e+02	2.884142e+02	9.423982e-05	-1.643308e+28	-8.234460e+15	-1.451288e-11	4.111549e-06
7.215513e-27	1.000000e+10	6.972554e+07	6.972554e+07	9.885752e+01	2.919537e+02	2.919536e+02	9.535359e-05	7.353799e+28	3.466907e+16	6.693351e-11	4.187184e-06
7.503227e-27	1.000000e+10	6.931112e+07	6.931112e+07	9.847384e+01	2.958235e+02	2.958234e+02	9.648092e-05	-1.778591e+28	-7.850784e+15	-1.667834e-11	4.268052e-06
7.802413e-27	1.000000e+10	6.922268e+07	6.922268e+07	9.809099e+01	3.003832e+02	3.003831e+02	9.762237e-05	4.812060e+28	1.967674e+16	4.541302e-11	4.339375e-06
8.113529e-27	1.000000e+10	6.875201e+07	6.875201e+07	9.770563e+01	3.039898e+02	3.039897e+02	9.876849e-05	1.926826e+28	7.422456e+15	1.881511e-11	4.421540e-06
8.437051e-27	1.000000e+10	6.852932e+07	6.852932e+07	9.732332e+01	3.085606e+02	3.085605e+02	9.993888e-05	-2.365266e+28	-8.456245e+15	-2.347411e-11	4.502607e-06
8.773473e-27	1.000000e+10	6.814903e+07	6.814903e+07	9.694259e+01	3.124608e+02	3.124607e+02	1.011104e-04	9.618460e+28	3.229443e+16	9.815181e-11	4.584963e-06
9.123310e-27	1.000000e+10	6.775056e+07	6.775056e+07	9.656459e+01	3.166169e+02	3.166168e+02	1.023003e-04	1.052938e+29	3.309271e+16	1.106445e-10	4.673274e-06
9.487097e-27	1.000000e+10	6.757021e+07	6.757021e+07	9.619163e+01	3.210592e+02	3.210591e+02	1.035103e-04	3.378565e+28	9.903914e+15	3.597885e-11	4.751490e-06
9.865389e-27	1.000000e+10	6.710724e+07	6.710724e+07	9.581271e+01	3.251554e+02	3.251553e+02	1.047277e-04	-6.835676e+28	-1.880731e+16	-7.534003e-11	4.845310e-06
1.025876e-26	1.000000e+10	6.683488e+07	6.683488e+07	9.544227e+01	3.296931e+02	3.296930e+02	1.059714e-04	-6.722896e+28	-1.725867e+16	-7.561916e-11	4.932949e-06
1.066783e-26	1.000000e+10	6.667133e+07	6.667133e+07	9.506960e+01	3.345208e+02	3.345207e+02	1.072259e-04	-1.245342e+29	-2.972851e+16	-1.418026e-10	5.017460e-06
1.109320e-26	1.000000e+10	6.638335e+07	6.638335e+07	9.469728e+01	3.391920e+02	3.391919e+02	1.084845e-04	3.541886e+28	7.888723e+15	4.121260e-11	5.109594e-06
1.153553e-26	1.000000e+10	6.598647e+07	6.598647e+07	9.432741e+01	3.433578e+02	3.433577e+02	1.097642e-04	-6.615825e+28	-1.386275e+16	-7.932332e-11	5.203458e-06
1.199551e-26	1.000000e+10	6.552849e+07	6.552849e+07	9.395888e+01	3.475663e+02	3.475662e+02	1.110639e-04	2.356036e+29	4.645084e+16	2.924976e-10	5.304048e-06
1.247382e-26	1.000000e+10	6.543163e+07	6.543163e+07	9.359391e+01	3.529101e+02	3.529100e+02	1.123656e-04	5.037914e+28	9.203012e+15	6.300909e-11	5.393571e-06
1.297121e-26	1.000000e+10	6.504638e+07	6.504638e+07	9.322868e+01	3.576460e+02	3.576459e+02	1.136971e-04	-3.323496e+30	-5.679735e+17	-4.281251e-09	5.498323e-06
1.348842e-26	1.000000e+10	6.476155e+07	6.476155e+07	9.286440e+01	3.624168e+02	3.624167e+02	1.150417e-04	5.840412e+28	9.341180e+15	7.690392e-11	5.596172e-06
1.402627e-26	1.000000e+10	6.461985e+07	6.461985e+07	9.250069e+01	3.676496e+02	3.676495e+02	1.163925e-04	-6.304763e+28	-9.386385e+15	-8.393252e-11	5.689422e-06
1.458556e-26	1.000000e+10	6.427788e+07	6.427788e+07	9.214121e+01	3.725018e+02	3.725017e+02	1.177720e-04	8.480686e+28	1.182468e+16	1.159350e-10	5.795178e-06
1.516714e-26	1.000000e+10	6.407363e+07	6.407363e+07	9.178062e+01	3.778303e+02	3.778302e+02	1.191641e-04	6.195641e+28	8.046412e+15	8.605593e-11	5.896814e-06
1.577193e-26	1.000000e+10	6.370977e+07	6.370977e+07	9.142630e+01	3.827138e+02	3.827137e+02	1.205685e-04	3.268912e+29	3.981372e+16	4.671586e-10	6.007144e-06
1.640082e-26	1.000000e+10	6.355293e+07	6.355293e+07	9.106651e+01	3.881751e+02	3.881750e+02	1.219837e-04	-9.175950e+28	-1.041148e+16	-1.327592e-10	6.107903e-06
1.705479e-26	1.000000e+10	6.326539e+07	6.326539e+07	9.071130e+01	3.935054e+02	3.935053e+02	1.234220e-04	-1.181030e+29	-1.251721e+16	-1.747919e-10	6.219915e-06
1.773484e-26	1.000000e+10	6.293237e+07	6.293237e+07	9.035497e+01	3.987171e+02	3.987170e+02	1.248811e-04	1.051178e+29	1.043162e+16	1.597339e-10	6.335645e-06
1.844201e-26	1.000000e+10	6.265464e+07	6.265464e+07	9.000496e+01	4.041107e+02	4.041105e+02	1.263558e-04	-1.956414e+29	-1.815345e+16	-3.039387e-10	6.449813e-06
1.917737e-26	1.000000e+10	6.235966e+07	6.235966e+07	8.965208e+01	4.093604e+02	4.093602e+02	1.278490e-04	3.651937e+29	3.176833e+16	5.808926e-10	6.564506e-06
1.994206e-26	1.000000e+10	6.221365e+07	6.221365e+07	8.930302e+01	4.151625e+02	4.151624e+02	1.293553e-04	-1.117286e+29	-9.058868e+15	-1.798156e-10	6.673173e-06
2.073724e-26	1.000000e+10	6.194757e+07	6.194757e+07	8.895399e+01	4.207998e+02	4.207997e+02	1.308805e-04	-2.119106e+29	-1.606109e+16	-3.484358e-10	6.792839e-06
2.156412e-26	1.000000e+10	6.172863e+07	6.172863e+07	8.860860e+01	4.266378e+02	4.266377e+02	1.324257e-04	-5.257790e+29	-3.719688e+16	-8.799567e-10	6.911506e-06
2.242398e-26	1.000000e+10	6.140914e+07	6.140914e+07	8.825986e+01	4.323772e+02	4.323771e+02	1.339843e-04	9.846557e+28	6.515837e+15	1.691260e-10	7.040926e-06
2.331812e-26	1.000000e+10	6.121640e+07	6.121640e+07	8.791525e+01	4.381075e+02	4.381073e+02	1.355771e-04	3.003820e+29	1.861104e+16	5.241146e-10	7.156701e-06
2.424791e-26	1.000000e+10	6.093267e+07	6.093267e+07	8.757213e+01	4.440527e+02	4.440526e+02	1.371726e-04	-2.004201e+29	-1.160830e+16	-3.579164e-10	7.287596e-06
2.521478e-26	1.000000e+10	6.071853e+07	6.071853e+07	8.723224e+01	4.501327e+02	4.501325e+02	1.387932e-04	-2.228895e+29	-1.206110e+16	-4.051116e-10	7.413432e-06
2.622021e-26	1.000000e+10	6.051842e+07	6.051842e+07	8.689323e+01	4.562916e+02	4.562914e+02	1.404199e-04	2.556709e+29	1.292615e+16	4.724269e-10	7.539714e-06
2.726572e-26	1.000000e+10	6.029028e+07	6.029028e+07	8.655348e+01	4.623903e+02	4.623902e+02	1.420849e-04	-7.005664e+29	-3.314405e+16	-1.319180e-09	7.669401e-06
2.835292e-26	1.000000e+10	5.995608e+07	5.995608e+07	8.621206e+01	4.684683e+02	4.684682e+02	1.437508e-04	-1.851116e+30	-8.204131e+16	-3.583923e-09	7.813524e-06
2.948348e-26	1.000000e+10	5.974288e+07	5.974288e+07	8.587854e+01	4.747136e+02	4.747134e+02	1.454520e-04	2.039259e+29	8.458904e+15	4.019138e-10	7.945944e-06
3.065912e-26	1.000000e+10	5.947959e+07	5.947959e+07	8.554248e+01	4.811300e+02	4.811299e+02	1.471603e-04	1.673233e+29	6.489992e+15	3.371382e-10	8.088994e-06
3.188163e-26	1.000000e+10	5.930763e+07	5.930763e+07	8.520829e+01	4.876814e+02	4.876813e+02	1.489041e-04	2.511756e+29	9.105341e+15	5.134710e-10	8.222913e-06
3.315289e-26	1.000000e+10	5.901998e+07	5.901998e+07	8.487831e+01	4.941300e+02	4.941298e+02	1.506646e-04	-5.620973e+29	-1.908119e+16	-1.177355e-09	8.372250e-06
3.447484e-26	1.000000e+10	5.876766e+07	5.876766e+07	8.454629e+01	5.006292e+02	5.006290e+02	1.524467e-04	2.448215e+29	7.785180e+15	5.239006e-10	8.518788e-06
3.584950e-26	1.000000e+10	5.854375e+07	5.854375e+07	8.421565e+01	5.072951e+02	5.072949e+02	1.542377e-04	3.419783e+29	1.017877e+16	7.459112e-10	8.665231e-06
3.727898e-26	1.000000e+10	5.835783e+07	5.835783e+07	8.388775e+01	5.141663e+02	5.141661e+02	1.560562e-04	-1.081708e+30	-3.010176e+16	-2.397206e-09	8.810579e-06
3.876545e-26	1.000000e+10	5.811388e+07	5.811388e+07	8.355945e+01	5.209977e+02	5.209975e+02	1.578944e-04	-2.551951e+29	-6.648035e+15	-5.775163e-10	8.965117e-06
4.031120e-26	1.000000e+10	5.796446e+07	5.796446e+07	8.323345e+01	5.280103e+02	5.280102e+02	1.597679e-04	-4.135790e+29	-1.007735e+16	-9.480708e-10	9.109208e-06
4.191859e-26	1.000000e+10	5.768338e+07	5.768338e+07	8.290879e+01	5.349165e+02	5.349164e+02	1.616458e-04	3.289187e+29	7.510320e+15	7.725496e-10	9.273322e-06
4.359006e-26	1.000000e+10	5.750936e+07	5.750936e+07	8.258668e+01	5.420719e+02	5.420718e+02	1.635597e-04	3.682911e+29	7.868765e+15	8.781925e-10	9.425804e-06
4.532819e-26	1.000000e+10	5.730489e+07	5.730489e+07	8.226510e+01	5.492646e+02	5.492644e+02	1.654808e-04	3.805932e+29	7.612951e+15	9.238338e-10	9.584951e-06
4.713562e-26	1.000000e+10	5.700734e+07	5.700734e+07	8.194351e+01	5.564752e+02	5.564750e+02	1.674353e-04	7.616736e+29	1.427381e+16	1.897608e-09	9.761466e-06
4.901513e-26	1.000000e+10	5.687046e+07	5.687046e+07	8.162329e+01	5.638266e+02	5.638264e+02	1.694164e-04	-3.011581e+30	-5.285266e+16	-7.593678e-09	9.914226e-06
5.096957e-26	1.000000e+10	5.659712e+07	5.659712e+07	8.130361e+01	5.712808e+02	5.712806e+02	1.714149e-04	1.208510e+30	1.986105e+16	3.121546e-09	1.009381e-05
5.300195e-26	1.000000e+10	5.637506e+07	5.637506e+07	8.098552e+01	5.786267e+02	5.786265e+02	1.734463e-04	4.220651e+29	6.507094e+15	1.111823e-09	1.026388e-05
5.511537e-26	1.000000e+10	5.623306e+07	5.623306e+07	8.067111e+01	5.863757e+02	5.863756e+02	1.754801e-04	-4.831414e+29	-6.969382e+15	-1.288863e-09	1.042760e-05
5.731307e-26	1.000000e+10	5.596043e+07	5.596043e+07	8.035588e+01	5.938386e+02	5.938384e+02	1.775542e-04	4.896360e+29	6.630271e+15	1.338318e-09	1.061176e-05
5.959839e-26	1.000000e+10	5.576280e+07	5.576280e+07	8.004120e+01	6.017608e+02	6.017607e+02	1.796465e-04	-1.406192e+30	-1.782071e+16	-3.912127e-09	1.079144e-05
6.197484e-26	1.000000e+10	5.557829e+07	5.557829e+07	7.973104e+01	6.096720e+02	6.096719e+02	1.817609e-04	-2.242828e+30	-2.662653e+16	-6.343972e-09	1.096961e-05
6.444605e-26	1.000000e+10	5.530557e+07	5.530557e+07	7.942126e+01	6.173024e+02	6.173022e+02	1.839173e-04	5.130871e+30	5.724022e+16	1.487435e-08	1.116167e-05
6.701579e-26	1.000000e+10	5.511138e+07	5.511138e+07	7.910937e+01	6.255049e+02	6.255047e+02	1.860748e-04	3.073504e+30	3.209816e+16	9.068150e-09	1.134983e-05
6.968800e-26	1.000000e+10	5.487940e+07	5.487940e+07	7.880027e+01	6.335366e+02	6.335364e+02	1.882719e-04	-1.247672e+30	-1.222480e+16	-3.759627e-09	1.154416e-05
7.246677e-26	1.000000e+10	5.475909e+07	5.475909e+07	7.849356e+01	6.419446e+02	6.419445e+02	1.904988e-04	-8.967603e+29	-8.225995e+15	-2.732036e-09	1.172307e-05
7.535634e-26	1.000000e+10	5.449961e+07	5.449961e+07	7.818686e+01	6.500705e+02	6.500703e+02	1.927450e-04	-1.066085e+30	-9.183101e+15	-3.325952e-09	1.192798e-05
7.836112e-26	1.000000e+10	5.432926e+07	5.432926e+07	7.788218e+01	6.584054e+02	6.584052e+02	1.950307e-04	9.631869e+30	7.784731e+16	3.052341e-08	1.211880e-05
8.148572e-26	1.000000e+10	5.407544e+07	5.407544e+07	7.757655e+01	6.669139e+02	6.669137e+02	1.973318e-04	9.470468e+29	7.178315e+15	3.072292e-09	1.233303e-05
8.473492e-26	1.000000e+10	5.391532e+07	5.391532e+07	7.727652e+01	6.754675e+02	6.754673e+02	1.996414e-04	7.429458e+30	5.283659e+16	2.446175e-08	1.252830e-05
8.811367e-26	1.000000e+10	5.373556e+07	5.373556e+07	7.697144e+01	6.841767e+02	6.841765e+02	2.020087e-04	-3.933172e+30	-2.623623e+16	-1.316816e-08	1.273229e-05
9.162715e-26	1.000000e+10	5.357368e+07	5.357368e+07	7.667371e+01	6.928948e+02	6.928946e+02	2.043834e-04	-5.058304e+30	-3.167147e+16	-1.719248e-08	1.293349e-05
9.528072e-26	1.000000e+10	5.337856e+07	5.337856e+07	7.637374e+01	7.018585e+02	7.018583e+02	2.068040e-04	-1.312730e+30	-7.707746e+15	-4.543938e-09	1.314870e-05
9.907998e-26	1.000000e+10	5.317852e+07	5.317852e+07	7.607430e+01	7.106508e+02	7.106506e+02	2.092363e-04	-4.267749e+30	-2.354603e+16	-1.505251e-08	1.336349e-05
1.030307e-25	1.000000e+10	5.301856e+07	5.301856e+07	7.577959e+01	7.197836e+02	7.197834e+02	2.117179e-04	3.061235e+30	1.584480e+16	1.096095e-08	1.357607e-05
1.071390e-25	1.000000e+10	5.280425e+07	5.280425e+07	7.548116e+01	7.289434e+02	7.289432e+02	2.142180e-04	-1.806257e+30	-8.776282e+15	-6.599731e-09	1.380463e-05
1.114111e-25	1.000000e+10	5.260252e+07	5.260252e+07	7.518690e+01	7.381022e+02	7.381019e+02	2.167375e-04	1.162366e+32	5.305916e+17	4.329135e-07	1.403169e-05
1.158536e-25	1.000000e+10	5.242473e+07	5.242473e+07	7.489506e+01	7.474443e+02	7.474441e+02	2.192899e-04	-1.562940e+30	-6.699588e+15	-5.920421e-09	1.425748e-05
1.204732e-25	1.000000e+10	5.225410e+07	5.225410e+07	7.460201e+01	7.569236e+02	7.569234e+02	2.218747e-04	-2.055845e+30	-8.274277e+15	-7.915527e-09	1.448544e-05
1.252770e-25	1.000000e+10	5.204235e+07	5.204235e+07	7.431287e+01	7.663750e+02	7.663748e+02	2.244946e-04	1.540104e+31	5.825637e+16	6.051414e-08	1.472599e-05
1.302723e-25	1.000000e+10	5.180331e+07	5.180331e+07	7.402016e+01	7.758762e+02	7.758760e+02	2.271602e-04	9.362844e+30	3.330011e+16	3.764535e-08	1.497735e-05
1.354668e-25	1.000000e+10	5.163735e+07	5.163735e+07	7.373260e+01	7.856409e+02	7.856407e+02	2.298254e-04	-6.367212e+31	-2.127301e+17	-2.601482e-07	1.521459e-05
1.408685e-25	1.000000e+10	5.146024e+07	5.146024e+07	7.344609e+01	7.953720e+02	7.953718e+02	2.325412e-04	-3.100113e+30	-9.739260e+15	-1.288576e-08	1.545605e-05
1.464855e-25	1.000000e+10	5.121911e+07	5.121911e+07	7.315764e+01	8.053084e+02	8.053082e+02	2.352826e-04	-2.882675e+30	-8.511075e+15	-1.226667e-08	1.572281e-05
1.523265e-25	1.000000e+10	5.104829e+07	5.104829e+07	7.287199e+01	8.153869e+02	8.153867e+02	2.380454e-04	3.466051e+30	9.616485e+15	1.499754e-08	1.597285e-05
1.584005e-25	1.000000e+10	5.086576e+07	5.086576e+07	7.258735e+01	8.254480e+02	8.254478e+02	2.408541e-04	-5.677489e+30	-1.481520e+16	-2.501034e-08	1.622797e-05
1.647166e-25	1.000000e+10	5.070407e+07	5.070407e+07	7.230698e+01	8.357109e+02	8.357106e+02	2.437117e-04	2.807562e+30	6.887301e+15	1.256627e-08	1.648213e-05
1.712845e-25	1.000000e+10	5.054054e+07	5.054054e+07	7.202330e+01	8.460461e+02	8.460459e+02	2.465829e-04	-1.926312e+31	-4.443819e+16	-8.762306e-08	1.673995e-05
1.781144e-25	1.000000e+10	5.033658e+07	5.033658e+07	7.174465e+01	8.565489e+02	8.565487e+02	2.494940e-04	4.005333e+30	8.687160e+15	1.859137e-08	1.701643e-05
1.852166e-25	1.000000e+10	5.016603e+07	5.016603e+07	7.146051e+01	8.668290e+02	8.668287e+02	2.524481e-04	3.525855e+30	7.204394e+15	1.664590e-08	1.727920e-05
1.926020e-25	1.000000e+10	4.998769e+07	4.998769e+07	7.118466e+01	8.777579e+02	8.777576e+02	2.554209e-04	-5.080441e+30	-9.750519e+15	-2.441617e-08	1.755948e-05
2.002819e-25	1.000000e+10	4.979272e+07	4.979272e+07	7.090455e+01	8.883174e+02	8.883171e+02	2.584382e-04	4.447162e+30	8.039742e+15	2.179439e-08	1.784031e-05
2.082680e-25	1.000000e+10	4.958898e+07	4.958898e+07	7.062812e+01	8.992689e+02	8.992687e+02	2.614784e-04	-4.479483e+30	-7.616930e+15	-2.240748e-08	1.813445e-05
2.165726e-25	1.000000e+10	4.942220e+07	4.942220e+07	7.035348e+01	9.100319e+02	9.100316e+02	2.645608e-04	-2.061759e+31	-3.303352e+16	-1.048863e-07	1.841342e-05
2.252083e-25	1.000000e+10	4.923744e+07	4.923744e+07	7.007824e+01	9.211790e+02	9.211787e+02	2.676905e-04	7.012393e+30	1.057173e+16	3.634798e-08	1.870891e-05
2.341883e-25	1.000000e+10	4.906130e+07	4.906130e+07	6.980444e+01	9.325128e+02	9.325125e+02	2.708438e-04	1.557255e+31	2.208441e+16	8.217800e-08	1.900709e-05
2.435264e-25	1.000000e+10	4.888383e+07	4.888383e+07	6.953239e+01	9.435848e+02	9.435846e+02	2.740415e-04	1.270532e+31	1.698560e+16	6.827327e-08	1.930259e-05
2.532369e-25	1.000000e+10	4.871931e+07	4.871931e+07	6.926158e+01	9.550596e+02	9.550593e+02	2.772706e-04	1.315125e+31	1.655064e+16	7.187085e-08	1.960331e-05
2.633345e-25	1.000000e+10	4.855455e+07	4.855455e+07	6.899308e+01	9.666632e+02	9.666629e+02	2.805355e-04	-1.527958e+31	-1.810237e+16	-8.492841e-08	1.990881e-05
2.738348e-25	1.000000e+10	4.837551e+07	4.837551e+07	6.872237e+01	9.781393e+02	9.781391e+02	2.838587e-04	-7.637558e+30	-8.530036e+15	-4.324320e-08	2.021972e-05
2.847538e-25	1.000000e+10	4.818490e+07	4.818490e+07	6.845324e+01	9.898658e+02	9.898655e+02	2.872045e-04	1.471221e+31	1.548090e+16	8.495995e-08	2.054307e-05
2.961082e-25	1.000000e+10	4.796946e+07	4.796946e+07	6.818623e+01	1.001768e+03	1.001768e+03	2.906020e-04	-1.044872e+31	-1.035685e+16	-6.170642e-08	2.088345e-05
3.079153e-25	1.000000e+10	4.781792e+07	4.781792e+07	6.791910e+01	1.013592e+03	1.013591e+03	2.940254e-04	-7.201276e+30	-6.731228e+15	-4.320630e-08	2.119690e-05
3.201933e-25	1.000000e+10	4.765690e+07	4.765690e+07	6.765344e+01	1.025790e+03	1.025789e+03	2.974807e-04	4.376630e+31	3.853437e+16	2.670559e-07	2.152447e-05
3.329608e-25	1.000000e+10	4.744509e+07	4.744509e+07	6.739048e+01	1.037911e+03	1.037911e+03	3.009938e-04	5.382117e+31	4.468405e+16	3.358056e-07	2.187605e-05
3.462374e-25	1.000000e+10	4.731210e+07	4.731210e+07	6.712776e+01	1.050008e+03	1.050007e+03	3.045586e-04	-7.329098e+31	-5.742329e+16	-4.637466e-07	2.219322e-05
3.600434e-25	1.000000e+10	4.711009e+07	4.711009e+07	6.686454e+01	1.062460e+03	1.062459e+03	3.081380e-04	-1.843170e+31	-1.361455e+16	-1.191480e-07	2.255269e-05
3.743999e-25	1.000000e+10	4.696160e+07	4.696160e+07	6.660670e+01	1.074642e+03	1.074642e+03	3.117769e-04	9.986387e+30	6.967682e+15	6.558206e-08	2.288343e-05
3.893289e-25	1.000000e+10	4.677166e+07	4.677166e+07	6.634675e+01	1.087431e+03	1.087430e+03	3.154617e-04	1.073160e+31	7.057593e+15	7.191873e-08	2.324978e-05
4.048531e-25	1.000000e+10	4.659304e+07	4.659304e+07	6.608676e+01	1.100386e+03	1.100386e+03	3.191558e-04	1.831363e+31	1.135139e+16	1.251009e-07	2.361696e-05
4.209964e-25	1.000000e+10	4.643121e+07	4.643121e+07	6.582865e+01	1.113239e+03	1.113238e+03	3.229513e-04	3.213220e+31	1.879312e+16	2.233479e-07	2.397609e-05
4.377833e-25	1.000000e+10	4.628414e+07	4.628414e+07	6.557096e+01	1.125960e+03	1.125960e+03	3.267654e-04	1.668500e+31	9.219572e+15	1.178302e-07	2.432713e-05
4.552397e-25	1.000000e+10	4.609344e+07	4.609344e+07	6.531653e+01	1.139101e+03	1.139101e+03	3.306115e-04	-5.528181e+32	-2.882511e+17	-3.985457e-06	2.471287e-05
4.733921e-25	1.000000e+10	4.593965e+07	4.593965e+07	6.506106e+01	1.152606e+03	1.152605e+03	3.345184e-04	-7.754885e+31	-3.812163e+16	-5.684969e-07	2.508956e-05
4.922683e-25	1.000000e+10	4.573995e+07	4.573995e+07	6.480545e+01	1.165652e+03	1.165652e+03	3.384708e-04	-2.484768e+31	-1.154623e+16	-1.861653e-07	2.548434e-05
5.118972e-25	1.000000e+10	4.563567e+07	4.563567e+07	6.455439e+01	1.179279e+03	1.179279e+03	3.424412e-04	1.743443e+31	7.644072e+15	1.321225e-07	2.584117e-05
5.323088e-25	1.000000e+10	4.541100e+07	4.541100e+07	6.430188e+01	1.192688e+03	1.192688e+03	3.464664e-04	-2.256125e+31	-9.348209e+15	-1.752464e-07	2.626430e-05
5.535342e-25	1.000000e+10	4.524788e+07	4.524788e+07	6.405108e+01	1.206121e+03	1.206121e+03	3.505900e-04	-2.220437e+31	-8.699287e+15	-1.756057e-07	2.665586e-05
5.756061e-25	1.000000e+10	4.507047e+07	4.507047e+07	6.380016e+01	1.220140e+03	1.220140e+03	3.547189e-04	1.763074e+31	6.519624e+15	1.422006e-07	2.707182e-05
5.985580e-25	1.000000e+10	4.491910e+07	4.491910e+07	6.355446e+01	1.233690e+03	1.233690e+03	3.589070e-04	-2.177652e+31	-7.620059e+15	-1.786177e-07	2.746471e-05
6.224251e-25	1.000000e+10	4.476586e+07	4.476586e+07	6.330422e+01	1.248001e+03	1.248001e+03	3.631425e-04	-4.372939e+31	-1.444436e+16	-3.648632e-07	2.787842e-05
6.472439e-25	1.000000e+10	4.457543e+07	4.457543e+07	6.305645e+01	1.261958e+03	1.261957e+03	3.674158e-04	-1.016902e+32	-3.177277e+16	-8.667475e-07	2.831061e-05
6.730524e-25	1.000000e+10	4.443764e+07	4.443764e+07	6.281096e+01	1.276386e+03	1.276386e+03	3.717505e-04	-3.775402e+31	-1.114431e+16	-3.268130e-07	2.872308e-05
6.998899e-25	1.000000e+10	4.427840e+07	4.427840e+07	6.256542e+01	1.290624e+03	1.290623e+03	3.761301e-04	-1.394743e+32	-3.894897e+16	-1.229208e-06	2.914793e-05
7.277976e-25	1.000000e+10	4.409888e+07	4.409888e+07	6.232138e+01	1.305262e+03	1.305262e+03	3.805581e-04	4.901989e+31	1.293848e+16	4.408853e-07	2.959853e-05
7.568181e-25	1.000000e+10	4.394485e+07	4.394485e+07	6.207958e+01	1.319893e+03	1.319892e+03	3.850525e-04	-6.129582e+31	-1.530162e+16	-5.610253e-07	3.003521e-05
7.869957e-25	1.000000e+10	4.377993e+07	4.377993e+07	6.183778e+01	1.334663e+03	1.334662e+03	3.896307e-04	-7.464365e+31	-1.762525e+16	-6.961592e-07	3.048572e-05
8.183767e-25	1.000000e+10	4.362818e+07	4.362818e+07	6.159391e+01	1.349325e+03	1.349324e+03	3.941855e-04	1.397432e+32	3.124271e+16	1.326131e-06	3.092782e-05
8.510089e-25	1.000000e+10	4.346874e+07	4.346874e+07	6.135448e+01	1.364264e+03	1.364264e+03	3.988736e-04	1.067945e+32	2.259730e+16	1.032179e-06	3.138495e-05
8.849424e-25	1.000000e+10	4.330731e+07	4.330731e+07	6.111302e+01	1.379568e+03	1.379568e+03	4.035559e-04	-1.798438e+32	-3.598986e+16	-1.770846e-06	3.185531e-05
9.202289e-25	1.000000e+10	4.313167e+07	4.313167e+07	6.087482e+01	1.394412e+03	1.394412e+03	4.083175e-04	-4.086132e+31	-7.750985e+15	-4.106031e-07	3.232919e-05
9.569225e-25	1.000000e+10	4.297743e+07	4.297743e+07	6.064000e+01	1.410110e+03	1.410109e+03	4.131388e-04	5.998789e+31	1.075968e+16	6.136951e-07	3.281047e-05
9.950792e-25	1.000000e+10	4.282037e+07	4.282037e+07	6.040247e+01	1.425212e+03	1.425212e+03	4.180282e-04	-3.714292e+33	-6.316531e+17	-3.870039e-05	3.328351e-05
1.034757e-24	1.000000e+10	4.265407e+07	4.265407e+07	6.016795e+01	1.440756e+03	1.440756e+03	4.229626e-04	4.666810e+31	7.517405e+15	4.958027e-07	3.377769e-05
1.076018e-24	1.000000e+10	4.250781e+07	4.250781e+07	5.993256e+01	1.456587e+03	1.456586e+03	4.279395e-04	-6.176985e+31	-9.420959e+15	-6.676123e-07	3.426633e-05
1.118923e-24	1.000000e+10	4.235477e+07	4.235477e+07	5.969676e+01	1.472594e+03	1.472593e+03	4.329956e-04	-6.664684e+32	-9.624201e+16	-7.334307e-06	3.476807e-05
1.163540e-24	1.000000e+10	4.219408e+07	4.219408e+07	5.946545e+01	1.488421e+03	1.488421e+03	4.380939e-04	1.761751e+32	2.411655e+16	1.975961e-06	3.527560e-05
1.209935e-24	1.000000e+10	4.200669e+07	4.200669e+07	5.923387e+01	1.504405e+03	1.504404e+03	4.432650e-04	8.759845e+31	1.136772e+16	1.004605e-06	3.581345e-05
1.258180e-24	1.000000e+10	4.187741e+07	4.187741e+07	5.900317e+01	1.520372e+03	1.520371e+03	4.484757e-04	-5.754903e+31	-7.084169e+15	-6.702397e-07	3.630530e-05
1.308349e-24	1.000000e+10	4.169903e+07	4.169903e+07	5.877137e+01	1.536676e+03	1.536676e+03	4.537775e-04	-9.602763e+31	-1.120687e+16	-1.142503e-06	3.685160e-05
1.360519e-24	1.000000e+10	4.154766e+07	4.154766e+07	5.854046e+01	1.553195e+03	1.553194e+03	4.591422e-04	-8.247908e+31	-9.124610e+15	-9.993150e-07	3.738345e-05
1.414769e-24	1.000000e+10	4.139111e+07	4.139111e+07	5.831394e+01	1.569646e+03	1.569646e+03	4.645478e-04	-6.895279e+31	-7.236740e+15	-8.513496e-07	3.792231e-05
1.471182e-24	1.000000e+10	4.123150e+07	4.123150e+07	5.808430e+01	1.586158e+03	1.586158e+03	4.700606e-04	-1.613307e+32	-1.606884e+16	-2.030778e-06	3.846957e-05
1.529844e-24	1.000000e+10	4.108669e+07	4.108669e+07	5.785903e+01	1.602952e+03	1.602952e+03	4.755791e-04	6.894428e+31	6.514718e+15	8.832496e-07	3.901390e-05
1.590846e-24	1.000000e+10	4.092515e+07	4.092515e+07	5.763506e+01	1.620126e+03	1.620126e+03	4.811973e-04	1.327479e+32	1.189278e+16	1.734474e-06	3.958755e-05
1.654280e-24	1.000000e+10	4.076494e+07	4.076494e+07	5.740875e+01	1.637034e+03	1.637033e+03	4.868786e-04	2.967130e+32	2.523761e+16	3.953608e-06	4.015788e-05
1.720243e-24	1.000000e+10	4.060616e+07	4.060616e+07	5.718547e+01	1.654078e+03	1.654077e+03	4.926170e-04	8.379318e+31	6.767512e+15	1.138519e-06	4.073465e-05
1.788837e-24	1.000000e+10	4.046896e+07	4.046896e+07	5.696213e+01	1.671275e+03	1.671275e+03	4.984500e-04	-9.704359e+31	-7.442636e+15	-1.341060e-06	4.129772e-05
1.860166e-24	1.000000e+10	4.029237e+07	4.029237e+07	5.673894e+01	1.688519e+03	1.688518e+03	5.043103e-04	-1.112120e+32	-8.102560e+15	-1.570829e-06	4.190667e-05
1.934339e-24	1.000000e+10	4.015072e+07	4.015072e+07	5.651975e+01	1.706261e+03	1.706261e+03	5.102554e-04	1.078315e+32	7.456209e+15	1.550138e-06	4.249641e-05
2.011469e-24	1.000000e+10	4.001157e+07	4.001157e+07	5.629772e+01	1.723729e+03	1.723729e+03	5.162843e-04	-6.061348e+32	-3.983126e+16	-8.866093e-06	4.308076e-05
2.091675e-24	1.000000e+10	3.983891e+07	3.983891e+07	5.607760e+01	1.741581e+03	1.741581e+03	5.223754e-04	-1.143014e+32	-7.133997e+15	-1.708463e-06	4.371558e-05
2.175080e-24	1.000000e+10	3.968832e+07	3.968832e+07	5.585818e+01	1.759738e+03	1.759738e+03	5.285417e-04	3.247101e+32	1.924224e+16	4.946222e-06	4.433894e-05
2.261810e-24	1.000000e+10	3.954152e+07	3.954152e+07	5.564147e+01	1.777231e+03	1.777231e+03	5.347912e-04	-4.696919e+32	-2.649068e+16	-7.288492e-06	4.494596e-05
2.351998e-24	1.000000e+10	3.937239e+07	3.937239e+07	5.542191e+01	1.795326e+03	1.795325e+03	5.410778e-04	-1.923614e+32	-1.031339e+16	-3.049653e-06	4.559860e-05
2.445782e-24	1.000000e+10	3.922471e+07	3.922471e+07	5.520903e+01	1.813600e+03	1.813599e+03	5.474634e-04	7.828996e+33	3.990240e+17	1.264733e-04	4.623616e-05
2.543306e-24	1.000000e+10	3.907172e+07	3.907172e+07	5.499333e+01	1.831886e+03	1.831886e+03	5.539399e-04	-3.832262e+32	-1.857646e+16	-6.312972e-06	4.688522e-05
2.644719e-24	1.000000e+10	3.891297e+07	3.891297e+07	5.477726e+01	1.850243e+03	1.850243e+03	5.605054e-04	5.724038e+32	2.639724e+16	9.623246e-06	4.754823e-05
2.750176e-24	1.000000e+10	3.878078e+07	3.878078e+07	5.456257e+01	1.868536e+03	1.868535e+03	5.670861e-04	5.619624e+32	2.467174e+16	9.609836e-06	4.818202e-05
2.859837e-24	1.000000e+10	3.861136e+07	3.861136e+07	5.434929e+01	1.887445e+03	1.887445e+03	5.737443e-04	2.447621e+32	1.021816e+16	4.278191e-06	4.888316e-05
2.973871e-24	1.000000e+10	3.846710e+07	3.846710e+07	5.413647e+01	1.905841e+03	1.905840e+03	5.805254e-04	-1.840555e+32	-7.320077e+15	-3.277877e-06	4.954470e-05
3.092453e-24	1.000000e+10	3.832584e+07	3.832584e+07	5.392684e+01	1.925317e+03	1.925316e+03	5.873893e-04	-8.159018e+32	-3.084090e+16	-1.480030e-05	5.023547e-05
3.215762e-24	1.000000e+10	3.816501e+07	3.816501e+07	5.371635e+01	1.943725e+03	1.943724e+03	5.943277e-04	-4.872023e+32	-1.756044e+16	-9.025554e-06	5.092950e-05
3.343989e-24	1.000000e+10	3.800647e+07	3.800647e+07	5.350731e+01	1.963118e+03	1.963117e+03	6.013139e-04	-2.000666e+32	-6.861876e+15	-3.784236e-06	5.165220e-05
3.477328e-24	1.000000e+10	3.786046e+07	3.786046e+07	5.329757e+01	1.982037e+03	1.982037e+03	6.083954e-04	3.052406e+32	9.978911e+15	5.885781e-06	5.235112e-05
3.615984e-24	1.000000e+10	3.771047e+07	3.771047e+07	5.308902e+01	2.001130e+03	2.001129e+03	6.156434e-04	9.219664e+32	2.873020e+16	1.813413e-05	5.306563e-05
3.760170e-24	1.000000e+10	3.758024e+07	3.758024e+07	5.288311e+01	2.020748e+03	2.020747e+03	6.228678e-04	8.384933e+33	2.488507e+17	1.678005e-04	5.377156e-05
3.910104e-24	1.000000e+10	3.742019e+07	3.742019e+07	5.267890e+01	2.040251e+03	2.040250e+03	6.302036e-04	3.472682e+32	9.823066e+15	7.099473e-06	5.452273e-05
4.066017e-24	1.000000e+10	3.726638e+07	3.726638e+07	5.247144e+01	2.060005e+03	2.060004e+03	6.376792e-04	-8.148754e+32	-2.196595e+16	-1.700578e-05	5.527784e-05
4.228147e-24	1.000000e+10	3.712057e+07	3.712057e+07	5.226479e+01	2.079262e+03	2.079261e+03	6.452071e-04	-3.698245e+32	-9.515905e+15	-7.870708e-06	5.601373e-05
4.396742e-24	1.000000e+10	3.696887e+07	3.696887e+07	5.206272e+01	2.099682e+03	2.099681e+03	6.527679e-04	-3.405202e+32	-8.344017e+15	-7.396959e-06	5.679595e-05
4.572059e-24	1.000000e+10	3.682950e+07	3.682950e+07	5.185896e+01	2.119225e+03	2.119224e+03	6.604481e-04	-1.670879e+34	-3.908947e+17	-3.698769e-04	5.754151e-05
4.754367e-24	1.000000e+10	3.668900e+07	3.668900e+07	5.165634e+01	2.139249e+03	2.139248e+03	6.682202e-04	-3.872232e+32	-8.642803e+15	-8.737223e-06	5.830765e-05
4.943944e-24	1.000000e+10	3.653103e+07	3.653103e+07	5.145491e+01	2.159836e+03	2.159835e+03	6.761611e-04	-6.417458e+32	-1.365398e+16	-1.479602e-05	5.912332e-05
5.141081e-24	1.000000e+10	3.639372e+07	3.639372e+07	5.125298e+01	2.179763e+03	2.179762e+03	6.841070e-04	-3.600732e+32	-7.317190e+15	-8.459594e-06	5.989393e-05
5.346078e-24	1.000000e+10	3.623488e+07	3.623488e+07	5.105466e+01	2.200308e+03	2.200307e+03	6.922015e-04	-8.084211e+32	-1.567546e+16	-1.941309e-05	6.072347e-05
5.559250e-24	1.000000e+10	3.609182e+07	3.609182e+07	5.085287e+01	2.220719e+03	2.220718e+03	7.003425e-04	4.970010e+32	9.202156e+15	1.217319e-05	6.152969e-05
5.780922e-24	1.000000e+10	3.594749e+07	3.594749e+07	5.065550e+01	2.241090e+03	2.241089e+03	7.086682e-04	9.949216e+32	1.759918e+16	2.486206e-05	6.234343e-05
6.011432e-24	1.000000e+10	3.581209e+07	3.581209e+07	5.046010e+01	2.262018e+03	2.262018e+03	7.170282e-04	5.652923e+32	9.545361e+15	1.439515e-05	6.316355e-05
6.251134e-24	1.000000e+10	3.566394e+07	3.566394e+07	5.026227e+01	2.282124e+03	2.282123e+03	7.254530e-04	-5.589614e+32	-9.029958e+15	-1.453204e-05	6.398967e-05
6.500394e-24	1.000000e+10	3.551078e+07	3.551078e+07	5.006529e+01	2.303156e+03	2.303155e+03	7.340499e-04	-4.583737e+33	-7.072990e+16	-1.217615e-04	6.485794e-05
6.759594e-24	1.000000e+10	3.537752e+07	3.537752e+07	4.986941e+01	2.323799e+03	2.323799e+03	7.427428e-04	9.198036e+33	1.357381e+17	2.489715e-04	6.568577e-05
7.029128e-24	1.000000e+10	3.523175e+07	3.523175e+07	4.967593e+01	2.345080e+03	2.345079e+03	7.514545e-04	4.373292e+33	6.166235e+16	1.208450e-04	6.656155e-05
7.309410e-24	1.000000e+10	3.507875e+07	3.507875e+07	4.948143e+01	2.365800e+03	2.365800e+03	7.602881e-04	5.335670e+32	7.199436e+15	1.506813e-05	6.744254e-05
7.600868e-24	1.000000e+10	3.495586e+07	3.495586e+07	4.928959e+01	2.387247e+03	2.387247e+03	7.692659e-04	-1.234731e+33	-1.592521e+16	-3.548654e-05	6.829320e-05
7.903948e-24	1.000000e+10	3.478952e+07	3.478952e+07	4.909630e+01	2.408478e+03	2.408478e+03	7.783238e-04	-1.525223e+33	-1.882000e+16	-4.489338e-05	6.922999e-05
8.219113e-24	1.000000e+10	3.466697e+07	3.466697e+07	4.890491e+01	2.429811e+03	2.429810e+03	7.875084e-04	-7.810096e+32	-9.221346e+15	-2.339744e-05	7.009008e-05
8.546845e-24	1.000000e+10	3.452004e+07	3.452004e+07	4.871524e+01	2.451320e+03	2.451319e+03	7.968549e-04	-2.891625e+33	-3.266948e+16	-8.848649e-05	7.101150e-05
8.887645e-24	1.000000e+10	3.437771e+07	3.437771e+07	4.852485e+01	2.472767e+03	2.472766e+03	8.062336e-04	-7.213560e+32	-7.802495e+15	-2.253492e-05	7.192937e-05
9.242035e-24	1.000000e+10	3.423374e+07	3.423374e+07	4.833385e+01	2.494316e+03	2.494315e+03	8.157669e-04	2.690080e+33	2.786172e+16	8.581928e-05	7.286134e-05
9.610555e-24	1.000000e+10	3.409370e+07	3.409370e+07	4.814593e+01	2.515756e+03	2.515755e+03	8.253142e-04	4.106112e+33	4.074630e+16	1.337061e-04	7.378946e-05
9.993770e-24	1.000000e+10	3.394934e+07	3.394934e+07	4.795803e+01	2.537632e+03	2.537632e+03	8.351354e-04	-7.925856e+32	-7.531866e+15	-2.636214e-05	7.474762e-05
1.039227e-23	1.000000e+10	3.382298e+07	3.382298e+07	4.777204e+01	2.558973e+03	2.558972e+03	8.449303e-04	5.255875e+33	4.789789e+16	1.781053e-04	7.565782e-05
1.080665e-23	1.000000e+10	3.367143e+07	3.367143e+07	4.758396e+01	2.581529e+03	2.581528e+03	8.548783e-04	-1.241641e+33	-1.082957e+16	-4.303079e-05	7.666821e-05
1.123756e-23	1.000000e+10	3.352682e+07	3.352682e+07	4.739833e+01	2.603182e+03	2.603181e+03	8.650143e-04	2.782001e+33	2.327206e+16	9.851146e-05	7.764475e-05
1.168565e-23	1.000000e+10	3.339117e+07	3.339117e+07	4.721352e+01	2.625710e+03	2.625709e+03	8.752210e-04	1.207100e+33	9.671841e+15	4.361904e-05	7.863487e-05
1.215161e-23	1.000000e+10	3.326146e+07	3.326146e+07	4.702873e+01	2.646658e+03	2.646657e+03	8.855571e-04	5.798836e+33	4.465312e+16	2.136611e-04	7.957130e-05
1.263615e-23	1.000000e+10	3.310385e+07	3.310385e+07	4.684516e+01	2.669740e+03	2.669739e+03	8.960217e-04	-6.351848e+33	-4.683337e+16	-2.396618e-04	8.064741e-05
1.314000e-23	1.000000e+10	3.297928e+07	3.297928e+07	4.666328e+01	2.691390e+03	2.691389e+03	9.066318e-04	-1.080749e+33	-7.653172e+15	-4.155373e-05	8.160851e-05
1.366395e-23	1.000000e+10	3.284099e+07	3.284099e+07	4.648118e+01	2.713278e+03	2.713277e+03	9.172477e-04	-1.597878e+33	-1.086607e+16	-6.274138e-05	8.261865e-05
1.420879e-23	1.000000e+10	3.270352e+07	3.270352e+07	4.629864e+01	2.735900e+03	2.735899e+03	9.281016e-04	-1.855144e+33	-1.210254e+16	-7.438689e-05	8.365766e-05
1.477536e-23	1.000000e+10	3.256053e+07	3.256053e+07	4.611833e+01	2.758362e+03	2.758361e+03	9.390780e-04	-1.218726e+33	-7.632206e+15	-4.995054e-05	8.471489e-05
1.536452e-23	1.000000e+10	3.242440e+07	3.242440e+07	4.593762e+01	2.780954e+03	2.780953e+03	9.500671e-04	-1.945313e+33	-1.169554e+16	-8.141811e-05	8.576733e-05
1.597717e-23	1.000000e+10	3.228106e+07	3.228106e+07	4.576055e+01	2.803958e+03	2.803957e+03	9.613197e-04	-1.913990e+33	-1.104288e+16	-8.190159e-05	8.686079e-05
1.661425e-23	1.000000e+10	3.215677e+07	3.215677e+07	4.558117e+01	2.825775e+03	2.825774e+03	9.726685e-04	1.682363e+33	9.337535e+15	7.339201e-05	8.787494e-05
1.727673e-23	1.000000e+10	3.202126e+07	3.202126e+07	4.540331e+01	2.848636e+03	2.848635e+03	9.841391e-04	-1.361498e+33	-7.258259e+15	-6.066193e-05	8.896076e-05
1.796563e-23	1.000000e+10	3.188335e+07	3.188335e+07	4.522439e+01	2.871586e+03	2.871585e+03	9.957797e-04	-9.876844e+34	-5.058355e+17	-4.496654e-03	9.006536e-05
1.868200e-23	1.000000e+10	3.174525e+07	3.174525e+07	4.505004e+01	2.894471e+03	2.894470e+03	1.007500e-03	-2.782897e+33	-1.369780e+16	-1.294775e-04	9.117809e-05
1.942693e-23	1.000000e+10	3.161487e+07	3.161487e+07	4.487404e+01	2.917402e+03	2.917401e+03	1.019343e-03	4.532790e+34	2.144786e+17	2.152781e-03	9.227944e-05
2.020157e-23	1.000000e+10	3.148056e+07	3.148056e+07	4.469860e+01	2.940147e+03	2.940145e+03	1.031350e-03	2.427364e+34	1.104816e+17	1.177644e-03	9.339562e-05
2.100710e-23	1.000000e+10	3.135063e+07	3.135063e+07	4.452369e+01	2.962523e+03	2.962522e+03	1.043554e-03	-3.725050e+33	-1.632389e+16	-1.844982e-04	9.449644e-05
2.184474e-23	1.000000e+10	3.121215e+07	3.121215e+07	4.435088e+01	2.985380e+03	2.985378e+03	1.055860e-03	-2.043128e+33	-8.615845e+15	-1.034590e-04	9.564799e-05
2.271579e-23	1.000000e+10	3.107738e+07	3.107738e+07	4.417651e+01	3.009153e+03	3.009152e+03	1.068366e-03	-5.137263e+34	-2.082142e+17	-2.658283e-03	9.682777e-05
2.362156e-23	1.000000e+10	3.094868e+07	3.094868e+07	4.400396e+01	3.031449e+03	3.031448e+03	1.080845e-03	-8.420695e+33	-3.289247e+16	-4.448651e-04	9.795083e-05
2.456346e-23	1.000000e+10	3.081333e+07	3.081333e+07	4.383159e+01	3.053987e+03	3.053986e+03	1.093714e-03	-1.924801e+33	-7.245194e+15	-1.039403e-04	9.911252e-05
2.554291e-23	1.000000e+10	3.068183e+07	3.068183e+07	4.366054e+01	3.077262e+03	3.077261e+03	1.106516e-03	2.607944e+34	9.450963e+16	1.438743e-03	1.002959e-04
2.656142e-23	1.000000e+10	3.055735e+07	3.055735e+07	4.348988e+01	3.099626e+03	3.099624e+03	1.119682e-03	-1.962298e+33	-6.858336e+15	-1.104785e-04	1.014363e-04
2.762054e-23	1.000000e+10	3.043552e+07	3.043552e+07	4.332164e+01	3.121616e+03	3.121615e+03	1.132930e-03	-1.089463e+34	-3.675489e+16	-6.257489e-04	1.025649e-04
2.872189e-23	1.000000e+10	3.030525e+07	3.030525e+07	4.315171e+01	3.144105e+03	3.144104e+03	1.146153e-03	-2.924682e+33	-9.519041e+15	-1.716251e-04	1.037479e-04
2.986716e-23	1.000000e+10	3.018142e+07	3.018142e+07	4.298394e+01	3.166339e+03	3.166338e+03	1.159689e-03	-3.036658e+33	-9.541331e+15	-1.818816e-04	1.049102e-04
3.105809e-23	1.000000e+10	3.005465e+07	3.005465e+07	4.281513e+01	3.187718e+03	3.187717e+03	1.173458e-03	4.252640e+33	1.291990e+16	2.601304e-04	1.060640e-04
3.229651e-23	1.000000e+10	2.993154e+07	2.993154e+07	4.264973e+01	3.209943e+03	3.209942e+03	1.187215e-03	2.441305e+33	7.163665e+15	1.524292e-04	1.072428e-04
3.358432e-23	1.000000e+10	2.980780e+07	2.980780e+07	4.248096e+01	3.232367e+03	3.232366e+03	1.201299e-03	-1.519681e+34	-4.306747e+16	-9.687103e-04	1.084403e-04
3.492347e-23	1.000000e+10	2.967905e+07	2.967905e+07	4.231655e+01	3.254854e+03	3.254853e+03	1.215429e-03	7.601978e+33	2.080986e+16	4.951852e-04	1.096684e-04
3.631602e-23	1.000000e+10	2.955919e+07	2.955919e+07	4.215059e+01	3.277366e+03	3.277365e+03	1.229771e-03	-1.186996e+34	-3.139242e+16	-7.890016e-04	1.108747e-04
3.776410e-23	1.000000e+10	2.942799e+07	2.942799e+07	4.198669e+01	3.299936e+03	3.299935e+03	1.244242e-03	2.826757e+33	7.223718e+15	1.921218e-04	1.121360e-04
3.926992e-23	1.000000e+10	2.930591e+07	2.930591e+07	4.182241e+01	3.322317e+03	3.322316e+03	1.258935e-03	-4.477553e+33	-1.106205e+16	-3.107107e-04	1.133668e-04
4.083578e-23	1.000000e+10	2.919086e+07	2.919086e+07	4.165931e+01	3.344691e+03	3.344690e+03	1.273835e-03	-1.395498e+35	-3.333873e+17	-9.876110e-03	1.145801e-04
4.246409e-23	1.000000e+10	2.906730e+07	2.906730e+07	4.149712e+01	3.366207e+03	3.366205e+03	1.288851e-03	1.403166e+34	3.246423e+16	1.014325e-03	1.158073e-04
4.415732e-23	1.000000e+10	2.894454e+07	2.894454e+07	4.133610e+01	3.389292e+03	3.389290e+03	1.304052e-03	-5.553458e+33	-1.241706e+16	-4.100355e-04	1.170961e-04
4.591806e-23	1.000000e+10	2.882469e+07	2.882469e+07	4.117378e+01	3.411955e+03	3.411954e+03	1.319422e-03	4.681565e+33	1.012452e+16	3.529058e-04	1.183692e-04
4.774901e-23	1.000000e+10	2.869445e+07	2.869445e+07	4.101245e+01	3.434483e+03	3.434482e+03	1.334958e-03	5.029818e+33	1.052557e+16	3.878415e-04	1.196916e-04
4.965298e-23	1.000000e+10	2.856761e+07	2.856761e+07	4.085272e+01	3.456789e+03	3.456788e+03	1.350742e-03	-5.985180e+33	-1.212586e+16	-4.718448e-04	1.210038e-04
5.163286e-23	1.000000e+10	2.845611e+07	2.845611e+07	4.069283e+01	3.479079e+03	3.479077e+03	1.366583e-03	-3.579438e+33	-7.022529e+15	-2.877586e-04	1.222612e-04
5.369169e-23	1.000000e+10	2.832989e+07	2.832989e+07	4.053592e+01	3.501401e+03	3.501400e+03	1.382785e-03	-4.573337e+33	-8.690084e+15	-3.759237e-04	1.235939e-04
5.583261e-23	1.000000e+10	2.821519e+07	2.821519e+07	4.037618e+01	3.524433e+03	3.524432e+03	1.399063e-03	9.347778e+33	1.718945e+16	7.841238e-04	1.249126e-04
5.805890e-23	1.000000e+10	2.808859e+07	2.808859e+07	4.021934e+01	3.546963e+03	3.546962e+03	1.415571e-03	5.466267e+33	9.736602e+15	4.689561e-04	1.262777e-04
6.037396e-23	1.000000e+10	2.797381e+07	2.797381e+07	4.006096e+01	3.569025e+03	3.569024e+03	1.432339e-03	4.636643e+33	8.006740e+15	4.060101e-04	1.275845e-04
6.278134e-23	1.000000e+10	2.785342e+07	2.785342e+07	3.990612e+01	3.590705e+03	3.590704e+03	1.449257e-03	7.435318e+33	1.245664e+16	6.652701e-04	1.289143e-04
6.528470e-23	1.000000e+10	2.772928e+07	2.772928e+07	3.974973e+01	3.614053e+03	3.614051e+03	1.466275e-03	3.975377e+33	6.447718e+15	3.637276e-04	1.303334e-04
6.788789e-23	1.000000e+10	2.761484e+07	2.761484e+07	3.959507e+01	3.635063e+03	3.635061e+03	1.483607e-03	-4.573091e+33	-7.205271e+15	-4.271578e-04	1.316344e-04
7.059488e-23	1.000000e+10	2.749016e+07	2.749016e+07	3.943980e+01	3.658867e+03	3.658866e+03	1.501116e-03	6.049760e+33	9.225819e+15	5.780198e-04	1.330973e-04
7.340980e-23	1.000000e+10	2.738530e+07	2.738530e+07	3.928598e+01	3.681159e+03	3.681157e+03	1.518830e-03	-2.891325e+34	-4.277342e+16	-2.815795e-03	1.344210e-04
7.633697e-23	1.000000e+10	2.727003e+07	2.727003e+07	3.913341e+01	3.700552e+03	3.700551e+03	1.536724e-03	-1.384100e+34	-1.994503e+16	-1.376672e-03	1.357003e-04
7.938086e-23	1.000000e+10	2.714526e+07	2.714526e+07	3.897986e+01	3.722634e+03	3.722633e+03	1.554763e-03	-8.804820e+33	-1.231597e+16	-8.960700e-04	1.371376e-04
8.254612e-23	1.000000e+10	2.704234e+07	2.704234e+07	3.882761e+01	3.739065e+03	3.739063e+03	1.573209e-03	-2.746843e+34	-3.758537e+16	-2.849076e-03	1.382671e-04
8.583760e-23	1.000000e+10	2.693390e+07	2.693390e+07	3.867720e+01	3.758940e+03	3.758939e+03	1.591812e-03	1.942995e+34	2.589074e+16	2.056207e-03	1.395617e-04
8.926032e-23	1.000000e+10	2.682458e+07	2.682458e+07	3.852584e+01	3.776599e+03	3.776598e+03	1.610455e-03	1.721323e+35	2.240567e+17	1.859041e-02	1.407888e-04
9.281952e-23	1.000000e+10	2.670277e+07	2.670277e+07	3.837417e+01	3.795507e+03	3.795506e+03	1.629538e-03	1.237360e+34	1.570895e+16	1.367117e-03	1.421391e-04
9.652064e-23	1.000000e+10	2.659732e+07	2.659732e+07	3.822519e+01	3.813370e+03	3.813368e+03	1.648665e-03	6.728620e+33	8.344134e+15	7.582771e-04	1.433742e-04
1.003693e-22	1.000000e+10	2.646922e+07	2.646922e+07	3.807666e+01	3.832432e+03	3.832430e+03	1.668143e-03	8.900486e+33	1.076568e+16	1.027542e-03	1.447883e-04
1.043715e-22	1.000000e+10	2.635223e+07	2.635223e+07	3.792673e+01	3.850954e+03	3.850952e+03	1.687880e-03	8.805203e+33	1.039675e+16	1.039307e-03	1.461339e-04
1.085333e-22	1.000000e+10	2.624668e+07	2.624668e+07	3.777794e+01	3.869162e+03	3.869160e+03	1.707735e-03	-1.506290e+35	-1.737097e+17	-1.813963e-02	1.474153e-04
1.128609e-22	1.000000e+10	2.612928e+07	2.612928e+07	3.763218e+01	3.887450e+03	3.887448e+03	1.727888e-03	3.787880e+34	4.266503e+16	4.664986e-03	1.487776e-04
1.173612e-22	1.000000e+10	2.601332e+07	2.601332e+07	3.748516e+01	3.905266e+03	3.905264e+03	1.748334e-03	-1.305790e+34	-1.437542e+16	-1.644319e-03	1.501256e-04
1.220409e-22	1.000000e+10	2.589930e+07	2.589930e+07	3.733806e+01	3.923523e+03	3.923521e+03	1.768830e-03	-1.932425e+34	-2.078365e+16	-2.487447e-03	1.514915e-04
1.269072e-22	1.000000e+10	2.577749e+07	2.577749e+07	3.719360e+01	3.940847e+03	3.940845e+03	1.789727e-03	-1.901708e+34	-2.000766e+16	-2.506295e-03	1.528794e-04
1.319676e-22	1.000000e+10	2.567294e+07	2.567294e+07	3.704856e+01	3.959452e+03	3.959450e+03	1.810772e-03	-7.780070e+33	-7.994810e+15	-1.046397e-03	1.542266e-04
1.372297e-22	1.000000e+10	2.555506e+07	2.555506e+07	3.690394e+01	3.976878e+03	3.976876e+03	1.832115e-03	4.371643e+34	4.394742e+16	6.016605e-03	1.556200e-04
1.427016e-22	1.000000e+10	2.542995e+07	2.542995e+07	3.675890e+01	3.995905e+03	3.995903e+03	1.853777e-03	-1.380114e+34	-1.354687e+16	-1.946609e-03	1.571338e-04
1.483918e-22	1.000000e+10	2.531818e+07	2.531818e+07	3.661507e+01	4.014009e+03	4.014008e+03	1.875682e-03	1.576772e+35	1.513133e+17	2.273516e-02	1.585426e-04
1.543088e-22	1.000000e+10	2.520507e+07	2.520507e+07	3.647258e+01	4.031635e+03	4.031633e+03	1.897870e-03	-7.551264e+33	-7.089467e+15	-1.113452e-03	1.599534e-04
1.604618e-22	1.000000e+10	2.508646e+07	2.508646e+07	3.633045e+01	4.049064e+03	4.049062e+03	1.920283e-03	5.292948e+34	4.863225e+16	7.990829e-03	1.614044e-04
1.668601e-22	1.000000e+10	2.496977e+07	2.496977e+07	3.618792e+01	4.066023e+03	4.066021e+03	1.942916e-03	8.921557e+33	8.027707e+15	1.378665e-03	1.628378e-04
1.735135e-22	1.000000e+10	2.486154e+07	2.486154e+07	3.604739e+01	4.085296e+03	4.085294e+03	1.965787e-03	5.553937e+34	4.880713e+16	8.771059e-03	1.643219e-04
1.804323e-22	1.000000e+10	2.474787e+07	2.474787e+07	3.590627e+01	4.101972e+03	4.101970e+03	1.989003e-03	-1.498215e+34	-1.290062e+16	-2.420899e-03	1.657505e-04
1.876269e-22	1.000000e+10	2.462840e+07	2.462840e+07	3.576568e+01	4.121500e+03	4.121498e+03	2.012502e-03	1.021808e+34	8.591964e+15	1.691528e-03	1.673475e-04
1.951084e-22	1.000000e+10	2.452039e+07	2.452039e+07	3.562605e+01	4.137768e+03	4.137765e+03	2.036237e-03	8.502657e+33	7.010101e+15	1.438829e-03	1.687480e-04
2.028882e-22	1.000000e+10	2.440860e+07	2.440860e+07	3.548746e+01	4.160174e+03	4.160172e+03	2.060071e-03	2.013331e+34	1.615689e+16	3.485715e-03	1.704388e-04
2.109783e-22	1.000000e+10	2.429052e+07	2.429052e+07	3.534881e+01	4.173543e+03	4.173540e+03	2.084435e-03	-8.709772e+33	-6.878323e+15	-1.544949e-03	1.718178e-04
2.193909e-22	1.000000e+10	2.417371e+07	2.417371e+07	3.521171e+01	4.191095e+03	4.191093e+03	2.109125e-03	-1.135020e+34	-8.777402e+15	-2.062428e-03	1.733741e-04
2.281390e-22	1.000000e+10	2.406180e+07	2.406180e+07	3.507377e+01	4.208838e+03	4.208835e+03	2.133870e-03	-1.606040e+34	-1.216034e+16	-2.986804e-03	1.749178e-04
2.372359e-22	1.000000e+10	2.395600e+07	2.395600e+07	3.493555e+01	4.227093e+03	4.227091e+03	2.159097e-03	-1.098541e+34	-8.139681e+15	-2.088506e-03	1.764523e-04
2.466955e-22	1.000000e+10	2.384408e+07	2.384408e+07	3.480120e+01	4.245283e+03	4.245280e+03	2.184504e-03	1.019989e+34	7.397117e+15	1.985105e-03	1.780434e-04
2.565323e-22	1.000000e+10	2.373350e+07	2.373350e+07	3.466313e+01	4.266762e+03	4.266760e+03	2.210275e-03	2.255418e+34	1.594905e+16	4.492715e-03	1.797780e-04
2.667614e-22	1.000000e+10	2.362637e+07	2.362637e+07	3.452883e+01	4.284043e+03	4.284041e+03	2.236361e-03	-1.652639e+34	-1.145272e+16	-3.367323e-03	1.813247e-04
2.773983e-22	1.000000e+10	2.350685e+07	2.350685e+07	3.439472e+01	4.297433e+03	4.297430e+03	2.262861e-03	2.615280e+34	1.784320e+16	5.465589e-03	1.828162e-04
2.884594e-22	1.000000e+10	2.339620e+07	2.339620e+07	3.425941e+01	4.314493e+03	4.314491e+03	2.289403e-03	1.912000e+34	1.278908e+16	4.091220e-03	1.844100e-04
2.999616e-22	1.000000e+10	2.328796e+07	2.328796e+07	3.412672e+01	4.331189e+03	4.331187e+03	2.316391e-03	-1.175249e+34	-7.710703e+15	-2.573737e-03	1.859841e-04
3.119223e-22	1.000000e+10	2.318708e+07	2.318708e+07	3.399286e+01	4.354310e+03	4.354308e+03	2.343821e-03	-4.406484e+34	-2.815111e+16	-9.861732e-03	1.877904e-04
3.243601e-22	1.000000e+10	2.307394e+07	2.307394e+07	3.386085e+01	4.366169e+03	4.366166e+03	2.371345e-03	-1.656014e+34	-1.043666e+16	-3.797922e-03	1.892251e-04
3.372937e-22	1.000000e+10	2.296419e+07	2.296419e+07	3.372769e+01	4.383794e+03	4.383791e+03	2.399377e-03	1.209404e+34	7.470004e+15	2.840578e-03	1.908969e-04
3.507431e-22	1.000000e+10	2.285843e+07	2.285843e+07	3.359681e+01	4.400617e+03	4.400615e+03	2.427600e-03	1.819597e+34	1.102573e+16	4.373550e-03	1.925161e-04
3.647287e-22	1.000000e+10	2.274058e+07	2.274058e+07	3.346461e+01	4.418749e+03	4.418746e+03	2.456319e-03	1.472331e+34	8.739949e+15	3.631522e-03	1.943111e-04
3.792721e-22	1.000000e+10	2.265602e+07	2.265602e+07	3.333481e+01	4.443830e+03	4.443828e+03	2.485251e-03	-2.875185e+34	-1.659123e+16	-7.225024e-03	1.961435e-04
3.943953e-22	1.000000e+10	2.252916e+07	2.252916e+07	3.320423e+01	4.452171e+03	4.452168e+03	2.514605e-03	-2.410215e+34	-1.377833e+16	-6.229047e-03	1.976181e-04
4.101216e-22	1.000000e+10	2.244230e+07	2.244230e+07	3.307420e+01	4.479128e+03	4.479126e+03	2.544033e-03	1.518638e+34	8.423389e+15	4.001375e-03	1.995842e-04
4.264749e-22	1.000000e+10	2.233291e+07	2.233291e+07	3.294491e+01	4.491057e+03	4.491054e+03	2.574216e-03	-6.574869e+34	-3.598690e+16	-1.775218e-02	2.010959e-04
4.434803e-22	1.000000e+10	2.223542e+07	2.223542e+07	3.281685e+01	4.511824e+03	4.511821e+03	2.604627e-03	1.208214e+34	6.462242e+15	3.334326e-03	2.029115e-04
4.611638e-22	1.000000e+10	2.211279e+07	2.211279e+07	3.268832e+01	4.520160e+03	4.520157e+03	2.635271e-03	2.689086e+34	1.425069e+16	7.629183e-03	2.044138e-04
4.795525e-22	1.000000e+10	2.201682e+07	2.201682e+07	3.256024e+01	4.542038e+03	4.542036e+03	2.666178e-03	1.871973e+34	9.683799e+15	5.427727e-03	2.062986e-04
4.986743e-22	1.000000e+10	2.191914e+07	2.191914e+07	3.243373e+01	4.562540e+03	4.562537e+03	2.697923e-03	-1.968656e+34	-9.957185e+15	-5.836376e-03	2.081532e-04
5.185586e-22	1.000000e+10	2.180181e+07	2.180181e+07	3.230706e+01	4.569501e+03	4.569498e+03	2.729681e-03	1.742937e+34	8.748591e+15	5.307747e-03	2.095927e-04
5.392359e-22	1.000000e+10	2.169733e+07	2.169733e+07	3.218187e+01	4.586659e+03	4.586657e+03	2.761811e-03	-2.129504e+34	-1.049049e+16	-6.642607e-03	2.113928e-04
5.607375e-22	1.000000e+10	2.159668e+07	2.159668e+07	3.205518e+01	4.603399e+03	4.603396e+03	2.794360e-03	-1.590475e+35	-7.693676e+16	-5.077886e-02	2.131530e-04
5.830966e-22	1.000000e+10	2.149470e+07	2.149470e+07	3.193106e+01	4.619697e+03	4.619694e+03	2.827502e-03	4.310926e+34	2.048818e+16	1.409306e-02	2.149226e-04
6.063472e-22	1.000000e+10	2.138904e+07	2.138904e+07	3.180535e+01	4.636377e+03	4.636374e+03	2.860718e-03	-1.975115e+34	-9.219320e+15	-6.618011e-03	2.167642e-04
6.305249e-22	1.000000e+10	2.129394e+07	2.129394e+07	3.168144e+01	4.652469e+03	4.652466e+03	2.894399e-03	-1.587824e+34	-7.284251e+15	-5.440180e-03	2.184879e-04
6.556667e-22	1.000000e+10	2.118824e+07	2.118824e+07	3.155682e+01	4.669086e+03	4.669084e+03	2.928461e-03	-2.524546e+34	-1.137689e+16	-8.867478e-03	2.203622e-04
6.818110e-22	1.000000e+10	2.110671e+07	2.110671e+07	3.143515e+01	4.691972e+03	4.691969e+03	2.962866e-03	2.444883e+34	1.075180e+16	8.754804e-03	2.222976e-04
7.089978e-22	1.000000e+10	2.099714e+07	2.099714e+07	3.131166e+01	4.701367e+03	4.701364e+03	2.997996e-03	1.391485e+34	6.058397e+15	5.114094e-03	2.239051e-04
7.372687e-22	1.000000e+10	2.090373e+07	2.090373e+07	3.118926e+01	4.721345e+03	4.721342e+03	3.033358e-03	-2.486914e+34	-1.060064e+16	-9.346154e-03	2.258613e-04
7.666668e-22	1.000000e+10	2.080692e+07	2.080692e+07	3.106767e+01	4.735983e+03	4.735980e+03	3.069062e-03	-1.756390e+34	-7.371743e+15	-6.755751e-03	2.276158e-04
7.972371e-22	1.000000e+10	2.070445e+07	2.070445e+07	3.094667e+01	4.748956e+03	4.748953e+03	3.105205e-03	-2.581411e+34	-1.068726e+16	-1.017725e-02	2.293689e-04
8.290265e-22	1.000000e+10	2.061329e+07	2.061329e+07	3.082535e+01	4.769947e+03	4.769944e+03	3.141985e-03	-2.049712e+34	-8.300899e+15	-8.261280e-03	2.314015e-04
8.620834e-22	1.000000e+10	2.050605e+07	2.050605e+07	3.070346e+01	4.780305e+03	4.780302e+03	3.179014e-03	-4.169586e+34	-1.670378e+16	-1.724940e-02	2.331168e-04
8.964584e-22	1.000000e+10	2.041541e+07	2.041541e+07	3.058478e+01	4.796673e+03	4.796670e+03	3.216449e-03	-9.343821e+35	-3.679797e+17	-3.952073e-01	2.349535e-04
9.322041e-22	1.000000e+10	2.031637e+07	2.031637e+07	3.046626e+01	4.811862e+03	4.811859e+03	3.254553e-03	-4.418286e+34	-1.712727e+16	-1.914763e-02	2.368466e-04
9.693752e-22	1.000000e+10	2.021987e+07	2.021987e+07	3.034596e+01	4.827040e+03	4.827037e+03	3.292840e-03	1.710796e+34	6.528202e+15	7.592715e-03	2.387275e-04
1.008028e-21	1.000000e+10	2.012498e+07	2.012498e+07	3.022776e+01	4.842654e+03	4.842651e+03	3.331665e-03	-3.710964e+34	-1.393380e+16	-1.686168e-02	2.406290e-04
1.048223e-21	1.000000e+10	2.003455e+07	2.003455e+07	3.011006e+01	4.857584e+03	4.857581e+03	3.370937e-03	1.716105e+34	6.345156e+15	7.975114e-03	2.424603e-04
1.090020e-21	1.000000e+10	1.996193e+07	1.996193e+07	2.999187e+01	4.879902e+03	4.879899e+03	3.410538e-03	4.173734e+34	1.508235e+16	1.975166e-02	2.444605e-04
1.133484e-21	1.000000e+10	1.986353e+07	1.986353e+07	2.987512e+01	4.894509e+03	4.894505e+03	3.450916e-03	2.644032e+34	9.412850e+15	1.282553e-02	2.464067e-04
1.178681e-21	1.000000e+10	1.977935e+07	1.977935e+07	2.975891e+01	4.911928e+03	4.911925e+03	3.491618e-03	5.089706e+34	1.780052e+16	2.521875e-02	2.483361e-04
1.225680e-21	1.000000e+10	1.966004e+07	1.966004e+07	2.964297e+01	4.918674e+03	4.918671e+03	3.532464e-03	3.836742e+34	1.332669e+16	1.959437e-02	2.501863e-04
1.274553e-21	1.000000e+10	1.958003e+07	1.958003e+07	2.952693e+01	4.935950e+03	4.935946e+03	3.574333e-03	-4.743206e+34	-1.618893e+16	-2.472276e-02	2.520911e-04
1.325375e-21	1.000000e+10	1.950130e+07	1.950130e+07	2.941165e+01	4.951883e+03	4.951879e+03	3.616201e-03	7.051077e+35	2.368120e+17	3.749977e-01	2.539257e-04
1.378224e-21	1.000000e+10	1.940635e+07	1.940635e+07	2.929604e+01	4.965431e+03	4.965428e+03	3.658996e-03	-2.730686e+34	-9.046630e+15	-1.488139e-02	2.558663e-04
1.433180e-21	1.000000e+10	1.930905e+07	1.930905e+07	2.918322e+01	4.979029e+03	4.979025e+03	3.702090e-03	2.029794e+34	6.633285e+15	1.134329e-02	2.578599e-04
1.490327e-21	1.000000e+10	1.921290e+07	1.921290e+07	2.906863e+01	4.990697e+03	4.990693e+03	3.745693e-03	-1.696125e+35	-5.478374e+16	-9.718177e-02	2.597577e-04
1.549753e-21	1.000000e+10	1.913821e+07	1.913821e+07	2.895370e+01	5.009138e+03	5.009134e+03	3.789852e-03	-1.511570e+35	-4.793066e+16	-8.831056e-02	2.617349e-04
1.611548e-21	1.000000e+10	1.904045e+07	1.904045e+07	2.884195e+01	5.020240e+03	5.020236e+03	3.834809e-03	-9.915537e+34	-3.109524e+16	-5.943208e-02	2.636618e-04
1.675808e-21	1.000000e+10	1.897956e+07	1.897956e+07	2.872954e+01	5.040851e+03	5.040847e+03	3.879924e-03	1.769976e+35	5.438108e+16	1.078024e-01	2.655938e-04
1.742629e-21	1.000000e+10	1.886715e+07	1.886715e+07	2.861680e+01	5.048178e+03	5.048174e+03	3.925584e-03	3.976634e+34	1.212949e+16	2.495028e-02	2.675644e-04
1.812116e-21	1.000000e+10	1.877880e+07	1.877880e+07	2.850470e+01	5.061633e+03	5.061629e+03	3.971719e-03	-2.825251e+34	-8.503618e+15	-1.814720e-02	2.695398e-04
1.884373e-21	1.000000e+10	1.870521e+07	1.870521e+07	2.839324e+01	5.078968e+03	5.078964e+03	4.018556e-03	2.029780e+34	6.005809e+15	1.329619e-02	2.715269e-04
1.959511e-21	1.000000e+10	1.861258e+07	1.861258e+07	2.828181e+01	5.090624e+03	5.090620e+03	4.066174e-03	-1.016743e+35	-2.974103e+16	-6.827622e-02	2.735045e-04
2.037645e-21	1.000000e+10	1.853194e+07	1.853194e+07	2.817188e+01	5.106149e+03	5.106145e+03	4.113869e-03	5.125572e+34	1.476641e+16	3.517458e-02	2.755323e-04
2.118895e-21	1.000000e+10	1.844801e+07	1.844801e+07	2.806067e+01	5.119129e+03	5.119125e+03	4.162577e-03	1.531769e+35	4.357257e+16	1.075318e-01	2.774895e-04
2.203385e-21	1.000000e+10	1.836102e+07	1.836102e+07	2.795271e+01	5.130321e+03	5.130317e+03	4.211442e-03	-3.868314e+34	-1.088426e+16	-2.780541e-02	2.794138e-04
2.291243e-21	1.000000e+10	1.829679e+07	1.829679e+07	2.784272e+01	5.148651e+03	5.148647e+03	4.260868e-03	1.509349e+35	4.171788e+16	1.104094e-01	2.813964e-04
2.382605e-21	1.000000e+10	1.820841e+07	1.820841e+07	2.773480e+01	5.160017e+03	5.160013e+03	4.311344e-03	-3.196880e+34	-8.739178e+15	-2.395837e-02	2.833865e-04
2.477610e-21	1.000000e+10	1.811432e+07	1.811432e+07	2.762660e+01	5.169689e+03	5.169684e+03	4.362094e-03	2.406138e+34	6.516262e+15	1.850553e-02	2.853924e-04
2.576403e-21	1.000000e+10	1.804358e+07	1.804358e+07	2.751830e+01	5.185986e+03	5.185982e+03	4.413582e-03	-1.789894e+35	-4.771671e+16	-1.403799e-01	2.874145e-04
2.679136e-21	1.000000e+10	1.795393e+07	1.795393e+07	2.741021e+01	5.195868e+03	5.195864e+03	4.465493e-03	3.253660e+34	8.591748e+15	2.616169e-02	2.894001e-04
2.785964e-21	1.000000e+10	1.787112e+07	1.787112e+07	2.730359e+01	5.208233e+03	5.208228e+03	4.518043e-03	-1.627984e+35	-4.248133e+16	-1.339625e-01	2.914330e-04
2.897053e-21	1.000000e+10	1.779546e+07	1.779546e+07	2.719627e+01	5.221357e+03	5.221353e+03	4.571637e-03	5.339878e+35	1.375987e+17	4.488246e-01	2.934095e-04
3.012571e-21	1.000000e+10	1.771538e+07	1.771538e+07	2.709036e+01	5.234003e+03	5.233999e+03	4.625374e-03	-5.049730e+34	-1.285577e+16	-4.341174e-02	2.954497e-04
3.132696e-21	1.000000e+10	1.763928e+07	1.763928e+07	2.698543e+01	5.247695e+03	5.247691e+03	4.679661e-03	5.180419e+34	1.301733e+16	4.550430e-02	2.975006e-04
3.257610e-21	1.000000e+10	1.756404e+07	1.756404e+07	2.687946e+01	5.259231e+03	5.259226e+03	4.735169e-03	2.647058e+34	6.578884e+15	2.375377e-02	2.994317e-04
3.387505e-21	1.000000e+10	1.748623e+07	1.748623e+07	2.677333e+01	5.272041e+03	5.272036e+03	4.790561e-03	4.408958e+34	1.082535e+16	4.045258e-02	3.014967e-04
3.522580e-21	1.000000e+10	1.741602e+07	1.741602e+07	2.666990e+01	5.282608e+03	5.282603e+03	4.847406e-03	2.024782e+34	4.921942e+15	1.895503e-02	3.033188e-04
3.663040e-21	1.000000e+10	1.734622e+07	1.734622e+07	2.656647e+01	5.294443e+03	5.294438e+03	4.904187e-03	-1.796527e+35	-4.318493e+16	-1.715936e-01	3.052218e-04
3.809102e-21	1.000000e+10	1.727328e+07	1.727328e+07	2.646151e+01	5.305629e+03	5.305624e+03	4.961888e-03	2.862777e+34	6.809310e+15	2.792571e-02	3.071581e-04
3.960987e-21	1.000000e+10	1.720372e+07	1.720372e+07	2.635872e+01	5.316797e+03	5.316792e+03	5.020473e-03	1.873246e+35	4.409043e+16	1.864548e-01	3.090492e-04
4.118929e-21	1.000000e+10	1.713950e+07	1.713950e+07	2.625517e+01	5.327610e+03	5.327605e+03	5.079916e-03	7.171664e+34	1.670928e+16	7.273118e-02	3.108382e-04
4.283169e-21	1.000000e+10	1.707880e+07	1.707880e+07	2.615231e+01	5.339565e+03	5.339560e+03	5.139850e-03	2.093043e+34	4.822238e+15	2.160639e-02	3.126428e-04
4.453958e-21	1.000000e+10	1.700312e+07	1.700312e+07	2.605132e+01	5.348308e+03	5.348303e+03	5.200073e-03	2.393892e+34	5.470442e+15	2.526697e-02	3.145487e-04
4.631557e-21	1.000000e+10	1.694631e+07	1.694631e+07	2.594884e+01	5.361508e+03	5.361503e+03	5.261265e-03	-6.408586e+35	-1.446530e+17	-6.878248e-01	3.163820e-04
4.816237e-21	1.000000e+10	1.687103e+07	1.687103e+07	2.584748e+01	5.369754e+03	5.369748e+03	5.323148e-03	3.502995e+34	7.846352e+15	3.844347e-02	3.182825e-04
5.008281e-21	1.000000e+10	1.680383e+07	1.680383e+07	2.574666e+01	5.380187e+03	5.380181e+03	5.386133e-03	-8.234677e+34	-1.826669e+16	-9.219257e-02	3.201762e-04
5.207984e-21	1.000000e+10	1.675511e+07	1.675511e+07	2.564576e+01	5.394474e+03	5.394469e+03	5.449214e-03	8.432506e+34	1.845912e+16	9.578811e-02	3.219600e-04
5.415649e-21	1.000000e+10	1.667321e+07	1.667321e+07	2.554616e+01	5.400092e+03	5.400086e+03	5.514153e-03	-3.004717e+35	-6.543314e+16	-3.497832e-01	3.238784e-04
5.631594e-21	1.000000e+10	1.661876e+07	1.661876e+07	2.544539e+01	5.410712e+03	5.410707e+03	5.578866e-03	3.085506e+34	6.653562e+15	3.651111e-02	3.255786e-04
5.856151e-21	1.000000e+10	1.655935e+07	1.655935e+07	2.534601e+01	5.421908e+03	5.421903e+03	5.644352e-03	4.881797e+34	1.041883e+16	5.881040e-02	3.274227e-04
6.089661e-21	1.000000e+10	1.649866e+07	1.649866e+07	2.524725e+01	5.433535e+03	5.433529e+03	5.710562e-03	2.230946e+34	4.710605e+15	2.737394e-02	3.293320e-04
6.332482e-21	1.000000e+10	1.642339e+07	1.642339e+07	2.514816e+01	5.438746e+03	5.438740e+03	5.777886e-03	3.204181e+34	6.733228e+15	4.022484e-02	3.311585e-04
6.584986e-21	1.000000e+10	1.635905e+07	1.635905e+07	2.505045e+01	5.450386e+03	5.450380e+03	5.846324e-03	7.373550e+34	1.532994e+16	9.440124e-02	3.331725e-04
6.847558e-21	1.000000e+10	1.630650e+07	1.630650e+07	2.495285e+01	5.460731e+03	5.460725e+03	5.915169e-03	1.414859e+35	2.913796e+16	1.840775e-01	3.348807e-04
7.120600e-21	1.000000e+10	1.624570e+07	1.624570e+07	2.485443e+01	5.470444e+03	5.470438e+03	5.984690e-03	5.487110e+34	1.120033e+16	7.273479e-02	3.367317e-04
7.404530e-21	1.000000e+10	1.618902e+07	1.618902e+07	2.475738e+01	5.480003e+03	5.479997e+03	6.055075e-03	5.839933e+35	1.181690e+17	7.877650e-01	3.385013e-04
7.699781e-21	1.000000e+10	1.612964e+07	1.612964e+07	2.466098e+01	5.487947e+03	5.487941e+03	6.126649e-03	-4.233424e+35	-8.504371e+16	-5.816472e-01	3.402399e-04
8.006805e-21	1.000000e+10	1.607046e+07	1.607046e+07	2.456399e+01	5.497504e+03	5.497498e+03	6.198198e-03	2.355053e+34	4.690000e+15	3.295716e-02	3.420874e-04
8.326071e-21	1.000000e+10	1.600148e+07	1.600148e+07	2.446774e+01	5.505582e+03	5.505576e+03	6.271598e-03	7.732482e+34	1.528631e+16	1.105629e-01	3.440671e-04
8.658068e-21	1.000000e+10	1.595144e+07	1.595144e+07	2.437295e+01	5.516024e+03	5.516017e+03	6.345443e-03	2.688130e+34	5.264046e+15	3.904285e-02	3.458009e-04
9.003303e-21	1.000000e+10	1.589558e+07	1.589558e+07	2.427778e+01	5.524404e+03	5.524397e+03	6.420377e-03	-6.491505e+35	-1.261591e+17	-9.595213e-01	3.475434e-04
9.362304e-21	1.000000e+10	1.583794e+07	1.583794e+07	2.418322e+01	5.534853e+03	5.534847e+03	6.495978e-03	6.620658e+34	1.274590e+16	9.965511e-02	3.494681e-04
9.735620e-21	1.000000e+10	1.579015e+07	1.579015e+07	2.408818e+01	5.542143e+03	5.542136e+03	6.572460e-03	2.022490e+34	3.868102e+15	3.090623e-02	3.509873e-04
1.012382e-20	1.000000e+10	1.572686e+07	1.572686e+07	2.399368e+01	5.550620e+03	5.550613e+03	6.649609e-03	2.192146e+34	4.160657e+15	3.417827e-02	3.529388e-04
1.052750e-20	1.000000e+10	1.566291e+07	1.566291e+07	2.390024e+01	5.558303e+03	5.558296e+03	6.727573e-03	6.178961e+34	1.164674e+16	9.832073e-02	3.548705e-04
1.094728e-20	1.000000e+10	1.561635e+07	1.561635e+07	2.380585e+01	5.567006e+03	5.566999e+03	6.807098e-03	5.306819e+34	9.924896e+15	8.570937e-02	3.564858e-04
1.138380e-20	1.000000e+10	1.556150e+07	1.556150e+07	2.371400e+01	5.576272e+03	5.576265e+03	6.887349e-03	2.509873e+34	4.655133e+15	4.125588e-02	3.583377e-04
1.183772e-20	1.000000e+10	1.551042e+07	1.551042e+07	2.362097e+01	5.583451e+03	5.583444e+03	6.968039e-03	6.373726e+34	1.174573e+16	1.065042e-01	3.599806e-04
1.230974e-20	1.000000e+10	1.544848e+07	1.544848e+07	2.352865e+01	5.589833e+03	5.589826e+03	7.050625e-03	1.945237e+34	3.564332e+15	3.316160e-02	3.618372e-04
1.280058e-20	1.000000e+10	1.540723e+07	1.540723e+07	2.343680e+01	5.599202e+03	5.599195e+03	7.134030e-03	2.008939e+34	3.650363e+15	3.470847e-02	3.634140e-04
1.331100e-20	1.000000e+10	1.534693e+07	1.534693e+07	2.334516e+01	5.605492e+03	5.605485e+03	7.217519e-03	2.831090e+34	5.115463e+15	4.988133e-02	3.652518e-04
1.384177e-20	1.000000e+10	1.529767e+07	1.529767e+07	2.325349e+01	5.613645e+03	5.613637e+03	7.302739e-03	1.437475e+35	2.578551e+16	2.573746e-01	3.669608e-04
1.439370e-20	1.000000e+10	1.525196e+07	1.525196e+07	2.316240e+01	5.622269e+03	5.622261e+03	7.388264e-03	9.365412e+34	1.667128e+16	1.702118e-01	3.686259e-04
1.496764e-20	1.000000e+10	1.520959e+07	1.520959e+07	2.307212e+01	5.630832e+03	5.630825e+03	7.474981e-03	2.470000e+34	4.363490e+15	4.551983e-02	3.702159e-04
1.556446e-20	1.000000e+10	1.514933e+07	1.514933e+07	2.298072e+01	5.636318e+03	5.636310e+03	7.563291e-03	4.938634e+34	8.682197e+15	9.283916e-02	3.720506e-04
1.618509e-20	1.000000e+10	1.510490e+07	1.510490e+07	2.289207e+01	5.643044e+03	5.643036e+03	7.652170e-03	2.635998e+34	4.606573e+15	5.028597e-02	3.735902e-04
1.683046e-20	1.000000e+10	1.505250e+07	1.505250e+07	2.280174e+01	5.649642e+03	5.649634e+03	7.741937e-03	4.187643e+34	7.275537e+15	8.128637e-02	3.753291e-04
1.750156e-20	1.000000e+10	1.500824e+07	1.500824e+07	2.271377e+01	5.657706e+03	5.657698e+03	7.833547e-03	3.020937e+34	5.211226e+15	5.950915e-02	3.769732e-04
1.819942e-20	1.000000e+10	1.496832e+07	1.496832e+07	2.262467e+01	5.664951e+03	5.664943e+03	7.924991e-03	5.189505e+34	8.894985e+15	1.035981e-01	3.784627e-04
1.892511e-20	1.000000e+10	1.491403e+07	1.491403e+07	2.253590e+01	5.671369e+03	5.671361e+03	8.018930e-03	2.050093e+34	3.494088e+15	4.167629e-02	3.802706e-04
1.967974e-20	1.000000e+10	1.488457e+07	1.488457e+07	2.244746e+01	5.678457e+03	5.678449e+03	8.113670e-03	8.540858e+34	1.446605e+16	1.753521e-01	3.814995e-04
2.046446e-20	1.000000e+10	1.482992e+07	1.482992e+07	2.235917e+01	5.683678e+03	5.683670e+03	8.208688e-03	1.787799e+34	3.014194e+15	3.738661e-02	3.832575e-04
2.128047e-20	1.000000e+10	1.478034e+07	1.478034e+07	2.227193e+01	5.689461e+03	5.689453e+03	8.305317e-03	1.458475e+35	2.446489e+16	3.101474e-01	3.849344e-04
2.212901e-20	1.000000e+10	1.474923e+07	1.474923e+07	2.218536e+01	5.697768e+03	5.697760e+03	8.403150e-03	6.628222e+34	1.103756e+16	1.424431e-01	3.863095e-04
2.301139e-20	1.000000e+10	1.470012e+07	1.470012e+07	2.209813e+01	5.701725e+03	5.701716e+03	8.501773e-03	1.244353e+35	2.064964e+16	2.719130e-01	3.878692e-04
2.392896e-20	1.000000e+10	1.466155e+07	1.466155e+07	2.201146e+01	5.709833e+03	5.709824e+03	8.601634e-03	8.592505e+34	1.415803e+16	1.902445e-01	3.894427e-04
2.488311e-20	1.000000e+10	1.462322e+07	1.462322e+07	2.192504e+01	5.714634e+03	5.714625e+03	8.703225e-03	2.389798e+34	3.921201e+15	5.360893e-02	3.907917e-04
2.587531e-20	1.000000e+10	1.458609e+07	1.458609e+07	2.183985e+01	5.722153e+03	5.722145e+03	8.805032e-03	2.607659e+34	4.250630e+15	5.924435e-02	3.923020e-04
2.690707e-20	1.000000e+10	1.453959e+07	1.453959e+07	2.175420e+01	5.726298e+03	5.726289e+03	8.909345e-03	1.670321e+34	2.712879e+15	3.855937e-02	3.938417e-04
2.797997e-20	1.000000e+10	1.451540e+07	1.451540e+07	2.166870e+01	5.732510e+03	5.732501e+03	9.013741e-03	6.750116e+34	1.090403e+16	1.571294e-01	3.949261e-04
2.909566e-20	1.000000e+10	1.447131e+07	1.447131e+07	2.158438e+01	5.735653e+03	5.735644e+03	9.119739e-03	2.156186e+34	3.473537e+15	5.096108e-02	3.963466e-04
3.025583e-20	1.000000e+10	1.445238e+07	1.445238e+07	2.149996e+01	5.739845e+03	5.739836e+03	9.226744e-03	3.429892e+34	5.505281e+15	8.159709e-02	3.971557e-04
3.146226e-20	1.000000e+10	1.442017e+07	1.442017e+07	2.141562e+01	5.744517e+03	5.744507e+03	9.335897e-03	1.656448e+34	2.647954e+15	3.984895e-02	3.983667e-04
3.271680e-20	1.000000e+10	1.439317e+07	1.439317e+07	2.133131e+01	5.748155e+03	5.748146e+03	9.445321e-03	1.788736e+34	2.850386e+15	4.343655e-02	3.993669e-04
3.402136e-20	1.000000e+10	1.438083e+07	1.438083e+07	2.124753e+01	5.753111e+03	5.753101e+03	9.556148e-03	3.267431e+34	5.184333e+15	7.968515e-02	4.000540e-04
3.537794e-20	1.000000e+10	1.434385e+07	1.434385e+07	2.116480e+01	5.755229e+03	5.755220e+03	9.668225e-03	2.358634e+34	3.735488e+15	5.826708e-02	4.012332e-04
3.678861e-20	1.000000e+10	1.432738e+07	1.432738e+07	2.108264e+01	5.758447e+03	5.758437e+03	9.782360e-03	1.708438e+34	2.698190e+15	4.244790e-02	4.019189e-04
3.825554e-20	1.000000e+10	1.430681e+07	1.430681e+07	2.099913e+01	5.762632e+03	5.762622e+03	9.897145e-03	2.179951e+34	3.430380e+15	5.455365e-02	4.027894e-04
3.978095e-20	1.000000e+10	1.429068e+07	1.429068e+07	2.091711e+01	5.765178e+03	5.765168e+03	1.001351e-02	1.646912e+34	2.585872e+15	4.144741e-02	4.034222e-04
4.136719e-20	1.000000e+10	1.425887e+07	1.425887e+07	2.083566e+01	5.766683e+03	5.766673e+03	1.013181e-02	2.494218e+34	3.911146e+15	6.347473e-02	4.044279e-04
4.301668e-20	1.000000e+10	1.423763e+07	1.423763e+07	2.075390e+01	5.769967e+03	5.769956e+03	1.025060e-02	1.983494e+34	3.101446e+15	5.085492e-02	4.052616e-04
4.473195e-20	1.000000e+10	1.421843e+07	1.421843e+07	2.067251e+01	5.771842e+03	5.771831e+03	1.037122e-02	2.199991e+34	3.434384e+15	5.678758e-02	4.059408e-04
4.651561e-20	1.000000e+10	1.420542e+07	1.420542e+07	2.059191e+01	5.776297e+03	5.776286e+03	1.049291e-02	4.421792e+34	6.876237e+15	1.146621e-01	4.066264e-04
4.837039e-20	1.000000e+10	1.418699e+07	1.418699e+07	2.051068e+01	5.777464e+03	5.777453e+03	1.061617e-02	4.475274e+34	6.952382e+15	1.168045e-01	4.072367e-04
5.029913e-20	1.000000e+10	1.417331e+07	1.417331e+07	2.043163e+01	5.781548e+03	5.781537e+03	1.074099e-02	2.308068e+34	3.572958e+15	6.053173e-02	4.079179e-04
5.230477e-20	1.000000e+10	1.415368e+07	1.415368e+07	2.035094e+01	5.782912e+03	5.782901e+03	1.086660e-02	2.132107e+34	3.296674e+15	5.630581e-02	4.085801e-04
5.439039e-20	1.000000e+10	1.414140e+07	1.414140e+07	2.027132e+01	5.784251e+03	5.784240e+03	1.099513e-02	1.548744e+34	2.391904e+15	4.107798e-02	4.090297e-04
5.655918e-20	1.000000e+10	1.412590e+07	1.412590e+07	2.019175e+01	5.785311e+03	5.785300e+03	1.112433e-02	4.535235e+34	6.997873e+15	1.209512e-01	4.095535e-04
5.881444e-20	1.000000e+10	1.411587e+07	1.411587e+07	2.011234e+01	5.786890e+03	5.786879e+03	1.125498e-02	2.170915e+34	3.345158e+15	5.810254e-02	4.099562e-04
6.115963e-20	1.000000e+10	1.411554e+07	1.411554e+07	2.003277e+01	5.791429e+03	5.791418e+03	1.138691e-02	1.523725e+34	2.338718e+15	4.078598e-02	4.102876e-04
6.359833e-20	1.000000e+10	1.409316e+07	1.409316e+07	1.995489e+01	5.791339e+03	5.791328e+03	1.152047e-02	4.143183e+34	6.359736e+15	1.117848e-01	4.109325e-04
6.613427e-20	1.000000e+10	1.408282e+07	1.408282e+07	1.987692e+01	5.792151e+03	5.792139e+03	1.165586e-02	1.672827e+34	2.565970e+15	4.529959e-02	4.112920e-04
6.877133e-20	1.000000e+10	1.407727e+07	1.407727e+07	1.979897e+01	5.792850e+03	5.792838e+03	1.179294e-02	2.333049e+34	3.576536e+15	6.330284e-02	4.115038e-04
7.151355e-20	1.000000e+10	1.406953e+07	1.406953e+07	1.972120e+01	5.794830e+03	5.794819e+03	1.193147e-02	4.208699e+34	6.440865e+15	1.145096e-01	4.118710e-04
7.436511e-20	1.000000e+10	1.407374e+07	1.407374e+07	1.964409e+01	5.794250e+03	5.794238e+03	1.207169e-02	3.905451e+34	5.979775e+15	1.060997e-01	4.117064e-04
7.733037e-20	1.000000e+10	1.405749e+07	1.405749e+07	1.956715e+01	5.795640e+03	5.795628e+03	1.221304e-02	4.331627e+34	6.624359e+15	1.183597e-01	4.122814e-04
8.041387e-20	1.000000e+10	1.405859e+07	1.405859e+07	1.949034e+01	5.795607e+03	5.795594e+03	1.235631e-02	2.075222e+34	3.173731e+15	5.668217e-02	4.122465e-04
8.362032e-20	1.000000e+10	1.406716e+07	1.406716e+07	1.941352e+01	5.793897e+03	5.793885e+03	1.250183e-02	1.656355e+34	2.536877e+15	4.510378e-02	4.118741e-04
8.695463e-20	1.000000e+10	1.407149e+07	1.407149e+07	1.933783e+01	5.794146e+03	5.794134e+03	1.264797e-02	1.523141e+34	2.332345e+15	4.141240e-02	4.117648e-04
9.042189e-20	1.000000e+10	1.407955e+07	1.407955e+07	1.926232e+01	5.792848e+03	5.792835e+03	1.279705e-02	1.930980e+34	2.960174e+15	5.235102e-02	4.114370e-04
9.402741e-20	1.000000e+10	1.409201e+07	1.409201e+07	1.918635e+01	5.791371e+03	5.791358e+03	1.294726e-02	2.368354e+34	3.635294e+15	6.392534e-02	4.109684e-04
9.777669e-20	1.000000e+10	1.410265e+07	1.410265e+07	1.911170e+01	5.789029e+03	5.789016e+03	1.309843e-02	1.752689e+34	2.695729e+15	4.712954e-02	4.104924e-04
1.016755e-19	1.000000e+10	1.411585e+07	1.411585e+07	1.903591e+01	5.787751e+03	5.787738e+03	1.325279e-02	5.293843e+34	8.151203e+15	1.416858e-01	4.100178e-04
1.057297e-19	1.000000e+10	1.413092e+07	1.413092e+07	1.896181e+01	5.786677e+03	5.786663e+03	1.340765e-02	4.145073e+34	6.388312e+15	1.103497e-01	4.095046e-04
1.099456e-19	1.000000e+10	1.414795e+07	1.414795e+07	1.888737e+01	5.783420e+03	5.783406e+03	1.356547e-02	2.313706e+34	3.575893e+15	6.122548e-02	4.087815e-04
1.143296e-19	1.000000e+10	1.416152e+07	1.416152e+07	1.881286e+01	5.780578e+03	5.780565e+03	1.372455e-02	4.008831e+34	6.210996e+15	1.055747e-01	4.081891e-04
1.188885e-19	1.000000e+10	1.418274e+07	1.418274e+07	1.873897e+01	5.778683e+03	5.778669e+03	1.388578e-02	1.836726e+34	2.850362e+15	4.801037e-02	4.074448e-04
1.236291e-19	1.000000e+10	1.420427e+07	1.420427e+07	1.866632e+01	5.774812e+03	5.774798e+03	1.404966e-02	2.212818e+34	3.445533e+15	5.740396e-02	4.065546e-04
1.285587e-19	1.000000e+10	1.423704e+07	1.423704e+07	1.859241e+01	5.773077e+03	5.773062e+03	1.421353e-02	2.121381e+34	3.308126e+15	5.440149e-02	4.054969e-04
1.336849e-19	1.000000e+10	1.424985e+07	1.424985e+07	1.852022e+01	5.766979e+03	5.766965e+03	1.438046e-02	5.530446e+34	8.669984e+15	1.411889e-01	4.047047e-04
1.390155e-19	1.000000e+10	1.428322e+07	1.428322e+07	1.844747e+01	5.765297e+03	5.765283e+03	1.454879e-02	1.704830e+34	2.676533e+15	4.301709e-02	4.036412e-04
1.445587e-19	1.000000e+10	1.430661e+07	1.430661e+07	1.837516e+01	5.759759e+03	5.759744e+03	1.471896e-02	4.213497e+34	6.646930e+15	1.054510e-01	4.025943e-04
1.503228e-19	1.000000e+10	1.434368e+07	1.434368e+07	1.830279e+01	5.756098e+03	5.756083e+03	1.489160e-02	2.607598e+34	4.126671e+15	6.442128e-02	4.012986e-04
1.563169e-19	1.000000e+10	1.437957e+07	1.437957e+07	1.823116e+01	5.750363e+03	5.750347e+03	1.506655e-02	3.733713e+34	5.938337e+15	9.109668e-02	3.998981e-04
1.625499e-19	1.000000e+10	1.440890e+07	1.440890e+07	1.815987e+01	5.745177e+03	5.745162e+03	1.524216e-02	5.703819e+34	9.112732e+15	1.377534e-01	3.987241e-04
1.690315e-19	1.000000e+10	1.444985e+07	1.444985e+07	1.808827e+01	5.740083e+03	5.740067e+03	1.542206e-02	3.762870e+34	6.038492e+15	8.959708e-02	3.972417e-04
1.757715e-19	1.000000e+10	1.449523e+07	1.449523e+07	1.801749e+01	5.734407e+03	5.734392e+03	1.560257e-02	3.532880e+34	5.697525e+15	8.281220e-02	3.956065e-04
1.827803e-19	1.000000e+10	1.453048e+07	1.453048e+07	1.794617e+01	5.726434e+03	5.726418e+03	1.578547e-02	2.757329e+34	4.477826e+15	6.385277e-02	3.940980e-04
1.900685e-19	1.000000e+10	1.459303e+07	1.459303e+07	1.787548e+01	5.722097e+03	5.722081e+03	1.597052e-02	1.661073e+34	2.707775e+15	3.764889e-02	3.921116e-04
1.976474e-19	1.000000e+10	1.462886e+07	1.462886e+07	1.780601e+01	5.713572e+03	5.713556e+03	1.615848e-02	5.027589e+34	8.256982e+15	1.125637e-01	3.905684e-04
2.055285e-19	1.000000e+10	1.468519e+07	1.468519e+07	1.773544e+01	5.707329e+03	5.707313e+03	1.634630e-02	3.120921e+34	5.153688e+15	6.854508e-02	3.886453e-04
2.137238e-19	1.000000e+10	1.474620e+07	1.474620e+07	1.766638e+01	5.699109e+03	5.699092e+03	1.653835e-02	4.286146e+34	7.129058e+15	9.220574e-02	3.864799e-04
2.222459e-19	1.000000e+10	1.479798e+07	1.479798e+07	1.759708e+01	5.690665e+03	5.690648e+03	1.673115e-02	4.647932e+34	7.788336e+15	9.825151e-02	3.845569e-04
2.311078e-19	1.000000e+10	1.486481e+07	1.486481e+07	1.752717e+01	5.682028e+03	5.682011e+03	1.692779e-02	3.172992e+34	5.357376e+15	6.557885e-02	3.822470e-04
2.403231e-19	1.000000e+10	1.491798e+07	1.491798e+07	1.745872e+01	5.670631e+03	5.670614e+03	1.712480e-02	2.460864e+34	4.196921e+15	4.996076e-02	3.801206e-04
2.499058e-19	1.000000e+10	1.499534e+07	1.499534e+07	1.739005e+01	5.660440e+03	5.660423e+03	1.732658e-02	1.515872e+35	2.608624e+16	2.998969e-01	3.774799e-04
2.598707e-19	1.000000e+10	1.506363e+07	1.506363e+07	1.732138e+01	5.648728e+03	5.648711e+03	1.752891e-02	2.147443e+34	3.733948e+15	4.153026e-02	3.749912e-04
2.702328e-19	1.000000e+10	1.513767e+07	1.513767e+07	1.725371e+01	5.637136e+03	5.637118e+03	1.773498e-02	3.932863e+34	6.909016e+15	7.421716e-02	3.723912e-04
2.810082e-19	1.000000e+10	1.522483e+07	1.522483e+07	1.718578e+01	5.627145e+03	5.627127e+03	1.794239e-02	6.803025e+34	1.205762e+16	1.247473e-01	3.696031e-04
2.922132e-19	1.000000e+10	1.530151e+07	1.530151e+07	1.711830e+01	5.612505e+03	5.612487e+03	1.815176e-02	2.182869e+35	3.919620e+16	3.903441e-01	3.667942e-04
3.038651e-19	1.000000e+10	1.539941e+07	1.539941e+07	1.705070e+01	5.599999e+03	5.599981e+03	1.836461e-02	2.523036e+34	4.581247e+15	4.370129e-02	3.636502e-04
3.159815e-19	1.000000e+10	1.549454e+07	1.549454e+07	1.698428e+01	5.585718e+03	5.585700e+03	1.857904e-02	3.294250e+34	6.058450e+15	5.532916e-02	3.604958e-04
3.285811e-19	1.000000e+10	1.558714e+07	1.558714e+07	1.691716e+01	5.569257e+03	5.569239e+03	1.879559e-02	2.243964e+34	4.188220e+15	3.658263e-02	3.572982e-04
3.416830e-19	1.000000e+10	1.569778e+07	1.569778e+07	1.685079e+01	5.555002e+03	5.554983e+03	1.901544e-02	4.444026e+34	8.401472e+15	6.993222e-02	3.538719e-04
3.553074e-19	1.000000e+10	1.581189e+07	1.581189e+07	1.678378e+01	5.537609e+03	5.537590e+03	1.923813e-02	2.231428e+34	4.285202e+15	3.386530e-02	3.502180e-04
3.694751e-19	1.000000e+10	1.592805e+07	1.592805e+07	1.671876e+01	5.519976e+03	5.519956e+03	1.946341e-02	7.335268e+34	1.431298e+16	1.073234e-01	3.465569e-04
3.842077e-19	1.000000e+10	1.605349e+07	1.605349e+07	1.665238e+01	5.500790e+03	5.500770e+03	1.969080e-02	5.958800e+34	1.183133e+16	8.383057e-02	3.426538e-04
3.995277e-19	1.000000e+10	1.618572e+07	1.618572e+07	1.658665e+01	5.480620e+03	5.480600e+03	1.992029e-02	-1.898244e+35	-3.838871e+16	-2.563202e-01	3.386083e-04
4.154586e-19	1.000000e+10	1.633944e+07	1.633944e+07	1.652159e+01	5.456724e+03	5.456703e+03	2.015349e-02	2.211819e+34	4.571827e+15	2.848751e-02	3.339602e-04
4.320248e-19	1.000000e+10	1.649248e+07	1.649248e+07	1.645712e+01	5.429522e+03	5.429502e+03	2.038935e-02	4.116346e+34	8.723759e+15	5.060270e-02	3.292121e-04
4.492515e-19	1.000000e+10	1.666657e+07	1.666657e+07	1.639230e+01	5.402077e+03	5.402056e+03	2.062801e-02	2.064009e+34	4.486501e+15	2.407533e-02	3.241266e-04
4.671651e-19	1.000000e+10	1.685721e+07	1.685721e+07	1.632770e+01	5.375406e+03	5.375385e+03	2.086764e-02	2.482056e+34	5.530386e+15	2.735109e-02	3.188788e-04
4.857930e-19	1.000000e+10	1.703906e+07	1.703906e+07	1.626262e+01	5.342068e+03	5.342047e+03	2.111117e-02	3.913636e+34	8.995664e+15	4.087369e-02	3.135190e-04
5.051637e-19	1.000000e+10	1.724391e+07	1.724391e+07	1.619941e+01	5.309298e+03	5.309277e+03	2.135925e-02	2.151381e+34	5.099547e+15	2.116557e-02	3.078941e-04
5.253068e-19	1.000000e+10	1.747328e+07	1.747328e+07	1.613531e+01	5.277767e+03	5.277746e+03	2.160739e-02	4.505491e+34	1.100249e+16	4.149164e-02	3.020478e-04
5.462531e-19	1.000000e+10	1.769824e+07	1.769824e+07	1.607154e+01	5.237987e+03	5.237965e+03	2.185971e-02	-6.143883e+34	-1.558191e+16	-5.307431e-02	2.959610e-04
5.680346e-19	1.000000e+10	1.793556e+07	1.793556e+07	1.600792e+01	5.198388e+03	5.198366e+03	2.211587e-02	-6.036526e+34	-1.590171e+16	-4.878701e-02	2.898370e-04
5.906846e-19	1.000000e+10	1.819866e+07	1.819866e+07	1.594521e+01	5.156398e+03	5.156376e+03	2.237374e-02	1.935918e+34	5.310735e+15	1.454727e-02	2.833395e-04
6.142378e-19	1.000000e+10	1.847599e+07	1.847599e+07	1.588254e+01	5.112033e+03	5.112010e+03	2.263500e-02	-4.622962e+34	-1.324196e+16	-3.220865e-02	2.766851e-04
6.387302e-19	1.000000e+10	1.877508e+07	1.877508e+07	1.581925e+01	5.062825e+03	5.062802e+03	2.289933e-02	2.677146e+34	8.048361e+15	1.721289e-02	2.696566e-04
6.641991e-19	1.000000e+10	1.910601e+07	1.910601e+07	1.575747e+01	5.012848e+03	5.012825e+03	2.316681e-02	2.456261e+34	7.759823e+15	1.447157e-02	2.623702e-04
6.906836e-19	1.000000e+10	1.943790e+07	1.943790e+07	1.569504e+01	4.954784e+03	4.954761e+03	2.343559e-02	3.202294e+34	1.072352e+16	1.731033e-02	2.549032e-04
7.182242e-19	1.000000e+10	1.981590e+07	1.981590e+07	1.563327e+01	4.897995e+03	4.897972e+03	2.370805e-02	1.178603e+35	4.180955e+16	5.786145e-02	2.471750e-04
7.468630e-19	1.000000e+10	2.020689e+07	2.020689e+07	1.557185e+01	4.829248e+03	4.829224e+03	2.398594e-02	-1.474113e+35	-5.612200e+16	-6.563341e-02	2.389902e-04
7.766437e-19	1.000000e+10	2.064008e+07	2.064008e+07	1.551017e+01	4.758406e+03	4.758382e+03	2.426551e-02	4.190691e+34	1.717821e+16	1.678108e-02	2.305420e-04
8.076118e-19	1.000000e+10	2.112191e+07	2.112191e+07	1.544870e+01	4.686451e+03	4.686427e+03	2.454847e-02	-1.827615e+34	-8.084706e+15	-6.520940e-03	2.218763e-04
8.398149e-19	1.000000e+10	2.162457e+07	2.162457e+07	1.538816e+01	4.604863e+03	4.604838e+03	2.483331e-02	-2.534858e+34	-1.224250e+16	-8.040944e-03	2.129458e-04
8.733020e-19	1.000000e+10	2.217722e+07	2.217722e+07	1.532699e+01	4.509386e+03	4.509361e+03	2.512320e-02	2.363917e+35	1.267783e+17	6.609797e-02	2.033342e-04
9.081243e-19	1.000000e+10	2.278064e+07	2.278064e+07	1.526718e+01	4.412120e+03	4.412094e+03	2.541500e-02	1.151927e+34	6.889515e+15	2.816349e-03	1.936785e-04
9.443352e-19	1.000000e+10	2.345421e+07	2.345421e+07	1.520646e+01	4.303789e+03	4.303763e+03	2.571154e-02	-6.712591e+34	-4.546061e+16	-1.418658e-02	1.834975e-04
9.819900e-19	1.000000e+10	2.422468e+07	2.422468e+07	1.514666e+01	4.208129e+03	4.208103e+03	2.600922e-02	1.698663e+35	1.287246e+17	3.054275e-02	1.737125e-04
1.021146e-18	1.000000e+10	2.503309e+07	2.503309e+07	1.508665e+01	4.058526e+03	4.058499e+03	2.631273e-02	1.678567e+34	1.524394e+16	2.561286e-03	1.621265e-04
1.061864e-18	1.000000e+10	2.595457e+07	2.595457e+07	1.502751e+01	3.914232e+03	3.914205e+03	2.661805e-02	-6.033742e+33	-6.566803e+15	-7.684376e-04	1.508109e-04
1.104205e-18	1.000000e+10	2.696107e+07	2.696107e+07	1.496775e+01	3.751761e+03	3.751734e+03	2.693004e-02	-7.625625e+33	-1.025887e+16	-8.029370e-04	1.391548e-04
1.148234e-18	1.000000e+10	2.813119e+07	2.813119e+07	1.490877e+01	3.539844e+03	3.539817e+03	2.724122e-02	4.841912e+33	8.711568e+15	4.122564e-04	1.258334e-04
1.194020e-18	1.000000e+10	2.950209e+07	2.950209e+07	1.484987e+01	3.287311e+03	3.287284e+03	2.755876e-02	-1.144965e+34	-2.982553e+16	-7.684569e-04	1.114264e-04
1.241630e-18	1.000000e+10	3.116340e+07	3.116340e+07	1.479140e+01	2.994548e+03	2.994520e+03	2.787897e-02	-3.116387e+33	-1.294181e+16	-1.590444e-04	9.609183e-05
1.291140e-18	1.000000e+10	3.322249e+07	3.322249e+07	1.473230e+01	2.651163e+03	2.651134e+03	2.820302e-02	-1.690945e+33	-1.291063e+16	-6.267002e-05	7.980024e-05
1.342623e-18	1.000000e+10	3.592180e+07	3.592180e+07	1.467455e+01	2.246443e+03	2.246414e+03	2.852850e-02	3.976488e+32	6.950608e+15	9.972424e-06	6.253704e-05
1.396159e-18	1.000000e+10	3.988633e+07	3.988633e+07	1.461664e+01	1.736084e+03	1.736055e+03	2.886223e-02	1.343421e+32	8.518409e+15	1.996103e-06	4.352579e-05
1.451830e-18	1.000000e+10	4.729075e+07	4.729075e+07	1.455845e+01	1.048569e+03	1.048539e+03	2.919689e-02	-1.545862e+31	-1.219514e+16	-9.803497e-08	2.217280e-05
1.509721e-18	1.000000e+10	1.905142e+04	1.905142e+04	1.450050e+01	2.953577e-02	2.707759e-09	2.953577e-02	-1.861410e+08	-8.281333e+15	-1.112491e-13	1.550319e-06
1.569920e-18	1.000000e+10	9.037802e+02	9.037802e+02	1.444348e+01	2.987807e-02	4.146708e-11	2.987807e-02	2.988502e+06	1.255136e+14	7.434140e-09	3.305900e-05
1.632520e-18	1.000000e+10	4.628687e+02	4.628687e+02	1.438649e+01	3.022488e-02	2.077770e-11	3.022488e-02	2.289247e+05	9.075478e+12	1.616199e-08	6.529904e-05
1.697615e-18	1.000000e+10	3.113158e+02	3.113158e+02	1.432905e+01	3.057530e-02	1.479746e-11	3.057530e-02	9.860091e+04	3.690011e+12	5.057855e-08	9.821312e-05
1.765307e-18	1.000000e+10	2.346549e+02	2.346549e+02	1.427255e+01	3.092902e-02	1.196760e-11	3.092902e-02	7.043851e+04	2.488739e+12	1.485091e-07	1.318064e-04
1.835697e-18	1.000000e+10	1.881520e+02	1.881520e+02	1.421605e+01	3.128878e-02	1.029884e-11	3.128878e-02	5.772433e+04	1.924932e+12	3.672025e-07	1.662952e-04
1.908895e-18	1.000000e+10	1.571979e+02	1.571979e+02	1.415970e+01	3.165022e-02	9.200973e-12	3.165022e-02	5.870968e+04	1.848529e+12	9.174175e-07	2.013399e-04
1.985011e-18	1.000000e+10	1.348640e+02	1.348640e+02	1.410362e+01	3.201729e-02	8.407501e-12	3.201729e-02	5.568317e+04	1.655010e+12	1.872127e-06	2.374044e-04
2.064162e-18	1.000000e+10	1.182105e+02	1.182105e+02	1.404778e+01	3.238800e-02	7.816680e-12	3.238800e-02	5.395370e+04	1.513912e+12	3.506169e-06	2.739859e-04
2.146469e-18	1.000000e+10	1.051291e+02	1.051291e+02	1.399199e+01	3.276130e-02	7.350860e-12	3.276130e-02	5.251989e+04	1.391611e+12	6.134784e-06	3.116291e-04
2.232058e-18	1.000000e+10	9.458666e+01	9.458666e+01	1.393612e+01	3.314233e-02	6.971241e-12	3.314233e-02	5.116737e+04	1.279611e+12	1.013760e-05	3.503912e-04
2.321060e-18	1.000000e+10	8.602631e+01	8.602631e+01	1.388118e+01	3.352661e-02	6.664049e-12	3.352661e-02	4.998455e+04	1.180015e+12	1.591367e-05	3.897250e-04
2.413611e-18	1.000000e+10	7.876658e+01	7.876658e+01	1.382583e+01	3.391325e-02	6.398866e-12	3.391325e-02	4.889865e+04	1.090058e+12	2.419236e-05	4.305538e-04
2.509852e-18	1.000000e+10	7.245692e+01	7.245692e+01	1.377088e+01	3.430541e-02	6.157394e-12	3.430541e-02	4.769468e+04	1.003823e+12	3.582299e-05	4.734593e-04
2.609931e-18	1.000000e+10	6.706753e+01	6.706753e+01	1.371638e+01	3.470265e-02	5.950043e-12	3.470265e-02	4.677171e+04	9.293307e+11	5.170268e-05	5.174284e-04
2.714000e-18	1.000000e+10	6.234390e+01	6.234390e+01	1.366205e+01	3.510456e-02	5.770098e-12	3.510456e-02	4.563529e+04	8.560180e+11	7.268124e-05	5.630794e-04
2.822219e-18	1.000000e+10	5.831580e+01	5.831580e+01	1.360765e+01	3.550821e-02	5.615199e-12	3.550821e-02	4.467948e+04	7.915242e+11	9.937292e-05	6.088951e-04
2.934753e-18	1.000000e+10	5.477505e+01	5.477505e+01	1.355362e+01	3.591947e-02	5.478369e-12	3.591947e-02	4.376603e+04	7.319608e+11	1.331418e-04	6.557633e-04
3.051775e-18	1.000000e+10	5.159739e+01	5.159739e+01	1.349957e+01	3.633421e-02	5.357502e-12	3.633421e-02	4.275411e+04	6.751483e+11	1.753600e-04	7.041870e-04
3.173462e-18	1.000000e+10	4.878290e+01	4.878290e+01	1.344585e+01	3.675548e-02	5.250030e-12	3.675548e-02	4.184216e+04	6.237400e+11	2.271786e-04	7.534501e-04
3.300002e-18	1.000000e+10	4.627842e+01	4.627842e+01	1.339234e+01	3.717709e-02	5.154915e-12	3.717709e-02	4.097006e+04	5.768856e+11	2.895111e-04	8.033353e-04
3.431588e-18	1.000000e+10	4.401568e+01	4.401568e+01	1.333901e+01	3.760484e-02	5.070051e-12	3.760484e-02	4.010737e+04	5.333415e+11	3.641484e-04	8.543511e-04
3.568420e-18	1.000000e+10	4.196765e+01	4.196765e+01	1.328568e+01	3.804004e-02	4.992777e-12	3.804004e-02	3.935878e+04	4.941248e+11	4.534817e-04	9.064135e-04
3.710709e-18	1.000000e+10	4.010257e+01	4.010257e+01	1.323357e+01	3.847977e-02	4.924911e-12	3.847977e-02	3.855151e+04	4.569609e+11	5.575346e-04	9.595339e-04
3.858671e-18	1.000000e+10	3.839882e+01	3.839882e+01	1.318052e+01	3.892146e-02	4.863165e-12	3.892146e-02	3.777784e+04	4.229524e+11	6.787954e-04	1.013611e-03
4.012533e-18	1.000000e+10	3.678764e+01	3.678764e+01	1.312804e+01	3.936846e-02	4.807111e-12	3.936846e-02	3.684759e+04	3.896431e+11	8.203345e-04	1.070155e-03
4.172530e-18	1.000000e+10	3.533871e+01	3.533871e+01	1.307569e+01	3.982374e-02	4.756647e-12	3.982374e-02	3.611867e+04	3.605963e+11	9.830366e-04	1.126916e-03
4.338907e-18	1.000000e+10	3.398726e+01	3.398726e+01	1.302357e+01	4.028192e-02	4.711566e-12	4.028192e-02	3.532270e+04	3.330451e+11	1.168327e-03	1.185206e-03
4.511918e-18	1.000000e+10	3.274369e+01	3.274369e+01	1.297152e+01	4.074461e-02	4.670928e-12	4.074461e-02	3.457652e+04	3.079146e+11	1.377954e-03	1.244350e-03
4.691828e-18	1.000000e+10	3.158910e+01	3.158910e+01	1.291987e+01	4.121385e-02	4.634153e-12	4.121385e-02	3.386481e+04	2.847954e+11	1.614930e-03	1.304686e-03
4.878912e-18	1.000000e+10	3.052535e+01	3.052535e+01	1.286830e+01	4.168861e-02	4.600857e-12	4.168861e-02	3.325428e+04	2.640953e+11	1.882069e-03	1.365704e-03
5.073456e-18	1.000000e+10	2.951709e+01	2.951709e+01	1.281706e+01	4.216504e-02	4.570988e-12	4.216504e-02	3.253567e+04	2.441164e+11	2.178127e-03	1.428496e-03
5.275757e-18	1.000000e+10	2.855221e+01	2.855221e+01	1.276604e+01	4.264878e-02	4.544140e-12	4.264878e-02	3.179098e+04	2.253049e+11	2.513024e-03	1.493712e-03
5.486124e-18	1.000000e+10	2.766626e+01	2.766626e+01	1.271487e+01	4.313869e-02	4.520503e-12	4.313869e-02	3.112774e+04	2.083594e+11	2.880621e-03	1.559252e-03
5.704880e-18	1.000000e+10	2.683276e+01	2.683276e+01	1.266369e+01	4.363433e-02	4.499092e-12	4.363433e-02	3.049146e+04	1.927687e+11	3.288086e-03	1.626159e-03
5.932358e-18	1.000000e+10	2.604701e+01	2.604701e+01	1.261365e+01	4.413409e-02	4.480467e-12	4.413409e-02	2.985735e+04	1.783118e+11	3.735537e-03	1.694402e-03
6.168908e-18	1.000000e+10	2.533517e+01	2.533517e+01	1.256280e+01	4.464044e-02	4.464357e-12	4.464044e-02	2.937081e+04	1.656813e+11	4.220736e-03	1.761995e-03
6.414889e-18	1.000000e+10	2.460355e+01	2.460355e+01	1.251242e+01	4.515389e-02	4.450162e-12	4.515389e-02	2.862394e+04	1.524943e+11	4.762466e-03	1.835259e-03
6.670679e-18	1.000000e+10	2.394273e+01	2.394273e+01	1.246290e+01	4.566834e-02	4.437229e-12	4.566834e-02	2.804608e+04	1.411874e+11	5.346812e-03	1.907399e-03
6.936668e-18	1.000000e+10	2.331342e+01	2.331342e+01	1.241276e+01	4.619132e-02	4.427050e-12	4.619132e-02	2.746011e+04	1.305871e+11	5.980865e-03	1.981319e-03
7.213263e-18	1.000000e+10	2.271665e+01	2.271665e+01	1.236329e+01	4.671811e-02	4.418036e-12	4.671811e-02	2.689708e+04	1.208589e+11	6.669211e-03	2.056558e-03
7.500887e-18	1.000000e+10	2.215912e+01	2.215912e+01	1.231346e+01	4.725443e-02	4.411445e-12	4.725443e-02	2.637532e+04	1.119400e+11	7.405022e-03	2.132505e-03
7.799981e-18	1.000000e+10	2.162158e+01	2.162158e+01	1.226434e+01	4.779330e-02	4.405210e-12	4.779330e-02	2.587653e+04	1.037698e+11	8.214101e-03	2.210444e-03
8.111000e-18	1.000000e+10	2.112738e+01	2.112738e+01	1.221552e+01	4.833677e-02	4.400204e-12	4.833677e-02	2.544270e+04	9.642179e+10	9.066231e-03	2.287874e-03
8.434421e-18	1.000000e+10	2.058132e+01	2.058132e+01	1.216625e+01	4.888911e-02	4.388272e-12	4.888911e-02	2.477797e+04	8.871666e+10	1.006448e-02	2.375412e-03
8.770738e-18	1.000000e+10	2.009466e+01	2.009466e+01	1.211718e+01	4.944727e-02	4.378735e-12	4.944727e-02	2.427984e+04	8.213616e+10	1.111561e-02	2.460716e-03
9.120466e-18	1.000000e+10	1.963125e+01	1.963125e+01	1.206846e+01	5.001261e-02	4.370516e-12	5.001261e-02	2.379389e+04	7.604454e+10	1.224099e-02	2.547601e-03
9.484139e-18	1.000000e+10	1.916908e+01	1.916908e+01	1.202008e+01	5.058171e-02	4.358248e-12	5.058171e-02	2.328798e+04	7.033385e+10	1.349636e-02	2.638713e-03
9.862313e-18	1.000000e+10	1.873283e+01	1.873283e+01	1.197172e+01	5.115960e-02	4.348043e-12	5.115960e-02	2.281039e+04	6.508740e+10	1.483224e-02	2.731013e-03
1.025557e-17	1.000000e+10	1.829477e+01	1.829477e+01	1.192342e+01	5.174234e-02	4.339202e-12	5.174234e-02	2.225551e+04	6.000775e+10	1.628900e-02	2.828259e-03
1.066450e-17	1.000000e+10	1.791168e+01	1.791168e+01	1.187591e+01	5.233255e-02	4.332493e-12	5.233255e-02	2.188669e+04	5.575973e+10	1.780695e-02	2.921699e-03
1.108974e-17	1.000000e+10	1.750980e+01	1.750980e+01	1.182773e+01	5.292871e-02	4.326615e-12	5.292871e-02	2.134126e+04	5.137635e+10	1.944934e-02	3.022804e-03
1.153194e-17	1.000000e+10	1.715344e+01	1.715344e+01	1.178010e+01	5.352642e-02	4.322106e-12	5.352642e-02	2.096227e+04	4.770867e+10	2.117258e-02	3.120449e-03
1.199177e-17	1.000000e+10	1.680444e+01	1.680444e+01	1.173288e+01	5.412943e-02	4.319018e-12	5.412943e-02	2.054067e+04	4.420253e+10	2.299246e-02	3.221139e-03
1.246993e-17	1.000000e+10	1.645160e+01	1.645160e+01	1.168535e+01	5.474695e-02	4.317810e-12	5.474695e-02	2.003689e+04	4.074090e+10	2.493911e-02	3.327759e-03
1.296716e-17	1.000000e+10	1.612637e+01	1.612637e+01	1.163811e+01	5.536668e-02	4.317291e-12	5.536668e-02	1.962251e+04	3.771482e+10	2.698753e-02	3.433302e-03
1.348422e-17	1.000000e+10	1.582472e+01	1.582472e+01	1.159152e+01	5.599786e-02	4.318573e-12	5.599786e-02	1.926912e+04	3.499490e+10	2.912550e-02	3.538632e-03
1.402189e-17	1.000000e+10	1.552007e+01	1.552007e+01	1.154454e+01	5.662982e-02	4.320252e-12	5.662982e-02	1.885508e+04	3.237445e+10	3.140876e-02	3.648811e-03
1.458101e-17	1.000000e+10	1.521769e+01	1.521769e+01	1.149779e+01	5.727228e-02	4.320755e-12	5.727228e-02	1.841149e+04	2.987904e+10	3.384054e-02	3.763534e-03
1.516242e-17	1.000000e+10	1.493479e+01	1.493479e+01	1.145127e+01	5.792082e-02	4.319032e-12	5.792082e-02	1.805480e+04	2.769613e+10	3.644924e-02	3.878248e-03
1.576701e-17	1.000000e+10	1.465882e+01	1.465882e+01	1.140534e+01	5.857399e-02	4.318407e-12	5.857399e-02	1.767997e+04	2.564234e+10	3.918115e-02	3.995817e-03
1.639571e-17	1.000000e+10	1.439469e+01	1.439469e+01	1.135940e+01	5.923988e-02	4.319484e-12	5.923988e-02	1.732858e+04	2.375155e+10	4.205742e-02	4.115399e-03
1.704948e-17	1.000000e+10	1.412910e+01	1.412910e+01	1.131316e+01	5.990267e-02	4.321003e-12	5.990267e-02	1.692298e+04	2.194048e+10	4.508124e-02	4.239666e-03
1.772931e-17	1.000000e+10	1.388382e+01	1.388382e+01	1.126764e+01	6.058176e-02	4.324150e-12	6.058176e-02	1.658891e+04	2.032864e+10	4.823523e-02	4.363480e-03
1.843626e-17	1.000000e+10	1.364514e+01	1.364514e+01	1.122187e+01	6.126364e-02	4.327953e-12	6.126364e-02	1.625498e+04	1.883531e+10	5.154509e-02	4.489776e-03
1.917139e-17	1.000000e+10	1.341912e+01	1.341912e+01	1.117616e+01	6.195319e-02	4.332984e-12	6.195319e-02	1.594653e+04	1.747220e+10	5.497152e-02	4.616786e-03
1.993584e-17	1.000000e+10	1.318195e+01	1.318195e+01	1.113073e+01	6.264707e-02	4.338680e-12	6.264707e-02	1.554425e+04	1.610890e+10	5.858181e-02	4.752489e-03
2.073077e-17	1.000000e+10	1.296630e+01	1.296630e+01	1.108579e+01	6.335839e-02	4.345956e-12	6.335839e-02	1.522202e+04	1.490910e+10	6.229938e-02	4.886391e-03
2.155740e-17	1.000000e+10	1.276031e+01	1.276031e+01	1.104064e+01	6.407292e-02	4.353911e-12	6.407292e-02	1.492799e+04	1.382384e+10	6.618913e-02	5.021267e-03
2.241698e-17	1.000000e+10	1.254933e+01	1.254933e+01	1.099591e+01	6.478789e-02	4.357685e-12	6.478789e-02	1.459825e+04	1.278885e+10	7.035396e-02	5.162655e-03
2.331085e-17	1.000000e+10	1.234734e+01	1.234734e+01	1.095135e+01	6.551087e-02	4.361027e-12	6.551087e-02	1.429395e+04	1.184638e+10	7.470962e-02	5.305666e-03
2.424035e-17	1.000000e+10	1.215206e+01	1.215206e+01	1.090634e+01	6.624970e-02	4.366001e-12	6.624970e-02	1.400155e+04	1.097126e+10	7.925338e-02	5.451726e-03
2.520692e-17	1.000000e+10	1.195906e+01	1.195906e+01	1.086231e+01	6.699395e-02	4.371786e-12	6.699395e-02	1.369293e+04	1.014655e+10	8.396575e-02	5.601940e-03
2.621203e-17	1.000000e+10	1.178241e+01	1.178241e+01	1.082077e+01	6.774070e-02	4.378128e-12	6.774070e-02	1.344811e+04	9.427850e+09	8.883453e-02	5.749308e-03
2.725722e-17	1.000000e+10	1.159356e+01	1.159356e+01	1.077381e+01	6.850070e-02	4.385947e-12	6.850070e-02	1.310917e+04	8.691606e+09	9.388195e-02	5.908513e-03
2.834409e-17	1.000000e+10	1.142703e+01	1.142703e+01	1.072974e+01	6.926206e-02	4.393942e-12	6.926206e-02	1.287519e+04	8.077490e+09	9.912384e-02	6.061248e-03
2.947429e-17	1.000000e+10	1.125026e+01	1.125026e+01	1.068591e+01	7.003005e-02	4.403233e-12	7.003005e-02	1.255857e+04	7.456208e+09	1.045248e-01	6.224752e-03
3.064956e-17	1.000000e+10	1.108968e+01	1.108968e+01	1.064445e+01	7.081950e-02	4.413915e-12	7.081950e-02	1.231302e+04	6.911942e+09	1.101188e-01	6.386076e-03
3.187169e-17	1.000000e+10	1.093712e+01	1.093712e+01	1.060875e+01	7.164046e-02	4.425491e-12	7.164046e-02	1.210867e+04	6.416592e+09	1.160573e-01	6.550212e-03
3.314255e-17	1.000000e+10	1.077794e+01	1.077794e+01	1.056185e+01	7.242885e-02	4.436712e-12	7.242885e-02	1.182573e+04	5.932941e+09	1.219662e-01	6.720099e-03
3.446409e-17	1.000000e+10	1.063114e+01	1.063114e+01	1.052647e+01	7.323318e-02	4.444132e-12	7.323318e-02	1.161574e+04	5.514517e+09	1.283037e-01	6.888554e-03
3.583833e-17	1.000000e+10	1.047856e+01	1.047197e+01	1.047856e+01	7.404065e-02	4.451158e-12	7.404065e-02	1.132447e+04	5.089403e+09	1.344628e-01	7.065921e-03
3.726736e-17	1.000000e+10	1.043692e+01	1.032356e+01	1.043692e+01	7.484613e-02	4.458830e-12	7.484613e-02	1.108191e+04	4.718106e+09	1.342285e-01	7.171289e-03
3.875337e-17	1.000000e+10	1.039171e+01	1.015802e+01	1.039171e+01	7.567580e-02	4.431937e-12	7.567580e-02	1.083312e+04	4.364838e+09	1.340939e-01	7.282323e-03
4.029863e-17	1.000000e+10	1.035605e+01	9.996401e+00	1.035605e+01	7.653633e-02	4.391490e-12	7.653633e-02	1.064706e+04	4.054071e+09	1.340755e-01	7.390492e-03
4.190552e-17	1.000000e+10	1.031457e+01	9.834513e+00	1.031457e+01	7.737695e-02	4.353361e-12	7.737695e-02	1.042530e+04	3.758637e+09	1.339440e-01	7.501711e-03
4.357647e-17	1.000000e+10	1.026187e+01	9.666635e+00	1.026187e+01	7.820915e-02	4.318314e-12	7.820915e-02	1.013619e+04	3.464073e+09	1.336085e-01	7.621337e-03
4.531406e-17	1.000000e+10	1.023092e+01	9.522320e+00	1.023092e+01	7.916107e-02	4.285621e-12	7.916107e-02	1.000340e+04	3.218024e+09	1.338647e-01	7.737437e-03
4.712093e-17	1.000000e+10	1.018461e+01	9.368424e+00	1.018461e+01	7.994616e-02	4.252682e-12	7.994616e-02	9.744551e+03	2.983828e+09	1.333927e-01	7.849706e-03
4.899985e-17	1.000000e+10	1.015413e+01	9.232001e+00	1.015413e+01	8.090168e-02	4.223154e-12	8.090168e-02	9.614416e+03	2.774184e+09	1.335983e-01	7.967368e-03
5.095368e-17	1.000000e+10	1.009660e+01	9.076069e+00	1.009660e+01	8.170838e-02	4.192840e-12	8.170838e-02	9.303376e+03	2.554510e+09	1.330016e-01	8.092666e-03
5.298543e-17	1.000000e+10	1.004956e+01	8.932557e+00	1.004956e+01	8.260368e-02	4.164903e-12	8.260368e-02	9.073794e+03	2.359347e+09	1.327835e-01	8.219629e-03
5.509819e-17	1.000000e+10	1.002129e+01	8.807053e+00	1.002129e+01	8.357355e-02	4.137776e-12	8.357355e-02	8.957840e+03	2.197146e+09	1.329461e-01	8.339597e-03
5.729520e-17	1.000000e+10	9.987664e+00	8.681029e+00	9.987664e+00	8.453363e-02	4.110712e-12	8.453363e-02	8.816245e+03	2.042377e+09	1.330624e-01	8.463804e-03
5.957981e-17	1.000000e+10	9.936622e+00	8.542764e+00	9.936622e+00	8.539361e-02	4.084186e-12	8.539361e-02	8.561617e+03	1.885510e+09	1.325724e-01	8.593827e-03
6.195552e-17	1.000000e+10	9.902666e+00	8.421610e+00	9.902666e+00	8.639325e-02	4.059267e-12	8.639325e-02	8.421699e+03	1.749849e+09	1.326571e-01	8.724242e-03
6.442595e-17	1.000000e+10	9.854069e+00	8.290694e+00	9.854069e+00	8.729828e-02	4.033171e-12	8.729828e-02	8.193647e+03	1.616028e+09	1.322789e-01	8.859110e-03
6.699490e-17	1.000000e+10	9.811496e+00	8.167859e+00	9.811496e+00	8.824861e-02	4.007928e-12	8.824861e-02	8.007459e+03	1.496082e+09	1.321021e-01	8.994410e-03
6.966628e-17	1.000000e+10	9.770102e+00	8.047336e+00	9.770102e+00	8.920401e-02	3.984764e-12	8.920401e-02	7.826628e+03	1.385647e+09	1.318774e-01	9.130305e-03
7.244418e-17	1.000000e+10	9.745358e+00	7.941632e+00	9.745358e+00	9.024352e-02	3.957255e-12	9.024352e-02	7.743739e+03	1.293810e+09	1.321457e-01	9.260154e-03
7.533284e-17	1.000000e+10	9.701319e+00	7.823697e+00	9.701319e+00	9.122469e-02	3.931988e-12	9.122469e-02	7.557611e+03	1.196251e+09	1.319234e-01	9.403329e-03
7.833669e-17	1.000000e+10	9.667376e+00	7.715359e+00	9.667376e+00	9.229683e-02	3.912544e-12	9.229683e-02	7.428281e+03	1.109059e+09	1.319582e-01	9.547247e-03
8.146032e-17	1.000000e+10	9.613742e+00	7.594677e+00	9.613742e+00	9.320881e-02	3.884554e-12	9.320881e-02	7.192250e+03	1.022304e+09	1.313693e-01	9.695373e-03
8.470850e-17	1.000000e+10	9.584726e+00	7.492975e+00	9.584726e+00	9.428115e-02	3.855984e-12	9.428115e-02	7.095402e+03	9.524728e+08	1.315739e-01	9.836604e-03
8.808620e-17	1.000000e+10	9.531296e+00	7.375847e+00	9.531296e+00	9.518610e-02	3.830489e-12	9.518610e-02	6.865875e+03	8.786747e+08	1.309264e-01	9.986691e-03
9.159858e-17	1.000000e+10	9.505622e+00	7.281266e+00	9.505622e+00	9.637809e-02	3.805616e-12	9.637809e-02	6.793216e+03	8.169283e+08	1.312997e-01	1.013906e-02
9.525102e-17	1.000000e+10	9.456147e+00	7.169998e+00	9.456147e+00	9.728998e-02	3.779532e-12	9.728998e-02	6.587967e+03	7.558071e+08	1.306988e-01	1.028854e-02
9.904909e-17	1.000000e+10	9.431629e+00	7.079994e+00	9.431629e+00	9.856172e-02	3.754851e-12	9.856172e-02	6.527120e+03	7.017464e+08	1.311836e-01	1.045013e-02
1.029986e-16	1.000000e+10	9.369993e+00	6.962774e+00	9.369993e+00	9.935049e-02	3.728613e-12	9.935049e-02	6.263719e+03	6.471161e+08	1.300850e-01	1.060305e-02
1.071056e-16	1.000000e+10	9.348319e+00	6.879121e+00	9.348319e+00	1.007123e-01	3.706573e-12	1.007123e-01	6.221191e+03	6.004273e+08	1.307065e-01	1.077331e-02
1.113764e-16	1.000000e+10	9.307339e+00	6.780985e+00	9.307339e+00	1.017565e-01	3.686142e-12	1.017565e-01	6.070119e+03	5.564003e+08	1.303649e-01	1.093293e-02
1.158175e-16	1.000000e+10	9.265094e+00	6.682058e+00	9.265094e+00	1.027664e-01	3.656730e-12	1.027664e-01	5.917740e+03	5.162984e+08	1.300164e-01	1.109178e-02
1.204356e-16	1.000000e+10	9.218837e+00	6.583154e+00	9.218837e+00	1.037509e-01	3.628849e-12	1.037509e-01	5.749474e+03	4.782654e+08	1.295205e-01	1.125423e-02
1.252379e-16	1.000000e+10	9.191181e+00	6.499460e+00	9.191181e+00	1.050307e-01	3.605200e-12	1.050307e-01	5.675888e+03	4.440717e+08	1.297982e-01	1.142733e-02
1.302317e-16	1.000000e+10	9.144107e+00	6.404147e+00	9.144107e+00	1.061006e-01	3.585956e-12	1.061006e-01	5.510203e+03	4.098056e+08	1.292863e-01	1.160317e-02
1.354246e-16	1.000000e+10	9.106526e+00	6.316589e+00	9.106526e+00	1.072627e-01	3.560652e-12	1.072627e-01	5.393345e+03	3.798523e+08	1.291772e-01	1.177866e-02
1.408246e-16	1.000000e+10	9.073707e+00	6.236645e+00	9.073707e+00	1.086401e-01	3.543573e-12	1.086401e-01	5.305247e+03	3.505533e+08	1.293818e-01	1.197307e-02
1.464398e-16	1.000000e+10	9.037117e+00	6.149922e+00	9.037117e+00	1.097236e-01	3.519392e-12	1.097236e-01	5.189129e+03	3.262831e+08	1.291327e-01	1.214144e-02
1.522790e-16	1.000000e+10	8.996309e+00	6.063897e+00	8.996309e+00	1.108431e-01	3.496697e-12	1.108431e-01	5.059661e+03	3.023975e+08	1.287926e-01	1.232095e-02
1.583511e-16	1.000000e+10	8.954508e+00	5.977288e+00	8.954508e+00	1.119053e-01	3.473397e-12	1.119053e-01	4.927039e+03	2.807584e+08	1.283715e-01	1.249709e-02
1.646652e-16	1.000000e+10	8.931487e+00	5.905427e+00	8.931487e+00	1.132952e-01	3.456169e-12	1.132952e-01	4.878740e+03	2.613665e+08	1.287597e-01	1.268492e-02
1.712311e-16	1.000000e+10	8.870004e+00	5.809514e+00	8.870004e+00	1.141179e-01	3.436059e-12	1.141179e-01	4.667186e+03	2.411499e+08	1.275050e-01	1.286559e-02
1.780589e-16	1.000000e+10	8.844839e+00	5.741002e+00	8.844839e+00	1.155815e-01	3.420929e-12	1.155815e-01	4.615607e+03	2.237624e+08	1.279000e-01	1.306768e-02
1.851589e-16	1.000000e+10	8.807425e+00	5.662577e+00	8.807425e+00	1.167465e-01	3.402699e-12	1.167465e-01	4.509055e+03	2.079055e+08	1.276239e-01	1.325547e-02
1.925420e-16	1.000000e+10	8.762986e+00	5.585407e+00	8.762986e+00	1.180157e-01	3.392035e-12	1.180157e-01	4.382514e+03	1.914362e+08	1.272196e-01	1.346752e-02
2.002195e-16	1.000000e+10	8.729421e+00	5.513645e+00	8.729421e+00	1.193220e-01	3.375389e-12	1.193220e-01	4.298001e+03	1.776900e+08	1.271834e-01	1.366895e-02
2.082031e-16	1.000000e+10	8.697903e+00	5.443620e+00	8.697903e+00	1.206518e-01	3.360616e-12	1.206518e-01	4.221431e+03	1.651164e+08	1.271974e-01	1.387137e-02
2.165050e-16	1.000000e+10	8.660653e+00	5.371824e+00	8.660653e+00	1.219307e-01	3.348502e-12	1.219307e-01	4.124601e+03	1.530438e+08	1.269755e-01	1.407870e-02
2.251381e-16	1.000000e+10	8.633003e+00	5.308405e+00	8.633003e+00	1.234359e-01	3.339512e-12	1.234359e-01	4.067196e+03	1.419341e+08	1.272263e-01	1.429815e-02
2.341153e-16	1.000000e+10	8.580227e+00	5.229624e+00	8.580227e+00	1.244569e-01	3.329632e-12	1.244569e-01	3.914511e+03	1.310941e+08	1.262626e-01	1.450508e-02
2.434505e-16	1.000000e+10	8.549991e+00	5.166733e+00	8.549991e+00	1.259460e-01	3.322739e-12	1.259460e-01	3.849767e+03	1.214820e+08	1.263855e-01	1.473055e-02
2.531579e-16	1.000000e+10	8.501036e+00	5.090351e+00	8.501036e+00	1.269217e-01	3.313650e-12	1.269217e-01	3.713559e+03	1.127484e+08	1.254649e-01	1.493015e-02
2.632524e-16	1.000000e+10	8.464235e+00	5.024929e+00	8.464235e+00	1.282488e-01	3.307370e-12	1.282488e-01	3.626537e+03	1.045262e+08	1.252117e-01	1.515185e-02
2.737495e-16	1.000000e+10	8.432843e+00	4.962860e+00	8.432843e+00	1.296776e-01	3.300213e-12	1.296776e-01	3.559583e+03	9.706742e+07	1.252046e-01	1.537769e-02
2.846651e-16	1.000000e+10	8.398173e+00	4.901761e+00	8.398173e+00	1.311345e-01	3.296717e-12	1.311345e-01	3.484053e+03	8.984614e+07	1.250985e-01	1.561465e-02
2.960159e-16	1.000000e+10	8.369899e+00	4.844691e+00	8.369899e+00	1.326910e-01	3.292393e-12	1.326910e-01	3.430240e+03	8.339047e+07	1.252606e-01	1.585336e-02
3.078193e-16	1.000000e+10	8.328988e+00	4.777843e+00	8.328988e+00	1.338369e-01	3.288116e-12	1.338369e-01	3.331090e+03	7.757233e+07	1.246569e-01	1.606881e-02
3.200935e-16	1.000000e+10	8.290730e+00	4.715987e+00	8.290730e+00	1.351701e-01	3.286564e-12	1.351701e-01	3.245685e+03	7.192883e+07	1.242893e-01	1.630376e-02
3.328570e-16	1.000000e+10	8.260687e+00	4.663261e+00	8.260687e+00	1.368681e-01	3.286420e-12	1.368681e-01	3.191747e+03	6.645339e+07	1.244626e-01	1.656861e-02
3.461294e-16	1.000000e+10	8.221272e+00	4.603601e+00	8.221272e+00	1.382504e-01	3.288612e-12	1.382504e-01	3.105974e+03	6.149878e+07	1.240492e-01	1.681618e-02
3.599311e-16	1.000000e+10	8.185111e+00	4.546105e+00	8.185111e+00	1.396644e-01	3.291498e-12	1.396644e-01	3.031156e+03	5.704008e+07	1.237590e-01	1.706322e-02
3.742832e-16	1.000000e+10	8.155098e+00	4.494819e+00	8.155098e+00	1.413417e-01	3.292985e-12	1.413417e-01	2.978447e+03	5.280052e+07	1.238612e-01	1.733170e-02
3.892075e-16	1.000000e+10	8.118065e+00	4.439832e+00	8.118065e+00	1.428357e-01	3.297889e-12	1.428357e-01	2.904502e+03	4.885265e+07	1.235664e-01	1.759479e-02
4.047269e-16	1.000000e+10	8.075811e+00	4.376342e+00	8.075811e+00	1.438394e-01	3.299748e-12	1.438394e-01	2.810396e+03	4.564349e+07	1.227236e-01	1.781114e-02
4.208651e-16	1.000000e+10	8.046792e+00	4.327154e+00	8.046792e+00	1.455338e-01	3.303933e-12	1.455338e-01	2.762467e+03	4.231332e+07	1.228215e-01	1.808595e-02
4.376468e-16	1.000000e+10	8.010427e+00	4.275701e+00	8.010427e+00	1.471079e-01	3.311294e-12	1.471079e-01	2.694925e+03	3.911708e+07	1.225631e-01	1.836455e-02
4.550977e-16	1.000000e+10	7.968992e+00	4.218501e+00	7.968992e+00	1.483432e-01	3.318425e-12	1.483432e-01	2.611121e+03	3.634867e+07	1.218713e-01	1.861506e-02
4.732445e-16	1.000000e+10	7.939636e+00	4.174233e+00	7.939636e+00	1.502180e-01	3.327875e-12	1.502180e-01	2.566854e+03	3.355764e+07	1.220364e-01	1.892001e-02
4.921148e-16	1.000000e+10	7.904645e+00	4.121984e+00	7.904645e+00	1.516279e-01	3.333654e-12	1.516279e-01	2.503190e+03	3.123189e+07	1.216671e-01	1.918212e-02
5.117376e-16	1.000000e+10	7.876913e+00	4.079070e+00	7.876913e+00	1.535626e-01	3.344013e-12	1.535626e-01	2.463863e+03	2.885285e+07	1.218786e-01	1.949528e-02
5.321428e-16	1.000000e+10	7.840852e+00	4.032211e+00	7.840852e+00	1.552157e-01	3.356715e-12	1.552157e-01	2.402572e+03	2.666843e+07	1.216050e-01	1.979578e-02
5.533617e-16	1.000000e+10	7.795262e+00	3.973886e+00	7.795262e+00	1.561572e-01	3.366559e-12	1.561572e-01	2.312414e+03	2.490325e+07	1.205045e-01	2.003232e-02
5.754266e-16	1.000000e+10	7.760534e+00	3.925524e+00	7.760534e+00	1.576573e-01	3.378218e-12	1.576573e-01	2.254818e+03	2.314949e+07	1.201558e-01	2.031526e-02
5.983714e-16	1.000000e+10	7.725189e+00	3.880305e+00	7.725189e+00	1.593106e-01	3.391205e-12	1.593106e-01	2.198362e+03	2.142277e+07	1.198519e-01	2.062223e-02
6.222311e-16	1.000000e+10	7.689386e+00	3.832645e+00	7.689386e+00	1.607986e-01	3.404508e-12	1.607986e-01	2.140194e+03	1.990863e+07	1.194225e-01	2.091177e-02
6.470421e-16	1.000000e+10	7.661114e+00	3.794592e+00	7.661114e+00	1.628363e-01	3.418969e-12	1.628363e-01	2.104004e+03	1.837766e+07	1.195854e-01	2.125491e-02
6.728425e-16	1.000000e+10	7.618953e+00	3.741028e+00	7.618953e+00	1.638565e-01	3.432565e-12	1.638565e-01	2.030298e+03	1.718865e+07	1.186245e-01	2.150643e-02
6.996717e-16	1.000000e+10	7.581854e+00	3.691696e+00	7.581854e+00	1.651315e-01	3.446411e-12	1.651315e-01	1.970515e+03	1.604835e+07	1.179761e-01	2.177983e-02
7.275707e-16	1.000000e+10	7.552321e+00	3.656802e+00	7.552321e+00	1.672722e-01	3.465122e-12	1.672722e-01	1.934547e+03	1.477272e+07	1.181050e-01	2.214845e-02
7.565821e-16	1.000000e+10	7.524148e+00	3.620232e+00	7.524148e+00	1.693463e-01	3.481403e-12	1.693463e-01	1.900711e+03	1.364701e+07	1.182281e-01	2.250704e-02
7.867504e-16	1.000000e+10	7.483691e+00	3.572330e+00	7.483691e+00	1.705514e-01	3.498660e-12	1.705514e-01	1.836960e+03	1.272986e+07	1.173848e-01	2.278974e-02
8.181215e-16	1.000000e+10	7.455443e+00	3.535964e+00	7.455443e+00	1.725771e-01	3.517290e-12	1.725771e-01	1.803411e+03	1.178090e+07	1.174408e-01	2.314781e-02
8.507436e-16	1.000000e+10	7.418477e+00	3.492308e+00	7.418477e+00	1.740560e-01	3.535348e-12	1.740560e-01	1.750470e+03	1.095746e+07	1.168617e-01	2.346250e-02
8.846665e-16	1.000000e+10	7.383207e+00	3.451492e+00	7.383207e+00	1.756476e-01	3.555213e-12	1.756476e-01	1.702290e+03	1.018176e+07	1.163857e-01	2.379014e-02
9.199420e-16	1.000000e+10	7.347889e+00	3.409829e+00	7.347889e+00	1.771897e-01	3.573637e-12	1.771897e-01	1.654934e+03	9.475202e+06	1.158935e-01	2.411437e-02
9.566241e-16	1.000000e+10	7.310204e+00	3.368282e+00	7.310204e+00	1.786569e-01	3.595428e-12	1.786569e-01	1.603794e+03	8.811500e+06	1.152371e-01	2.443938e-02
9.947689e-16	1.000000e+10	7.278355e+00	3.329382e+00	7.278355e+00	1.803432e-01	3.615238e-12	1.803432e-01	1.564616e+03	8.201790e+06	1.149034e-01	2.477802e-02
1.034435e-15	1.000000e+10	7.245629e+00	3.295314e+00	7.245629e+00	1.823165e-01	3.637971e-12	1.823165e-01	1.526883e+03	7.580126e+06	1.146877e-01	2.516227e-02
1.075682e-15	1.000000e+10	7.213816e+00	3.255849e+00	7.213816e+00	1.839260e-01	3.658716e-12	1.839260e-01	1.488513e+03	7.071911e+06	1.142927e-01	2.549636e-02
1.118574e-15	1.000000e+10	7.182837e+00	3.223925e+00	7.182837e+00	1.860335e-01	3.682406e-12	1.860335e-01	1.455278e+03	6.531148e+06	1.141713e-01	2.589973e-02
1.163177e-15	1.000000e+10	7.146929e+00	3.184051e+00	7.146929e+00	1.874947e-01	3.705064e-12	1.874947e-01	1.411302e+03	6.090813e+06	1.135309e-01	2.623430e-02
1.209558e-15	1.000000e+10	7.113194e+00	3.147491e+00	7.113194e+00	1.891524e-01	3.727645e-12	1.891524e-01	1.372568e+03	5.668586e+06	1.130581e-01	2.659177e-02
1.257788e-15	1.000000e+10	7.083573e+00	3.113544e+00	7.083573e+00	1.911004e-01	3.751095e-12	1.911004e-01	1.341855e+03	5.264994e+06	1.128587e-01	2.697797e-02
1.307942e-15	1.000000e+10	7.046393e+00	3.080138e+00	7.046393e+00	1.928660e-01	3.777446e-12	1.928660e-01	1.300518e+03	4.873473e+06	1.122983e-01	2.737088e-02
1.360095e-15	1.000000e+10	7.019434e+00	3.049191e+00	7.019434e+00	1.950334e-01	3.801569e-12	1.950334e-01	1.275687e+03	4.520626e+06	1.122858e-01	2.778478e-02
1.414328e-15	1.000000e+10	6.981861e+00	3.012225e+00	6.981861e+00	1.964826e-01	3.827234e-12	1.964826e-01	1.233465e+03	4.212175e+06	1.115224e-01	2.814186e-02
1.470723e-15	1.000000e+10	6.952542e+00	2.985778e+00	6.952542e+00	1.988626e-01	3.853510e-12	1.988626e-01	1.207460e+03	3.882467e+06	1.114926e-01	2.860286e-02
1.529367e-15	1.000000e+10	6.918289e+00	2.949646e+00	6.918289e+00	2.004067e-01	3.879479e-12	2.004067e-01	1.171612e+03	3.624288e+06	1.108872e-01	2.896767e-02
1.590350e-15	1.000000e+10	6.884312e+00	2.912166e+00	6.884312e+00	2.018318e-01	3.904431e-12	2.018318e-01	1.136319e+03	3.392757e+06	1.102273e-01	2.931764e-02
1.653764e-15	1.000000e+10	6.849092e+00	2.875971e+00	6.849092e+00	2.032373e-01	3.931710e-12	2.032373e-01	1.100118e+03	3.172649e+06	1.094877e-01	2.967361e-02
1.719707e-15	1.000000e+10	6.819490e+00	2.850467e+00	6.819490e+00	2.056226e-01	3.960024e-12	2.056226e-01	1.075719e+03	2.926476e+06	1.094034e-01	3.015219e-02
1.788279e-15	1.000000e+10	6.785501e+00	2.818729e+00	6.785501e+00	2.073624e-01	3.987635e-12	2.073624e-01	1.043913e+03	2.722789e+06	1.088544e-01	3.055964e-02
1.859586e-15	1.000000e+10	6.753152e+00	2.784660e+00	6.753152e+00	2.089687e-01	4.014977e-12	2.089687e-01	1.014071e+03	2.544850e+06	1.082996e-01	3.094387e-02
1.933736e-15	1.000000e+10	6.724638e+00	2.763898e+00	6.724638e+00	2.116905e-01	4.044735e-12	2.116905e-01	9.931841e+02	2.336270e+06	1.083369e-01	3.147983e-02
2.010842e-15	1.000000e+10	6.692554e+00	2.732996e+00	6.692554e+00	2.135005e-01	4.073009e-12	2.135005e-01	9.654143e+02	2.176302e+06	1.078563e-01	3.190120e-02
2.091023e-15	1.000000e+10	6.654695e+00	2.694348e+00	6.654695e+00	2.143994e-01	4.101765e-12	2.143994e-01	9.290287e+02	2.050743e+06	1.067775e-01	3.221777e-02
2.174402e-15	1.000000e+10	6.627565e+00	2.674103e+00	6.627565e+00	2.172121e-01	4.131908e-12	2.172121e-01	9.109995e+02	1.884073e+06	1.068660e-01	3.277405e-02
2.261104e-15	1.000000e+10	6.595940e+00	2.646624e+00	6.595940e+00	2.191969e-01	4.161152e-12	2.191969e-01	8.859546e+02	1.750813e+06	1.064435e-01	3.323209e-02
2.351265e-15	1.000000e+10	6.563147e+00	2.614996e+00	6.563147e+00	2.208040e-01	4.190991e-12	2.208040e-01	8.590483e+02	1.636753e+06	1.058153e-01	3.364300e-02
2.445020e-15	1.000000e+10	6.528660e+00	2.580492e+00	6.528660e+00	2.220427e-01	4.220624e-12	2.220427e-01	8.300693e+02	1.537912e+06	1.049749e-01	3.401046e-02
2.542513e-15	1.000000e+10	6.500480e+00	2.561648e+00	6.500480e+00	2.248432e-01	4.251972e-12	2.248432e-01	8.122457e+02	1.413476e+06	1.049667e-01	3.458871e-02
2.643895e-15	1.000000e+10	6.468353e+00	2.534051e+00	6.468353e+00	2.267137e-01	4.282435e-12	2.267137e-01	7.883764e+02	1.316269e+06	1.044375e-01	3.504968e-02
2.749318e-15	1.000000e+10	6.434108e+00	2.499736e+00	6.434108e+00	2.278501e-01	4.313184e-12	2.278501e-01	7.611375e+02	1.239415e+06	1.035411e-01	3.541286e-02
2.858946e-15	1.000000e+10	6.403248e+00	2.475382e+00	6.403248e+00	2.299868e-01	4.344411e-12	2.299868e-01	7.402598e+02	1.150455e+06	1.031511e-01	3.591721e-02
2.972944e-15	1.000000e+10	6.372254e+00	2.452221e+00	6.372254e+00	2.322089e-01	4.376331e-12	2.322089e-01	7.198747e+02	1.066258e+06	1.027739e-01	3.644063e-02
3.091488e-15	1.000000e+10	6.341522e+00	2.423684e+00	6.341522e+00	2.339605e-01	4.407671e-12	2.339605e-01	6.989202e+02	9.970444e+05	1.022236e-01	3.689344e-02
3.214760e-15	1.000000e+10	6.308815e+00	2.394929e+00	6.308815e+00	2.355253e-01	4.438966e-12	2.355253e-01	6.764915e+02	9.334153e+05	1.015348e-01	3.733273e-02
3.342946e-15	1.000000e+10	6.278919e+00	2.370740e+00	6.278919e+00	2.376371e-01	4.471246e-12	2.376371e-01	6.579035e+02	8.681427e+05	1.011182e-01	3.784682e-02
3.476244e-15	1.000000e+10	6.247775e+00	2.349942e+00	6.247775e+00	2.399679e-01	4.504249e-12	2.399679e-01	6.393337e+02	8.034556e+05	1.007377e-01	3.840854e-02
3.614857e-15	1.000000e+10	6.215705e+00	2.323758e+00	6.215705e+00	2.416891e-01	4.536948e-12	2.416891e-01	6.190934e+02	7.507083e+05	1.000911e-01	3.888361e-02
3.758997e-15	1.000000e+10	6.184882e+00	2.297099e+00	6.184882e+00	2.434489e-01	4.568736e-12	2.434489e-01	6.004081e+02	7.021135e+05	9.951319e-02	3.936193e-02
3.908885e-15	1.000000e+10	6.154037e+00	2.273328e+00	6.154037e+00	2.454530e-01	4.601518e-12	2.454530e-01	5.826185e+02	6.539472e+05	9.900907e-02	3.988487e-02
4.064749e-15	1.000000e+10	6.123022e+00	2.252455e+00	6.123022e+00	2.476581e-01	4.635609e-12	2.476581e-01	5.654091e+02	6.068769e+05	9.854280e-02	4.044703e-02
4.226829e-15	1.000000e+10	6.092393e+00	2.229098e+00	6.092393e+00	2.496294e-01	4.668722e-12	2.496294e-01	5.484553e+02	5.657991e+05	9.801511e-02	4.097396e-02
4.395371e-15	1.000000e+10	6.062076e+00	2.206057e+00	6.062076e+00	2.516505e-01	4.701613e-12	2.516505e-01	5.321678e+02	5.273024e+05	9.750633e-02	4.151226e-02
4.570634e-15	1.000000e+10	6.031642e+00	2.185303e+00	6.031642e+00	2.538616e-01	4.735421e-12	2.538616e-01	5.164830e+02	4.898587e+05	9.704421e-02	4.208831e-02
4.752885e-15	1.000000e+10	6.001620e+00	2.162054e+00	6.001620e+00	2.558012e-01	4.768440e-12	2.558012e-01	5.009380e+02	4.573739e+05	9.650118e-02	4.262202e-02
4.942403e-15	1.000000e+10	5.969602e+00	2.137831e+00	5.969602e+00	2.574423e-01	4.802765e-12	2.574423e-01	4.841129e+02	4.281020e+05	9.578799e-02	4.312554e-02
5.139478e-15	1.000000e+10	5.940078e+00	2.116925e+00	5.940078e+00	2.596240e-01	4.836362e-12	2.596240e-01	4.700062e+02	3.984554e+05	9.533102e-02	4.370717e-02
5.344412e-15	1.000000e+10	5.910025e+00	2.098033e+00	5.910025e+00	2.619399e-01	4.870511e-12	2.619399e-01	4.560958e+02	3.698686e+05	9.488572e-02	4.432129e-02
5.557517e-15	1.000000e+10	5.881230e+00	2.079857e+00	5.881230e+00	2.643919e-01	4.904620e-12	2.643919e-01	4.433628e+02	3.431771e+05	9.451699e-02	4.495521e-02
5.779119e-15	1.000000e+10	5.849296e+00	2.054614e+00	5.849296e+00	2.657827e-01	4.938778e-12	2.657827e-01	4.277727e+02	3.225372e+05	9.371005e-02	4.543840e-02
6.009558e-15	1.000000e+10	5.819713e+00	2.034186e+00	5.819713e+00	2.679203e-01	4.972898e-12	2.679203e-01	4.148439e+02	3.005084e+05	9.321121e-02	4.603669e-02
6.249185e-15	1.000000e+10	5.789176e+00	2.011598e+00	5.789176e+00	2.696184e-01	5.007003e-12	2.696184e-01	4.011724e+02	2.815680e+05	9.254190e-02	4.657285e-02
6.498368e-15	1.000000e+10	5.759471e+00	1.992436e+00	5.759471e+00	2.717673e-01	5.041501e-12	2.717673e-01	3.888028e+02	2.622669e+05	9.202539e-02	4.718616e-02
6.757486e-15	1.000000e+10	5.730126e+00	1.973403e+00	5.730126e+00	2.739651e-01	5.075786e-12	2.739651e-01	3.769448e+02	2.442314e+05	9.152674e-02	4.781136e-02
7.026937e-15	1.000000e+10	5.698389e+00	1.946189e+00	5.698389e+00	2.748812e-01	5.110249e-12	2.748812e-01	3.628891e+02	2.312325e+05	9.059507e-02	4.823840e-02
7.307131e-15	1.000000e+10	5.668909e+00	1.930355e+00	5.668909e+00	2.773918e-01	5.144868e-12	2.773918e-01	3.519384e+02	2.142885e+05	9.016971e-02	4.893213e-02
7.598499e-15	1.000000e+10	5.639217e+00	1.910337e+00	5.639217e+00	2.792917e-01	5.180095e-12	2.792917e-01	3.405009e+02	2.003678e+05	8.956033e-02	4.952669e-02
7.901484e-15	1.000000e+10	5.610815e+00	1.894109e+00	5.610815e+00	2.818154e-01	5.214039e-12	2.818154e-01	3.305353e+02	1.859492e+05	8.916188e-02	5.022717e-02
8.216551e-15	1.000000e+10	5.580957e+00	1.877211e+00	5.580957e+00	2.839992e-01	5.249565e-12	2.839992e-01	3.198499e+02	1.731253e+05	8.861227e-02	5.088718e-02
8.544181e-15	1.000000e+10	5.551320e+00	1.855473e+00	5.551320e+00	2.855902e-01	5.284194e-12	2.855902e-01	3.090124e+02	1.626520e+05	8.791960e-02	5.144546e-02
8.884875e-15	1.000000e+10	5.521661e+00	1.838182e+00	5.521661e+00	2.877180e-01	5.319024e-12	2.877180e-01	2.989291e+02	1.516118e+05	8.735959e-02	5.210714e-02
9.239153e-15	1.000000e+10	5.492271e+00	1.816129e+00	5.492271e+00	2.892156e-01	5.353705e-12	2.892156e-01	2.886676e+02	1.426557e+05	8.664221e-02	5.265866e-02
9.607559e-15	1.000000e+10	5.462829e+00	1.801397e+00	5.462829e+00	2.916049e-01	5.388941e-12	2.916049e-01	2.793862e+02	1.325046e+05	8.614068e-02	5.337983e-02
9.990654e-15	1.000000e+10	5.433506e+00	1.783421e+00	5.433506e+00	2.935774e-01	5.424119e-12	2.935774e-01	2.700792e+02	1.238450e+05	8.554242e-02	5.403092e-02
1.038903e-14	1.000000e+10	5.403815e+00	1.763844e+00	5.403815e+00	2.951858e-01	5.459270e-12	2.951858e-01	2.606081e+02	1.162814e+05	8.483536e-02	5.462545e-02
1.080328e-14	1.000000e+10	5.374462e+00	1.744923e+00	5.374462e+00	2.969075e-01	5.494018e-12	2.969075e-01	2.516205e+02	1.090535e+05	8.417095e-02	5.524414e-02
1.123406e-14	1.000000e+10	5.346797e+00	1.732257e+00	5.346797e+00	2.996943e-01	5.529004e-12	2.996943e-01	2.441238e+02	1.009758e+05	8.379789e-02	5.605119e-02
1.168201e-14	1.000000e+10	5.317036e+00	1.711454e+00	5.317036e+00	3.009684e-01	5.564388e-12	3.009684e-01	2.351778e+02	9.523392e+04	8.301174e-02	5.660455e-02
1.214782e-14	1.000000e+10	5.287503e+00	1.693115e+00	5.287503e+00	3.026343e-01	5.599626e-12	3.026343e-01	2.268078e+02	8.934444e+04	8.231822e-02	5.723576e-02
1.263221e-14	1.000000e+10	5.259250e+00	1.679800e+00	5.259250e+00	3.051009e-01	5.634812e-12	3.051009e-01	2.195226e+02	8.303517e+04	8.183728e-02	5.801223e-02
1.313591e-14	1.000000e+10	5.230275e+00	1.659472e+00	5.230275e+00	3.064559e-01	5.669654e-12	3.064559e-01	2.116259e+02	7.829415e+04	8.110315e-02	5.859269e-02
1.365969e-14	1.000000e+10	5.201818e+00	1.644610e+00	5.201818e+00	3.086442e-01	5.705363e-12	3.086442e-01	2.045257e+02	7.302259e+04	8.054957e-02	5.933391e-02
1.420436e-14	1.000000e+10	5.172687e+00	1.630252e+00	5.172687e+00	3.106950e-01	5.740769e-12	3.106950e-01	1.973675e+02	6.817177e+04	7.994403e-02	6.006452e-02
1.477076e-14	1.000000e+10	5.144589e+00	1.611040e+00	5.144589e+00	3.121877e-01	5.775605e-12	3.121877e-01	1.904167e+02	6.421348e+04	7.925798e-02	6.068273e-02
1.535973e-14	1.000000e+10	5.115966e+00	1.597832e+00	5.115966e+00	3.144169e-01	5.810992e-12	3.144169e-01	1.838816e+02	5.984242e+04	7.870302e-02	6.145797e-02
1.597219e-14	1.000000e+10	5.086525e+00	1.580459e+00	5.086525e+00	3.158277e-01	5.846905e-12	3.158277e-01	1.769480e+02	5.631118e+04	7.795264e-02	6.209105e-02
1.660907e-14	1.000000e+10	5.058665e+00	1.564235e+00	5.058665e+00	3.176325e-01	5.881863e-12	3.176325e-01	1.707832e+02	5.282271e+04	7.733154e-02	6.278978e-02
1.727135e-14	1.000000e+10	5.030546e+00	1.554745e+00	5.030546e+00	3.205246e-01	5.917590e-12	3.205246e-01	1.651962e+02	4.883073e+04	7.691588e-02	6.371568e-02
1.796003e-14	1.000000e+10	5.002637e+00	1.539225e+00	5.002637e+00	3.223355e-01	5.952783e-12	3.223355e-01	1.593542e+02	4.579553e+04	7.628867e-02	6.443312e-02
1.867618e-14	1.000000e+10	4.974118e+00	1.519178e+00	4.974118e+00	3.231288e-01	5.988589e-12	3.231288e-01	1.531593e+02	4.347750e+04	7.544910e-02	6.496204e-02
1.942088e-14	1.000000e+10	4.946098e+00	1.503287e+00	4.946098e+00	3.247656e-01	6.024044e-12	3.247656e-01	1.475939e+02	4.085247e+04	7.479047e-02	6.566098e-02
2.019527e-14	1.000000e+10	4.918128e+00	1.489532e+00	4.918128e+00	3.267856e-01	6.059620e-12	3.267856e-01	1.423482e+02	3.819773e+04	7.420687e-02	6.644512e-02
2.100055e-14	1.000000e+10	4.889697e+00	1.477305e+00	4.889697e+00	3.287938e-01	6.095529e-12	3.287938e-01	1.371410e+02	3.569018e+04	7.359504e-02	6.724217e-02
2.183793e-14	1.000000e+10	4.861527e+00	1.461079e+00	4.861527e+00	3.301524e-01	6.131217e-12	3.301524e-01	1.319458e+02	3.363748e+04	7.288249e-02	6.791125e-02
2.270870e-14	1.000000e+10	4.833858e+00	1.447472e+00	4.833858e+00	3.320218e-01	6.167010e-12	3.320218e-01	1.271612e+02	3.151531e+04	7.227305e-02	6.868671e-02
2.361420e-14	1.000000e+10	4.806084e+00	1.435479e+00	4.806084e+00	3.340812e-01	6.202732e-12	3.340812e-01	1.225568e+02	2.944947e+04	7.169218e-02	6.951213e-02
2.455580e-14	1.000000e+10	4.778316e+00	1.421019e+00	4.778316e+00	3.356583e-01	6.238772e-12	3.356583e-01	1.179525e+02	2.768344e+04	7.102709e-02	7.024615e-02
2.553495e-14	1.000000e+10	4.751095e+00	1.403375e+00	4.751095e+00	3.366008e-01	6.274329e-12	3.366008e-01	1.134205e+02	2.624918e+04	7.027717e-02	7.084700e-02
2.655314e-14	1.000000e+10	4.723185e+00	1.393724e+00	4.723185e+00	3.389878e-01	6.310394e-12	3.389878e-01	1.092987e+02	2.441711e+04	6.974791e-02	7.177102e-02
2.761193e-14	1.000000e+10	4.695639e+00	1.376697e+00	4.695639e+00	3.398541e-01	6.346659e-12	3.398541e-01	1.049778e+02	2.315448e+04	6.897873e-02	7.237654e-02
2.871294e-14	1.000000e+10	4.668046e+00	1.365275e+00	4.668046e+00	3.418135e-01	6.382523e-12	3.418135e-01	1.010554e+02	2.165777e+04	6.838731e-02	7.322411e-02
2.985785e-14	1.000000e+10	4.641057e+00	1.352263e+00	4.641057e+00	3.434733e-01	6.418920e-12	3.434733e-01	9.726987e+01	2.034762e+04	6.776184e-02	7.400755e-02
3.104841e-14	1.000000e+10	4.613923e+00	1.336953e+00	4.613923e+00	3.445883e-01	6.454663e-12	3.445883e-01	9.347781e+01	1.924005e+04	6.705763e-02	7.468445e-02
3.228644e-14	1.000000e+10	4.586720e+00	1.326864e+00	4.586720e+00	3.467833e-01	6.491100e-12	3.467833e-01	9.001559e+01	1.794845e+04	6.651168e-02	7.560595e-02
3.357385e-14	1.000000e+10	4.559571e+00	1.312770e+00	4.559571e+00	3.479115e-01	6.527428e-12	3.479115e-01	8.645785e+01	1.696135e+04	6.580755e-02	7.630356e-02
3.491258e-14	1.000000e+10	4.532490e+00	1.301091e+00	4.532490e+00	3.496084e-01	6.564029e-12	3.496084e-01	8.313139e+01	1.591679e+04	6.518869e-02	7.713387e-02
3.630470e-14	1.000000e+10	4.505657e+00	1.290192e+00	4.505657e+00	3.514455e-01	6.600231e-12	3.514455e-01	7.996930e+01	1.491535e+04	6.459873e-02	7.800094e-02
3.775233e-14	1.000000e+10	4.478545e+00	1.276577e+00	4.478545e+00	3.525579e-01	6.637263e-12	3.525579e-01	7.675910e+01	1.409215e+04	6.390522e-02	7.872153e-02
3.925768e-14	1.000000e+10	4.451387e+00	1.266681e+00	4.451387e+00	3.544695e-01	6.673914e-12	3.544695e-01	7.378149e+01	1.318418e+04	6.332305e-02	7.963124e-02
4.082305e-14	1.000000e+10	4.425717e+00	1.249422e+00	4.425717e+00	3.547688e-01	6.710766e-12	3.547688e-01	7.081071e+01	1.260004e+04	6.255644e-02	8.016075e-02
4.245085e-14	1.000000e+10	4.398092e+00	1.241953e+00	4.398092e+00	3.570218e-01	6.747436e-12	3.570218e-01	6.802384e+01	1.172702e+04	6.200559e-02	8.117651e-02
4.414355e-14	1.000000e+10	4.371823e+00	1.227642e+00	4.371823e+00	3.578419e-01	6.784260e-12	3.578419e-01	6.527266e+01	1.112436e+04	6.130694e-02	8.185188e-02
4.590374e-14	1.000000e+10	4.345270e+00	1.217018e+00	4.345270e+00	3.593784e-01	6.821392e-12	3.593784e-01	6.267733e+01	1.045564e+04	6.069011e-02	8.270565e-02
4.773413e-14	1.000000e+10	4.318818e+00	1.205475e+00	4.318818e+00	3.606494e-01	6.858073e-12	3.606494e-01	6.015498e+01	9.859288e+03	6.005352e-02	8.350651e-02
4.963750e-14	1.000000e+10	4.292470e+00	1.195411e+00	4.292470e+00	3.622580e-01	6.895493e-12	3.622580e-01	5.776668e+01	9.259502e+03	5.946104e-02	8.439384e-02
5.161676e-14	1.000000e+10	4.265908e+00	1.184020e+00	4.265908e+00	3.634261e-01	6.933005e-12	3.634261e-01	5.538353e+01	8.735748e+03	5.880501e-02	8.519313e-02
5.367495e-14	1.000000e+10	4.239834e+00	1.173096e+00	4.239834e+00	3.646838e-01	6.970336e-12	3.646838e-01	5.314124e+01	8.238525e+03	5.818067e-02	8.601369e-02
5.581520e-14	1.000000e+10	4.213630e+00	1.162453e+00	4.213630e+00	3.659509e-01	7.007665e-12	3.659509e-01	5.096377e+01	7.765112e+03	5.755339e-02	8.684931e-02
5.804080e-14	1.000000e+10	4.187707e+00	1.151199e+00	4.187707e+00	3.669826e-01	7.045040e-12	3.669826e-01	4.886742e+01	7.341624e+03	5.691533e-02	8.763330e-02
6.035514e-14	1.000000e+10	4.162130e+00	1.139114e+00	4.162130e+00	3.678458e-01	7.082507e-12	3.678458e-01	4.684902e+01	6.956191e+03	5.626182e-02	8.837923e-02
6.276176e-14	1.000000e+10	4.135681e+00	1.130718e+00	4.135681e+00	3.694271e-01	7.120144e-12	3.694271e-01	4.490812e+01	6.526511e+03	5.567767e-02	8.932679e-02
6.526435e-14	1.000000e+10	4.109607e+00	1.122359e+00	4.109607e+00	3.710355e-01	7.158257e-12	3.710355e-01	4.306091e+01	6.123588e+03	5.510270e-02	9.028490e-02
6.786672e-14	1.000000e+10	4.084514e+00	1.109476e+00	4.084514e+00	3.714878e-01	7.196320e-12	3.714878e-01	4.125614e+01	5.831305e+03	5.443497e-02	9.095031e-02
7.057287e-14	1.000000e+10	4.059539e+00	1.096707e+00	4.059539e+00	3.719141e-01	7.233802e-12	3.719141e-01	3.951745e+01	5.553612e+03	5.376460e-02	9.161486e-02
7.338692e-14	1.000000e+10	4.033230e+00	1.089386e+00	4.033230e+00	3.735281e-01	7.271756e-12	3.735281e-01	3.784840e+01	5.205122e+03	5.319537e-02	9.261266e-02
7.631317e-14	1.000000e+10	4.008831e+00	1.076626e+00	4.008831e+00	3.738709e-01	7.310024e-12	3.738709e-01	3.626933e+01	4.965140e+03	5.254627e-02	9.326181e-02
7.935611e-14	1.000000e+10	3.983171e+00	1.067634e+00	3.983171e+00	3.749756e-01	7.347839e-12	3.749756e-01	3.472014e+01	4.683458e+03	5.194314e-02	9.413997e-02
8.252039e-14	1.000000e+10	3.957600e+00	1.058618e+00	3.957600e+00	3.760223e-01	7.385817e-12	3.760223e-01	3.323107e+01	4.420548e+03	5.134236e-02	9.501271e-02
8.581084e-14	1.000000e+10	3.932994e+00	1.048403e+00	3.932994e+00	3.767396e-01	7.424196e-12	3.767396e-01	3.183013e+01	4.194034e+03	5.073566e-02	9.578953e-02
8.923249e-14	1.000000e+10	3.907474e+00	1.040105e+00	3.907474e+00	3.778434e-01	7.462360e-12	3.778434e-01	3.045379e+01	3.954413e+03	5.014786e-02	9.669763e-02
9.279058e-14	1.000000e+10	3.882794e+00	1.029516e+00	3.882794e+00	3.783739e-01	7.500479e-12	3.783739e-01	2.914152e+01	3.757562e+03	4.953151e-02	9.744888e-02
9.649055e-14	1.000000e+10	3.858301e+00	1.019284e+00	3.858301e+00	3.789036e-01	7.538791e-12	3.789036e-01	2.788650e+01	3.570674e+03	4.892208e-02	9.820480e-02
1.003380e-13	1.000000e+10	3.833011e+00	1.012039e+00	3.833011e+00	3.801157e-01	7.577123e-12	3.801157e-01	2.667390e+01	3.361301e+03	4.835900e-02	9.916896e-02
1.043390e-13	1.000000e+10	3.808517e+00	1.002319e+00	3.808517e+00	3.806236e-01	7.615529e-12	3.806236e-01	2.551125e+01	3.193398e+03	4.775772e-02	9.994012e-02
1.084994e-13	1.000000e+10	3.782870e+00	9.961882e-01	3.782870e+00	3.819777e-01	7.654299e-12	3.819777e-01	2.437695e+01	2.997708e+03	4.720235e-02	1.009756e-01
1.128258e-13	1.000000e+10	3.759199e+00	9.851922e-01	3.759199e+00	3.820698e-01	7.693227e-12	3.820698e-01	2.331846e+01	2.864086e+03	4.659234e-02	1.016360e-01
1.173246e-13	1.000000e+10	3.734950e+00	9.758954e-01	3.734950e+00	3.824762e-01	7.731112e-12	3.824762e-01	2.228987e+01	2.723236e+03	4.600179e-02	1.024046e-01
1.220029e-13	1.000000e+10	3.711151e+00	9.666618e-01	3.711151e+00	3.829521e-01	7.769828e-12	3.829521e-01	2.131934e+01	2.588520e+03	4.542779e-02	1.031896e-01
1.268677e-13	1.000000e+10	3.686663e+00	9.589045e-01	3.686663e+00	3.836517e-01	7.808550e-12	3.836517e-01	2.036903e+01	2.450669e+03	4.486365e-02	1.040648e-01
1.319264e-13	1.000000e+10	3.662425e+00	9.507456e-01	3.662425e+00	3.841717e-01	7.846921e-12	3.841717e-01	1.945810e+01	2.325270e+03	4.429431e-02	1.048955e-01
1.371869e-13	1.000000e+10	3.638433e+00	9.425239e-01	3.638433e+00	3.846497e-01	7.885555e-12	3.846497e-01	1.858912e+01	2.207658e+03	4.372989e-02	1.057185e-01
1.426571e-13	1.000000e+10	3.613681e+00	9.363015e-01	3.613681e+00	3.855784e-01	7.924253e-12	3.855784e-01	1.774406e+01	2.082043e+03	4.319120e-02	1.066996e-01
1.483455e-13	1.000000e+10	3.591343e+00	9.252535e-01	3.591343e+00	3.852172e-01	7.963256e-12	3.852172e-01	1.697012e+01	2.000584e+03	4.260806e-02	1.072627e-01
1.542607e-13	1.000000e+10	3.566430e+00	9.198166e-01	3.566430e+00	3.862037e-01	8.007563e-12	3.862037e-01	1.618389e+01	1.883653e+03	4.207324e-02	1.082886e-01
1.604117e-13	1.000000e+10	3.543462e+00	9.112424e-01	3.543462e+00	3.862718e-01	8.057047e-12	3.862718e-01	1.546435e+01	1.798319e+03	4.152255e-02	1.090097e-01
1.668081e-13	1.000000e+10	3.519886e+00	9.038312e-01	3.519886e+00	3.866014e-01	8.111219e-12	3.866014e-01	1.476054e+01	1.709169e+03	4.097797e-02	1.098335e-01
1.734594e-13	1.000000e+10	3.496719e+00	8.961145e-01	3.496719e+00	3.867065e-01	8.167384e-12	3.867065e-01	1.409064e+01	1.629383e+03	4.043140e-02	1.105913e-01
1.803760e-13	1.000000e+10	3.473314e+00	8.892637e-01	3.473314e+00	3.870333e-01	8.224486e-12	3.870333e-01	1.344660e+01	1.548357e+03	3.990100e-02	1.114306e-01
1.875684e-13	1.000000e+10	3.450463e+00	8.812951e-01	3.450463e+00	3.869393e-01	8.281837e-12	3.869393e-01	1.283286e+01	1.479481e+03	3.935751e-02	1.121413e-01
1.950476e-13	1.000000e+10	3.427357e+00	8.746441e-01	3.427357e+00	3.871337e-01	8.339002e-12	3.871337e-01	1.224290e+01	1.407925e+03	3.883100e-02	1.129540e-01
2.028250e-13	1.000000e+10	3.404519e+00	8.677657e-01	3.404519e+00	3.872716e-01	8.396473e-12	3.872716e-01	1.168176e+01	1.341003e+03	3.831073e-02	1.137522e-01
2.109125e-13	1.000000e+10	3.381552e+00	8.614033e-01	3.381552e+00	3.874287e-01	8.454219e-12	3.874287e-01	1.114120e+01	1.276360e+03	3.779574e-02	1.145713e-01
2.193225e-13	1.000000e+10	3.358794e+00	8.548183e-01	3.358794e+00	3.874638e-01	8.511991e-12	3.874638e-01	1.062491e+01	1.216660e+03	3.728203e-02	1.153580e-01
2.280678e-13	1.000000e+10	3.336185e+00	8.485685e-01	3.336185e+00	3.875230e-01	8.570055e-12	3.875230e-01	1.013322e+01	1.159471e+03	3.677799e-02	1.161575e-01
2.371619e-13	1.000000e+10	3.313764e+00	8.418996e-01	3.313764e+00	3.874407e-01	8.627269e-12	3.874407e-01	9.662285e+00	1.106761e+03	3.627130e-02	1.169186e-01
2.466186e-13	1.000000e+10	3.291282e+00	8.356921e-01	3.291282e+00	3.873906e-01	8.684758e-12	3.873906e-01	9.210058e+00	1.055642e+03	3.577077e-02	1.177021e-01
2.564524e-13	1.000000e+10	3.269066e+00	8.297181e-01	3.269066e+00	3.873148e-01	8.742295e-12	3.873148e-01	8.780683e+00	1.007414e+03	3.527775e-02	1.184787e-01
2.666782e-13	1.000000e+10	3.247326e+00	8.229577e-01	3.247326e+00	3.870120e-01	8.800046e-12	3.870120e-01	8.373798e+00	9.644958e+02	3.478437e-02	1.191787e-01
2.773119e-13	1.000000e+10	3.225507e+00	8.168181e-01	3.225507e+00	3.867408e-01	8.857138e-12	3.867408e-01	7.983271e+00	9.227428e+02	3.429907e-02	1.199008e-01
2.883695e-13	1.000000e+10	3.203554e+00	8.111140e-01	3.203554e+00	3.866033e-01	8.914326e-12	3.866033e-01	7.607623e+00	8.808894e+02	3.382048e-02	1.206795e-01
2.998680e-13	1.000000e+10	3.182179e+00	8.048757e-01	3.182179e+00	3.862351e-01	8.971415e-12	3.862351e-01	7.253505e+00	8.438963e+02	3.334389e-02	1.213744e-01
3.118251e-13	1.000000e+10	3.160252e+00	7.996070e-01	3.160252e+00	3.860768e-01	9.028586e-12	3.860768e-01	6.908960e+00	8.054605e+02	3.287725e-02	1.221665e-01
3.242589e-13	1.000000e+10	3.138838e+00	7.936606e-01	3.138838e+00	3.856617e-01	9.085928e-12	3.856617e-01	6.582889e+00	7.715854e+02	3.240882e-02	1.228677e-01
3.371886e-13	1.000000e+10	3.117802e+00	7.877641e-01	3.117802e+00	3.851846e-01	9.142346e-12	3.851846e-01	6.274884e+00	7.400505e+02	3.194878e-02	1.235436e-01
3.506337e-13	1.000000e+10	3.096944e+00	7.816790e-01	3.096944e+00	3.846148e-01	9.198963e-12	3.846148e-01	5.980926e+00	7.106216e+02	3.149146e-02	1.241917e-01
3.646150e-13	1.000000e+10	3.075525e+00	7.768659e-01	3.075525e+00	3.843189e-01	9.255727e-12	3.843189e-01	5.694523e+00	6.792010e+02	3.104216e-02	1.249604e-01
3.791538e-13	1.000000e+10	3.054772e+00	7.712662e-01	3.054772e+00	3.837909e-01	9.312176e-12	3.837909e-01	5.426042e+00	6.516434e+02	3.059713e-02	1.256365e-01
3.942724e-13	1.000000e+10	3.034778e+00	7.649328e-01	3.034778e+00	3.829638e-01	9.368713e-12	3.829638e-01	5.175224e+00	6.282616e+02	3.015683e-02	1.261917e-01
4.099937e-13	1.000000e+10	3.013476e+00	7.605167e-01	3.013476e+00	3.826257e-01	9.424673e-12	3.826257e-01	4.923822e+00	6.003877e+02	2.972040e-02	1.269715e-01
4.263420e-13	1.000000e+10	2.993168e+00	7.553223e-01	2.993168e+00	3.820150e-01	9.479977e-12	3.820150e-01	4.691519e+00	5.766486e+02	2.929200e-02	1.276290e-01
4.433421e-13	1.000000e+10	2.972313e+00	7.510828e-01	2.972313e+00	3.816205e-01	9.535482e-12	3.816205e-01	4.465113e+00	5.516633e+02	2.887026e-02	1.283917e-01
4.610201e-13	1.000000e+10	2.951531e+00	7.463091e-01	2.951531e+00	3.810137e-01	9.590862e-12	3.810137e-01	4.247707e+00	5.289950e+02	2.844522e-02	1.290902e-01
4.794030e-13	1.000000e+10	2.932423e+00	7.404365e-01	2.932423e+00	3.800380e-01	9.645816e-12	3.800380e-01	4.052781e+00	5.112320e+02	2.803570e-02	1.295986e-01
4.985189e-13	1.000000e+10	2.912163e+00	7.359996e-01	2.912163e+00	3.794313e-01	9.699515e-12	3.794313e-01	3.857674e+00	4.905236e+02	2.762727e-02	1.302919e-01
5.183970e-13	1.000000e+10	2.892002e+00	7.315406e-01	2.892002e+00	3.787326e-01	9.754199e-12	3.787326e-01	3.671047e+00	4.711146e+02	2.722003e-02	1.309586e-01
5.390677e-13	1.000000e+10	2.872193e+00	7.270252e-01	2.872193e+00	3.780091e-01	9.807716e-12	3.780091e-01	3.495078e+00	4.528406e+02	2.682131e-02	1.316099e-01
5.605627e-13	1.000000e+10	2.852577e+00	7.224083e-01	2.852577e+00	3.771945e-01	9.861109e-12	3.771945e-01	3.327468e+00	4.358000e+02	2.642521e-02	1.322294e-01
5.829148e-13	1.000000e+10	2.833009e+00	7.179830e-01	2.833009e+00	3.763501e-01	9.913893e-12	3.763501e-01	3.167614e+00	4.195390e+02	2.603659e-02	1.328447e-01
6.061582e-13	1.000000e+10	2.813950e+00	7.134888e-01	2.813950e+00	3.754717e-01	9.966543e-12	3.754717e-01	3.017585e+00	4.043651e+02	2.565480e-02	1.334322e-01
6.303284e-13	1.000000e+10	2.794221e+00	7.097236e-01	2.794221e+00	3.747598e-01	1.001774e-11	3.747598e-01	2.870114e+00	3.882703e+02	2.527473e-02	1.341196e-01
6.554623e-13	1.000000e+10	2.775726e+00	7.046782e-01	2.775726e+00	3.735843e-01	1.006951e-11	3.735843e-01	2.735399e+00	3.759046e+02	2.490170e-02	1.345898e-01
6.815985e-13	1.000000e+10	2.757272e+00	6.999677e-01	2.757272e+00	3.724557e-01	1.011980e-11	3.724557e-01	2.606404e+00	3.636372e+02	2.453210e-02	1.350812e-01
7.087768e-13	1.000000e+10	2.738727e+00	6.955607e-01	2.738727e+00	3.714289e-01	1.017028e-11	3.714289e-01	2.482960e+00	3.512297e+02	2.417225e-02	1.356210e-01
7.370388e-13	1.000000e+10	2.720175e+00	6.915956e-01	2.720175e+00	3.704513e-01	1.021999e-11	3.704513e-01	2.364414e+00	3.388970e+02	2.381388e-02	1.361866e-01
7.664278e-13	1.000000e+10	2.701292e+00	6.879810e-01	2.701292e+00	3.695596e-01	1.026946e-11	3.695596e-01	2.249558e+00	3.263432e+02	2.346013e-02	1.368084e-01
7.969886e-13	1.000000e+10	2.682988e+00	6.839509e-01	2.682988e+00	3.684701e-01	1.031795e-11	3.684701e-01	2.142042e+00	3.153674e+02	2.311137e-02	1.373357e-01
8.287680e-13	1.000000e+10	2.665285e+00	6.794261e-01	2.665285e+00	3.671654e-01	1.036598e-11	3.671654e-01	2.041654e+00	3.059661e+02	2.276958e-02	1.377584e-01
8.618146e-13	1.000000e+10	2.647369e+00	6.755049e-01	2.647369e+00	3.660529e-01	1.041403e-11	3.660529e-01	1.944679e+00	2.958888e+02	2.243192e-02	1.382704e-01
8.961789e-13	1.000000e+10	2.629205e+00	6.719735e-01	2.629205e+00	3.649761e-01	1.046076e-11	3.649761e-01	1.850825e+00	2.857873e+02	2.209704e-02	1.388161e-01
9.319135e-13	1.000000e+10	2.612462e+00	6.673123e-01	2.612462e+00	3.635235e-01	1.050749e-11	3.635235e-01	1.766321e+00	2.782320e+02	2.177261e-02	1.391498e-01
9.690730e-13	1.000000e+10	2.595160e+00	6.634199e-01	2.595160e+00	3.622676e-01	1.055286e-11	3.622676e-01	1.683514e+00	2.698169e+02	2.145296e-02	1.395936e-01
1.007714e-12	1.000000e+10	2.576990e+00	6.605083e-01	2.576990e+00	3.612845e-01	1.059871e-11	3.612845e-01	1.600996e+00	2.601019e+02	2.113089e-02	1.401963e-01
1.047896e-12	1.000000e+10	2.560241e+00	6.563118e-01	2.560241e+00	3.598663e-01	1.064289e-11	3.598663e-01	1.526784e+00	2.529716e+02	2.081921e-02	1.405595e-01
1.089680e-12	1.000000e+10	2.543334e+00	6.526633e-01	2.543334e+00	3.585524e-01	1.068702e-11	3.585524e-01	1.455275e+00	2.455736e+02	2.051253e-02	1.409773e-01
1.133131e-12	1.000000e+10	2.526714e+00	6.488363e-01	2.526714e+00	3.571658e-01	1.073074e-11	3.571658e-01	1.387546e+00	2.387251e+02	2.020963e-02	1.413559e-01
1.178314e-12	1.000000e+10	2.510018e+00	6.455070e-01	2.510018e+00	3.558853e-01	1.077409e-11	3.558853e-01	1.322588e+00	2.316726e+02	1.991279e-02	1.417860e-01
1.225298e-12	1.000000e+10	2.492832e+00	6.425206e-01	2.492832e+00	3.547110e-01	1.081581e-11	3.547110e-01	1.258905e+00	2.241918e+02	1.961640e-02	1.422924e-01
1.274156e-12	1.000000e+10	2.476516e+00	6.389777e-01	2.476516e+00	3.532759e-01	1.085806e-11	3.532759e-01	1.200246e+00	2.181225e+02	1.932661e-02	1.426503e-01
1.324962e-12	1.000000e+10	2.460546e+00	6.352384e-01	2.460546e+00	3.517709e-01	1.089856e-11	3.517709e-01	1.145042e+00	2.125797e+02	1.904386e-02	1.429646e-01
1.377794e-12	1.000000e+10	2.444978e+00	6.315710e-01	2.444978e+00	3.502373e-01	1.093884e-11	3.502373e-01	1.093195e+00	2.074368e+02	1.876784e-02	1.432476e-01
1.432733e-12	1.000000e+10	2.428339e+00	6.290475e-01	2.428339e+00	3.490744e-01	1.097943e-11	3.490744e-01	1.040834e+00	2.008127e+02	1.848953e-02	1.437503e-01
1.489862e-12	1.000000e+10	2.413375e+00	6.250279e-01	2.413375e+00	3.473442e-01	1.101778e-11	3.473442e-01	9.946446e-01	1.967288e+02	1.822365e-02	1.439247e-01
1.549270e-12	1.000000e+10	2.397920e+00	6.217012e-01	2.397920e+00	3.458406e-01	1.105602e-11	3.458406e-01	9.492417e-01	1.918655e+02	1.795952e-02	1.442253e-01
1.611046e-12	1.000000e+10	2.382311e+00	6.187626e-01	2.382311e+00	3.444326e-01	1.109376e-11	3.444326e-01	9.052892e-01	1.867523e+02	1.769645e-02	1.445792e-01
1.675285e-12	1.000000e+10	2.367115e+00	6.155661e-01	2.367115e+00	3.428933e-01	1.113130e-11	3.428933e-01	8.641150e-01	1.822958e+02	1.744079e-02	1.448570e-01
1.742086e-12	1.000000e+10	2.352447e+00	6.122471e-01	2.352447e+00	3.413019e-01	1.116738e-11	3.413019e-01	8.257159e-01	1.782941e+02	1.719187e-02	1.450838e-01
1.811551e-12	1.000000e+10	2.337215e+00	6.094454e-01	2.337215e+00	3.398516e-01	1.120373e-11	3.398516e-01	7.877359e-01	1.737537e+02	1.694254e-02	1.454088e-01
1.883785e-12	1.000000e+10	2.322459e+00	6.062971e-01	2.322459e+00	3.382345e-01	1.123945e-11	3.382345e-01	7.521767e-01	1.699146e+02	1.669824e-02	1.456364e-01
1.958900e-12	1.000000e+10	2.308039e+00	6.033108e-01	2.308039e+00	3.366799e-01	1.127375e-11	3.366799e-01	7.187609e-01	1.661492e+02	1.646114e-02	1.458727e-01
2.037010e-12	1.000000e+10	2.293837e+00	6.002216e-01	2.293837e+00	3.350461e-01	1.130718e-11	3.350461e-01	6.870645e-01	1.627326e+02	1.622842e-02	1.460636e-01
2.118234e-12	1.000000e+10	2.280286e+00	5.968138e-01	2.280286e+00	3.332518e-01	1.134075e-11	3.332518e-01	6.577216e-01	1.600221e+02	1.600245e-02	1.461447e-01
2.202698e-12	1.000000e+10	2.265686e+00	5.944449e-01	2.265686e+00	3.318576e-01	1.137386e-11	3.318576e-01	6.278875e-01	1.559994e+02	1.577519e-02	1.464711e-01
2.290529e-12	1.000000e+10	2.251812e+00	5.916550e-01	2.251812e+00	3.302559e-01	1.140595e-11	3.302559e-01	6.003520e-01	1.528105e+02	1.555379e-02	1.466623e-01
2.381862e-12	1.000000e+10	2.238691e+00	5.884449e-01	2.238691e+00	3.284729e-01	1.143746e-11	3.284729e-01	5.750409e-01	1.503838e+02	1.533978e-02	1.467254e-01
2.476838e-12	1.000000e+10	2.225543e+00	5.852953e-01	2.225543e+00	3.266662e-01	1.146941e-11	3.266662e-01	5.506471e-01	1.480310e+02	1.512811e-02	1.467804e-01
2.575600e-12	1.000000e+10	2.211779e+00	5.829999e-01	2.211779e+00	3.251907e-01	1.149914e-11	3.251907e-01	5.263681e-01	1.447435e+02	1.491670e-02	1.470268e-01
2.678300e-12	1.000000e+10	2.199016e+00	5.799771e-01	2.199016e+00	3.234154e-01	1.152894e-11	3.234154e-01	5.044671e-01	1.425705e+02	1.471573e-02	1.470727e-01
2.785096e-12	1.000000e+10	2.186204e+00	5.772738e-01	2.186204e+00	3.217391e-01	1.155907e-11	3.217391e-01	4.832884e-01	1.401803e+02	1.451592e-02	1.471680e-01
2.896150e-12	1.000000e+10	2.174409e+00	5.738566e-01	2.174409e+00	3.197467e-01	1.158833e-11	3.197467e-01	4.641703e-01	1.388822e+02	1.432393e-02	1.470499e-01
3.011632e-12	1.000000e+10	2.161497e+00	5.715112e-01	2.161497e+00	3.181548e-01	1.161635e-11	3.181548e-01	4.444593e-01	1.363452e+02	1.413025e-02	1.471918e-01
3.131719e-12	1.000000e+10	2.149277e+00	5.688274e-01	2.149277e+00	3.164185e-01	1.164411e-11	3.164185e-01	4.263097e-01	1.344051e+02	1.394293e-02	1.472209e-01
3.256594e-12	1.000000e+10	2.136871e+00	5.664485e-01	2.136871e+00	3.147954e-01	1.167160e-11	3.147954e-01	4.086465e-01	1.321922e+02	1.375777e-02	1.473161e-01
3.386449e-12	1.000000e+10	2.124861e+00	5.638818e-01	2.124861e+00	3.130711e-01	1.169925e-11	3.130711e-01	3.920586e-01	1.303575e+02	1.357656e-02	1.473372e-01
3.521482e-12	1.000000e+10	2.113269e+00	5.612795e-01	2.113269e+00	3.112884e-01	1.172627e-11	3.112884e-01	3.765342e-01	1.288220e+02	1.340054e-02	1.473018e-01
3.661898e-12	1.000000e+10	2.102194e+00	5.584506e-01	2.102194e+00	3.094188e-01	1.175218e-11	3.094188e-01	3.621314e-01	1.276829e+02	1.323103e-02	1.471885e-01
3.807914e-12	1.000000e+10	2.090818e+00	5.560243e-01	2.090818e+00	3.077169e-01	1.177781e-11	3.077169e-01	3.479457e-01	1.261115e+02	1.306236e-02	1.471754e-01
3.959753e-12	1.000000e+10	2.079410e+00	5.537268e-01	2.079410e+00	3.060233e-01	1.180407e-11	3.060233e-01	3.342460e-01	1.245356e+02	1.289606e-02	1.471684e-01
4.117645e-12	1.000000e+10	2.068597e+00	5.512485e-01	2.068597e+00	3.042500e-01	1.182850e-11	3.042500e-01	3.215723e-01	1.233462e+02	1.273474e-02	1.470803e-01
4.281834e-12	1.000000e+10	2.057947e+00	5.486954e-01	2.057947e+00	3.024096e-01	1.185389e-11	3.024096e-01	3.095180e-01	1.223793e+02	1.257785e-02	1.469472e-01
4.452569e-12	1.000000e+10	2.047164e+00	5.465569e-01	2.047164e+00	3.007655e-01	1.187842e-11	3.007655e-01	2.977913e-01	1.209964e+02	1.242338e-02	1.469181e-01
4.630113e-12	1.000000e+10	2.037091e+00	5.439238e-01	2.037091e+00	2.988612e-01	1.190358e-11	2.988612e-01	2.870268e-01	1.203856e+02	1.227332e-02	1.467098e-01
4.814735e-12	1.000000e+10	2.026869e+00	5.417701e-01	2.026869e+00	2.971756e-01	1.192744e-11	2.971756e-01	2.765647e-01	1.193249e+02	1.212717e-02	1.466180e-01
5.006720e-12	1.000000e+10	2.016975e+00	5.394160e-01	2.016975e+00	2.953854e-01	1.195189e-11	2.953854e-01	2.666874e-01	1.185926e+02	1.198371e-02	1.464497e-01
5.206360e-12	1.000000e+10	2.007541e+00	5.369933e-01	2.007541e+00	2.935353e-01	1.197582e-11	2.935353e-01	2.575039e-01	1.181633e+02	1.184549e-02	1.462163e-01
5.413960e-12	1.000000e+10	1.997519e+00	5.350645e-01	1.997519e+00	2.919133e-01	1.199936e-11	2.919133e-01	2.482013e-01	1.170940e+02	1.170686e-02	1.461379e-01
5.629838e-12	1.000000e+10	1.988513e+00	5.327104e-01	1.988513e+00	2.900758e-01	1.202343e-11	2.900758e-01	2.399230e-01	1.168193e+02	1.157501e-02	1.458758e-01
5.854325e-12	1.000000e+10	1.979221e+00	5.306031e-01	1.979221e+00	2.883363e-01	1.204777e-11	2.883363e-01	2.317269e-01	1.162733e+02	1.144449e-02	1.456817e-01
6.087762e-12	1.000000e+10	1.970544e+00	5.283371e-01	1.970544e+00	2.865145e-01	1.207110e-11	2.865145e-01	2.242263e-01	1.161323e+02	1.132002e-02	1.453987e-01
6.330508e-12	1.000000e+10	1.961970e+00	5.262035e-01	1.961970e+00	2.847390e-01	1.209515e-11	2.847390e-01	2.170257e-01	1.159515e+02	1.119799e-02	1.451291e-01
6.582933e-12	1.000000e+10	1.953513e+00	5.240711e-01	1.953513e+00	2.829508e-01	1.211950e-11	2.829508e-01	2.100957e-01	1.158411e+02	1.107712e-02	1.448420e-01
6.845423e-12	1.000000e+10	1.945023e+00	5.222704e-01	1.945023e+00	2.813222e-01	1.214378e-11	2.813222e-01	2.034121e-01	1.154401e+02	1.096084e-02	1.446369e-01
7.118380e-12	1.000000e+10	1.937056e+00	5.201391e-01	1.937056e+00	2.795019e-01	1.216808e-11	2.795019e-01	1.972255e-01	1.156216e+02	1.084785e-02	1.442922e-01
7.402221e-12	1.000000e+10	1.929282e+00	5.182507e-01	1.929282e+00	2.778215e-01	1.219261e-11	2.778215e-01	1.913597e-01	1.156169e+02	1.073898e-02	1.440025e-01
7.697380e-12	1.000000e+10	1.921407e+00	5.164440e-01	1.921407e+00	2.761462e-01	1.221745e-11	2.761462e-01	1.855902e-01	1.155738e+02	1.063039e-02	1.437208e-01
8.004309e-12	1.000000e+10	1.914419e+00	5.142208e-01	1.914419e+00	2.742602e-01	1.224275e-11	2.742602e-01	1.804972e-01	1.163206e+02	1.052875e-02	1.432603e-01
8.323475e-12	1.000000e+10	1.906954e+00	5.126160e-01	1.906954e+00	2.726767e-01	1.226897e-11	2.726767e-01	1.752959e-01	1.162872e+02	1.042705e-02	1.429907e-01
8.655369e-12	1.000000e+10	1.900551e+00	5.103770e-01	1.900551e+00	2.707399e-01	1.229557e-11	2.707399e-01	1.707935e-01	1.174113e+02	1.033154e-02	1.424534e-01
9.000496e-12	1.000000e+10	1.893594e+00	5.088196e-01	1.893594e+00	2.691678e-01	1.232188e-11	2.691678e-01	1.661517e-01	1.175952e+02	1.023673e-02	1.421465e-01
9.359385e-12	1.000000e+10	1.887193e+00	5.070164e-01	1.887193e+00	2.674424e-01	1.235032e-11	2.674424e-01	1.619013e-01	1.183311e+02	1.014519e-02	1.417144e-01
9.732585e-12	1.000000e+10	1.880998e+00	5.052436e-01	1.880998e+00	2.657106e-01	1.237883e-11	2.657106e-01	1.578741e-01	1.191973e+02	1.005680e-02	1.412604e-01
1.012067e-11	1.000000e+10	1.874931e+00	5.036871e-01	1.874931e+00	2.641239e-01	1.240759e-11	2.641239e-01	1.540454e-01	1.198424e+02	9.972718e-03	1.408712e-01
1.052422e-11	1.000000e+10	1.869080e+00	5.020723e-01	1.869080e+00	2.624645e-01	1.243770e-11	2.624645e-01	1.504036e-01	1.207550e+02	9.890303e-03	1.404244e-01
1.094387e-11	1.000000e+10	1.863597e+00	5.004516e-01	1.863597e+00	2.607912e-01	1.246929e-11	2.607912e-01	1.470231e-01	1.218767e+02	9.811085e-03	1.399397e-01
1.138025e-11	1.000000e+10	1.858293e+00	4.989243e-01	1.858293e+00	2.591536e-01	1.250117e-11	2.591536e-01	1.438152e-01	1.230322e+02	9.734748e-03	1.394578e-01
1.183403e-11	1.000000e+10	1.853200e+00	4.974038e-01	1.853200e+00	2.575194e-01	1.253439e-11	2.575194e-01	1.407949e-01	1.243188e+02	9.661978e-03	1.389593e-01
1.230590e-11	1.000000e+10	1.848437e+00	4.958745e-01	1.848437e+00	2.558528e-01	1.256903e-11	2.558528e-01	1.379806e-01	1.258540e+02	9.591493e-03	1.384158e-01
1.279659e-11	1.000000e+10	1.843897e+00	4.945657e-01	1.843897e+00	2.543222e-01	1.260437e-11	2.543222e-01	1.353507e-01	1.272153e+02	9.525074e-03	1.379264e-01
1.330685e-11	1.000000e+10	1.839618e+00	4.930926e-01	1.839618e+00	2.526628e-01	1.264307e-11	2.526628e-01	1.328671e-01	1.290360e+02	9.459545e-03	1.373452e-01
1.383745e-11	1.000000e+10	1.835465e+00	4.918212e-01	1.835465e+00	2.511125e-01	1.268139e-11	2.511125e-01	1.305205e-01	1.307185e+02	9.398085e-03	1.368114e-01
1.438921e-11	1.000000e+10	1.831750e+00	4.905322e-01	1.831750e+00	2.495337e-01	1.272207e-11	2.495337e-01	1.284060e-01	1.327208e+02	9.339974e-03	1.362270e-01
1.496297e-11	1.000000e+10	1.828147e+00	4.893955e-01	1.828147e+00	2.480200e-01	1.276520e-11	2.480200e-01	1.263919e-01	1.346747e+02	9.284426e-03	1.356674e-01
1.555961e-11	1.000000e+10	1.824884e+00	4.881689e-01	1.824884e+00	2.464361e-01	1.280972e-11	2.464361e-01	1.245394e-01	1.370204e+02	9.230420e-03	1.350420e-01
1.618004e-11	1.000000e+10	1.821895e+00	4.870816e-01	1.821895e+00	2.449408e-01	1.285656e-11	2.449408e-01	1.228675e-01	1.393579e+02	9.181452e-03	1.344428e-01
1.682521e-11	1.000000e+10	1.818936e+00	4.860764e-01	1.818936e+00	2.434547e-01	1.290650e-11	2.434547e-01	1.212304e-01	1.417492e+02	9.133038e-03	1.338445e-01
1.749610e-11	1.000000e+10	1.816474e+00	4.851567e-01	1.816474e+00	2.420125e-01	1.295760e-11	2.420125e-01	1.198372e-01	1.443453e+02	9.089442e-03	1.332320e-01
1.819375e-11	1.000000e+10	1.814266e+00	4.843006e-01	1.814266e+00	2.405890e-01	1.301175e-11	2.405890e-01	1.185821e-01	1.471095e+02	9.049110e-03	1.326095e-01
1.891921e-11	1.000000e+10	1.812271e+00	4.833971e-01	1.812271e+00	2.390994e-01	1.306860e-11	2.390994e-01	1.174199e-01	1.502620e+02	9.009842e-03	1.319336e-01
1.967361e-11	1.000000e+10	1.810499e+00	4.825962e-01	1.810499e+00	2.376566e-01	1.312984e-11	2.376566e-01	1.163709e-01	1.534952e+02	8.973126e-03	1.312658e-01
2.045808e-11	1.000000e+10	1.809149e+00	4.818154e-01	1.809149e+00	2.362098e-01	1.319262e-11	2.362098e-01	1.155130e-01	1.570876e+02	8.940270e-03	1.305640e-01
2.127383e-11	1.000000e+10	1.807966e+00	4.813581e-01	1.807966e+00	2.349246e-01	1.326022e-11	2.349246e-01	1.147545e-01	1.603716e+02	8.910644e-03	1.299386e-01
2.212211e-11	1.000000e+10	1.807191e+00	4.806394e-01	1.807191e+00	2.334536e-01	1.333007e-11	2.334536e-01	1.141493e-01	1.646154e+02	8.882692e-03	1.291804e-01
2.300422e-11	1.000000e+10	1.806454e+00	4.802060e-01	1.806454e+00	2.321269e-01	1.340473e-11	2.321269e-01	1.135925e-01	1.685475e+02	8.857416e-03	1.284987e-01
2.392150e-11	1.000000e+10	1.806198e+00	4.798786e-01	1.806198e+00	2.308636e-01	1.348307e-11	2.308636e-01	1.132589e-01	1.727011e+02	8.837645e-03	1.278174e-01
2.487535e-11	1.000000e+10	1.806132e+00	4.794874e-01	1.806132e+00	2.294966e-01	1.356668e-11	2.294966e-01	1.129748e-01	1.774598e+02	8.817095e-03	1.270653e-01
2.586724e-11	1.000000e+10	1.806534e+00	4.795116e-01	1.806534e+00	2.283705e-01	1.365452e-11	2.283705e-01	1.129535e-01	1.818442e+02	8.805621e-03	1.264136e-01
2.689868e-11	1.000000e+10	1.807039e+00	4.791959e-01	1.807039e+00	2.269909e-01	1.374751e-11	2.269909e-01	1.129097e-01	1.873655e+02	8.789910e-03	1.256148e-01
2.797125e-11	1.000000e+10	1.807797e+00	4.791227e-01	1.807797e+00	2.257187e-01	1.384614e-11	2.257187e-01	1.129969e-01	1.928543e+02	8.778278e-03	1.248584e-01
2.908659e-11	1.000000e+10	1.809058e+00	4.792489e-01	1.809058e+00	2.245403e-01	1.394999e-11	2.245403e-01	1.133070e-01	1.985116e+02	8.771743e-03	1.241200e-01
3.024640e-11	1.000000e+10	1.810449e+00	4.793567e-01	1.810449e+00	2.233018e-01	1.406077e-11	2.233018e-01	1.136727e-01	2.047365e+02	8.766295e-03	1.233406e-01
3.145245e-11	1.000000e+10	1.812218e+00	4.797569e-01	1.812218e+00	2.222002e-01	1.417890e-11	2.222002e-01	1.142415e-01	2.109122e+02	8.767232e-03	1.226123e-01
3.270660e-11	1.000000e+10	1.814223e+00	4.801891e-01	1.814223e+00	2.210772e-01	1.430285e-11	2.210772e-01	1.148848e-01	2.175418e+02	8.768000e-03	1.218578e-01
3.401075e-11	1.000000e+10	1.816691e+00	4.807729e-01	1.816691e+00	2.200095e-01	1.443310e-11	2.200095e-01	1.157513e-01	2.245531e+02	8.774294e-03	1.211045e-01
3.536691e-11	1.000000e+10	1.819318e+00	4.812877e-01	1.819318e+00	2.188542e-01	1.456922e-11	2.188542e-01	1.166726e-01	2.323776e+02	8.780443e-03	1.202946e-01
3.677714e-11	1.000000e+10	1.822070e+00	4.818022e-01	1.822070e+00	2.177635e-01	1.469546e-11	2.177635e-01	1.176676e-01	2.402875e+02	8.788660e-03	1.195143e-01
3.824361e-11	1.000000e+10	1.825522e+00	4.822717e-01	1.825522e+00	2.167751e-01	1.480614e-11	2.167751e-01	1.189925e-01	2.485838e+02	8.803911e-03	1.187469e-01
3.976855e-11	1.000000e+10	1.829014e+00	4.825766e-01	1.829014e+00	2.157675e-01	1.490501e-11	2.157675e-01	1.203466e-01	2.573376e+02	8.819404e-03	1.179693e-01
4.135430e-11	1.000000e+10	1.832772e+00	4.827013e-01	1.832772e+00	2.147444e-01	1.498992e-11	2.147444e-01	1.218238e-01	2.667614e+02	8.836524e-03	1.171692e-01
4.300327e-11	1.000000e+10	1.836998e+00	4.827485e-01	1.836998e+00	2.138020e-01	1.506282e-11	2.138020e-01	1.235522e-01	2.765615e+02	8.859276e-03	1.163866e-01
4.471800e-11	1.000000e+10	1.841435e+00	4.827590e-01	1.841435e+00	2.129146e-01	1.512455e-11	2.129146e-01	1.254184e-01	2.866384e+02	8.885271e-03	1.156243e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_05_1.0e_pos_03_1.0e_pos_00.csv <==
4.673108e-28	1.000000e+00	8.972404e+07	8.972404e+07	1.858193e+03	1.567720e+02	1.567720e+02	1.030652e-07	-7.430497e+26	-7.846480e+15	-1.916748e-13	1.747269e-06
4.859445e-28	1.000000e+00	8.941338e+07	8.941338e+07	1.854543e+03	1.588856e+02	1.588856e+02	1.047464e-07	1.420611e+27	1.402985e+16	3.728670e-13	1.776977e-06
5.053213e-28	1.000000e+00	8.904626e+07	8.904626e+07	1.850927e+03	1.611634e+02	1.611634e+02	1.064533e-07	-1.296897e+27	-1.192815e+16	-3.474708e-13	1.809884e-06
5.254706e-28	1.000000e+00	8.855922e+07	8.855922e+07	1.847358e+03	1.627803e+02	1.627803e+02	1.082031e-07	2.675333e+27	2.340822e+16	7.367160e-13	1.838096e-06
5.464235e-28	1.000000e+00	8.813715e+07	8.813715e+07	1.843781e+03	1.657519e+02	1.657519e+02	1.099727e-07	8.973316e+27	7.172337e+16	2.530749e-12	1.880613e-06
5.682117e-28	1.000000e+00	8.756014e+07	8.756014e+07	1.840200e+03	1.671020e+02	1.671020e+02	1.117773e-07	3.115424e+27	2.391163e+16	9.079800e-13	1.908425e-06
5.908688e-28	1.000000e+00	8.716792e+07	8.716792e+07	1.836714e+03	1.692834e+02	1.692834e+02	1.136127e-07	1.464071e+27	1.053150e+16	4.363852e-13	1.942038e-06
6.144294e-28	1.000000e+00	8.643081e+07	8.643081e+07	1.833132e+03	1.699479e+02	1.699479e+02	1.154802e-07	-1.144886e+27	-8.075754e+15	-3.560496e-13	1.966288e-06
6.389293e-28	1.000000e+00	8.615117e+07	8.615117e+07	1.829659e+03	1.727796e+02	1.727796e+02	1.173801e-07	-2.312374e+27	-1.501743e+16	-7.308755e-13	2.005540e-06
6.644063e-28	1.000000e+00	8.573011e+07	8.573011e+07	1.826150e+03	1.752871e+02	1.752871e+02	1.193149e-07	-2.113202e+29	-1.276999e+18	-6.844873e-11	2.044639e-06
6.908990e-28	1.000000e+00	8.522825e+07	8.522825e+07	1.822722e+03	1.765935e+02	1.765935e+02	1.212819e-07	7.186058e+27	4.184239e+16	2.396978e-12	2.072007e-06
7.184482e-28	1.000000e+00	8.465596e+07	8.465596e+07	1.819300e+03	1.786562e+02	1.786562e+02	1.232796e-07	-2.041936e+27	-1.121893e+16	-7.044428e-13	2.110380e-06
7.470959e-28	1.000000e+00	8.425695e+07	8.425695e+07	1.815849e+03	1.812460e+02	1.812460e+02	1.253121e-07	-1.743167e+27	-8.912449e+15	-6.157459e-13	2.151110e-06
7.768859e-28	1.000000e+00	8.407396e+07	8.407396e+07	1.812436e+03	1.845062e+02	1.845062e+02	1.273839e-07	2.087502e+28	9.762745e+16	7.454361e-12	2.194570e-06
8.078637e-28	1.000000e+00	8.355846e+07	8.355846e+07	1.809071e+03	1.867854e+02	1.867854e+02	1.294852e-07	-3.027773e+27	-1.331709e+16	-1.114968e-12	2.235385e-06
8.400768e-28	1.000000e+00	8.302858e+07	8.302858e+07	1.805693e+03	1.886393e+02	1.886393e+02	1.316307e-07	3.894208e+27	1.630266e+16	1.480377e-12	2.271980e-06
8.735743e-28	1.000000e+00	8.277396e+07	8.277396e+07	1.802425e+03	1.920348e+02	1.920348e+02	1.338077e-07	-4.823016e+27	-1.846795e+16	-1.861835e-12	2.319991e-06
9.084075e-28	1.000000e+00	8.202718e+07	8.202718e+07	1.799017e+03	1.923178e+02	1.923178e+02	1.360268e-07	2.642449e+27	1.004406e+16	1.067355e-12	2.344562e-06
9.446297e-28	1.000000e+00	8.197146e+07	8.197146e+07	1.795741e+03	1.966804e+02	1.966804e+02	1.382808e-07	1.949456e+27	6.623806e+15	7.901173e-13	2.399377e-06
9.822962e-28	1.000000e+00	8.145082e+07	8.145082e+07	1.792445e+03	1.985088e+02	1.985088e+02	1.405764e-07	2.019727e+27	6.552309e+15	8.450972e-13	2.437161e-06
1.021465e-27	1.000000e+00	8.097069e+07	8.097069e+07	1.789166e+03	2.005146e+02	2.005146e+02	1.429149e-07	-3.377521e+28	-1.042000e+17	-1.455627e-11	2.476385e-06
1.062195e-27	1.000000e+00	8.065056e+07	8.065056e+07	1.785900e+03	2.034073e+02	2.034073e+02	1.452820e-07	-3.799487e+27	-1.091170e+16	-1.670241e-12	2.522082e-06
1.104549e-27	1.000000e+00	8.025738e+07	8.025738e+07	1.782638e+03	2.060940e+02	2.060940e+02	1.477002e-07	3.153944e+27	8.482561e+15	1.420758e-12	2.567914e-06
1.148593e-27	1.000000e+00	7.974326e+07	7.974326e+07	1.779441e+03	2.082166e+02	2.082166e+02	1.501649e-07	-6.248452e+27	-1.596599e+16	-2.906657e-12	2.611087e-06
1.194392e-27	1.000000e+00	7.946878e+07	7.946878e+07	1.776271e+03	2.113089e+02	2.113089e+02	1.526635e-07	3.665090e+27	8.699526e+15	1.734575e-12	2.659018e-06
1.242018e-27	1.000000e+00	7.883016e+07	7.883016e+07	1.773057e+03	2.129635e+02	2.129635e+02	1.552067e-07	2.663727e+28	6.080841e+16	1.312560e-11	2.701549e-06
1.291542e-27	1.000000e+00	7.840639e+07	7.840639e+07	1.769919e+03	2.154790e+02	2.154790e+02	1.577952e-07	1.482529e+28	3.191381e+16	7.504764e-12	2.748232e-06
1.343042e-27	1.000000e+00	7.816348e+07	7.816348e+07	1.766756e+03	2.190269e+02	2.190269e+02	1.604338e-07	-2.200463e+28	-4.365425e+16	-1.131321e-11	2.802164e-06
1.396595e-27	1.000000e+00	7.785076e+07	7.785076e+07	1.763623e+03	2.218563e+02	2.218563e+02	1.631252e-07	8.615147e+27	1.602892e+16	4.518971e-12	2.849764e-06
1.452283e-27	1.000000e+00	7.739614e+07	7.739614e+07	1.760557e+03	2.244985e+02	2.244985e+02	1.658492e-07	6.353388e+27	1.114135e+16	3.431628e-12	2.900643e-06
1.510192e-27	1.000000e+00	7.693773e+07	7.693773e+07	1.757487e+03	2.270312e+02	2.270312e+02	1.686233e-07	5.869782e+27	9.731829e+15	3.266002e-12	2.950843e-06
1.570410e-27	1.000000e+00	7.624053e+07	7.624053e+07	1.754376e+03	2.287575e+02	2.287575e+02	1.714401e-07	2.110746e+28	3.369454e+16	1.229130e-11	3.000471e-06
1.633029e-27	1.000000e+00	7.624134e+07	7.624134e+07	1.751319e+03	2.328972e+02	2.328972e+02	1.743200e-07	1.354257e+28	1.976423e+16	7.885692e-12	3.054736e-06
1.698145e-27	1.000000e+00	7.561710e+07	7.561710e+07	1.748270e+03	2.348263e+02	2.348263e+02	1.772464e-07	-7.859079e+27	-1.100622e+16	-4.768291e-12	3.105465e-06
1.765857e-27	1.000000e+00	7.523134e+07	7.523134e+07	1.745313e+03	2.379645e+02	2.379645e+02	1.802324e-07	1.078989e+28	1.414022e+16	6.716059e-12	3.163104e-06
1.836270e-27	1.000000e+00	7.507243e+07	7.507243e+07	1.742302e+03	2.416130e+02	2.416130e+02	1.832558e-07	-1.529318e+29	-1.857362e+17	-9.620257e-11	3.218398e-06
1.909490e-27	1.000000e+00	7.443308e+07	7.443308e+07	1.739278e+03	2.439811e+02	2.439811e+02	1.863307e-07	6.688785e+27	7.736881e+15	4.391456e-12	3.277859e-06
1.985630e-27	1.000000e+00	7.424066e+07	7.424066e+07	1.736309e+03	2.476238e+02	2.476238e+02	1.894699e-07	1.128682e+28	1.212300e+16	7.506778e-12	3.335420e-06
2.064805e-27	1.000000e+00	7.383992e+07	7.383992e+07	1.733380e+03	2.506580e+02	2.506580e+02	1.926667e-07	-1.391501e+29	-1.406292e+17	-9.508647e-11	3.394614e-06
2.147138e-27	1.000000e+00	7.340665e+07	7.340665e+07	1.730438e+03	2.537694e+02	2.537694e+02	1.959194e-07	7.016147e+27	6.666575e+15	4.937567e-12	3.457035e-06
2.232754e-27	1.000000e+00	7.323963e+07	7.323963e+07	1.727545e+03	2.577570e+02	2.577570e+02	1.992088e-07	-8.348208e+27	-7.337377e+15	-5.942289e-12	3.519365e-06
2.321784e-27	1.000000e+00	7.274187e+07	7.274187e+07	1.724619e+03	2.603829e+02	2.603829e+02	2.025770e-07	1.581150e+28	1.321024e+16	1.164507e-11	3.579547e-06
2.414363e-27	1.000000e+00	7.235636e+07	7.235636e+07	1.721713e+03	2.638856e+02	2.638856e+02	2.059950e-07	-1.642328e+28	-1.283458e+16	-1.242132e-11	3.647027e-06
2.510635e-27	1.000000e+00	7.212708e+07	7.212708e+07	1.718885e+03	2.675275e+02	2.675275e+02	2.094931e-07	1.651927e+28	1.205449e+16	1.269376e-11	3.709113e-06
2.610745e-27	1.000000e+00	7.172525e+07	7.172525e+07	1.715978e+03	2.710046e+02	2.710046e+02	2.130160e-07	-1.389377e+28	-9.504667e+15	-1.097870e-11	3.778371e-06
2.714846e-27	1.000000e+00	7.141210e+07	7.141210e+07	1.713192e+03	2.744627e+02	2.744627e+02	2.166399e-07	-1.291802e+28	-8.294291e+15	-1.043345e-11	3.843364e-06
2.823099e-27	1.000000e+00	7.100523e+07	7.100523e+07	1.710366e+03	2.780151e+02	2.780151e+02	2.203062e-07	-1.130287e+28	-6.805300e+15	-9.393521e-12	3.915417e-06
2.935669e-27	1.000000e+00	7.064321e+07	7.064321e+07	1.707578e+03	2.816234e+02	2.816234e+02	2.240494e-07	1.171686e+28	6.614050e+15	9.989646e-12	3.986560e-06
3.052727e-27	1.000000e+00	7.027053e+07	7.027053e+07	1.704770e+03	2.850630e+02	2.850630e+02	2.278516e-07	1.830004e+28	9.721816e+15	1.602054e-11	4.056651e-06
3.174452e-27	1.000000e+00	7.005312e+07	7.005312e+07	1.701995e+03	2.893869e+02	2.893869e+02	2.317362e-07	2.491880e+29	1.227814e+17	2.215546e-10	4.130964e-06
3.301031e-27	1.000000e+00	6.970002e+07	6.970002e+07	1.699203e+03	2.929207e+02	2.929207e+02	2.356470e-07	3.001294e+28	1.391741e+16	2.736751e-11	4.202591e-06
3.432658e-27	1.000000e+00	6.936136e+07	6.936136e+07	1.696525e+03	2.966488e+02	2.966488e+02	2.396675e-07	1.999320e+28	8.703008e+15	1.868037e-11	4.276859e-06
3.569533e-27	1.000000e+00	6.887479e+07	6.887479e+07	1.693777e+03	3.002338e+02	3.002338e+02	2.437526e-07	-6.582835e+28	-2.698453e+16	-6.370931e-11	4.359126e-06
3.711866e-27	1.000000e+00	6.868924e+07	6.868924e+07	1.691070e+03	3.046353e+02	3.046353e+02	2.478840e-07	-2.067065e+28	-7.878676e+15	-2.027691e-11	4.434978e-06
3.859874e-27	1.000000e+00	6.838735e+07	6.838735e+07	1.688384e+03	3.088307e+02	3.088307e+02	2.521381e-07	-6.623519e+28	-2.357688e+16	-6.642037e-11	4.515904e-06
4.013784e-27	1.000000e+00	6.794153e+07	6.794153e+07	1.685698e+03	3.123618e+02	3.123618e+02	2.564472e-07	3.759321e+28	1.264211e+16	3.895148e-11	4.597510e-06
4.173831e-27	1.000000e+00	6.779399e+07	6.779399e+07	1.683051e+03	3.170845e+02	3.170845e+02	2.607997e-07	-5.958871e+28	-1.859039e+16	-6.241646e-11	4.677178e-06
4.340260e-27	1.000000e+00	6.736957e+07	6.736957e+07	1.680414e+03	3.210176e+02	3.210176e+02	2.652596e-07	-8.529865e+28	-2.502062e+16	-9.219651e-11	4.765023e-06
4.513326e-27	1.000000e+00	6.712874e+07	6.712874e+07	1.677771e+03	3.253944e+02	3.253944e+02	2.697996e-07	2.439785e+28	6.688079e+15	2.684728e-11	4.847318e-06
4.693292e-27	1.000000e+00	6.684589e+07	6.684589e+07	1.675172e+03	3.299048e+02	3.299048e+02	2.744299e-07	-5.917153e+28	-1.514153e+16	-6.650136e-11	4.935304e-06
4.880434e-27	1.000000e+00	6.658459e+07	6.658459e+07	1.672586e+03	3.344217e+02	3.344217e+02	2.791056e-07	3.271934e+28	7.822256e+15	3.749966e-11	5.022510e-06
5.075038e-27	1.000000e+00	6.627475e+07	6.627475e+07	1.669952e+03	3.389098e+02	3.389098e+02	2.838816e-07	-1.262103e+29	-2.822763e+16	-1.480627e-10	5.113709e-06
5.277402e-27	1.000000e+00	6.598889e+07	6.598889e+07	1.667409e+03	3.433677e+02	3.433677e+02	2.887651e-07	7.067487e+29	1.480703e+17	8.472314e-10	5.203416e-06
5.487835e-27	1.000000e+00	6.577347e+07	6.577347e+07	1.664846e+03	3.481704e+02	3.481704e+02	2.937106e-07	1.065300e+30	2.082152e+17	1.298104e-09	5.293478e-06
5.706659e-27	1.000000e+00	6.529610e+07	6.529610e+07	1.662293e+03	3.524043e+02	3.524043e+02	2.987536e-07	3.521871e+28	6.479892e+15	4.450701e-11	5.397018e-06
5.934208e-27	1.000000e+00	6.523047e+07	6.523047e+07	1.659822e+03	3.576456e+02	3.576456e+02	3.038981e-07	2.811458e+29	4.804710e+16	3.570839e-10	5.482800e-06
6.170831e-27	1.000000e+00	6.495957e+07	6.495957e+07	1.657267e+03	3.624239e+02	3.624239e+02	3.091123e-07	4.226589e+28	6.759366e+15	5.481074e-11	5.579223e-06
6.416889e-27	1.000000e+00	6.459212e+07	6.459212e+07	1.654788e+03	3.670418e+02	3.670418e+02	3.144397e-07	-6.713502e+28	-1.007793e+16	-8.956593e-11	5.682456e-06
6.672759e-27	1.000000e+00	6.437259e+07	6.437259e+07	1.652302e+03	3.721516e+02	3.721516e+02	3.198552e-07	6.153698e+28	8.620579e+15	8.350691e-11	5.781213e-06
6.938831e-27	1.000000e+00	6.406343e+07	6.406343e+07	1.649840e+03	3.770362e+02	3.770362e+02	3.253405e-07	9.907709e+29	1.300343e+17	1.377253e-09	5.885358e-06
7.215513e-27	1.000000e+00	6.380765e+07	6.380765e+07	1.647391e+03	3.821581e+02	3.821581e+02	3.309642e-07	-1.358029e+29	-1.666071e+16	-1.925913e-10	5.989221e-06
7.503227e-27	1.000000e+00	6.353466e+07	6.353466e+07	1.644974e+03	3.873035e+02	3.873035e+02	3.366826e-07	-6.177826e+28	-7.088899e+15	-8.951039e-11	6.095940e-06
7.802413e-27	1.000000e+00	6.337787e+07	6.337787e+07	1.642538e+03	3.927310e+02	3.927310e+02	3.425133e-07	-1.857588e+29	-1.988261e+16	-2.724912e-10	6.196658e-06
8.113529e-27	1.000000e+00	6.291860e+07	6.291860e+07	1.640122e+03	3.975038e+02	3.975038e+02	3.484247e-07	-4.848351e+29	-4.885258e+16	-7.375476e-10	6.317748e-06
8.437051e-27	1.000000e+00	6.276022e+07	6.276022e+07	1.637734e+03	4.030870e+02	4.030870e+02	3.544259e-07	-9.585752e+28	-9.008079e+15	-1.476710e-10	6.422651e-06
8.773473e-27	1.000000e+00	6.250590e+07	6.250590e+07	1.635365e+03	4.084777e+02	4.084777e+02	3.605836e-07	2.241320e+29	1.970889e+16	3.523628e-10	6.535026e-06
9.123310e-27	1.000000e+00	6.232241e+07	6.232241e+07	1.632988e+03	4.139978e+02	4.139978e+02	3.668032e-07	1.586185e+29	1.304259e+16	2.530603e-10	6.642840e-06
9.487097e-27	1.000000e+00	6.185227e+07	6.185227e+07	1.630613e+03	4.192118e+02	4.192118e+02	3.731591e-07	-2.519143e+29	-1.945741e+16	-4.174129e-10	6.777631e-06
9.865389e-27	1.000000e+00	6.168407e+07	6.168407e+07	1.628287e+03	4.250648e+02	4.250648e+02	3.796232e-07	-1.066406e+29	-7.685059e+15	-1.791219e-10	6.890997e-06
1.025876e-26	1.000000e+00	6.150519e+07	6.150519e+07	1.625976e+03	4.307175e+02	4.307175e+02	3.862033e-07	-1.321409e+29	-8.914040e+15	-2.252008e-10	7.002946e-06
1.066783e-26	1.000000e+00	6.114221e+07	6.114221e+07	1.623692e+03	4.363722e+02	4.363722e+02	3.929270e-07	-1.418377e+31	-8.964097e+17	-2.489873e-08	7.137003e-06
1.109320e-26	1.000000e+00	6.092981e+07	6.092981e+07	1.621351e+03	4.422873e+02	4.422873e+02	3.997485e-07	-1.666522e+29	-9.846656e+15	-2.976825e-10	7.258964e-06
1.153553e-26	1.000000e+00	6.072728e+07	6.072728e+07	1.619063e+03	4.482688e+02	4.482688e+02	4.067153e-07	1.740302e+29	9.614619e+15	3.160798e-10	7.381671e-06
1.199551e-26	1.000000e+00	6.052371e+07	6.052371e+07	1.616790e+03	4.543445e+02	4.543445e+02	4.137798e-07	-2.855415e+29	-1.474833e+16	-5.273912e-10	7.506885e-06
1.247382e-26	1.000000e+00	6.029490e+07	6.029490e+07	1.614569e+03	4.603410e+02	4.603410e+02	4.210080e-07	-3.282331e+29	-1.587757e+16	-6.178324e-10	7.634824e-06
1.297121e-26	1.000000e+00	5.999525e+07	5.999525e+07	1.612270e+03	4.664418e+02	4.664418e+02	4.283417e-07	-2.858770e+29	-1.294768e+16	-5.516785e-10	7.774645e-06
1.348842e-26	1.000000e+00	5.975279e+07	5.975279e+07	1.610072e+03	4.726122e+02	4.726122e+02	4.357925e-07	3.250211e+29	1.378437e+16	6.400469e-10	7.909458e-06
1.402627e-26	1.000000e+00	5.956554e+07	5.956554e+07	1.607834e+03	4.788996e+02	4.788996e+02	4.433425e-07	3.266823e+30	1.296890e+17	6.534938e-09	8.039877e-06
1.458556e-26	1.000000e+00	5.939099e+07	5.939099e+07	1.605658e+03	4.853627e+02	4.853627e+02	4.511168e-07	1.235160e+30	4.585547e+16	2.507332e-09	8.172330e-06
1.516714e-26	1.000000e+00	5.916245e+07	5.916245e+07	1.603484e+03	4.918393e+02	4.918393e+02	4.589851e-07	-2.722154e+29	-9.457942e+15	-5.633433e-10	8.313369e-06
1.577193e-26	1.000000e+00	5.891775e+07	5.891775e+07	1.601274e+03	4.983696e+02	4.983696e+02	4.669903e-07	-2.689115e+29	-8.746848e+15	-5.681592e-10	8.458735e-06
1.640082e-26	1.000000e+00	5.867489e+07	5.867489e+07	1.599122e+03	5.049736e+02	5.049736e+02	4.751752e-07	6.414536e+29	1.953539e+16	1.383551e-09	8.606298e-06
1.705479e-26	1.000000e+00	5.840541e+07	5.840541e+07	1.596926e+03	5.114962e+02	5.114962e+02	4.835097e-07	-2.047663e+30	-5.848528e+16	-4.519439e-09	8.757685e-06
1.773484e-26	1.000000e+00	5.812152e+07	5.812152e+07	1.594834e+03	5.181681e+02	5.181681e+02	4.919818e-07	-2.522270e+30	-6.752091e+16	-5.704244e-09	8.915254e-06
1.844201e-26	1.000000e+00	5.802500e+07	5.802500e+07	1.592696e+03	5.253016e+02	5.253016e+02	5.005703e-07	-5.454741e+29	-1.363737e+16	-1.243912e-09	9.053022e-06
1.917737e-26	1.000000e+00	5.772070e+07	5.772070e+07	1.590558e+03	5.318704e+02	5.318704e+02	5.093490e-07	-7.205467e+29	-1.692907e+16	-1.686923e-09	9.214551e-06
1.994206e-26	1.000000e+00	5.761150e+07	5.761150e+07	1.588440e+03	5.392289e+02	5.392289e+02	5.182837e-07	2.965527e+29	6.504835e+15	7.008855e-10	9.359743e-06
2.073724e-26	1.000000e+00	5.732332e+07	5.732332e+07	1.586390e+03	5.461657e+02	5.461657e+02	5.273724e-07	5.066417e+29	1.042507e+16	1.227823e-09	9.527810e-06
2.156412e-26	1.000000e+00	5.716111e+07	5.716111e+07	1.584289e+03	5.533309e+02	5.533309e+02	5.366169e-07	6.412967e+29	1.236330e+16	1.576329e-09	9.680198e-06
2.242398e-26	1.000000e+00	5.695901e+07	5.695901e+07	1.582213e+03	5.606397e+02	5.606397e+02	5.460443e-07	-8.828723e+29	-1.593964e+16	-2.208905e-09	9.842863e-06
2.331812e-26	1.000000e+00	5.672781e+07	5.672781e+07	1.580181e+03	5.680524e+02	5.680524e+02	5.556553e-07	-6.726939e+29	-1.137301e+16	-1.717626e-09	1.001365e-05
2.424791e-26	1.000000e+00	5.650536e+07	5.650536e+07	1.578146e+03	5.754617e+02	5.754617e+02	5.654554e-07	-1.706134e+30	-2.703528e+16	-4.442794e-09	1.018420e-05
2.521478e-26	1.000000e+00	5.628367e+07	5.628367e+07	1.576147e+03	5.828672e+02	5.828672e+02	5.753946e-07	2.095364e+30	3.114665e+16	5.564662e-09	1.035589e-05
2.622021e-26	1.000000e+00	5.609997e+07	5.609997e+07	1.574127e+03	5.904621e+02	5.904621e+02	5.855540e-07	8.264413e+29	1.151468e+16	2.230952e-09	1.052518e-05
2.726572e-26	1.000000e+00	5.592358e+07	5.592358e+07	1.572116e+03	5.982914e+02	5.982914e+02	5.958567e-07	-8.189499e+29	-1.068301e+16	-2.245814e-09	1.069837e-05
2.835292e-26	1.000000e+00	5.571148e+07	5.571148e+07	1.570088e+03	6.060266e+02	6.060266e+02	6.063781e-07	5.318564e+29	6.506327e+15	1.486491e-09	1.087795e-05
2.948348e-26	1.000000e+00	5.546019e+07	5.546019e+07	1.568122e+03	6.137560e+02	6.137560e+02	6.171060e-07	-1.809971e+30	-2.078226e+16	-5.174352e-09	1.106660e-05
3.065912e-26	1.000000e+00	5.525082e+07	5.525082e+07	1.566148e+03	6.218285e+02	6.218285e+02	6.279572e-07	-3.209620e+30	-3.452237e+16	-9.350855e-09	1.125465e-05
3.188163e-26	1.000000e+00	5.496476e+07	5.496476e+07	1.564213e+03	6.296325e+02	6.296325e+02	6.390617e-07	-3.643049e+32	-3.681538e+18	-1.089268e-06	1.145520e-05
3.315289e-26	1.000000e+00	5.483356e+07	5.483356e+07	1.562274e+03	6.379984e+02	6.379984e+02	6.503335e-07	-5.858272e+30	-5.542067e+16	-1.772673e-08	1.163518e-05
3.447484e-26	1.000000e+00	5.468415e+07	5.468415e+07	1.560338e+03	6.461955e+02	6.461955e+02	6.618930e-07	9.725973e+29	8.632041e+15	2.983437e-09	1.181687e-05
3.584950e-26	1.000000e+00	5.439842e+07	5.439842e+07	1.558417e+03	6.543166e+02	6.543166e+02	6.736176e-07	1.714687e+30	1.429701e+16	5.399391e-09	1.202823e-05
3.727898e-26	1.000000e+00	5.419823e+07	5.419823e+07	1.556507e+03	6.626632e+02	6.626632e+02	6.855660e-07	-2.332384e+30	-1.825306e+16	-7.481105e-09	1.222666e-05
3.876545e-26	1.000000e+00	5.400671e+07	5.400671e+07	1.554637e+03	6.713371e+02	6.713371e+02	6.976751e-07	-1.656512e+30	-1.214762e+16	-5.408130e-09	1.243062e-05
4.031120e-26	1.000000e+00	5.380703e+07	5.380703e+07	1.552717e+03	6.799997e+02	6.799997e+02	7.100449e-07	9.950244e+29	6.843685e+15	3.309252e-09	1.263775e-05
4.191859e-26	1.000000e+00	5.366868e+07	5.366868e+07	1.550818e+03	6.887135e+02	6.887135e+02	7.226442e-07	-1.046571e+30	-6.754228e+15	-3.525780e-09	1.283269e-05
4.359006e-26	1.000000e+00	5.342043e+07	5.342043e+07	1.548964e+03	6.973541e+02	6.973541e+02	7.354860e-07	-2.657253e+30	-1.611262e+16	-9.161936e-09	1.305407e-05
4.532819e-26	1.000000e+00	5.325994e+07	5.325994e+07	1.547127e+03	7.061340e+02	7.061340e+02	7.485420e-07	5.985027e+30	3.409028e+16	2.094855e-08	1.325826e-05
4.713562e-26	1.000000e+00	5.306148e+07	5.306148e+07	1.545270e+03	7.151958e+02	7.151958e+02	7.618500e-07	-1.418683e+30	-7.581598e+15	-5.059177e-09	1.347862e-05
4.901513e-26	1.000000e+00	5.286382e+07	5.286382e+07	1.543463e+03	7.243803e+02	7.243803e+02	7.753238e-07	2.734627e+30	1.371086e+16	9.935657e-09	1.370276e-05
5.096957e-26	1.000000e+00	5.270144e+07	5.270144e+07	1.541589e+03	7.335706e+02	7.335706e+02	7.891469e-07	-9.879441e+30	-4.650748e+16	-3.645114e-08	1.391936e-05
5.300195e-26	1.000000e+00	5.245855e+07	5.245855e+07	1.539780e+03	7.427596e+02	7.427596e+02	8.031970e-07	-1.688644e+30	-7.469588e+15	-6.375992e-09	1.415898e-05
5.511537e-26	1.000000e+00	5.227503e+07	5.227503e+07	1.538004e+03	7.521040e+02	7.521040e+02	8.175321e-07	-4.064248e+30	-1.688848e+16	-1.561708e-08	1.438744e-05
5.731307e-26	1.000000e+00	5.211220e+07	5.211220e+07	1.536258e+03	7.617660e+02	7.617660e+02	8.321488e-07	-2.513247e+30	-9.797771e+15	-9.809107e-09	1.461781e-05
5.959839e-26	1.000000e+00	5.190212e+07	5.190212e+07	1.534455e+03	7.710429e+02	7.710429e+02	8.469333e-07	-3.452807e+30	-1.267008e+16	-1.375112e-08	1.485571e-05
6.197484e-26	1.000000e+00	5.174291e+07	5.174291e+07	1.532686e+03	7.808945e+02	7.808945e+02	8.620037e-07	3.689216e+30	1.270493e+16	1.492008e-08	1.509182e-05
6.444605e-26	1.000000e+00	5.150183e+07	5.150183e+07	1.530925e+03	7.906742e+02	7.906742e+02	8.774515e-07	1.447513e+31	4.684191e+16	5.992391e-08	1.535235e-05
6.701579e-26	1.000000e+00	5.134223e+07	5.134223e+07	1.529177e+03	8.004511e+02	8.004511e+02	8.931250e-07	3.233164e+30	9.839064e+15	1.359395e-08	1.559050e-05
6.968800e-26	1.000000e+00	5.112893e+07	5.112893e+07	1.527453e+03	8.103554e+02	8.103554e+02	9.090603e-07	3.200661e+30	9.159293e+15	1.374034e-08	1.584926e-05
7.246677e-26	1.000000e+00	5.094140e+07	5.094140e+07	1.525711e+03	8.205050e+02	8.205050e+02	9.253399e-07	4.037793e+30	1.085770e+16	1.765554e-08	1.610684e-05
7.535634e-26	1.000000e+00	5.077371e+07	5.077371e+07	1.524011e+03	8.309070e+02	8.309070e+02	9.418827e-07	-5.337106e+30	-1.347547e+16	-2.372480e-08	1.636490e-05
7.836112e-26	1.000000e+00	5.059720e+07	5.059720e+07	1.522316e+03	8.412641e+02	8.412641e+02	9.587606e-07	4.022206e+30	9.545587e+15	1.819379e-08	1.662669e-05
8.148572e-26	1.000000e+00	5.043224e+07	5.043224e+07	1.520602e+03	8.517074e+02	8.517074e+02	9.758739e-07	-9.064538e+30	-2.022523e+16	-4.167692e-08	1.688815e-05
8.473492e-26	1.000000e+00	5.025949e+07	5.025949e+07	1.518930e+03	8.621126e+02	8.621126e+02	9.933657e-07	-5.353064e+30	-1.124042e+16	-2.503821e-08	1.715323e-05
8.811367e-26	1.000000e+00	5.006194e+07	5.006194e+07	1.517257e+03	8.727787e+02	8.727787e+02	1.011205e-06	1.042447e+31	2.058416e+16	4.972865e-08	1.743398e-05
9.162715e-26	1.000000e+00	4.987815e+07	4.987815e+07	1.515599e+03	8.836833e+02	8.836833e+02	1.029369e-06	-6.837564e+30	-1.268873e+16	-3.322317e-08	1.771684e-05
9.528072e-26	1.000000e+00	4.971463e+07	4.971463e+07	1.513958e+03	8.944515e+02	8.944515e+02	1.047850e-06	7.086313e+30	1.237759e+16	3.500180e-08	1.799172e-05
9.907998e-26	1.000000e+00	4.950377e+07	4.950377e+07	1.512310e+03	9.054049e+02	9.054049e+02	1.066626e-06	4.853974e+31	7.977804e+16	2.449047e-07	1.828961e-05
1.030307e-25	1.000000e+00	4.932722e+07	4.932722e+07	1.510665e+03	9.164933e+02	9.164933e+02	1.085836e-06	4.441162e+30	6.868312e+15	2.281153e-08	1.857987e-05
1.071390e-25	1.000000e+00	4.912150e+07	4.912150e+07	1.509055e+03	9.274577e+02	9.274577e+02	1.105292e-06	-4.614127e+30	-6.723863e+15	-2.420040e-08	1.888089e-05
1.114111e-25	1.000000e+00	4.895168e+07	4.895168e+07	1.507426e+03	9.389811e+02	9.389811e+02	1.125238e-06	-1.399363e+31	-1.917106e+16	-7.467643e-08	1.918179e-05
1.158536e-25	1.000000e+00	4.878391e+07	4.878391e+07	1.505808e+03	9.503046e+02	9.503046e+02	1.145450e-06	6.870500e+30	8.864909e+15	3.729896e-08	1.947988e-05
1.204732e-25	1.000000e+00	4.858988e+07	4.858988e+07	1.504224e+03	9.616926e+02	9.616926e+02	1.165987e-06	1.660275e+31	2.018360e+16	9.194798e-08	1.979204e-05
1.252770e-25	1.000000e+00	4.840322e+07	4.840322e+07	1.502652e+03	9.734830e+02	9.734830e+02	1.187095e-06	-1.031645e+31	-1.180017e+16	-5.824387e-08	2.011195e-05
1.302723e-25	1.000000e+00	4.825128e+07	4.825128e+07	1.501070e+03	9.852569e+02	9.852569e+02	1.208442e-06	-3.496197e+31	-3.765724e+16	-2.005133e-07	2.041929e-05
1.354668e-25	1.000000e+00	4.807283e+07	4.807283e+07	1.499512e+03	9.971513e+02	9.971513e+02	1.230253e-06	1.155163e+31	1.171758e+16	6.748952e-08	2.074251e-05
1.408685e-25	1.000000e+00	4.784975e+07	4.784975e+07	1.497939e+03	1.009100e+03	1.009100e+03	1.252415e-06	-1.641892e+31	-1.569186e+16	-9.818330e-08	2.108892e-05
1.464855e-25	1.000000e+00	4.770177e+07	4.770177e+07	1.496420e+03	1.021366e+03	1.021366e+03	1.275089e-06	1.309287e+31	1.177951e+16	7.951590e-08	2.141150e-05
1.523265e-25	1.000000e+00	4.752243e+07	4.752243e+07	1.494841e+03	1.033341e+03	1.033341e+03	1.298108e-06	-1.482522e+31	-1.258295e+16	-9.174856e-08	2.174428e-05
1.584005e-25	1.000000e+00	4.737508e+07	4.737508e+07	1.493369e+03	1.045929e+03	1.045929e+03	1.321555e-06	1.206110e+31	9.635546e+15	7.581029e-08	2.207761e-05
1.647166e-25	1.000000e+00	4.717349e+07	4.717349e+07	1.491866e+03	1.058458e+03	1.058458e+03	1.345462e-06	-3.287568e+31	-2.474607e+16	-2.110940e-07	2.243756e-05
1.712845e-25	1.000000e+00	4.698233e+07	4.698233e+07	1.490288e+03	1.071098e+03	1.071098e+03	1.369789e-06	-1.637527e+33	-1.161564e+18	-1.073018e-05	2.279788e-05
1.781144e-25	1.000000e+00	4.682924e+07	4.682924e+07	1.488814e+03	1.083762e+03	1.083762e+03	1.394550e-06	-7.472051e+31	-4.997692e+16	-4.976746e-07	2.314286e-05
1.852166e-25	1.000000e+00	4.666786e+07	4.666786e+07	1.487322e+03	1.096585e+03	1.096585e+03	1.419775e-06	-1.542228e+31	-9.726053e+15	-1.045083e-07	2.349766e-05
1.926020e-25	1.000000e+00	4.647514e+07	4.647514e+07	1.485865e+03	1.109549e+03	1.109549e+03	1.445578e-06	-2.324480e+31	-1.382269e+16	-1.608101e-07	2.387404e-05
2.002819e-25	1.000000e+00	4.633297e+07	4.633297e+07	1.484400e+03	1.122602e+03	1.122602e+03	1.471702e-06	-1.818146e+31	-1.019764e+16	-1.277231e-07	2.422901e-05
2.082680e-25	1.000000e+00	4.613885e+07	4.613885e+07	1.482909e+03	1.135682e+03	1.135682e+03	1.498418e-06	-1.733461e+31	-9.175520e+15	-1.243574e-07	2.461444e-05
2.165726e-25	1.000000e+00	4.596699e+07	4.596699e+07	1.481437e+03	1.149233e+03	1.149233e+03	1.525522e-06	-3.378523e+31	-1.685337e+16	-2.469381e-07	2.500127e-05
2.252083e-25	1.000000e+00	4.580869e+07	4.580869e+07	1.480003e+03	1.162394e+03	1.162394e+03	1.553265e-06	2.143470e+31	1.010068e+16	1.593930e-07	2.537497e-05
2.341883e-25	1.000000e+00	4.564760e+07	4.564760e+07	1.478578e+03	1.176431e+03	1.176431e+03	1.581445e-06	2.665357e+31	1.182834e+16	2.017237e-07	2.577202e-05
2.435264e-25	1.000000e+00	4.549674e+07	4.549674e+07	1.477163e+03	1.189909e+03	1.189909e+03	1.610228e-06	2.301468e+31	9.647967e+15	1.770903e-07	2.615372e-05
2.532369e-25	1.000000e+00	4.528523e+07	4.528523e+07	1.475762e+03	1.203660e+03	1.203660e+03	1.639445e-06	-3.199078e+31	-1.266208e+16	-2.519609e-07	2.657953e-05
2.633345e-25	1.000000e+00	4.511267e+07	4.511267e+07	1.474337e+03	1.217622e+03	1.217622e+03	1.669302e-06	-2.251730e+32	-8.413052e+16	-1.807653e-06	2.699069e-05
2.738348e-25	1.000000e+00	4.496984e+07	4.496984e+07	1.472948e+03	1.231617e+03	1.231617e+03	1.699630e-06	2.211834e+31	7.805010e+15	1.804002e-07	2.738763e-05
2.847538e-25	1.000000e+00	4.476746e+07	4.476746e+07	1.471517e+03	1.245899e+03	1.245899e+03	1.730552e-06	2.428811e+32	8.090567e+16	2.026156e-06	2.783047e-05
2.961082e-25	1.000000e+00	4.461042e+07	4.461042e+07	1.470154e+03	1.260065e+03	1.260065e+03	1.762120e-06	3.183551e+33	1.002182e+18	2.702848e-05	2.824598e-05
3.079153e-25	1.000000e+00	4.445362e+07	4.445362e+07	1.468762e+03	1.274893e+03	1.274893e+03	1.794218e-06	-5.876765e+31	-1.744899e+16	-5.078016e-07	2.867917e-05
3.201933e-25	1.000000e+00	4.429204e+07	4.429204e+07	1.467392e+03	1.289496e+03	1.289496e+03	1.826883e-06	-3.074090e+32	-8.622159e+16	-2.705074e-06	2.911350e-05
3.329608e-25	1.000000e+00	4.411472e+07	4.411472e+07	1.466057e+03	1.304370e+03	1.304370e+03	1.860277e-06	-7.990510e+31	-2.116263e+16	-7.173782e-07	2.956769e-05
3.462374e-25	1.000000e+00	4.394580e+07	4.394580e+07	1.464690e+03	1.318694e+03	1.318694e+03	1.894132e-06	1.987091e+32	4.983085e+16	1.818538e-06	3.000728e-05
3.600434e-25	1.000000e+00	4.378145e+07	4.378145e+07	1.463341e+03	1.334069e+03	1.334069e+03	1.928691e-06	-4.195387e+31	-9.928426e+15	-3.912124e-07	3.047110e-05
3.743999e-25	1.000000e+00	4.361708e+07	4.361708e+07	1.462039e+03	1.349345e+03	1.349345e+03	1.963932e-06	6.600225e+31	1.475513e+16	6.271435e-07	3.093617e-05
3.893289e-25	1.000000e+00	4.346498e+07	4.346498e+07	1.460668e+03	1.364429e+03	1.364429e+03	1.999764e-06	3.211055e+31	6.790369e+15	3.104856e-07	3.139145e-05
4.048531e-25	1.000000e+00	4.331220e+07	4.331220e+07	1.459380e+03	1.379843e+03	1.379843e+03	2.036327e-06	1.055100e+32	2.109335e+16	1.038326e-06	3.185807e-05
4.209964e-25	1.000000e+00	4.313146e+07	4.313146e+07	1.458104e+03	1.395415e+03	1.395415e+03	2.073655e-06	4.007668e+31	7.574858e+15	4.027285e-07	3.235261e-05
4.377833e-25	1.000000e+00	4.297702e+07	4.297702e+07	1.456772e+03	1.411097e+03	1.411097e+03	2.111456e-06	1.993395e+33	3.562950e+17	2.039404e-05	3.283375e-05
4.552397e-25	1.000000e+00	4.279657e+07	4.279657e+07	1.455480e+03	1.426838e+03	1.426838e+03	2.150147e-06	-5.362807e+31	-9.068165e+15	-5.603235e-07	3.334000e-05
4.733921e-25	1.000000e+00	4.263592e+07	4.263592e+07	1.454211e+03	1.442337e+03	1.442337e+03	2.189405e-06	7.405989e+31	1.186451e+16	7.884896e-07	3.382914e-05
4.922683e-25	1.000000e+00	4.247958e+07	4.247958e+07	1.452896e+03	1.458992e+03	1.458992e+03	2.229546e-06	-2.769390e+32	-4.189093e+16	-3.003132e-06	3.434572e-05
5.118972e-25	1.000000e+00	4.231563e+07	4.231563e+07	1.451643e+03	1.475018e+03	1.475018e+03	2.270479e-06	1.143787e+32	1.638170e+16	1.264540e-06	3.485752e-05
5.323088e-25	1.000000e+00	4.215003e+07	4.215003e+07	1.450406e+03	1.490997e+03	1.490997e+03	2.312184e-06	-1.026496e+32	-1.393071e+16	-1.157334e-06	3.537357e-05
5.535342e-25	1.000000e+00	4.201065e+07	4.201065e+07	1.449136e+03	1.507758e+03	1.507758e+03	2.354484e-06	-2.475278e+32	-3.176628e+16	-2.837383e-06	3.588989e-05
5.756061e-25	1.000000e+00	4.181192e+07	4.181192e+07	1.447895e+03	1.524233e+03	1.524233e+03	2.397688e-06	7.347661e+31	8.930849e+15	8.624616e-07	3.645450e-05
5.985580e-25	1.000000e+00	4.166890e+07	4.166890e+07	1.446609e+03	1.541153e+03	1.541153e+03	2.441563e-06	1.191262e+32	1.370183e+16	1.422454e-06	3.698569e-05
6.224251e-25	1.000000e+00	4.149836e+07	4.149836e+07	1.445413e+03	1.557906e+03	1.557906e+03	2.486426e-06	-6.124903e+31	-6.674097e+15	-7.465106e-07	3.754140e-05
6.472439e-25	1.000000e+00	4.134034e+07	4.134034e+07	1.444178e+03	1.574956e+03	1.574956e+03	2.532217e-06	7.700777e+31	7.946794e+15	9.566559e-07	3.809733e-05
6.730524e-25	1.000000e+00	4.118465e+07	4.118465e+07	1.442991e+03	1.592066e+03	1.592066e+03	2.578600e-06	-4.175107e+32	-4.081899e+16	-5.285452e-06	3.865678e-05
6.998899e-25	1.000000e+00	4.101286e+07	4.101286e+07	1.441768e+03	1.609479e+03	1.609479e+03	2.626133e-06	2.534361e+32	2.346615e+16	3.276116e-06	3.924328e-05
7.277976e-25	1.000000e+00	4.085392e+07	4.085392e+07	1.440553e+03	1.626883e+03	1.626883e+03	2.674442e-06	-1.478286e+32	-1.297111e+16	-1.948413e-06	3.982195e-05
7.568181e-25	1.000000e+00	4.069504e+07	4.069504e+07	1.439386e+03	1.644256e+03	1.644256e+03	2.723540e-06	-9.116080e+31	-7.585097e+15	-1.225158e-06	4.040433e-05
7.869957e-25	1.000000e+00	4.053912e+07	4.053912e+07	1.438180e+03	1.661953e+03	1.661953e+03	2.773699e-06	-3.379809e+32	-2.665625e+16	-4.630328e-06	4.099627e-05
8.183767e-25	1.000000e+00	4.038744e+07	4.038744e+07	1.437031e+03	1.679867e+03	1.679867e+03	2.824813e-06	-1.501775e+32	-1.122614e+16	-2.096354e-06	4.159379e-05
8.510089e-25	1.000000e+00	4.022293e+07	4.022293e+07	1.435833e+03	1.697662e+03	1.697662e+03	2.876932e-06	1.401721e+32	9.940431e+15	1.997029e-06	4.220633e-05
8.849424e-25	1.000000e+00	4.006062e+07	4.006062e+07	1.434681e+03	1.715680e+03	1.715680e+03	2.929685e-06	-1.328491e+32	-8.936705e+15	-1.931353e-06	4.282709e-05
9.202289e-25	1.000000e+00	3.990014e+07	3.990014e+07	1.433515e+03	1.734052e+03	1.734052e+03	2.983613e-06	1.797953e+32	1.146749e+16	2.666843e-06	4.345979e-05
9.569225e-25	1.000000e+00	3.973407e+07	3.973407e+07	1.432374e+03	1.752362e+03	1.752362e+03	3.038985e-06	-1.198464e+32	-7.252811e+15	-1.815102e-06	4.410224e-05
9.950792e-25	1.000000e+00	3.958686e+07	3.958686e+07	1.431225e+03	1.770647e+03	1.770647e+03	3.095104e-06	-1.214998e+32	-6.980970e+15	-1.874612e-06	4.472814e-05
1.034757e-24	1.000000e+00	3.941844e+07	3.941844e+07	1.430088e+03	1.789588e+03	1.789588e+03	3.152175e-06	1.284070e+32	6.995582e+15	2.023870e-06	4.539975e-05
1.076018e-24	1.000000e+00	3.927535e+07	3.927535e+07	1.428961e+03	1.808231e+03	1.808231e+03	3.210378e-06	3.126150e+32	1.617111e+16	5.017654e-06	4.603985e-05
1.118923e-24	1.000000e+00	3.912085e+07	3.912085e+07	1.427851e+03	1.827504e+03	1.827504e+03	3.269515e-06	-1.434628e+32	-7.037966e+15	-2.348494e-06	4.671434e-05
1.163540e-24	1.000000e+00	3.893416e+07	3.893416e+07	1.426751e+03	1.846526e+03	1.846526e+03	3.329793e-06	-1.582146e+32	-7.370021e+15	-2.652671e-06	4.742689e-05
1.209935e-24	1.000000e+00	3.880169e+07	3.880169e+07	1.425597e+03	1.865335e+03	1.865335e+03	3.391628e-06	4.489172e+32	1.987843e+16	7.656044e-06	4.807355e-05
1.258180e-24	1.000000e+00	3.864478e+07	3.864478e+07	1.424481e+03	1.884683e+03	1.884683e+03	3.454214e-06	5.094170e+33	2.142306e+17	8.865644e-05	4.876941e-05
1.308349e-24	1.000000e+00	3.848961e+07	3.848961e+07	1.423409e+03	1.904109e+03	1.904109e+03	3.518034e-06	4.553167e+33	1.819090e+17	8.085134e-05	4.947073e-05
1.360519e-24	1.000000e+00	3.833785e+07	3.833785e+07	1.422360e+03	1.923570e+03	1.923570e+03	3.583309e-06	3.474986e+32	1.319511e+16	6.293696e-06	5.017418e-05
1.414769e-24	1.000000e+00	3.817160e+07	3.817160e+07	1.421247e+03	1.943505e+03	1.943505e+03	3.649713e-06	1.949790e+32	7.031688e+15	3.608921e-06	5.091495e-05
1.471182e-24	1.000000e+00	3.801288e+07	3.801288e+07	1.420206e+03	1.962928e+03	1.962928e+03	3.717370e-06	3.486059e+32	1.196226e+16	6.588284e-06	5.163850e-05
1.529844e-24	1.000000e+00	3.786369e+07	3.786369e+07	1.419126e+03	1.983263e+03	1.983263e+03	3.786182e-06	-5.891109e+32	-1.919973e+16	-1.135465e-05	5.237903e-05
1.590846e-24	1.000000e+00	3.770258e+07	3.770258e+07	1.418064e+03	2.003176e+03	2.003176e+03	3.856171e-06	2.386247e+32	7.398095e+15	4.698417e-06	5.313101e-05
1.654280e-24	1.000000e+00	3.755638e+07	3.755638e+07	1.417000e+03	2.023571e+03	2.023571e+03	3.927831e-06	6.991908e+32	2.060647e+16	1.403680e-05	5.388088e-05
1.720243e-24	1.000000e+00	3.739841e+07	3.739841e+07	1.415972e+03	2.043815e+03	2.043815e+03	4.000755e-06	-5.027286e+32	-1.409697e+16	-1.030763e-05	5.464978e-05
1.788837e-24	1.000000e+00	3.723890e+07	3.723890e+07	1.414892e+03	2.064731e+03	2.064731e+03	4.074736e-06	-2.461914e+32	-6.560783e+15	-5.156793e-06	5.544553e-05
1.860166e-24	1.000000e+00	3.708899e+07	3.708899e+07	1.413883e+03	2.084747e+03	2.084747e+03	4.150546e-06	1.629131e+33	4.137039e+16	3.481947e-05	5.620931e-05
1.934339e-24	1.000000e+00	3.692070e+07	3.692070e+07	1.412863e+03	2.105315e+03	2.105315e+03	4.227615e-06	1.047419e+34	2.532418e+17	2.290139e-04	5.702260e-05
2.011469e-24	1.000000e+00	3.677212e+07	3.677212e+07	1.411830e+03	2.126572e+03	2.126572e+03	4.306239e-06	3.121634e+32	7.177636e+15	6.964335e-06	5.783109e-05
2.091675e-24	1.000000e+00	3.662951e+07	3.662951e+07	1.410800e+03	2.147844e+03	2.147844e+03	4.386016e-06	1.453668e+33	3.180178e+16	3.306746e-05	5.863699e-05
2.175080e-24	1.000000e+00	3.647560e+07	3.647560e+07	1.409809e+03	2.169088e+03	2.169088e+03	4.467569e-06	3.632682e+32	7.565568e+15	8.439297e-06	5.946682e-05
2.261810e-24	1.000000e+00	3.631163e+07	3.631163e+07	1.408814e+03	2.189855e+03	2.189855e+03	4.550615e-06	-1.459927e+33	-2.899044e+16	-3.468918e-05	6.030726e-05
2.351998e-24	1.000000e+00	3.614719e+07	3.614719e+07	1.407814e+03	2.211080e+03	2.211080e+03	4.635702e-06	7.152906e+32	1.353506e+16	1.738605e-05	6.116879e-05
2.445782e-24	1.000000e+00	3.600581e+07	3.600581e+07	1.406830e+03	2.232004e+03	2.232004e+03	4.721768e-06	-4.398139e+32	-7.939525e+15	-1.090177e-05	6.199009e-05
2.543306e-24	1.000000e+00	3.585786e+07	3.585786e+07	1.405841e+03	2.253847e+03	2.253847e+03	4.809638e-06	1.423317e+33	2.447256e+16	3.601399e-05	6.285504e-05
2.644719e-24	1.000000e+00	3.570249e+07	3.570249e+07	1.404878e+03	2.275940e+03	2.275940e+03	4.898877e-06	2.998623e+33	4.910409e+16	7.753904e-05	6.374737e-05
2.750176e-24	1.000000e+00	3.555080e+07	3.555080e+07	1.403874e+03	2.297961e+03	2.297961e+03	4.990703e-06	-7.141922e+32	-1.114555e+16	-1.886511e-05	6.463881e-05
2.859837e-24	1.000000e+00	3.540979e+07	3.540979e+07	1.402909e+03	2.319450e+03	2.319450e+03	5.083327e-06	5.188375e+32	7.728696e+15	1.397996e-05	6.550308e-05
2.973871e-24	1.000000e+00	3.525377e+07	3.525377e+07	1.401944e+03	2.341858e+03	2.341858e+03	5.178237e-06	-2.666034e+33	-3.784971e+16	-7.343937e-05	6.642859e-05
3.092453e-24	1.000000e+00	3.509824e+07	3.509824e+07	1.401034e+03	2.364076e+03	2.364076e+03	5.274799e-06	6.637067e+33	8.988130e+16	1.869135e-04	6.735595e-05
3.215762e-24	1.000000e+00	3.494113e+07	3.494113e+07	1.400054e+03	2.385929e+03	2.385929e+03	5.373042e-06	-6.124071e+32	-7.920494e+15	-1.763789e-05	6.828426e-05
3.343989e-24	1.000000e+00	3.479819e+07	3.479819e+07	1.399137e+03	2.408871e+03	2.408871e+03	5.473309e-06	8.394904e+32	1.035018e+16	2.467878e-05	6.922404e-05
3.477328e-24	1.000000e+00	3.464009e+07	3.464009e+07	1.398178e+03	2.431283e+03	2.431283e+03	5.575561e-06	-1.008436e+34	-1.187055e+17	-3.032805e-04	7.018697e-05
3.615984e-24	1.000000e+00	3.450226e+07	3.450226e+07	1.397233e+03	2.454065e+03	2.454065e+03	5.680014e-06	-6.617617e+33	-7.434832e+16	-2.030278e-04	7.112767e-05
3.760170e-24	1.000000e+00	3.434350e+07	3.434350e+07	1.396310e+03	2.477124e+03	2.477124e+03	5.786027e-06	-7.920722e+32	-8.492312e+15	-2.486756e-05	7.212788e-05
3.910104e-24	1.000000e+00	3.418863e+07	3.418863e+07	1.395403e+03	2.499724e+03	2.499724e+03	5.893909e-06	1.733940e+33	1.776536e+16	5.568230e-05	7.311565e-05
4.066017e-24	1.000000e+00	3.405108e+07	3.405108e+07	1.394488e+03	2.522520e+03	2.522520e+03	6.003750e-06	-1.757412e+33	-1.720683e+16	-5.758513e-05	7.408045e-05
4.228147e-24	1.000000e+00	3.390087e+07	3.390087e+07	1.393582e+03	2.545889e+03	2.545889e+03	6.116409e-06	6.219917e+33	5.815499e+16	2.083635e-04	7.509805e-05
4.396742e-24	1.000000e+00	3.375048e+07	3.375048e+07	1.392675e+03	2.569087e+03	2.569087e+03	6.230505e-06	1.113504e+33	9.949423e+15	3.814022e-05	7.612001e-05
4.572059e-24	1.000000e+00	3.359349e+07	3.359349e+07	1.391803e+03	2.592175e+03	2.592175e+03	6.347467e-06	6.576392e+33	5.619089e+16	2.305703e-04	7.716303e-05
4.754367e-24	1.000000e+00	3.345662e+07	3.345662e+07	1.390915e+03	2.615627e+03	2.615627e+03	6.466171e-06	2.815609e+33	2.299817e+16	1.007519e-04	7.817966e-05
4.943944e-24	1.000000e+00	3.329538e+07	3.329538e+07	1.390028e+03	2.639529e+03	2.639529e+03	6.587167e-06	2.281064e+34	1.780349e+17	8.361975e-04	7.927614e-05
5.141081e-24	1.000000e+00	3.315760e+07	3.315760e+07	1.389130e+03	2.662867e+03	2.662867e+03	6.710472e-06	1.517398e+33	1.133319e+16	5.679048e-05	8.030941e-05
5.346078e-24	1.000000e+00	3.301234e+07	3.301234e+07	1.388290e+03	2.685842e+03	2.685842e+03	6.836336e-06	1.192897e+33	8.534949e+15	4.563657e-05	8.135873e-05
5.559250e-24	1.000000e+00	3.285930e+07	3.285930e+07	1.387415e+03	2.710443e+03	2.710443e+03	6.964472e-06	2.991536e+33	2.044998e+16	1.171369e-04	8.248632e-05
5.780922e-24	1.000000e+00	3.271219e+07	3.271219e+07	1.386533e+03	2.733255e+03	2.733255e+03	7.094773e-06	1.024107e+33	6.713428e+15	4.100991e-05	8.355465e-05
6.011432e-24	1.000000e+00	3.256830e+07	3.256830e+07	1.385671e+03	2.758891e+03	2.758891e+03	7.227902e-06	-1.366088e+33	-8.546843e+15	-5.592352e-05	8.471094e-05
6.251134e-24	1.000000e+00	3.241951e+07	3.241951e+07	1.384842e+03	2.782166e+03	2.782166e+03	7.363632e-06	-1.337741e+33	-8.025211e+15	-5.603136e-05	8.581766e-05
6.500394e-24	1.000000e+00	3.227497e+07	3.227497e+07	1.384001e+03	2.806408e+03	2.806408e+03	7.501487e-06	1.906681e+33	1.095277e+16	8.166579e-05	8.695308e-05
6.759594e-24	1.000000e+00	3.212324e+07	3.212324e+07	1.383136e+03	2.830909e+03	2.830909e+03	7.642643e-06	1.903462e+34	1.046922e+17	8.347161e-04	8.812653e-05
7.029128e-24	1.000000e+00	3.197112e+07	3.197112e+07	1.382300e+03	2.855343e+03	2.855343e+03	7.785965e-06	-1.430186e+33	-7.535313e+15	-6.422356e-05	8.931006e-05
7.309410e-24	1.000000e+00	3.183473e+07	3.183473e+07	1.381460e+03	2.879652e+03	2.879652e+03	7.932173e-06	1.982363e+34	1.001114e+17	9.094289e-04	9.045630e-05
7.600868e-24	1.000000e+00	3.168521e+07	3.168521e+07	1.380661e+03	2.903985e+03	2.903985e+03	8.081234e-06	2.487115e+33	1.204270e+16	1.168165e-04	9.165112e-05
7.903948e-24	1.000000e+00	3.154956e+07	3.154956e+07	1.379832e+03	2.928706e+03	2.928706e+03	8.233058e-06	-1.415786e+33	-6.570805e+15	-6.793947e-05	9.282874e-05
8.219113e-24	1.000000e+00	3.139777e+07	3.139777e+07	1.379015e+03	2.952740e+03	2.952740e+03	8.387952e-06	-8.739113e+33	-3.893511e+16	-4.296004e-04	9.404299e-05
8.546845e-24	1.000000e+00	3.125578e+07	3.125578e+07	1.378200e+03	2.978417e+03	2.978417e+03	8.545418e-06	2.007570e+34	8.565314e+16	1.009509e-03	9.529170e-05
8.887645e-24	1.000000e+00	3.111117e+07	3.111117e+07	1.377385e+03	3.003259e+03	3.003259e+03	8.705934e-06	1.619742e+33	6.629524e+15	8.335957e-05	9.653313e-05
9.242035e-24	1.000000e+00	3.097640e+07	3.097640e+07	1.376586e+03	3.027693e+03	3.027693e+03	8.870047e-06	-1.866391e+33	-7.335729e+15	-9.816097e-05	9.774192e-05
9.610555e-24	1.000000e+00	3.083233e+07	3.083233e+07	1.375799e+03	3.052438e+03	3.052438e+03	9.036383e-06	1.844207e+34	6.959452e+16	9.928172e-04	9.900123e-05
9.993770e-24	1.000000e+00	3.067825e+07	3.067825e+07	1.375013e+03	3.077934e+03	3.077934e+03	9.207241e-06	-3.043852e+33	-1.101861e+16	-1.680204e-04	1.003295e-04
1.039227e-23	1.000000e+00	3.054398e+07	3.054398e+07	1.374249e+03	3.102700e+03	3.102700e+03	9.379800e-06	4.083855e+33	1.420271e+16	2.304270e-04	1.015814e-04
1.080665e-23	1.000000e+00	3.039311e+07	3.039311e+07	1.373462e+03	3.128243e+03	3.128243e+03	9.556932e-06	2.060465e+33	6.878010e+15	1.191738e-04	1.029261e-04
1.123756e-23	1.000000e+00	3.025519e+07	3.025519e+07	1.372674e+03	3.152868e+03	3.152868e+03	9.736793e-06	-6.601370e+33	-2.118874e+16	-3.905942e-04	1.042092e-04
1.168565e-23	1.000000e+00	3.011396e+07	3.011396e+07	1.371931e+03	3.178139e+03	3.178139e+03	9.920505e-06	-3.802939e+33	-1.172884e+16	-2.303412e-04	1.055371e-04
1.215161e-23	1.000000e+00	2.997366e+07	2.997366e+07	1.371107e+03	3.203950e+03	3.203950e+03	1.010717e-05	-1.680580e+34	-4.977717e+16	-1.041961e-03	1.068922e-04
1.263615e-23	1.000000e+00	2.982144e+07	2.982144e+07	1.370376e+03	3.228636e+03	3.228636e+03	1.029749e-05	-3.017998e+33	-8.602481e+15	-1.919408e-04	1.082656e-04
1.314000e-23	1.000000e+00	2.968222e+07	2.968222e+07	1.369618e+03	3.254478e+03	3.254478e+03	1.049192e-05	7.453783e+33	2.041599e+16	4.852726e-04	1.096440e-04
1.366395e-23	1.000000e+00	2.953756e+07	2.953756e+07	1.368889e+03	3.280064e+03	3.280064e+03	1.069016e-05	2.309313e+34	6.082351e+16	1.540640e-03	1.110472e-04
1.420879e-23	1.000000e+00	2.940095e+07	2.940095e+07	1.368147e+03	3.305710e+03	3.305709e+03	1.089191e-05	-2.586661e+33	-6.552636e+15	-1.766136e-04	1.124355e-04
1.477536e-23	1.000000e+00	2.926319e+07	2.926319e+07	1.367373e+03	3.331538e+03	3.331538e+03	1.109717e-05	-3.584853e+33	-8.734686e+15	-2.505844e-04	1.138474e-04
1.536452e-23	1.000000e+00	2.912156e+07	2.912156e+07	1.366685e+03	3.357354e+03	3.357354e+03	1.130701e-05	3.610432e+33	8.463952e+15	2.585693e-04	1.152876e-04
1.597717e-23	1.000000e+00	2.897633e+07	2.897633e+07	1.365936e+03	3.382096e+03	3.382096e+03	1.152062e-05	4.045042e+33	9.140988e+15	2.970280e-04	1.167193e-04
1.661425e-23	1.000000e+00	2.883663e+07	2.883663e+07	1.365200e+03	3.407327e+03	3.407327e+03	1.173821e-05	6.393767e+34	1.392156e+17	4.809781e-03	1.181597e-04
1.727673e-23	1.000000e+00	2.869844e+07	2.869844e+07	1.364475e+03	3.433269e+03	3.433269e+03	1.196070e-05	1.195556e+34	2.506287e+16	9.212334e-04	1.196326e-04
1.796563e-23	1.000000e+00	2.856668e+07	2.856668e+07	1.363755e+03	3.459494e+03	3.459494e+03	1.218643e-05	3.847913e+33	7.765374e+15	3.034016e-04	1.211024e-04
1.868200e-23	1.000000e+00	2.841733e+07	2.841733e+07	1.363043e+03	3.486054e+03	3.486054e+03	1.241662e-05	1.393044e+34	2.705789e+16	1.127560e-03	1.226735e-04
1.942693e-23	1.000000e+00	2.828172e+07	2.828172e+07	1.362353e+03	3.512612e+03	3.512612e+03	1.265149e-05	6.657844e+33	1.245039e+16	5.519454e-04	1.242008e-04
2.020157e-23	1.000000e+00	2.814491e+07	2.814491e+07	1.361642e+03	3.537440e+03	3.537440e+03	1.289049e-05	-4.904419e+34	-8.854060e+16	-4.165616e-03	1.256866e-04
2.100710e-23	1.000000e+00	2.800171e+07	2.800171e+07	1.360933e+03	3.563313e+03	3.563313e+03	1.313484e-05	-3.821236e+34	-6.651724e+16	-3.329446e-03	1.272534e-04
2.184474e-23	1.000000e+00	2.786924e+07	2.786924e+07	1.360242e+03	3.588871e+03	3.588871e+03	1.338331e-05	1.148901e+34	1.929716e+16	1.025057e-03	1.287753e-04
2.271579e-23	1.000000e+00	2.773119e+07	2.773119e+07	1.359537e+03	3.615512e+03	3.615512e+03	1.363651e-05	4.267411e+33	6.907410e+15	3.903133e-04	1.303771e-04
2.362156e-23	1.000000e+00	2.758798e+07	2.758798e+07	1.358860e+03	3.641225e+03	3.641225e+03	1.389425e-05	-7.587639e+34	-1.185411e+17	-7.121947e-03	1.319859e-04
2.456346e-23	1.000000e+00	2.745371e+07	2.745371e+07	1.358180e+03	3.666405e+03	3.666405e+03	1.415778e-05	-7.610991e+33	-1.148785e+16	-7.320270e-04	1.335486e-04
2.554291e-23	1.000000e+00	2.731512e+07	2.731512e+07	1.357483e+03	3.692792e+03	3.692792e+03	1.442682e-05	-7.183498e+34	-1.046073e+17	-7.086167e-03	1.351922e-04
2.656142e-23	1.000000e+00	2.718399e+07	2.718399e+07	1.356813e+03	3.713927e+03	3.713927e+03	1.469911e-05	2.437371e+34	3.449488e+16	2.462898e-03	1.366218e-04
2.762054e-23	1.000000e+00	2.706919e+07	2.706919e+07	1.356145e+03	3.735836e+03	3.735836e+03	1.497875e-05	-2.039621e+34	-2.802918e+16	-2.105058e-03	1.380106e-04
2.872189e-23	1.000000e+00	2.693458e+07	2.693458e+07	1.355508e+03	3.757430e+03	3.757430e+03	1.526207e-05	1.052577e+34	1.405398e+16	1.113766e-03	1.395021e-04
2.986716e-23	1.000000e+00	2.680598e+07	2.680598e+07	1.354797e+03	3.778543e+03	3.778543e+03	1.555145e-05	-6.527653e+33	-8.474916e+15	-7.074407e-04	1.409590e-04
3.105809e-23	1.000000e+00	2.667902e+07	2.667902e+07	1.354162e+03	3.799948e+03	3.799948e+03	1.584622e-05	-1.378479e+34	-1.739850e+16	-1.529825e-03	1.424321e-04
3.229651e-23	1.000000e+00	2.654618e+07	2.654618e+07	1.353518e+03	3.820409e+03	3.820409e+03	1.614702e-05	-3.052788e+34	-3.751002e+16	-3.473581e-03	1.439156e-04
3.358432e-23	1.000000e+00	2.641280e+07	2.641280e+07	1.352856e+03	3.841355e+03	3.841355e+03	1.645331e-05	-7.691113e+33	-9.195324e+15	-8.974459e-04	1.454354e-04
3.492347e-23	1.000000e+00	2.628150e+07	2.628150e+07	1.352223e+03	3.862792e+03	3.862792e+03	1.676640e-05	-5.648716e+33	-6.568149e+15	-6.757563e-04	1.469776e-04
3.631602e-23	1.000000e+00	2.615350e+07	2.615350e+07	1.351585e+03	3.883226e+03	3.883226e+03	1.708493e-05	1.301423e+34	1.473856e+16	1.595365e-03	1.484782e-04
3.776410e-23	1.000000e+00	2.601867e+07	2.601867e+07	1.350939e+03	3.904052e+03	3.904052e+03	1.740818e-05	7.828961e+33	8.632287e+15	9.848501e-04	1.500481e-04
3.926992e-23	1.000000e+00	2.588955e+07	2.588955e+07	1.350313e+03	3.925181e+03	3.925181e+03	1.773809e-05	-1.287004e+34	-1.381278e+16	-1.659774e-03	1.516126e-04
4.083578e-23	1.000000e+00	2.575592e+07	2.575592e+07	1.349689e+03	3.945813e+03	3.945813e+03	1.807591e-05	-6.293251e+33	-6.579493e+15	-8.328773e-04	1.532002e-04
4.246409e-23	1.000000e+00	2.562177e+07	2.562177e+07	1.349098e+03	3.966122e+03	3.966122e+03	1.842050e-05	6.400338e+33	6.521876e+15	8.694583e-04	1.547950e-04
4.415732e-23	1.000000e+00	2.548929e+07	2.548929e+07	1.348441e+03	3.987001e+03	3.987001e+03	1.877028e-05	-1.217067e+34	-1.208043e+16	-1.696747e-03	1.564187e-04
4.591806e-23	1.000000e+00	2.535541e+07	2.535541e+07	1.347795e+03	4.008143e+03	4.008143e+03	1.912735e-05	8.162734e+33	7.890770e+15	1.168352e-03	1.580784e-04
4.774901e-23	1.000000e+00	2.522027e+07	2.522027e+07	1.347225e+03	4.027425e+03	4.027425e+03	1.949003e-05	-1.015332e+34	-9.582327e+15	-1.492626e-03	1.596900e-04
4.965298e-23	1.000000e+00	2.508329e+07	2.508329e+07	1.346607e+03	4.049866e+03	4.049866e+03	1.986031e-05	-7.784905e+33	-7.145789e+15	-1.176039e-03	1.614567e-04
5.163286e-23	1.000000e+00	2.495921e+07	2.495921e+07	1.345969e+03	4.070226e+03	4.070226e+03	2.023835e-05	-1.816386e+34	-1.625981e+16	-2.812842e-03	1.630751e-04
5.369169e-23	1.000000e+00	2.481667e+07	2.481667e+07	1.345392e+03	4.091069e+03	4.091069e+03	2.062439e-05	1.566724e+34	1.367126e+16	2.496698e-03	1.648516e-04
5.583261e-23	1.000000e+00	2.468431e+07	2.468431e+07	1.344802e+03	4.112044e+03	4.112044e+03	2.101696e-05	-1.380730e+34	-1.174411e+16	-2.259930e-03	1.665853e-04
5.805890e-23	1.000000e+00	2.454945e+07	2.454945e+07	1.344193e+03	4.132613e+03	4.132613e+03	2.141765e-05	1.124828e+34	9.331732e+15	1.892207e-03	1.683383e-04
6.037396e-23	1.000000e+00	2.442180e+07	2.442180e+07	1.343595e+03	4.153977e+03	4.153977e+03	2.182599e-05	2.749443e+34	2.222922e+16	4.747307e-03	1.700930e-04
6.278134e-23	1.000000e+00	2.428889e+07	2.428889e+07	1.343010e+03	4.173881e+03	4.173881e+03	2.224161e-05	3.164742e+34	2.498261e+16	5.615531e-03	1.718432e-04
6.528470e-23	1.000000e+00	2.415024e+07	2.415024e+07	1.342457e+03	4.196297e+03	4.196297e+03	2.266409e-05	-4.990083e+34	-3.835101e+16	-9.111542e-03	1.737580e-04
6.788789e-23	1.000000e+00	2.402028e+07	2.402028e+07	1.341856e+03	4.216957e+03	4.216957e+03	2.309596e-05	1.265621e+34	9.490905e+15	2.374130e-03	1.755582e-04
7.059488e-23	1.000000e+00	2.388622e+07	2.388622e+07	1.341308e+03	4.237431e+03	4.237431e+03	2.353641e-05	-1.386576e+34	-1.014917e+16	-2.674840e-03	1.774007e-04
7.340980e-23	1.000000e+00	2.376173e+07	2.376173e+07	1.340735e+03	4.263294e+03	4.263294e+03	2.398527e-05	1.852996e+34	1.315673e+16	3.669234e-03	1.794185e-04
7.633697e-23	1.000000e+00	2.365637e+07	2.365637e+07	1.340136e+03	4.303017e+03	4.303017e+03	2.444272e-05	8.788935e+35	5.957597e+17	1.779456e-01	1.818968e-04
7.938086e-23	1.000000e+00	2.349335e+07	2.349335e+07	1.339617e+03	4.299704e+03	4.299704e+03	2.490820e-05	1.109034e+34	7.546612e+15	2.324402e-03	1.830179e-04
8.254612e-23	1.000000e+00	2.335922e+07	2.335922e+07	1.339033e+03	4.321115e+03	4.321115e+03	2.538416e-05	-1.200886e+34	-7.971175e+15	-2.590009e-03	1.849854e-04
8.583760e-23	1.000000e+00	2.322882e+07	2.322882e+07	1.338459e+03	4.342144e+03	4.342144e+03	2.586742e-05	1.239496e+34	8.030154e+15	2.749164e-03	1.869292e-04
8.926032e-23	1.000000e+00	2.309193e+07	2.309193e+07	1.337929e+03	4.362802e+03	4.362802e+03	2.636181e-05	-1.218731e+34	-7.710458e+15	-2.784184e-03	1.889319e-04
9.281952e-23	1.000000e+00	2.295983e+07	2.295983e+07	1.337362e+03	4.384084e+03	4.384084e+03	2.686582e-05	1.811298e+34	1.118396e+16	4.258319e-03	1.909459e-04
9.652064e-23	1.000000e+00	2.283459e+07	2.283459e+07	1.336823e+03	4.404692e+03	4.404692e+03	2.737796e-05	-2.840125e+35	-1.713009e+17	-6.862194e-02	1.928956e-04
1.003693e-22	1.000000e+00	2.270268e+07	2.270268e+07	1.336276e+03	4.425601e+03	4.425601e+03	2.790164e-05	-2.570575e+34	-1.514151e+16	-6.393456e-03	1.949373e-04
1.043715e-22	1.000000e+00	2.257044e+07	2.257044e+07	1.335743e+03	4.446422e+03	4.446422e+03	2.843427e-05	1.761184e+34	1.013331e+16	4.510197e-03	1.970020e-04
1.085333e-22	1.000000e+00	2.243675e+07	2.243675e+07	1.335204e+03	4.466875e+03	4.466875e+03	2.897603e-05	-2.598776e+34	-1.461334e+16	-6.855831e-03	1.990874e-04
1.128609e-22	1.000000e+00	2.231542e+07	2.231542e+07	1.334669e+03	4.487338e+03	4.487338e+03	2.952982e-05	-1.872143e+34	-1.028952e+16	-5.074632e-03	2.010868e-04
1.173612e-22	1.000000e+00	2.218803e+07	2.218803e+07	1.334132e+03	4.507601e+03	4.507601e+03	3.009652e-05	-1.980614e+34	-1.064321e+16	-5.524560e-03	2.031547e-04
1.220409e-22	1.000000e+00	2.205502e+07	2.205502e+07	1.333609e+03	4.529816e+03	4.529816e+03	3.066917e-05	3.554751e+34	1.863829e+16	1.021794e-02	2.053871e-04
1.269072e-22	1.000000e+00	2.192766e+07	2.192766e+07	1.333087e+03	4.549599e+03	4.549599e+03	3.125744e-05	1.611506e+34	8.267351e+15	4.768274e-03	2.074821e-04
1.319676e-22	1.000000e+00	2.180938e+07	2.180938e+07	1.332577e+03	4.574487e+03	4.574487e+03	3.185516e-05	3.227065e+34	1.611001e+16	9.810292e-03	2.097486e-04
1.372297e-22	1.000000e+00	2.167213e+07	2.167213e+07	1.332054e+03	4.591451e+03	4.591451e+03	3.246353e-05	-5.622852e+35	-2.755542e+17	-1.764168e-01	2.118597e-04
1.427016e-22	1.000000e+00	2.155977e+07	2.155977e+07	1.331538e+03	4.616663e+03	4.616663e+03	3.308681e-05	4.035413e+36	1.924186e+18	1.299447e+00	2.141332e-04
1.483918e-22	1.000000e+00	2.141750e+07	2.141750e+07	1.331064e+03	4.631581e+03	4.631581e+03	3.371574e-05	-5.428760e+35	-2.547148e+17	-1.806956e-01	2.162521e-04
1.543088e-22	1.000000e+00	2.129315e+07	2.129315e+07	1.330529e+03	4.652688e+03	4.652688e+03	3.436346e-05	1.380122e+34	6.329911e+15	4.729432e-03	2.185063e-04
1.604618e-22	1.000000e+00	2.118184e+07	2.118184e+07	1.330019e+03	4.677619e+03	4.677619e+03	3.502145e-05	3.034187e+34	1.354934e+16	1.067371e-02	2.208316e-04
1.668601e-22	1.000000e+00	2.105291e+07	2.105291e+07	1.329540e+03	4.696256e+03	4.696255e+03	3.569245e-05	-1.164744e+35	-5.098846e+16	-4.224365e-02	2.230692e-04
1.735135e-22	1.000000e+00	2.091165e+07	2.091165e+07	1.329030e+03	4.713437e+03	4.713437e+03	3.637672e-05	-1.964203e+34	-8.443025e+15	-7.367766e-03	2.253976e-04
1.804323e-22	1.000000e+00	2.079310e+07	2.079310e+07	1.328564e+03	4.733342e+03	4.733342e+03	3.707230e-05	2.860486e+34	1.203927e+16	1.103913e-02	2.276400e-04
1.876269e-22	1.000000e+00	2.067666e+07	2.067666e+07	1.328047e+03	4.758144e+03	4.758144e+03	3.778259e-05	-1.851541e+34	-7.591812e+15	-7.348914e-03	2.301216e-04
1.951084e-22	1.000000e+00	2.056462e+07	2.056462e+07	1.327548e+03	4.781010e+03	4.781010e+03	3.850460e-05	2.805677e+35	1.123154e+17	1.144262e-01	2.324872e-04
2.028882e-22	1.000000e+00	2.042760e+07	2.042760e+07	1.327106e+03	4.794583e+03	4.794583e+03	3.924474e-05	4.216907e+34	1.664331e+16	1.778272e-02	2.347110e-04
2.109783e-22	1.000000e+00	2.030149e+07	2.030149e+07	1.326580e+03	4.814218e+03	4.814218e+03	3.999737e-05	5.350761e+34	2.069124e+16	2.327380e-02	2.371362e-04
2.193909e-22	1.000000e+00	2.017800e+07	2.017800e+07	1.326111e+03	4.834043e+03	4.834043e+03	4.076364e-05	3.561673e+34	1.349279e+16	1.597185e-02	2.395700e-04
2.281390e-22	1.000000e+00	2.005363e+07	2.005363e+07	1.325644e+03	4.853596e+03	4.853596e+03	4.154415e-05	1.580221e+34	5.866775e+15	7.308767e-03	2.420308e-04
2.372359e-22	1.000000e+00	1.993589e+07	1.993589e+07	1.325169e+03	4.873856e+03	4.873856e+03	4.234101e-05	3.182359e+34	1.157139e+16	1.515872e-02	2.444765e-04
2.466955e-22	1.000000e+00	1.982297e+07	1.982297e+07	1.324720e+03	4.896291e+03	4.896291e+03	4.315257e-05	-2.968528e+34	-1.054884e+16	-1.454752e-02	2.470009e-04
2.565323e-22	1.000000e+00	1.969343e+07	1.969343e+07	1.324238e+03	4.913006e+03	4.913006e+03	4.398373e-05	1.708394e+34	5.968310e+15	8.651126e-03	2.494744e-04
2.667614e-22	1.000000e+00	1.959308e+07	1.959308e+07	1.323808e+03	4.938361e+03	4.938361e+03	4.482422e-05	-9.975619e+34	-3.396455e+16	-5.182245e-02	2.520462e-04
2.773983e-22	1.000000e+00	1.945133e+07	1.945133e+07	1.323353e+03	4.951504e+03	4.951504e+03	4.568371e-05	4.051906e+34	1.361362e+16	2.182753e-02	2.545587e-04
2.884594e-22	1.000000e+00	1.934272e+07	1.934272e+07	1.322854e+03	4.975068e+03	4.975068e+03	4.656506e-05	2.337975e+34	7.670868e+15	1.295220e-02	2.572063e-04
2.999616e-22	1.000000e+00	1.921870e+07	1.921870e+07	1.322422e+03	4.990461e+03	4.990461e+03	4.745559e-05	2.380052e+34	7.689234e+15	1.361625e-02	2.596669e-04
3.119223e-22	1.000000e+00	1.914632e+07	1.914632e+07	1.321930e+03	5.025003e+03	5.025003e+03	4.836626e-05	8.033502e+34	2.507399e+16	4.683492e-02	2.624527e-04
3.243601e-22	1.000000e+00	1.899072e+07	1.899072e+07	1.321486e+03	5.032123e+03	5.032123e+03	4.929509e-05	-3.430505e+34	-1.063168e+16	-2.083255e-02	2.649780e-04
3.372937e-22	1.000000e+00	1.888880e+07	1.888880e+07	1.321083e+03	5.054546e+03	5.054546e+03	5.024350e-05	2.802025e+34	8.492999e+15	1.747998e-02	2.675948e-04
3.507431e-22	1.000000e+00	1.874716e+07	1.874716e+07	1.320635e+03	5.067247e+03	5.067247e+03	5.120724e-05	5.018375e+34	1.502113e+16	3.250701e-02	2.702941e-04
3.647287e-22	1.000000e+00	1.863283e+07	1.863283e+07	1.320165e+03	5.085945e+03	5.085945e+03	5.218899e-05	-3.289418e+34	-9.666314e+15	-2.196930e-02	2.729561e-04
3.792721e-22	1.000000e+00	1.851647e+07	1.851647e+07	1.319720e+03	5.104168e+03	5.104168e+03	5.319848e-05	-3.269222e+34	-9.436687e+15	-2.252912e-02	2.756555e-04
3.943953e-22	1.000000e+00	1.840220e+07	1.840220e+07	1.319306e+03	5.123567e+03	5.123567e+03	5.421687e-05	2.216775e+34	6.278554e+15	1.575666e-02	2.784214e-04
4.101216e-22	1.000000e+00	1.828865e+07	1.828865e+07	1.318860e+03	5.141310e+03	5.141310e+03	5.525962e-05	3.138865e+34	8.737828e+15	2.301208e-02	2.811203e-04
4.264749e-22	1.000000e+00	1.817253e+07	1.817253e+07	1.318417e+03	5.159629e+03	5.159629e+03	5.631999e-05	-6.359613e+34	-1.739155e+16	-4.813318e-02	2.839246e-04
4.434803e-22	1.000000e+00	1.806720e+07	1.806720e+07	1.318017e+03	5.180836e+03	5.180836e+03	5.740611e-05	2.080185e+34	5.573175e+15	1.620837e-02	2.867537e-04
4.611638e-22	1.000000e+00	1.796424e+07	1.796424e+07	1.317565e+03	5.202429e+03	5.202429e+03	5.851132e-05	2.899443e+34	7.608230e+15	2.324673e-02	2.895992e-04
4.795525e-22	1.000000e+00	1.783458e+07	1.783458e+07	1.317159e+03	5.215156e+03	5.215156e+03	5.963614e-05	1.072226e+35	2.779392e+16	8.913814e-02	2.924183e-04
4.986743e-22	1.000000e+00	1.771481e+07	1.771481e+07	1.316763e+03	5.233629e+03	5.233629e+03	6.077868e-05	7.303400e+34	1.859988e+16	6.279624e-02	2.954380e-04
5.185586e-22	1.000000e+00	1.760725e+07	1.760725e+07	1.316339e+03	5.251742e+03	5.251742e+03	6.194754e-05	4.290389e+34	1.073939e+16	3.803032e-02	2.982715e-04
5.392359e-22	1.000000e+00	1.749356e+07	1.749356e+07	1.315940e+03	5.269341e+03	5.269341e+03	6.314913e-05	-1.273102e+35	-3.133876e+16	-1.165639e-01	3.012161e-04
5.607375e-22	1.000000e+00	1.738783e+07	1.738783e+07	1.315506e+03	5.287379e+03	5.287379e+03	6.435958e-05	-5.984420e+34	-1.448170e+16	-5.647897e-02	3.040851e-04
5.830966e-22	1.000000e+00	1.732010e+07	1.732010e+07	1.315119e+03	5.315911e+03	5.315911e+03	6.559583e-05	1.075739e+35	2.534070e+16	1.035252e-01	3.069215e-04
6.063472e-22	1.000000e+00	1.716562e+07	1.716562e+07	1.314702e+03	5.321429e+03	5.321429e+03	6.685848e-05	-6.850268e+36	-1.605337e+18	-6.894474e+00	3.100050e-04
6.305249e-22	1.000000e+00	1.705632e+07	1.705632e+07	1.314319e+03	5.339156e+03	5.339156e+03	6.814905e-05	3.809189e+34	8.779492e+15	3.958198e-02	3.130310e-04
6.556667e-22	1.000000e+00	1.696319e+07	1.696319e+07	1.313879e+03	5.360833e+03	5.360833e+03	6.945797e-05	-1.411009e+37	-3.186900e+18	-1.506895e+01	3.160274e-04
6.818110e-22	1.000000e+00	1.683825e+07	1.683825e+07	1.313501e+03	5.373723e+03	5.373723e+03	7.080084e-05	-8.340939e+35	-1.861395e+17	-9.243173e-01	3.191378e-04
7.089978e-22	1.000000e+00	1.674428e+07	1.674428e+07	1.313093e+03	5.393742e+03	5.393742e+03	7.216234e-05	-1.332796e+35	-2.919529e+16	-1.518879e-01	3.221245e-04
7.372687e-22	1.000000e+00	1.666417e+07	1.666417e+07	1.312710e+03	5.415774e+03	5.415774e+03	7.355349e-05	5.387683e+34	1.156376e+16	6.288908e-02	3.249952e-04
7.666668e-22	1.000000e+00	1.652476e+07	1.652476e+07	1.312330e+03	5.427381e+03	5.427381e+03	7.496995e-05	4.915892e+34	1.043881e+16	5.984359e-02	3.284393e-04
7.972371e-22	1.000000e+00	1.641317e+07	1.641317e+07	1.311957e+03	5.442606e+03	5.442606e+03	7.641416e-05	-4.359347e+35	-9.128238e+16	-5.489722e-01	3.315999e-04
8.290265e-22	1.000000e+00	1.631670e+07	1.631670e+07	1.311580e+03	5.459539e+03	5.459538e+03	7.789065e-05	4.978736e+34	1.026454e+16	6.457273e-02	3.345983e-04
8.620834e-22	1.000000e+00	1.620737e+07	1.620737e+07	1.311181e+03	5.477614e+03	5.477614e+03	7.939162e-05	-3.369417e+35	-6.832786e+16	-4.519431e-01	3.379706e-04
8.964584e-22	1.000000e+00	1.609491e+07	1.609491e+07	1.310772e+03	5.492815e+03	5.492815e+03	8.091986e-05	2.367091e+34	4.734129e+15	3.287486e-02	3.412766e-04
9.322041e-22	1.000000e+00	1.600306e+07	1.600306e+07	1.310413e+03	5.509527e+03	5.509527e+03	8.248562e-05	1.965870e+34	3.872426e+15	2.809509e-02	3.442795e-04
9.693752e-22	1.000000e+00	1.591793e+07	1.591793e+07	1.310053e+03	5.530013e+03	5.530013e+03	8.407590e-05	5.689417e+34	1.100112e+16	8.350769e-02	3.474078e-04
1.008028e-21	1.000000e+00	1.579217e+07	1.579217e+07	1.309675e+03	5.540403e+03	5.540402e+03	8.569513e-05	2.199588e+34	4.213420e+15	3.359107e-02	3.508323e-04
1.048223e-21	1.000000e+00	1.568677e+07	1.568677e+07	1.309310e+03	5.557263e+03	5.557263e+03	8.735023e-05	-2.648348e+35	-4.996548e+16	-4.182135e-01	3.542643e-04
1.090020e-21	1.000000e+00	1.558413e+07	1.558413e+07	1.308923e+03	5.572951e+03	5.572951e+03	8.903049e-05	4.454159e+34	8.285900e+15	7.268496e-02	3.576043e-04
1.133484e-21	1.000000e+00	1.548635e+07	1.548635e+07	1.308552e+03	5.589429e+03	5.589429e+03	9.075066e-05	1.446553e+35	2.651533e+16	2.436017e-01	3.609262e-04
1.178681e-21	1.000000e+00	1.537966e+07	1.537966e+07	1.308206e+03	5.603154e+03	5.603154e+03	9.250200e-05	6.520572e+35	1.180655e+17	1.136693e+00	3.643224e-04
1.225680e-21	1.000000e+00	1.527232e+07	1.527232e+07	1.307829e+03	5.616042e+03	5.616041e+03	9.428519e-05	3.949907e+34	7.070259e+15	7.131049e-02	3.677269e-04
1.274553e-21	1.000000e+00	1.517847e+07	1.517847e+07	1.307436e+03	5.634370e+03	5.634370e+03	9.610986e-05	2.752901e+34	4.848013e+15	5.125560e-02	3.712079e-04
1.325375e-21	1.000000e+00	1.507400e+07	1.507400e+07	1.307138e+03	5.648251e+03	5.648251e+03	9.796489e-05	3.617203e+34	6.292205e+15	6.971432e-02	3.747016e-04
1.378224e-21	1.000000e+00	1.498284e+07	1.498284e+07	1.306779e+03	5.664066e+03	5.664066e+03	9.985781e-05	5.513039e+34	9.456913e+15	1.095245e-01	3.780368e-04
1.433180e-21	1.000000e+00	1.487893e+07	1.487893e+07	1.306442e+03	5.677827e+03	5.677827e+03	1.017841e-04	3.868054e+34	6.555136e+15	7.956568e-02	3.816019e-04
1.490327e-21	1.000000e+00	1.477810e+07	1.477810e+07	1.306086e+03	5.693252e+03	5.693251e+03	1.037530e-04	5.505489e+34	9.204370e+15	1.171640e-01	3.852492e-04
1.549753e-21	1.000000e+00	1.467488e+07	1.467488e+07	1.305725e+03	5.706568e+03	5.706568e+03	1.057561e-04	1.747090e+34	2.886957e+15	3.850642e-02	3.888663e-04
1.611548e-21	1.000000e+00	1.458125e+07	1.458125e+07	1.305387e+03	5.721239e+03	5.721239e+03	1.078025e-04	6.706609e+34	1.094089e+16	1.526230e-01	3.923695e-04
1.675808e-21	1.000000e+00	1.447720e+07	1.447720e+07	1.305013e+03	5.735589e+03	5.735589e+03	1.098820e-04	2.022200e+34	3.257870e+15	4.769718e-02	3.961809e-04
1.742629e-21	1.000000e+00	1.438966e+07	1.438966e+07	1.304727e+03	5.750684e+03	5.750684e+03	1.120057e-04	6.919495e+34	1.100213e+16	1.682334e-01	3.996399e-04
1.812116e-21	1.000000e+00	1.429423e+07	1.429423e+07	1.304374e+03	5.764714e+03	5.764714e+03	1.141718e-04	2.671861e+34	4.196866e+15	6.715862e-02	4.032897e-04
1.884373e-21	1.000000e+00	1.418593e+07	1.418593e+07	1.304044e+03	5.776336e+03	5.776336e+03	1.163775e-04	2.281030e+34	3.547061e+15	5.955695e-02	4.071876e-04
1.959511e-21	1.000000e+00	1.409427e+07	1.409427e+07	1.303706e+03	5.791604e+03	5.791604e+03	1.186338e-04	2.900588e+34	4.451349e+15	7.822826e-02	4.109189e-04
2.037645e-21	1.000000e+00	1.400032e+07	1.400032e+07	1.303337e+03	5.803652e+03	5.803652e+03	1.209235e-04	3.155064e+34	4.791831e+15	8.798534e-02	4.145372e-04
2.118895e-21	1.000000e+00	1.390355e+07	1.390355e+07	1.303017e+03	5.818377e+03	5.818377e+03	1.232664e-04	2.171465e+34	3.256443e+15	6.269252e-02	4.184814e-04
2.203385e-21	1.000000e+00	1.381257e+07	1.381257e+07	1.302700e+03	5.832041e+03	5.832041e+03	1.256464e-04	2.295366e+34	3.402115e+15	6.848119e-02	4.222272e-04
2.291243e-21	1.000000e+00	1.371485e+07	1.371485e+07	1.302355e+03	5.844779e+03	5.844779e+03	1.280699e-04	2.008389e+34	2.944471e+15	6.208465e-02	4.261644e-04
2.382605e-21	1.000000e+00	1.362170e+07	1.362170e+07	1.302081e+03	5.858022e+03	5.858022e+03	1.305597e-04	1.384380e+34	2.006782e+15	4.427822e-02	4.300508e-04
2.477610e-21	1.000000e+00	1.352745e+07	1.352745e+07	1.301747e+03	5.870169e+03	5.870168e+03	1.330823e-04	2.350738e+34	3.372495e+15	7.784227e-02	4.339449e-04
2.576403e-21	1.000000e+00	1.343552e+07	1.343552e+07	1.301391e+03	5.884120e+03	5.884120e+03	1.356619e-04	1.711048e+34	2.425797e+15	5.862481e-02	4.379526e-04
2.679136e-21	1.000000e+00	1.334358e+07	1.334358e+07	1.301089e+03	5.896183e+03	5.896183e+03	1.382848e-04	2.181056e+34	3.060640e+15	7.733861e-02	4.418741e-04
2.785964e-21	1.000000e+00	1.325278e+07	1.325278e+07	1.300767e+03	5.909002e+03	5.909002e+03	1.409528e-04	1.614559e+34	2.241213e+15	5.923925e-02	4.458687e-04
2.897053e-21	1.000000e+00	1.316135e+07	1.316135e+07	1.300445e+03	5.921065e+03	5.921065e+03	1.436924e-04	1.341589e+34	1.843404e+15	5.095764e-02	4.498829e-04
3.012571e-21	1.000000e+00	1.307298e+07	1.307298e+07	1.300146e+03	5.933577e+03	5.933577e+03	1.464622e-04	1.663649e+34	2.261928e+15	6.535511e-02	4.538809e-04
3.132696e-21	1.000000e+00	1.298164e+07	1.298164e+07	1.299832e+03	5.946383e+03	5.946383e+03	1.493118e-04	1.753235e+34	2.358173e+15	7.133179e-02	4.580609e-04
3.257610e-21	1.000000e+00	1.289209e+07	1.289209e+07	1.299534e+03	5.957690e+03	5.957690e+03	1.521977e-04	1.203389e+34	1.603306e+15	5.068511e-02	4.621197e-04
3.387505e-21	1.000000e+00	1.280679e+07	1.280679e+07	1.299184e+03	5.968771e+03	5.968771e+03	1.551394e-04	1.385505e+34	1.828872e+15	6.032515e-02	4.660632e-04
3.522580e-21	1.000000e+00	1.273653e+07	1.273653e+07	1.298921e+03	5.978601e+03	5.978601e+03	1.581525e-04	1.143300e+34	1.496795e+15	5.116764e-02	4.694057e-04
3.663040e-21	1.000000e+00	1.264790e+07	1.264790e+07	1.298598e+03	5.985539e+03	5.985539e+03	1.612107e-04	1.554090e+34	2.022831e+15	7.202362e-02	4.732436e-04
3.809102e-21	1.000000e+00	1.257105e+07	1.257105e+07	1.298304e+03	5.992633e+03	5.992633e+03	1.643346e-04	1.144810e+34	1.481306e+15	5.469744e-02	4.767011e-04
3.960987e-21	1.000000e+00	1.248943e+07	1.248943e+07	1.298010e+03	5.999387e+03	5.999387e+03	1.675193e-04	9.480538e+33	1.219828e+15	4.679621e-02	4.803571e-04
4.118929e-21	1.000000e+00	1.240956e+07	1.240956e+07	1.297716e+03	6.003724e+03	6.003724e+03	1.707688e-04	9.130484e+33	1.170551e+15	4.653758e-02	4.837984e-04
4.283169e-21	1.000000e+00	1.233082e+07	1.233082e+07	1.297437e+03	6.009830e+03	6.009830e+03	1.740775e-04	1.158893e+34	1.478197e+15	6.097817e-02	4.873828e-04
4.453958e-21	1.000000e+00	1.225573e+07	1.225573e+07	1.297135e+03	6.017698e+03	6.017698e+03	1.774546e-04	1.192655e+34	1.511342e+15	6.470101e-02	4.910112e-04
4.631557e-21	1.000000e+00	1.217028e+07	1.217028e+07	1.296857e+03	6.021200e+03	6.021200e+03	1.808886e-04	8.818480e+33	1.114239e+15	4.954288e-02	4.947460e-04
4.816237e-21	1.000000e+00	1.209053e+07	1.209053e+07	1.296534e+03	6.025223e+03	6.025223e+03	1.844000e-04	9.821872e+33	1.236883e+15	5.702412e-02	4.983423e-04
5.008281e-21	1.000000e+00	1.201060e+07	1.201060e+07	1.296258e+03	6.030395e+03	6.030394e+03	1.879709e-04	8.792294e+33	1.102487e+15	5.276788e-02	5.020893e-04
5.207984e-21	1.000000e+00	1.193085e+07	1.193085e+07	1.295942e+03	6.035344e+03	6.035344e+03	1.916195e-04	8.175724e+33	1.020977e+15	5.072958e-02	5.058606e-04
5.415649e-21	1.000000e+00	1.184928e+07	1.184928e+07	1.295681e+03	6.039092e+03	6.039092e+03	1.953381e-04	8.479245e+33	1.055599e+15	5.444881e-02	5.096590e-04
5.631594e-21	1.000000e+00	1.177027e+07	1.177027e+07	1.295444e+03	6.042180e+03	6.042179e+03	1.991228e-04	8.254673e+33	1.025019e+15	5.480979e-02	5.133423e-04
5.856151e-21	1.000000e+00	1.169059e+07	1.169059e+07	1.295147e+03	6.046868e+03	6.046868e+03	2.029952e-04	8.675883e+33	1.073152e+15	5.959684e-02	5.172425e-04
6.089661e-21	1.000000e+00	1.161114e+07	1.161114e+07	1.294877e+03	6.049698e+03	6.049698e+03	2.069335e-04	7.383377e+33	9.111431e+14	5.247725e-02	5.210251e-04
6.332482e-21	1.000000e+00	1.153583e+07	1.153583e+07	1.294594e+03	6.059912e+03	6.059912e+03	2.109335e-04	6.520786e+33	7.979365e+14	4.787923e-02	5.253122e-04
6.584986e-21	1.000000e+00	1.145282e+07	1.145282e+07	1.294322e+03	6.058753e+03	6.058753e+03	2.150403e-04	6.195082e+33	7.588059e+14	4.716018e-02	5.290183e-04
6.847558e-21	1.000000e+00	1.137219e+07	1.137219e+07	1.294026e+03	6.062399e+03	6.062398e+03	2.192094e-04	7.427751e+33	9.070576e+14	5.857710e-02	5.330898e-04
7.120600e-21	1.000000e+00	1.129374e+07	1.129374e+07	1.293781e+03	6.069508e+03	6.069508e+03	2.234618e-04	6.804805e+33	8.261297e+14	5.555430e-02	5.374223e-04
7.404530e-21	1.000000e+00	1.121519e+07	1.121519e+07	1.293462e+03	6.068762e+03	6.068762e+03	2.278117e-04	6.674964e+33	8.108645e+14	5.642951e-02	5.411197e-04
7.699781e-21	1.000000e+00	1.113539e+07	1.113539e+07	1.293256e+03	6.072245e+03	6.072245e+03	2.322379e-04	5.515438e+33	6.680880e+14	4.832182e-02	5.453103e-04
8.006805e-21	1.000000e+00	1.105645e+07	1.105645e+07	1.292970e+03	6.082500e+03	6.082500e+03	2.367365e-04	6.087075e+33	7.311359e+14	5.526129e-02	5.501313e-04
8.326071e-21	1.000000e+00	1.100253e+07	1.100253e+07	1.292678e+03	6.080607e+03	6.080607e+03	2.413274e-04	5.053735e+33	6.079638e+14	4.701551e-02	5.526554e-04
8.658068e-21	1.000000e+00	1.090028e+07	1.090028e+07	1.292433e+03	6.081984e+03	6.081984e+03	2.460181e-04	5.269833e+33	6.332429e+14	5.136881e-02	5.579658e-04
9.003303e-21	1.000000e+00	1.082438e+07	1.082438e+07	1.292150e+03	6.085618e+03	6.085618e+03	2.507831e-04	4.560293e+33	5.463480e+14	4.603305e-02	5.622142e-04
9.362304e-21	1.000000e+00	1.074432e+07	1.074432e+07	1.291919e+03	6.088712e+03	6.088712e+03	2.556594e-04	4.472253e+33	5.344402e+14	4.685145e-02	5.666913e-04
9.735620e-21	1.000000e+00	1.066799e+07	1.066799e+07	1.291657e+03	6.090728e+03	6.090728e+03	2.606354e-04	4.687213e+33	5.592019e+14	5.088531e-02	5.709348e-04
1.012382e-20	1.000000e+00	1.058964e+07	1.058964e+07	1.291379e+03	6.095697e+03	6.095697e+03	2.656999e-04	4.261338e+33	5.063246e+14	4.799898e-02	5.756286e-04
1.052750e-20	1.000000e+00	1.051508e+07	1.051508e+07	1.291098e+03	6.096221e+03	6.096221e+03	2.708350e-04	4.206716e+33	4.996198e+14	4.908752e-02	5.797597e-04
1.094728e-20	1.000000e+00	1.044085e+07	1.044085e+07	1.290866e+03	6.112801e+03	6.112801e+03	2.761192e-04	4.137114e+33	4.847257e+14	5.001604e-02	5.854697e-04
1.138380e-20	1.000000e+00	1.036234e+07	1.036234e+07	1.290643e+03	6.102820e+03	6.102819e+03	2.814842e-04	3.515730e+33	4.153009e+14	4.413857e-02	5.889424e-04
1.183772e-20	1.000000e+00	1.028767e+07	1.028767e+07	1.290388e+03	6.105356e+03	6.105356e+03	2.869475e-04	3.666892e+33	4.322579e+14	4.773145e-02	5.934636e-04
1.230974e-20	1.000000e+00	1.021220e+07	1.021220e+07	1.290115e+03	6.117836e+03	6.117836e+03	2.925321e-04	3.346209e+33	3.904486e+14	4.519048e-02	5.990711e-04
1.280058e-20	1.000000e+00	1.013574e+07	1.013574e+07	1.289879e+03	6.117790e+03	6.117789e+03	2.982376e-04	3.256058e+33	3.799440e+14	4.565676e-02	6.035856e-04
1.331100e-20	1.000000e+00	1.006385e+07	1.006385e+07	1.289664e+03	6.127913e+03	6.127912e+03	3.040010e-04	3.190035e+33	3.691752e+14	4.635161e-02	6.089031e-04
1.384177e-20	1.000000e+00	9.987052e+06	9.987052e+06	1.289396e+03	6.116833e+03	6.116833e+03	3.099308e-04	2.923658e+33	3.414235e+14	4.413989e-02	6.124763e-04
1.439370e-20	1.000000e+00	9.916181e+06	9.916181e+06	1.289139e+03	6.131823e+03	6.131822e+03	3.159524e-04	2.752942e+33	3.175771e+14	4.306912e-02	6.183653e-04
1.496764e-20	1.000000e+00	9.836539e+06	9.836539e+06	1.288919e+03	6.123273e+03	6.123273e+03	3.220751e-04	2.634731e+33	3.060683e+14	4.291568e-02	6.225028e-04
1.556446e-20	1.000000e+00	9.766208e+06	9.766208e+06	1.288655e+03	6.132252e+03	6.132252e+03	3.283603e-04	2.674987e+33	3.084763e+14	4.516303e-02	6.279051e-04
1.618509e-20	1.000000e+00	9.693430e+06	9.693430e+06	1.288467e+03	6.133185e+03	6.133185e+03	3.347474e-04	2.626022e+33	3.025993e+14	4.602589e-02	6.327157e-04
1.683046e-20	1.000000e+00	9.618042e+06	9.618042e+06	1.288228e+03	6.131025e+03	6.131025e+03	3.412393e-04	2.413748e+33	2.786290e+14	4.398957e-02	6.374505e-04
1.750156e-20	1.000000e+00	9.558921e+06	9.558921e+06	1.287985e+03	6.159196e+03	6.159195e+03	3.478946e-04	2.245338e+33	2.533154e+14	4.220157e-02	6.443401e-04
1.819942e-20	1.000000e+00	9.479023e+06	9.479023e+06	1.287723e+03	6.149351e+03	6.149351e+03	3.546757e-04	2.123952e+33	2.415451e+14	4.163111e-02	6.487326e-04
1.892511e-20	1.000000e+00	9.414446e+06	9.414446e+06	1.287499e+03	6.165654e+03	6.165653e+03	3.615426e-04	2.155108e+33	2.418652e+14	4.371057e-02	6.549141e-04
1.967974e-20	1.000000e+00	9.333311e+06	9.333311e+06	1.287291e+03	6.148342e+03	6.148342e+03	3.686005e-04	1.973499e+33	2.246191e+14	4.179741e-02	6.587525e-04
2.046446e-20	1.000000e+00	9.262742e+06	9.262742e+06	1.287019e+03	6.150571e+03	6.150571e+03	3.757642e-04	1.954093e+33	2.220077e+14	4.298713e-02	6.640119e-04
2.128047e-20	1.000000e+00	9.192056e+06	9.192056e+06	1.286802e+03	6.154265e+03	6.154265e+03	3.830982e-04	1.821233e+33	2.062930e+14	4.162876e-02	6.695200e-04
2.212901e-20	1.000000e+00	9.117945e+06	9.117945e+06	1.286621e+03	6.149341e+03	6.149341e+03	3.905504e-04	1.749771e+33	1.989932e+14	4.164737e-02	6.744218e-04
2.301139e-20	1.000000e+00	9.050274e+06	9.050274e+06	1.286394e+03	6.156589e+03	6.156589e+03	3.981632e-04	1.656591e+33	1.872899e+14	4.092586e-02	6.802654e-04
2.392896e-20	1.000000e+00	8.981161e+06	8.981161e+06	1.286141e+03	6.159648e+03	6.159648e+03	4.058867e-04	1.563773e+33	1.763576e+14	4.014231e-02	6.858409e-04
2.488311e-20	1.000000e+00	8.916340e+06	8.916340e+06	1.285898e+03	6.167950e+03	6.167950e+03	4.137940e-04	1.534678e+33	1.719147e+14	4.084843e-02	6.917581e-04
2.587531e-20	1.000000e+00	8.845233e+06	8.845233e+06	1.285695e+03	6.166583e+03	6.166583e+03	4.218508e-04	1.456659e+33	1.633559e+14	4.035550e-02	6.971646e-04
2.690707e-20	1.000000e+00	8.775907e+06	8.775907e+06	1.285490e+03	6.167818e+03	6.167818e+03	4.300722e-04	1.378958e+33	1.544874e+14	3.973582e-02	7.028126e-04
2.797997e-20	1.000000e+00	8.714999e+06	8.714999e+06	1.285243e+03	6.173539e+03	6.173538e+03	4.384494e-04	1.337291e+33	1.491266e+14	3.990070e-02	7.083809e-04
2.909566e-20	1.000000e+00	8.659151e+06	8.659151e+06	1.285000e+03	6.176450e+03	6.176450e+03	4.469626e-04	1.270651e+33	1.413616e+14	3.915083e-02	7.132859e-04
3.025583e-20	1.000000e+00	8.598964e+06	8.598964e+06	1.284791e+03	6.167282e+03	6.167282e+03	4.556606e-04	1.243039e+33	1.393207e+14	3.965934e-02	7.172123e-04
3.146226e-20	1.000000e+00	8.546070e+06	8.546070e+06	1.284635e+03	6.167595e+03	6.167594e+03	4.645426e-04	1.187799e+33	1.330957e+14	3.908428e-02	7.216878e-04
3.271680e-20	1.000000e+00	8.491111e+06	8.491111e+06	1.284368e+03	6.163840e+03	6.163840e+03	4.735824e-04	1.124417e+33	1.263777e+14	3.821168e-02	7.259168e-04
3.402136e-20	1.000000e+00	8.431374e+06	8.431374e+06	1.284174e+03	6.156540e+03	6.156539e+03	4.827936e-04	1.081870e+33	1.223183e+14	3.808680e-02	7.301942e-04
3.537794e-20	1.000000e+00	8.378598e+06	8.378598e+06	1.283944e+03	6.155208e+03	6.155207e+03	4.921987e-04	1.053664e+33	1.192582e+14	3.827687e-02	7.346346e-04
3.678861e-20	1.000000e+00	8.317209e+06	8.317209e+06	1.283710e+03	6.145084e+03	6.145083e+03	5.018168e-04	9.941669e+32	1.134541e+14	3.746817e-02	7.388397e-04
3.825554e-20	1.000000e+00	8.265069e+06	8.265069e+06	1.283527e+03	6.140926e+03	6.140925e+03	5.115743e-04	9.819192e+32	1.124363e+14	3.818867e-02	7.429975e-04
3.978095e-20	1.000000e+00	8.208995e+06	8.208995e+06	1.283307e+03	6.137427e+03	6.137426e+03	5.215685e-04	9.221406e+32	1.058926e+14	3.710551e-02	7.476465e-04
4.136719e-20	1.000000e+00	8.147586e+06	8.147586e+06	1.283135e+03	6.127751e+03	6.127751e+03	5.317177e-04	8.807865e+32	1.019448e+14	3.679740e-02	7.520941e-04
4.301668e-20	1.000000e+00	8.093535e+06	8.093535e+06	1.282910e+03	6.123277e+03	6.123277e+03	5.420809e-04	8.437456e+32	9.801487e+13	3.644277e-02	7.565639e-04
4.473195e-20	1.000000e+00	8.036986e+06	8.036986e+06	1.282713e+03	6.117245e+03	6.117245e+03	5.526769e-04	8.167185e+32	9.534389e+13	3.653402e-02	7.611367e-04
4.651561e-20	1.000000e+00	7.967100e+06	7.967100e+06	1.282480e+03	6.123994e+03	6.123994e+03	5.634252e-04	7.696688e+32	8.935729e+13	3.596612e-02	7.686604e-04
4.837039e-20	1.000000e+00	7.927960e+06	7.927960e+06	1.282324e+03	6.105042e+03	6.105042e+03	5.743880e-04	7.509359e+32	8.854407e+13	3.596557e-02	7.700648e-04
5.029913e-20	1.000000e+00	7.863064e+06	7.863064e+06	1.282083e+03	6.095036e+03	6.095035e+03	5.855776e-04	7.075801e+32	8.411902e+13	3.531082e-02	7.751477e-04
5.230477e-20	1.000000e+00	7.795152e+06	7.795152e+06	1.281915e+03	6.099198e+03	6.099197e+03	5.970173e-04	6.808232e+32	8.066234e+13	3.548157e-02	7.824348e-04
5.439039e-20	1.000000e+00	7.749818e+06	7.749818e+06	1.281715e+03	6.082025e+03	6.082025e+03	6.086492e-04	6.589816e+32	7.918304e+13	3.535957e-02	7.847958e-04
5.655918e-20	1.000000e+00	7.705197e+06	7.705197e+06	1.281509e+03	6.089102e+03	6.089101e+03	6.205315e-04	6.337890e+32	7.571441e+13	3.500395e-02	7.902590e-04
5.881444e-20	1.000000e+00	7.630409e+06	7.630409e+06	1.281327e+03	6.076455e+03	6.076455e+03	6.326306e-04	5.921750e+32	7.148231e+13	3.434016e-02	7.963473e-04
6.115963e-20	1.000000e+00	7.579028e+06	7.579028e+06	1.281149e+03	6.061739e+03	6.061738e+03	6.449208e-04	5.737179e+32	7.009906e+13	3.441297e-02	7.998043e-04
6.359833e-20	1.000000e+00	7.521355e+06	7.521355e+06	1.280931e+03	6.056623e+03	6.056623e+03	6.575372e-04	5.435427e+32	6.669310e+13	3.387229e-02	8.052569e-04
6.613427e-20	1.000000e+00	7.463666e+06	7.463666e+06	1.280740e+03	6.047140e+03	6.047140e+03	6.704027e-04	5.173719e+32	6.398123e+13	3.350682e-02	8.102105e-04
6.877133e-20	1.000000e+00	7.413614e+06	7.413614e+06	1.280517e+03	6.051851e+03	6.051851e+03	6.834144e-04	5.011553e+32	6.173494e+13	3.356710e-02	8.163160e-04
7.151355e-20	1.000000e+00	7.348576e+06	7.348576e+06	1.280375e+03	6.031592e+03	6.031591e+03	6.967455e-04	4.762293e+32	5.965631e+13	3.333430e-02	8.207838e-04
7.436511e-20	1.000000e+00	7.292147e+06	7.292147e+06	1.280206e+03	6.052928e+03	6.052927e+03	7.103578e-04	4.544859e+32	5.593619e+13	3.306242e-02	8.300612e-04
7.733037e-20	1.000000e+00	7.241997e+06	7.241997e+06	1.279978e+03	6.025025e+03	6.025025e+03	7.242388e-04	4.337461e+32	5.463125e+13	3.266142e-02	8.319563e-04
8.041387e-20	1.000000e+00	7.177126e+06	7.177126e+06	1.279799e+03	6.011557e+03	6.011556e+03	7.383452e-04	4.102583e+32	5.225435e+13	3.231438e-02	8.375995e-04
8.362032e-20	1.000000e+00	7.142532e+06	7.142532e+06	1.279649e+03	6.016559e+03	6.016558e+03	7.527480e-04	3.986960e+32	5.057095e+13	3.217157e-02	8.423566e-04
8.695463e-20	1.000000e+00	7.078649e+06	7.078649e+06	1.279447e+03	5.996536e+03	5.996535e+03	7.674411e-04	3.736119e+32	4.818573e+13	3.153261e-02	8.471300e-04
9.042189e-20	1.000000e+00	7.028859e+06	7.028859e+06	1.279266e+03	5.992830e+03	5.992829e+03	7.824181e-04	3.586235e+32	4.639583e+13	3.135494e-02	8.526036e-04
9.402741e-20	1.000000e+00	6.981072e+06	6.981072e+06	1.279073e+03	5.978916e+03	5.978916e+03	7.976205e-04	3.429924e+32	4.489232e+13	3.102881e-02	8.564467e-04
9.777669e-20	1.000000e+00	6.932587e+06	6.932587e+06	1.278864e+03	5.972157e+03	5.972156e+03	8.131695e-04	3.315345e+32	4.363879e+13	3.105584e-02	8.614615e-04
1.016755e-19	1.000000e+00	6.887171e+06	6.887171e+06	1.278656e+03	5.971499e+03	5.971498e+03	8.290891e-04	3.182704e+32	4.191596e+13	3.080940e-02	8.670468e-04
1.057297e-19	1.000000e+00	6.829186e+06	6.829186e+06	1.278517e+03	5.950301e+03	5.950300e+03	8.452980e-04	3.007126e+32	4.031409e+13	3.036674e-02	8.713046e-04
1.099456e-19	1.000000e+00	6.790810e+06	6.790810e+06	1.278385e+03	5.953682e+03	5.953681e+03	8.618164e-04	2.912512e+32	3.893495e+13	3.025179e-02	8.767263e-04
1.143296e-19	1.000000e+00	6.736850e+06	6.736850e+06	1.278148e+03	5.937665e+03	5.937664e+03	8.785768e-04	2.786536e+32	3.775601e+13	3.012116e-02	8.813712e-04
1.188885e-19	1.000000e+00	6.680136e+06	6.680136e+06	1.278004e+03	5.919576e+03	5.919575e+03	8.957325e-04	2.628691e+32	3.616484e+13	2.964177e-02	8.861460e-04
1.236291e-19	1.000000e+00	6.630297e+06	6.630297e+06	1.277825e+03	5.909248e+03	5.909247e+03	9.132388e-04	2.520407e+32	3.497917e+13	2.950508e-02	8.912493e-04
1.285587e-19	1.000000e+00	6.580994e+06	6.580994e+06	1.277642e+03	5.904885e+03	5.904884e+03	9.310669e-04	2.390653e+32	3.330114e+13	2.905028e-02	8.972635e-04
1.336849e-19	1.000000e+00	6.535845e+06	6.535845e+06	1.277482e+03	5.897655e+03	5.897654e+03	9.492188e-04	2.313720e+32	3.242753e+13	2.910002e-02	9.023554e-04
1.390155e-19	1.000000e+00	6.478738e+06	6.478738e+06	1.277280e+03	5.879093e+03	5.879092e+03	9.677734e-04	2.189517e+32	3.117428e+13	2.877316e-02	9.074443e-04
1.445587e-19	1.000000e+00	6.429614e+06	6.429614e+06	1.277122e+03	5.868340e+03	5.868339e+03	9.866431e-04	2.086245e+32	2.997704e+13	2.847947e-02	9.127049e-04
1.503228e-19	1.000000e+00	6.389318e+06	6.389318e+06	1.276948e+03	5.871405e+03	5.871404e+03	1.005950e-03	2.008414e+32	2.878348e+13	2.829254e-02	9.189407e-04
1.563169e-19	1.000000e+00	6.334937e+06	6.334937e+06	1.276794e+03	5.854836e+03	5.854835e+03	1.025587e-03	1.903272e+32	2.766478e+13	2.798213e-02	9.242138e-04
1.625499e-19	1.000000e+00	6.283837e+06	6.283837e+06	1.276633e+03	5.845913e+03	5.845912e+03	1.045609e-03	1.809107e+32	2.649735e+13	2.769689e-02	9.303095e-04
1.690315e-19	1.000000e+00	6.233190e+06	6.233190e+06	1.276458e+03	5.830815e+03	5.830813e+03	1.066064e-03	1.725447e+32	2.560092e+13	2.750688e-02	9.354464e-04
1.757715e-19	1.000000e+00	6.185738e+06	6.185738e+06	1.276282e+03	5.828977e+03	5.828976e+03	1.086878e-03	1.639623e+32	2.436588e+13	2.715674e-02	9.423253e-04
1.827803e-19	1.000000e+00	6.135435e+06	6.135435e+06	1.276137e+03	5.820616e+03	5.820615e+03	1.108106e-03	1.563205e+32	2.339758e+13	2.696996e-02	9.486884e-04
1.900685e-19	1.000000e+00	6.082835e+06	6.082835e+06	1.275982e+03	5.811163e+03	5.811161e+03	1.129700e-03	1.492522e+32	2.252193e+13	2.688325e-02	9.553379e-04
1.976474e-19	1.000000e+00	6.043158e+06	6.043158e+06	1.275832e+03	5.805606e+03	5.805605e+03	1.151862e-03	1.432723e+32	2.172323e+13	2.666452e-02	9.606908e-04
2.055285e-19	1.000000e+00	5.985721e+06	5.985721e+06	1.275661e+03	5.785478e+03	5.785477e+03	1.174382e-03	1.346323e+32	2.077079e+13	2.628200e-02	9.665466e-04
2.137238e-19	1.000000e+00	5.941647e+06	5.941647e+06	1.275488e+03	5.793818e+03	5.793816e+03	1.197287e-03	1.296839e+32	1.986379e+13	2.626898e-02	9.751198e-04
2.222459e-19	1.000000e+00	5.889781e+06	5.889781e+06	1.275330e+03	5.771972e+03	5.771970e+03	1.220636e-03	1.226193e+32	1.913982e+13	2.595103e-02	9.799977e-04
2.311078e-19	1.000000e+00	5.848549e+06	5.848549e+06	1.275168e+03	5.768890e+03	5.768889e+03	1.244480e-03	1.170939e+32	1.832623e+13	2.566758e-02	9.863797e-04
2.403231e-19	1.000000e+00	5.784269e+06	5.784269e+06	1.275043e+03	5.743635e+03	5.743634e+03	1.268849e-03	1.091449e+32	1.746100e+13	2.528437e-02	9.929750e-04
2.499058e-19	1.000000e+00	5.736142e+06	5.736142e+06	1.274858e+03	5.744050e+03	5.744049e+03	1.293685e-03	1.045926e+32	1.672669e+13	2.526346e-02	1.001379e-03
2.598707e-19	1.000000e+00	5.693926e+06	5.693926e+06	1.274694e+03	5.769966e+03	5.769965e+03	1.318996e-03	1.009499e+32	1.578483e+13	2.530104e-02	1.013355e-03
2.702328e-19	1.000000e+00	5.646124e+06	5.646124e+06	1.274557e+03	5.730291e+03	5.730290e+03	1.344726e-03	9.513683e+31	1.539803e+13	2.487069e-02	1.014907e-03
2.810082e-19	1.000000e+00	5.594797e+06	5.594797e+06	1.274354e+03	5.732076e+03	5.732075e+03	1.371028e-03	9.025763e+31	1.458560e+13	2.469754e-02	1.024537e-03
2.922132e-19	1.000000e+00	5.553826e+06	5.553826e+06	1.274214e+03	5.711369e+03	5.711368e+03	1.397746e-03	8.607182e+31	1.416315e+13	2.443380e-02	1.028367e-03
3.038651e-19	1.000000e+00	5.495827e+06	5.495827e+06	1.274091e+03	5.696932e+03	5.696931e+03	1.425122e-03	8.057543e+31	1.342757e+13	2.410620e-02	1.036592e-03
3.159815e-19	1.000000e+00	5.454243e+06	5.454243e+06	1.273951e+03	5.688692e+03	5.688691e+03	1.453036e-03	7.715821e+31	1.295149e+13	2.397734e-02	1.042985e-03
3.285811e-19	1.000000e+00	5.406406e+06	5.406406e+06	1.273768e+03	5.685467e+03	5.685466e+03	1.481378e-03	7.336194e+31	1.234923e+13	2.382423e-02	1.051617e-03
3.416830e-19	1.000000e+00	5.357588e+06	5.357588e+06	1.273641e+03	5.679416e+03	5.679415e+03	1.510348e-03	6.955929e+31	1.177163e+13	2.363741e-02	1.060070e-03
3.553074e-19	1.000000e+00	5.312573e+06	5.312573e+06	1.273481e+03	5.668549e+03	5.668547e+03	1.539885e-03	6.605305e+31	1.128583e+13	2.341314e-02	1.067006e-03
3.694751e-19	1.000000e+00	5.261122e+06	5.261122e+06	1.273347e+03	5.655483e+03	5.655481e+03	1.570059e-03	6.222818e+31	1.075570e+13	2.315723e-02	1.074958e-03
3.842077e-19	1.000000e+00	5.217363e+06	5.217363e+06	1.273215e+03	5.650105e+03	5.650104e+03	1.600751e-03	5.930876e+31	1.029997e+13	2.301203e-02	1.082943e-03
3.995277e-19	1.000000e+00	5.179394e+06	5.179394e+06	1.273040e+03	5.651029e+03	5.651027e+03	1.631891e-03	5.691251e+31	9.875752e+12	2.290362e-02	1.091060e-03
4.154586e-19	1.000000e+00	5.128133e+06	5.128133e+06	1.272882e+03	5.629880e+03	5.629878e+03	1.663790e-03	5.348252e+31	9.456191e+12	2.262073e-02	1.097842e-03
4.320248e-19	1.000000e+00	5.089298e+06	5.089298e+06	1.272771e+03	5.622082e+03	5.622081e+03	1.696443e-03	5.113124e+31	9.103330e+12	2.246407e-02	1.104687e-03
4.492515e-19	1.000000e+00	5.050657e+06	5.050657e+06	1.272552e+03	5.619597e+03	5.619595e+03	1.729561e-03	4.895524e+31	8.735213e+12	2.234350e-02	1.112647e-03
4.671651e-19	1.000000e+00	5.018386e+06	5.018386e+06	1.272450e+03	5.611072e+03	5.611070e+03	1.763474e-03	4.709521e+31	8.467351e+12	2.219463e-02	1.118103e-03
4.857930e-19	1.000000e+00	4.978680e+06	4.978680e+06	1.272286e+03	5.620691e+03	5.620689e+03	1.797900e-03	4.517026e+31	8.052008e+12	2.214996e-02	1.128952e-03
5.051637e-19	1.000000e+00	4.933304e+06	4.933304e+06	1.272179e+03	5.590540e+03	5.590538e+03	1.833003e-03	4.252695e+31	7.787457e+12	2.183062e-02	1.133224e-03
5.253068e-19	1.000000e+00	4.898409e+06	4.898409e+06	1.272005e+03	5.577989e+03	5.577987e+03	1.868929e-03	4.070756e+31	7.538534e+12	2.165165e-02	1.138735e-03
5.462531e-19	1.000000e+00	4.855492e+06	4.855492e+06	1.271883e+03	5.573654e+03	5.573652e+03	1.905392e-03	3.872755e+31	7.199791e+12	2.152509e-02	1.147907e-03
5.680346e-19	1.000000e+00	4.821509e+06	4.821509e+06	1.271695e+03	5.561540e+03	5.561538e+03	1.942751e-03	3.703200e+31	6.959880e+12	2.131835e-02	1.153485e-03
5.906846e-19	1.000000e+00	4.778817e+06	4.778817e+06	1.271604e+03	5.551458e+03	5.551456e+03	1.980853e-03	3.515922e+31	6.668130e+12	2.116062e-02	1.161680e-03
6.142378e-19	1.000000e+00	4.740593e+06	4.740593e+06	1.271446e+03	5.538218e+03	5.538216e+03	2.019504e-03	3.345806e+31	6.421708e+12	2.096180e-02	1.168254e-03
6.387302e-19	1.000000e+00	4.698675e+06	4.698675e+06	1.271299e+03	5.527678e+03	5.527676e+03	2.058995e-03	3.172461e+31	6.147274e+12	2.077833e-02	1.176433e-03
6.641991e-19	1.000000e+00	4.666506e+06	4.666506e+06	1.271164e+03	5.523832e+03	5.523830e+03	2.099369e-03	3.049188e+31	5.929008e+12	2.066885e-02	1.183719e-03
6.906836e-19	1.000000e+00	4.625474e+06	4.625474e+06	1.271035e+03	5.510805e+03	5.510803e+03	2.140381e-03	2.889505e+31	5.685232e+12	2.047073e-02	1.191403e-03
7.182242e-19	1.000000e+00	4.580879e+06	4.580879e+06	1.270852e+03	5.498618e+03	5.498616e+03	2.182245e-03	2.728855e+31	5.428909e+12	2.029213e-02	1.200341e-03
7.468630e-19	1.000000e+00	4.552162e+06	4.552162e+06	1.270773e+03	5.492749e+03	5.492747e+03	2.225001e-03	2.630206e+31	5.260670e+12	2.018331e-02	1.206624e-03
7.766437e-19	1.000000e+00	4.505424e+06	4.505424e+06	1.270638e+03	5.478095e+03	5.478093e+03	2.268276e-03	2.474583e+31	5.015960e+12	1.999469e-02	1.215889e-03
8.076118e-19	1.000000e+00	4.481132e+06	4.481132e+06	1.270508e+03	5.469309e+03	5.469306e+03	2.312924e-03	2.392614e+31	4.888893e+12	1.986211e-02	1.220520e-03
8.398149e-19	1.000000e+00	4.431710e+06	4.431710e+06	1.270402e+03	5.454541e+03	5.454539e+03	2.358185e-03	2.238709e+31	4.636674e+12	1.964410e-02	1.230798e-03
8.733020e-19	1.000000e+00	4.386120e+06	4.386120e+06	1.270227e+03	5.451619e+03	5.451617e+03	2.404257e-03	2.113021e+31	4.388097e+12	1.952506e-02	1.242925e-03
9.081243e-19	1.000000e+00	4.349456e+06	4.349456e+06	1.270067e+03	5.445728e+03	5.445725e+03	2.451256e-03	2.014030e+31	4.205197e+12	1.940807e-02	1.252048e-03
9.443352e-19	1.000000e+00	4.312421e+06	4.312421e+06	1.269961e+03	5.420496e+03	5.420493e+03	2.499335e-03	1.904267e+31	4.069423e+12	1.915197e-02	1.256950e-03
9.819900e-19	1.000000e+00	4.280719e+06	4.280719e+06	1.269811e+03	5.416252e+03	5.416250e+03	2.548215e-03	1.823706e+31	3.912556e+12	1.903105e-02	1.265267e-03
1.021146e-18	1.000000e+00	4.246132e+06	4.246132e+06	1.269707e+03	5.420185e+03	5.420183e+03	2.598270e-03	1.748359e+31	3.737318e+12	1.900003e-02	1.276499e-03
1.061864e-18	1.000000e+00	4.203320e+06	4.203320e+06	1.269611e+03	5.396698e+03	5.396695e+03	2.649145e-03	1.638288e+31	3.578900e+12	1.872920e-02	1.283913e-03
1.104205e-18	1.000000e+00	4.159561e+06	4.159561e+06	1.269431e+03	5.383470e+03	5.383467e+03	2.700913e-03	1.540865e+31	3.407637e+12	1.856173e-02	1.294240e-03
1.148234e-18	1.000000e+00	4.124409e+06	4.124409e+06	1.269343e+03	5.378480e+03	5.378477e+03	2.753755e-03	1.468331e+31	3.262317e+12	1.845467e-02	1.304061e-03
1.194020e-18	1.000000e+00	4.084703e+06	4.084703e+06	1.269198e+03	5.379387e+03	5.379384e+03	2.807531e-03	1.393099e+31	3.092559e+12	1.837683e-02	1.316959e-03
1.241630e-18	1.000000e+00	4.055475e+06	4.055475e+06	1.269073e+03	5.370610e+03	5.370607e+03	2.862652e-03	1.334298e+31	2.986310e+12	1.824465e-02	1.324286e-03
1.291140e-18	1.000000e+00	4.013457e+06	4.013457e+06	1.268964e+03	5.354460e+03	5.354457e+03	2.918692e-03	1.253525e+31	2.848096e+12	1.805639e-02	1.334127e-03
1.342623e-18	1.000000e+00	3.975980e+06	3.975980e+06	1.268874e+03	5.347149e+03	5.347146e+03	2.975912e-03	1.187523e+31	2.716630e+12	1.792718e-02	1.344863e-03
1.396159e-18	1.000000e+00	3.944622e+06	3.944622e+06	1.268683e+03	5.334294e+03	5.334291e+03	3.033778e-03	1.131915e+31	2.620770e+12	1.777779e-02	1.352295e-03
1.451830e-18	1.000000e+00	3.912430e+06	3.912430e+06	1.268485e+03	5.324946e+03	5.324943e+03	3.093146e-03	1.078794e+31	2.519780e+12	1.765212e-02	1.361033e-03
1.509721e-18	1.000000e+00	3.885638e+06	3.885638e+06	1.268419e+03	5.322039e+03	5.322036e+03	3.153784e-03	1.037831e+31	2.430727e+12	1.757544e-02	1.369669e-03
1.569920e-18	1.000000e+00	3.852973e+06	3.852973e+06	1.268265e+03	5.308643e+03	5.308640e+03	3.215442e-03	9.866034e+30	2.340050e+12	1.742827e-02	1.377804e-03
1.632520e-18	1.000000e+00	3.819521e+06	3.819521e+06	1.268132e+03	5.294813e+03	5.294810e+03	3.278367e-03	9.360861e+30	2.249379e+12	1.727278e-02	1.386250e-03
1.697615e-18	1.000000e+00	3.789918e+06	3.789918e+06	1.268070e+03	5.298120e+03	5.298117e+03	3.342668e-03	8.983347e+30	2.151934e+12	1.723377e-02	1.397951e-03
1.765307e-18	1.000000e+00	3.754713e+06	3.754713e+06	1.267890e+03	5.277467e+03	5.277463e+03	3.408097e-03	8.480002e+30	2.071421e+12	1.704525e-02	1.405558e-03
1.835697e-18	1.000000e+00	3.729926e+06	3.729926e+06	1.267758e+03	5.261864e+03	5.261860e+03	3.474887e-03	8.128301e+30	2.015124e+12	1.688845e-02	1.410715e-03
1.908895e-18	1.000000e+00	3.698911e+06	3.698911e+06	1.267659e+03	5.257950e+03	5.257946e+03	3.543071e-03	7.757496e+30	1.930364e+12	1.680519e-02	1.421486e-03
1.985011e-18	1.000000e+00	3.664014e+06	3.664014e+06	1.267556e+03	5.247521e+03	5.247518e+03	3.612412e-03	7.340202e+30	1.844747e+12	1.667299e-02	1.432178e-03
2.064162e-18	1.000000e+00	3.637915e+06	3.637915e+06	1.267442e+03	5.227221e+03	5.227217e+03	3.682877e-03	7.006961e+30	1.795459e+12	1.649523e-02	1.436873e-03
2.146469e-18	1.000000e+00	3.608249e+06	3.608249e+06	1.267324e+03	5.219926e+03	5.219922e+03	3.755045e-03	6.683297e+30	1.724523e+12	1.639078e-02	1.446665e-03
2.232058e-18	1.000000e+00	3.573460e+06	3.573460e+06	1.267171e+03	5.205604e+03	5.205600e+03	3.828940e-03	6.311738e+30	1.651177e+12	1.624785e-02	1.456741e-03
2.321060e-18	1.000000e+00	3.541992e+06	3.541992e+06	1.267047e+03	5.188116e+03	5.188112e+03	3.903714e-03	5.979547e+30	1.590816e+12	1.608872e-02	1.464745e-03
2.413611e-18	1.000000e+00	3.512647e+06	3.512647e+06	1.266876e+03	5.176477e+03	5.176474e+03	3.979625e-03	5.690422e+30	1.530992e+12	1.596112e-02	1.473669e-03
2.509852e-18	1.000000e+00	3.494023e+06	3.494023e+06	1.266749e+03	5.169566e+03	5.169562e+03	4.057566e-03	5.514079e+30	1.493491e+12	1.588310e-02	1.479545e-03
2.609931e-18	1.000000e+00	3.466053e+06	3.466053e+06	1.266627e+03	5.172177e+03	5.172173e+03	4.137074e-03	5.283757e+30	1.427499e+12	1.584376e-02	1.492238e-03
2.714000e-18	1.000000e+00	3.435297e+06	3.435297e+06	1.266530e+03	5.151546e+03	5.151542e+03	4.218014e-03	4.997013e+30	1.377281e+12	1.566681e-02	1.499593e-03
2.822219e-18	1.000000e+00	3.417268e+06	3.417268e+06	1.266413e+03	5.136772e+03	5.136768e+03	4.300756e-03	4.829018e+30	1.350229e+12	1.554371e-02	1.503181e-03
2.934753e-18	1.000000e+00	3.386991e+06	3.386991e+06	1.266317e+03	5.126219e+03	5.126215e+03	4.384993e-03	4.585903e+30	1.295505e+12	1.543285e-02	1.513502e-03
3.051775e-18	1.000000e+00	3.363177e+06	3.363177e+06	1.266140e+03	5.106507e+03	5.106502e+03	4.470852e-03	4.383064e+30	1.262287e+12	1.527990e-02	1.518358e-03
3.173462e-18	1.000000e+00	3.339220e+06	3.339220e+06	1.266102e+03	5.086414e+03	5.086410e+03	4.558572e-03	4.183409e+30	1.228773e+12	1.511460e-02	1.523234e-03
3.300002e-18	1.000000e+00	3.314497e+06	3.314497e+06	1.265988e+03	5.076142e+03	5.076137e+03	4.647835e-03	4.004131e+30	1.188063e+12	1.501452e-02	1.531497e-03
3.431588e-18	1.000000e+00	3.284506e+06	3.284506e+06	1.265855e+03	5.071771e+03	5.071766e+03	4.738710e-03	3.806222e+30	1.134217e+12	1.493602e-02	1.544150e-03
3.568420e-18	1.000000e+00	3.263461e+06	3.263461e+06	1.265733e+03	5.061456e+03	5.061451e+03	4.831891e-03	3.661839e+30	1.102356e+12	1.483879e-02	1.550947e-03
3.710709e-18	1.000000e+00	3.235273e+06	3.235273e+06	1.265657e+03	5.031246e+03	5.031241e+03	4.926399e-03	3.455301e+30	1.071787e+12	1.462253e-02	1.555122e-03
3.858671e-18	1.000000e+00	3.204175e+06	3.204175e+06	1.265530e+03	5.058917e+03	5.058912e+03	5.023011e-03	3.316918e+30	1.001030e+12	1.473142e-02	1.578851e-03
4.012533e-18	1.000000e+00	3.185442e+06	3.185442e+06	1.265432e+03	5.013677e+03	5.013672e+03	5.121298e-03	3.158439e+30	9.969894e+11	1.444493e-02	1.573935e-03
4.172530e-18	1.000000e+00	3.162013e+06	3.162013e+06	1.265284e+03	5.011005e+03	5.011000e+03	5.221690e-03	3.031525e+30	9.594821e+11	1.438581e-02	1.584752e-03
4.338907e-18	1.000000e+00	3.135147e+06	3.135147e+06	1.265184e+03	4.982454e+03	4.982449e+03	5.323770e-03	2.864142e+30	9.327773e+11	1.418392e-02	1.589225e-03
4.511918e-18	1.000000e+00	3.108500e+06	3.108500e+06	1.265052e+03	4.958130e+03	4.958124e+03	5.428094e-03	2.710083e+30	9.044679e+11	1.400618e-02	1.595023e-03
4.691828e-18	1.000000e+00	3.083033e+06	3.083033e+06	1.264970e+03	4.954450e+03	4.954444e+03	5.534445e-03	2.589416e+30	8.674106e+11	1.394449e-02	1.607005e-03
4.878912e-18	1.000000e+00	3.057352e+06	3.057352e+06	1.264859e+03	4.930028e+03	4.930022e+03	5.643161e-03	2.452677e+30	8.421580e+11	1.377223e-02	1.612515e-03
5.073456e-18	1.000000e+00	3.028719e+06	3.028719e+06	1.264787e+03	4.924247e+03	4.924241e+03	5.753539e-03	2.326454e+30	8.035177e+11	1.369275e-02	1.625851e-03
5.275757e-18	1.000000e+00	2.998658e+06	2.998658e+06	1.264639e+03	4.911204e+03	4.911199e+03	5.866698e-03	2.194574e+30	7.680866e+11	1.357710e-02	1.637801e-03
5.486124e-18	1.000000e+00	2.978241e+06	2.978241e+06	1.264559e+03	4.885773e+03	4.885767e+03	5.981290e-03	2.094153e+30	7.522153e+11	1.340604e-02	1.640489e-03
5.704880e-18	1.000000e+00	2.949731e+06	2.949731e+06	1.264404e+03	4.869058e+03	4.869052e+03	6.098503e-03	1.976392e+30	7.221850e+11	1.327554e-02	1.650679e-03
5.932358e-18	1.000000e+00	2.925915e+06	2.925915e+06	1.264302e+03	4.871847e+03	4.871841e+03	6.217799e-03	1.894405e+30	6.902470e+11	1.325122e-02	1.665068e-03
6.168908e-18	1.000000e+00	2.896138e+06	2.896138e+06	1.264208e+03	4.855349e+03	4.855343e+03	6.339965e-03	1.782125e+30	6.604437e+11	1.311997e-02	1.676491e-03
6.414889e-18	1.000000e+00	2.873533e+06	2.873533e+06	1.264117e+03	4.836870e+03	4.836863e+03	6.464064e-03	1.696750e+30	6.409086e+11	1.299057e-02	1.683248e-03
6.670679e-18	1.000000e+00	2.842903e+06	2.842903e+06	1.263989e+03	4.827592e+03	4.827586e+03	6.590735e-03	1.596302e+30	6.087824e+11	1.289425e-02	1.698121e-03
6.936668e-18	1.000000e+00	2.817163e+06	2.817163e+06	1.263879e+03	4.808020e+03	4.808014e+03	6.720163e-03	1.509423e+30	5.874616e+11	1.275975e-02	1.706688e-03
7.213263e-18	1.000000e+00	2.794547e+06	2.794547e+06	1.263799e+03	4.809568e+03	4.809562e+03	6.851772e-03	1.446673e+30	5.621341e+11	1.273224e-02	1.721055e-03
7.500887e-18	1.000000e+00	2.773537e+06	2.773537e+06	1.263666e+03	4.799577e+03	4.799570e+03	6.986025e-03	1.383844e+30	5.433408e+11	1.264762e-02	1.730490e-03
7.799981e-18	1.000000e+00	2.742536e+06	2.742536e+06	1.263557e+03	4.766350e+03	4.766343e+03	7.122851e-03	1.286042e+30	5.227875e+11	1.243324e-02	1.737935e-03
8.111000e-18	1.000000e+00	2.712411e+06	2.712411e+06	1.263325e+03	4.755551e+03	4.755544e+03	7.261150e-03	1.207938e+30	4.966383e+11	1.234122e-02	1.753256e-03
8.434421e-18	1.000000e+00	2.695573e+06	2.695573e+06	1.263309e+03	4.753978e+03	4.753970e+03	7.403486e-03	1.167594e+30	4.808463e+11	1.230630e-02	1.763624e-03
8.770738e-18	1.000000e+00	2.671187e+06	2.671187e+06	1.263166e+03	4.736997e+03	4.736989e+03	7.548529e-03	1.105040e+30	4.633003e+11	1.218844e-02	1.773368e-03
9.120466e-18	1.000000e+00	2.650236e+06	2.650236e+06	1.262979e+03	4.719811e+03	4.719803e+03	7.695858e-03	1.052595e+30	4.494055e+11	1.207618e-02	1.780902e-03
9.484139e-18	1.000000e+00	2.630832e+06	2.630832e+06	1.262852e+03	4.712993e+03	4.712985e+03	7.846083e-03	1.009584e+30	4.341686e+11	1.201623e-02	1.791446e-03
9.862313e-18	1.000000e+00	2.614703e+06	2.614703e+06	1.262784e+03	4.703949e+03	4.703941e+03	8.000417e-03	9.733923e+29	4.226441e+11	1.194723e-02	1.799037e-03
1.025557e-17	1.000000e+00	2.601133e+06	2.601133e+06	1.262631e+03	4.701102e+03	4.701094e+03	8.156759e-03	9.457157e+29	4.118720e+11	1.191349e-02	1.807328e-03
1.066450e-17	1.000000e+00	2.578630e+06	2.578630e+06	1.262535e+03	4.669714e+03	4.669705e+03	8.316212e-03	8.913451e+29	4.014159e+11	1.172713e-02	1.810928e-03
1.108974e-17	1.000000e+00	2.560651e+06	2.560651e+06	1.262526e+03	4.653250e+03	4.653242e+03	8.479994e-03	8.529339e+29	3.909608e+11	1.162130e-02	1.817214e-03
1.153194e-17	1.000000e+00	2.540512e+06	2.540512e+06	1.262375e+03	4.635071e+03	4.635062e+03	8.646018e-03	8.118978e+29	3.795068e+11	1.150765e-02	1.824464e-03
1.199177e-17	1.000000e+00	2.519288e+06	2.519288e+06	1.262219e+03	4.621535e+03	4.621526e+03	8.815102e-03	7.723552e+29	3.663414e+11	1.141613e-02	1.834460e-03
1.246993e-17	1.000000e+00	2.500313e+06	2.500313e+06	1.262102e+03	4.600076e+03	4.600067e+03	8.987743e-03	7.353798e+29	3.570152e+11	1.128837e-02	1.839800e-03
1.296716e-17	1.000000e+00	2.484060e+06	2.484060e+06	1.262023e+03	4.596172e+03	4.596163e+03	9.164221e-03	7.091182e+29	3.457300e+11	1.124604e-02	1.850266e-03
1.348422e-17	1.000000e+00	2.465836e+06	2.465836e+06	1.261954e+03	4.578198e+03	4.578189e+03	9.344130e-03	6.768425e+29	3.365230e+11	1.113673e-02	1.856651e-03
1.402189e-17	1.000000e+00	2.445489e+06	2.445489e+06	1.261892e+03	4.552872e+03	4.552863e+03	9.526883e-03	6.408890e+29	3.276088e+11	1.099120e-02	1.861743e-03
1.458101e-17	1.000000e+00	2.427210e+06	2.427210e+06	1.261632e+03	4.535491e+03	4.535482e+03	9.712385e-03	6.112607e+29	3.184966e+11	1.088382e-02	1.868603e-03
1.516242e-17	1.000000e+00	2.410843e+06	2.410843e+06	1.261502e+03	4.525082e+03	4.525072e+03	9.902065e-03	5.872578e+29	3.095256e+11	1.081622e-02	1.876971e-03
1.576701e-17	1.000000e+00	2.393634e+06	2.393634e+06	1.261412e+03	4.506886e+03	4.506876e+03	1.009604e-02	5.612571e+29	3.018416e+11	1.071430e-02	1.882863e-03
1.639571e-17	1.000000e+00	2.376732e+06	2.376732e+06	1.261326e+03	4.483188e+03	4.483177e+03	1.029414e-02	5.349062e+29	2.953541e+11	1.057956e-02	1.886282e-03
1.704948e-17	1.000000e+00	2.356919e+06	2.356919e+06	1.261249e+03	4.489954e+03	4.489944e+03	1.049648e-02	5.134610e+29	2.813831e+11	1.058949e-02	1.905010e-03
1.772931e-17	1.000000e+00	2.341819e+06	2.341819e+06	1.261155e+03	4.450826e+03	4.450815e+03	1.070241e-02	4.878048e+29	2.792821e+11	1.038893e-02	1.900585e-03
1.843626e-17	1.000000e+00	2.329063e+06	2.329063e+06	1.261028e+03	4.450817e+03	4.450806e+03	1.091132e-02	4.738327e+29	2.712854e+11	1.037076e-02	1.910991e-03
1.917139e-17	1.000000e+00	2.309613e+06	2.309613e+06	1.260965e+03	4.431919e+03	4.431908e+03	1.112566e-02	4.498459e+29	2.630903e+11	1.026737e-02	1.918901e-03
1.993584e-17	1.000000e+00	2.302360e+06	2.302360e+06	1.260789e+03	4.404842e+03	4.404830e+03	1.134379e-02	4.366842e+29	2.633395e+11	1.012495e-02	1.913186e-03
2.073077e-17	1.000000e+00	2.276243e+06	2.276243e+06	1.260714e+03	4.384670e+03	4.384659e+03	1.156566e-02	4.078757e+29	2.516767e+11	1.001213e-02	1.926276e-03
2.155740e-17	1.000000e+00	2.257884e+06	2.257884e+06	1.260662e+03	4.377689e+03	4.377677e+03	1.179272e-02	3.897717e+29	2.424296e+11	9.963068e-03	1.938846e-03
2.241698e-17	1.000000e+00	2.242759e+06	2.242759e+06	1.260404e+03	4.365228e+03	4.365216e+03	1.202171e-02	3.739273e+29	2.359134e+11	9.884748e-03	1.946365e-03
2.331085e-17	1.000000e+00	2.225813e+06	2.225813e+06	1.260340e+03	4.335812e+03	4.335800e+03	1.225716e-02	3.546851e+29	2.314678e+11	9.738470e-03	1.947968e-03
2.424035e-17	1.000000e+00	2.214836e+06	2.214836e+06	1.260179e+03	4.317777e+03	4.317765e+03	1.249664e-02	3.427382e+29	2.283817e+11	9.645978e-03	1.949480e-03
2.520692e-17	1.000000e+00	2.194332e+06	2.194332e+06	1.260072e+03	4.322699e+03	4.322687e+03	1.274121e-02	3.272600e+29	2.168292e+11	9.648781e-03	1.969939e-03
2.621203e-17	1.000000e+00	2.182366e+06	2.182366e+06	1.259998e+03	4.284953e+03	4.284940e+03	1.299144e-02	3.124898e+29	2.163243e+11	9.468680e-03	1.963444e-03
2.725722e-17	1.000000e+00	2.168247e+06	2.168247e+06	1.259934e+03	4.267062e+03	4.267049e+03	1.324543e-02	2.994262e+29	2.116629e+11	9.372098e-03	1.967978e-03
2.834409e-17	1.000000e+00	2.141459e+06	2.141459e+06	1.259781e+03	4.266827e+03	4.266813e+03	1.350595e-02	2.807105e+29	1.984877e+11	9.349765e-03	1.992486e-03
2.947429e-17	1.000000e+00	2.130571e+06	2.130571e+06	1.259679e+03	4.241941e+03	4.241928e+03	1.376992e-02	2.701775e+29	1.967097e+11	9.231239e-03	1.990988e-03
3.064956e-17	1.000000e+00	2.116135e+06	2.116135e+06	1.259639e+03	4.217360e+03	4.217346e+03	1.403988e-02	2.577487e+29	1.931938e+11	9.111094e-03	1.992954e-03
3.187169e-17	1.000000e+00	2.107512e+06	2.107512e+06	1.259489e+03	4.201185e+03	4.201170e+03	1.431483e-02	2.502457e+29	1.912087e+11	9.028326e-03	1.993433e-03
3.314255e-17	1.000000e+00	2.084973e+06	2.084973e+06	1.259422e+03	4.179467e+03	4.179453e+03	1.459528e-02	2.342227e+29	1.836641e+11	8.916994e-03	2.004567e-03
3.446409e-17	1.000000e+00	2.068193e+06	2.068193e+06	1.259176e+03	4.169097e+03	4.169083e+03	1.487806e-02	2.234803e+29	1.774308e+11	8.858812e-03	2.015817e-03
3.583833e-17	1.000000e+00	2.060218e+06	2.060218e+06	1.259062e+03	4.140617e+03	4.140601e+03	1.516901e-02	2.160024e+29	1.774735e+11	8.729380e-03	2.009795e-03
3.726736e-17	1.000000e+00	2.033741e+06	2.033741e+06	1.258964e+03	4.130519e+03	4.130504e+03	1.546672e-02	2.009806e+29	1.671594e+11	8.664980e-03	2.030996e-03
3.875337e-17	1.000000e+00	2.033940e+06	2.033940e+06	1.257354e+03	4.129914e+03	4.129899e+03	1.572621e-02	2.009704e+29	1.672734e+11	8.660306e-03	2.030500e-03
4.029863e-17	1.000000e+00	2.039842e+06	2.039842e+06	1.257199e+03	4.105579e+03	4.105563e+03	1.603183e-02	2.015446e+29	1.727821e+11	8.560111e-03	2.012695e-03
4.190552e-17	1.000000e+00	2.036182e+06	2.036182e+06	1.256993e+03	4.103338e+03	4.103322e+03	1.634413e-02	1.995467e+29	1.715370e+11	8.551712e-03	2.015212e-03
4.357647e-17	1.000000e+00	2.036314e+06	2.036314e+06	1.256825e+03	4.086012e+03	4.085995e+03	1.666157e-02	1.978884e+29	1.737489e+11	8.477889e-03	2.006573e-03
4.531406e-17	1.000000e+00	2.046637e+06	2.046637e+06	1.256621e+03	4.086498e+03	4.086481e+03	1.698581e-02	2.032791e+29	1.783759e+11	8.491416e-03	1.996690e-03
4.712093e-17	1.000000e+00	2.046757e+06	2.046757e+06	1.256480e+03	4.066319e+03	4.066302e+03	1.731620e-02	2.012296e+29	1.810025e+11	8.403327e-03	1.986713e-03
4.899985e-17	1.000000e+00	2.047933e+06	2.047933e+06	1.256230e+03	4.056073e+03	4.056055e+03	1.765217e-02	2.008715e+29	1.829740e+11	8.364320e-03	1.980569e-03
5.095368e-17	1.000000e+00	2.054759e+06	2.054759e+06	1.256045e+03	4.041933e+03	4.041915e+03	1.799405e-02	2.029620e+29	1.881347e+11	8.311923e-03	1.967108e-03
5.298543e-17	1.000000e+00	2.056063e+06	2.056063e+06	1.255842e+03	4.021658e+03	4.021639e+03	1.834307e-02	2.017276e+29	1.917519e+11	8.235203e-03	1.955999e-03
5.509819e-17	1.000000e+00	2.061329e+06	2.061329e+06	1.255632e+03	4.013356e+03	4.013338e+03	1.869878e-02	2.035807e+29	1.955230e+11	8.205246e-03	1.946976e-03
5.729520e-17	1.000000e+00	2.064431e+06	2.064431e+06	1.255376e+03	3.998118e+03	3.998099e+03	1.906016e-02	2.036973e+29	1.993916e+11	8.148438e-03	1.936668e-03
5.957981e-17	1.000000e+00	2.067699e+06	2.067699e+06	1.255124e+03	3.994173e+03	3.994153e+03	1.942744e-02	2.049825e+29	2.016427e+11	8.135261e-03	1.931699e-03
6.195552e-17	1.000000e+00	2.075218e+06	2.075218e+06	1.254914e+03	3.983583e+03	3.983563e+03	1.980354e-02	2.078349e+29	2.071808e+11	8.100117e-03	1.919597e-03
6.442595e-17	1.000000e+00	2.087548e+06	2.087548e+06	1.254618e+03	3.964407e+03	3.964387e+03	2.018466e-02	2.123340e+29	2.168344e+11	8.033942e-03	1.899074e-03
6.699490e-17	1.000000e+00	2.091738e+06	2.091738e+06	1.254367e+03	3.947886e+03	3.947866e+03	2.057523e-02	2.128730e+29	2.219716e+11	7.973980e-03	1.887371e-03
6.966628e-17	1.000000e+00	2.099311e+06	2.099311e+06	1.254060e+03	3.936855e+03	3.936834e+03	2.097047e-02	2.157325e+29	2.281228e+11	7.936394e-03	1.875308e-03
7.244418e-17	1.000000e+00	2.104491e+06	2.104491e+06	1.253776e+03	3.927647e+03	3.927625e+03	2.137341e-02	2.175888e+29	2.327954e+11	7.906645e-03	1.866317e-03
7.533284e-17	1.000000e+00	2.110771e+06	2.110771e+06	1.253474e+03	3.930697e+03	3.930675e+03	2.178394e-02	2.214014e+29	2.359568e+11	7.926213e-03	1.862209e-03
7.833669e-17	1.000000e+00	2.116567e+06	2.116567e+06	1.253148e+03	3.901058e+03	3.901036e+03	2.220168e-02	2.214528e+29	2.451145e+11	7.820095e-03	1.843106e-03
8.146032e-17	1.000000e+00	2.111879e+06	2.111879e+06	1.252792e+03	3.902843e+03	3.902820e+03	2.262738e-02	2.189997e+29	2.418457e+11	7.819694e-03	1.848043e-03
8.470850e-17	1.000000e+00	2.131269e+06	2.131269e+06	1.252494e+03	3.879446e+03	3.879423e+03	2.305909e-02	2.272256e+29	2.585881e+11	7.750997e-03	1.820252e-03
8.808620e-17	1.000000e+00	2.137907e+06	2.137907e+06	1.252119e+03	3.872237e+03	3.872214e+03	2.349814e-02	2.300829e+29	2.642863e+11	7.727369e-03	1.811228e-03
9.159858e-17	1.000000e+00	2.154011e+06	2.154011e+06	1.251702e+03	3.871102e+03	3.871078e+03	2.394729e-02	2.392384e+29	2.752058e+11	7.738951e-03	1.797160e-03
9.525102e-17	1.000000e+00	2.155514e+06	2.155514e+06	1.251285e+03	3.851310e+03	3.851286e+03	2.440231e-02	2.379615e+29	2.808434e+11	7.670855e-03	1.786725e-03
9.904909e-17	1.000000e+00	2.165765e+06	2.165765e+06	1.250969e+03	3.840623e+03	3.840598e+03	2.486845e-02	2.427532e+29	2.905070e+11	7.641875e-03	1.773334e-03
1.029986e-16	1.000000e+00	2.171353e+06	2.171353e+06	1.250544e+03	3.846766e+03	3.846741e+03	2.534198e-02	2.468160e+29	2.930179e+11	7.670305e-03	1.771599e-03
1.071056e-16	1.000000e+00	2.179763e+06	2.179763e+06	1.250130e+03	3.834074e+03	3.834048e+03	2.582329e-02	2.503039e+29	3.021102e+11	7.629785e-03	1.758940e-03
1.113764e-16	1.000000e+00	2.179556e+06	2.179556e+06	1.249709e+03	3.821020e+03	3.820993e+03	2.631258e-02	2.485418e+29	3.051427e+11	7.579676e-03	1.753119e-03
1.158175e-16	1.000000e+00	2.203919e+06	2.203919e+06	1.249327e+03	3.831626e+03	3.831599e+03	2.681434e-02	2.649372e+29	3.207948e+11	7.642866e-03	1.738551e-03
1.204356e-16	1.000000e+00	2.195677e+06	2.195677e+06	1.248961e+03	3.820643e+03	3.820615e+03	2.732294e-02	2.584495e+29	3.174633e+11	7.596700e-03	1.740075e-03
1.252379e-16	1.000000e+00	2.211195e+06	2.211195e+06	1.248493e+03	3.807817e+03	3.807789e+03	2.784212e-02	2.666474e+29	3.330864e+11	7.566474e-03	1.722063e-03
1.302317e-16	1.000000e+00	2.221554e+06	2.221554e+06	1.248111e+03	3.808181e+03	3.808153e+03	2.837139e-02	2.733988e+29	3.413569e+11	7.578856e-03	1.714197e-03
1.354246e-16	1.000000e+00	2.229729e+06	2.229729e+06	1.247640e+03	3.814659e+03	3.814630e+03	2.890970e-02	2.797797e+29	3.463679e+11	7.614592e-03	1.710817e-03
1.408246e-16	1.000000e+00	2.234128e+06	2.234128e+06	1.247260e+03	3.798971e+03	3.798941e+03	2.945890e-02	2.805126e+29	3.545052e+11	7.559680e-03	1.700427e-03
1.464398e-16	1.000000e+00	2.241076e+06	2.241076e+06	1.246873e+03	3.784822e+03	3.784792e+03	3.001793e-02	2.833331e+29	3.648127e+11	7.518059e-03	1.688841e-03
1.522790e-16	1.000000e+00	2.251990e+06	2.251990e+06	1.246463e+03	3.790454e+03	3.790423e+03	3.058920e-02	2.914576e+29	3.724940e+11	7.548048e-03	1.683158e-03
1.583511e-16	1.000000e+00	2.257365e+06	2.257365e+06	1.246054e+03	3.782662e+03	3.782631e+03	3.117208e-02	2.941429e+29	3.798138e+11	7.527333e-03	1.675698e-03
1.646652e-16	1.000000e+00	2.263122e+06	2.263122e+06	1.245717e+03	3.784146e+03	3.784114e+03	3.176788e-02	2.983485e+29	3.844894e+11	7.538333e-03	1.672091e-03
1.712311e-16	1.000000e+00	2.269351e+06	2.269351e+06	1.245305e+03	3.779645e+03	3.779612e+03	3.237081e-02	3.020468e+29	3.915791e+11	7.527607e-03	1.665518e-03
1.780589e-16	1.000000e+00	2.279448e+06	2.279448e+06	1.244977e+03	3.775377e+03	3.775344e+03	3.298862e-02	3.088545e+29	4.026727e+11	7.528290e-03	1.656268e-03
1.851589e-16	1.000000e+00	2.282371e+06	2.282371e+06	1.244598e+03	3.777117e+03	3.777084e+03	3.361956e-02	3.111830e+29	4.047748e+11	7.536610e-03	1.654910e-03
1.925420e-16	1.000000e+00	2.290013e+06	2.290013e+06	1.244225e+03	3.776517e+03	3.776483e+03	3.426098e-02	3.167017e+29	4.122809e+11	7.543140e-03	1.649125e-03
2.002195e-16	1.000000e+00	2.306298e+06	2.306298e+06	1.243919e+03	3.770966e+03	3.770931e+03	3.491457e-02	3.279704e+29	4.301022e+11	7.539610e-03	1.635073e-03
2.082031e-16	1.000000e+00	2.310739e+06	2.310739e+06	1.243571e+03	3.775198e+03	3.775162e+03	3.558429e-02	3.321473e+29	4.331439e+11	7.562534e-03	1.633762e-03
2.165050e-16	1.000000e+00	2.315476e+06	2.315476e+06	1.243270e+03	3.771389e+03	3.771353e+03	3.626668e-02	3.351940e+29	4.393288e+11	7.554162e-03	1.628775e-03
2.251381e-16	1.000000e+00	2.329208e+06	2.329208e+06	1.242877e+03	3.784223e+03	3.784186e+03	3.696102e-02	3.479785e+29	4.484032e+11	7.613816e-03	1.624682e-03
2.341153e-16	1.000000e+00	2.322340e+06	2.322340e+06	1.242617e+03	3.782235e+03	3.782197e+03	3.766884e-02	3.423663e+29	4.423321e+11	7.602451e-03	1.628631e-03
2.434505e-16	1.000000e+00	2.344364e+06	2.344364e+06	1.242301e+03	3.754929e+03	3.754891e+03	3.839225e-02	3.552753e+29	4.759442e+11	7.525419e-03	1.601683e-03
2.531579e-16	1.000000e+00	2.350149e+06	2.350149e+06	1.241982e+03	3.753402e+03	3.753363e+03	3.912655e-02	3.599570e+29	4.831980e+11	7.531218e-03	1.597091e-03
2.632524e-16	1.000000e+00	2.361793e+06	2.361793e+06	1.241707e+03	3.768278e+03	3.768238e+03	3.987847e-02	3.721316e+29	4.897582e+11	7.595892e-03	1.595516e-03
2.737495e-16	1.000000e+00	2.366981e+06	2.366981e+06	1.241436e+03	3.759401e+03	3.759360e+03	4.064804e-02	3.749917e+29	4.993771e+11	7.570748e-03	1.588268e-03
2.846651e-16	1.000000e+00	2.378118e+06	2.378118e+06	1.241153e+03	3.758428e+03	3.758387e+03	4.142910e-02	3.842773e+29	5.124050e+11	7.578244e-03	1.580421e-03
2.960159e-16	1.000000e+00	2.389124e+06	2.389124e+06	1.240825e+03	3.767229e+03	3.767187e+03	4.222534e-02	3.955758e+29	5.213382e+11	7.623030e-03	1.576824e-03
3.078193e-16	1.000000e+00	2.389421e+06	2.389421e+06	1.240582e+03	3.777803e+03	3.777760e+03	4.303993e-02	3.976636e+29	5.167962e+11	7.658499e-03	1.581054e-03
3.200935e-16	1.000000e+00	2.393398e+06	2.393398e+06	1.240331e+03	3.764629e+03	3.764585e+03	4.386809e-02	3.991489e+29	5.278663e+11	7.623443e-03	1.572922e-03
3.328570e-16	1.000000e+00	2.414114e+06	2.414114e+06	1.240032e+03	3.753082e+03	3.753038e+03	4.471398e-02	4.157375e+29	5.583141e+11	7.605385e-03	1.554642e-03
3.461294e-16	1.000000e+00	2.424416e+06	2.424416e+06	1.239768e+03	3.754803e+03	3.754757e+03	4.557755e-02	4.258478e+29	5.705828e+11	7.626239e-03	1.548746e-03
3.599311e-16	1.000000e+00	2.432723e+06	2.432723e+06	1.239550e+03	3.750528e+03	3.750481e+03	4.646075e-02	4.328867e+29	5.833272e+11	7.620836e-03	1.541700e-03
3.742832e-16	1.000000e+00	2.445189e+06	2.445189e+06	1.239306e+03	3.757897e+03	3.757850e+03	4.735034e-02	4.465194e+29	5.958211e+11	7.662485e-03	1.536854e-03
3.892075e-16	1.000000e+00	2.454531e+06	2.454531e+06	1.239072e+03	3.756599e+03	3.756551e+03	4.826813e-02	4.553815e+29	6.086969e+11	7.666979e-03	1.530476e-03
4.047269e-16	1.000000e+00	2.462766e+06	2.462766e+06	1.238813e+03	3.761519e+03	3.761470e+03	4.919624e-02	4.649796e+29	6.174721e+11	7.698561e-03	1.527356e-03
4.208651e-16	1.000000e+00	2.473472e+06	2.473472e+06	1.238630e+03	3.750646e+03	3.750595e+03	5.014583e-02	4.733065e+29	6.376940e+11	7.668299e-03	1.516349e-03
4.376468e-16	1.000000e+00	2.481044e+06	2.481044e+06	1.238397e+03	3.745765e+03	3.745714e+03	5.111686e-02	4.805122e+29	6.516313e+11	7.666961e-03	1.509753e-03
4.550977e-16	1.000000e+00	2.493748e+06	2.493748e+06	1.238157e+03	3.754168e+03	3.754116e+03	5.210440e-02	4.957532e+29	6.648094e+11	7.710698e-03	1.505432e-03
4.732445e-16	1.000000e+00	2.504483e+06	2.504483e+06	1.237905e+03	3.747715e+03	3.747662e+03	5.311341e-02	5.057019e+29	6.840092e+11	7.698315e-03	1.496403e-03
4.921148e-16	1.000000e+00	2.516563e+06	2.516563e+06	1.237702e+03	3.755794e+03	3.755740e+03	5.414052e-02	5.212373e+29	6.974718e+11	7.746175e-03	1.492430e-03
5.117376e-16	1.000000e+00	2.526621e+06	2.526621e+06	1.237452e+03	3.744887e+03	3.744831e+03	5.518957e-02	5.300329e+29	7.196305e+11	7.721353e-03	1.482172e-03
5.321428e-16	1.000000e+00	2.542097e+06	2.542097e+06	1.237253e+03	3.752962e+03	3.752906e+03	5.625582e-02	5.498061e+29	7.384797e+11	7.768548e-03	1.476325e-03
5.533617e-16	1.000000e+00	2.549283e+06	2.549283e+06	1.237025e+03	3.745454e+03	3.745396e+03	5.734708e-02	5.565144e+29	7.550125e+11	7.753139e-03	1.469219e-03
5.754266e-16	1.000000e+00	2.568422e+06	2.568422e+06	1.236859e+03	3.749187e+03	3.749129e+03	5.845375e-02	5.803028e+29	7.833735e+11	7.787794e-03	1.459724e-03
5.983714e-16	1.000000e+00	2.575363e+06	2.575363e+06	1.236679e+03	3.749626e+03	3.749566e+03	5.959030e-02	5.893342e+29	7.951004e+11	7.802986e-03	1.455960e-03
6.222311e-16	1.000000e+00	2.590130e+06	2.590130e+06	1.236398e+03	3.756287e+03	3.756227e+03	6.074231e-02	6.095817e+29	8.151506e+11	7.843602e-03	1.450231e-03
6.470421e-16	1.000000e+00	2.602444e+06	2.602444e+06	1.236271e+03	3.755003e+03	3.754941e+03	6.192217e-02	6.251828e+29	8.374437e+11	7.855822e-03	1.442876e-03
6.728425e-16	1.000000e+00	2.619981e+06	2.619981e+06	1.236031e+03	3.750100e+03	3.750037e+03	6.311993e-02	6.468041e+29	8.720843e+11	7.859104e-03	1.431346e-03
6.996717e-16	1.000000e+00	2.635456e+06	2.635456e+06	1.235835e+03	3.751738e+03	3.751674e+03	6.434548e-02	6.682810e+29	8.990761e+11	7.884455e-03	1.423563e-03
7.275707e-16	1.000000e+00	2.653316e+06	2.653316e+06	1.235638e+03	3.759520e+03	3.759454e+03	6.559287e-02	6.961643e+29	9.269363e+11	7.940695e-03	1.416914e-03
7.565821e-16	1.000000e+00	2.657915e+06	2.657915e+06	1.235446e+03	3.748542e+03	3.748475e+03	6.686204e-02	6.992380e+29	9.447421e+11	7.906988e-03	1.410332e-03
7.867504e-16	1.000000e+00	2.676836e+06	2.676836e+06	1.235233e+03	3.752472e+03	3.752404e+03	6.816000e-02	7.280858e+29	9.785779e+11	7.946304e-03	1.401831e-03
8.181215e-16	1.000000e+00	2.690757e+06	2.690757e+06	1.235014e+03	3.753423e+03	3.753354e+03	6.947926e-02	7.491818e+29	1.005656e+12	7.967212e-03	1.394932e-03
8.507436e-16	1.000000e+00	2.706096e+06	2.706096e+06	1.234806e+03	3.752278e+03	3.752208e+03	7.082812e-02	7.727405e+29	1.038863e+12	7.987470e-03	1.386602e-03
8.846665e-16	1.000000e+00	2.718886e+06	2.718886e+06	1.234628e+03	3.755110e+03	3.755038e+03	7.220156e-02	7.937156e+29	1.063045e+12	8.013113e-03	1.381121e-03
9.199420e-16	1.000000e+00	2.737401e+06	2.737401e+06	1.234504e+03	3.758434e+03	3.758361e+03	7.360272e-02	8.247992e+29	1.099799e+12	8.049100e-03	1.372994e-03
9.566241e-16	1.000000e+00	2.754328e+06	2.754328e+06	1.234283e+03	3.758794e+03	3.758719e+03	7.503035e-02	8.533571e+29	1.137335e+12	8.075017e-03	1.364686e-03
9.947689e-16	1.000000e+00	2.773512e+06	2.773512e+06	1.234088e+03	3.752293e+03	3.752216e+03	7.648702e-02	8.839666e+29	1.188372e+12	8.079365e-03	1.352903e-03
1.034435e-15	1.000000e+00	2.785638e+06	2.785638e+06	1.233890e+03	3.761178e+03	3.761100e+03	7.797353e-02	9.092062e+29	1.207933e+12	8.130745e-03	1.350204e-03
1.075682e-15	1.000000e+00	2.802787e+06	2.802787e+06	1.233695e+03	3.752632e+03	3.752553e+03	7.947778e-02	9.363640e+29	1.258243e+12	8.120555e-03	1.338893e-03
1.118574e-15	1.000000e+00	2.824306e+06	2.824306e+06	1.233511e+03	3.756304e+03	3.756223e+03	8.102809e-02	9.782297e+29	1.308088e+12	8.165327e-03	1.329992e-03
1.163177e-15	1.000000e+00	2.838470e+06	2.838470e+06	1.233338e+03	3.758322e+03	3.758239e+03	8.259885e-02	1.006727e+30	1.342585e+12	8.195607e-03	1.324066e-03
1.209558e-15	1.000000e+00	2.865084e+06	2.865084e+06	1.233134e+03	3.755945e+03	3.755861e+03	8.419506e-02	1.058437e+30	1.416018e+12	8.223743e-03	1.310937e-03
1.257788e-15	1.000000e+00	2.882103e+06	2.882103e+06	1.232977e+03	3.767955e+03	3.767870e+03	8.582674e-02	1.099388e+30	1.447512e+12	8.292671e-03	1.307363e-03
1.307942e-15	1.000000e+00	2.892283e+06	2.892283e+06	1.232768e+03	3.758397e+03	3.758310e+03	8.749449e-02	1.116120e+30	1.488324e+12	8.271768e-03	1.299457e-03
1.360095e-15	1.000000e+00	2.920901e+06	2.920901e+06	1.232553e+03	3.761382e+03	3.761293e+03	8.918919e-02	1.179913e+30	1.567157e+12	8.324486e-03	1.287748e-03
1.414328e-15	1.000000e+00	2.942201e+06	2.942201e+06	1.232361e+03	3.773915e+03	3.773825e+03	9.091852e-02	1.234907e+30	1.613145e+12	8.401631e-03	1.282684e-03
1.470723e-15	1.000000e+00	2.966956e+06	2.966956e+06	1.232160e+03	3.765405e+03	3.765313e+03	9.268355e-02	1.288096e+30	1.701725e+12	8.403955e-03	1.269114e-03
1.529367e-15	1.000000e+00	2.999773e+06	2.999773e+06	1.231998e+03	3.771358e+03	3.771264e+03	9.448181e-02	1.372259e+30	1.798652e+12	8.473939e-03	1.257215e-03
1.590350e-15	1.000000e+00	3.013768e+06	3.013768e+06	1.231848e+03	3.758052e+03	3.757956e+03	9.631635e-02	1.399798e+30	1.867460e+12	8.445148e-03	1.246961e-03
1.653764e-15	1.000000e+00	3.037027e+06	3.037027e+06	1.231628e+03	3.767116e+03	3.767018e+03	9.818706e-02	1.467688e+30	1.934589e+12	8.520826e-03	1.240396e-03
1.719707e-15	1.000000e+00	3.047443e+06	3.047443e+06	1.231427e+03	3.762167e+03	3.762067e+03	1.000881e-01	1.492103e+30	1.979740e+12	8.515530e-03	1.234532e-03
1.788279e-15	1.000000e+00	3.094668e+06	3.094668e+06	1.231248e+03	3.765904e+03	3.765802e+03	1.020236e-01	1.627371e+30	2.148526e+12	8.600181e-03	1.216901e-03
1.859586e-15	1.000000e+00	3.116176e+06	3.116176e+06	1.231082e+03	3.762918e+03	3.762814e+03	1.040075e-01	1.689051e+30	2.238819e+12	8.622316e-03	1.207543e-03
1.933736e-15	1.000000e+00	3.138885e+06	3.138885e+06	1.230869e+03	3.768288e+03	3.768182e+03	1.060215e-01	1.762562e+30	2.319659e+12	8.676780e-03	1.200518e-03
2.010842e-15	1.000000e+00	3.167775e+06	3.167775e+06	1.230667e+03	3.765915e+03	3.765807e+03	1.080811e-01	1.853538e+30	2.447083e+12	8.716073e-03	1.188820e-03
2.091023e-15	1.000000e+00	3.204788e+06	3.204788e+06	1.230488e+03	3.775971e+03	3.775861e+03	1.101703e-01	1.984349e+30	2.585084e+12	8.804663e-03	1.178228e-03
2.174402e-15	1.000000e+00	3.223315e+06	3.223315e+06	1.230278e+03	3.768631e+03	3.768519e+03	1.123083e-01	2.043490e+30	2.688154e+12	8.809476e-03	1.169179e-03
2.261104e-15	1.000000e+00	3.251160e+06	3.251160e+06	1.230094e+03	3.780194e+03	3.780080e+03	1.144837e-01	2.152414e+30	2.788402e+12	8.888436e-03	1.162722e-03
2.351265e-15	1.000000e+00	3.285288e+06	3.285288e+06	1.229900e+03	3.777259e+03	3.777142e+03	1.167093e-01	2.281224e+30	2.966773e+12	8.941118e-03	1.149750e-03
2.445020e-15	1.000000e+00	3.327723e+06	3.327723e+06	1.229700e+03	3.780108e+03	3.779989e+03	1.189663e-01	2.451919e+30	3.176764e+12	9.012840e-03	1.135944e-03
2.542513e-15	1.000000e+00	3.346090e+06	3.346090e+06	1.229523e+03	3.779018e+03	3.778897e+03	1.212784e-01	2.530283e+30	3.283026e+12	9.048410e-03	1.129383e-03
2.643895e-15	1.000000e+00	3.379615e+06	3.379615e+06	1.229360e+03	3.780995e+03	3.780871e+03	1.236199e-01	2.677091e+30	3.464439e+12	9.107896e-03	1.118765e-03
2.749318e-15	1.000000e+00	3.415395e+06	3.415395e+06	1.229110e+03	3.783909e+03	3.783783e+03	1.260193e-01	2.843947e+30	3.666218e+12	9.179272e-03	1.107898e-03
2.858946e-15	1.000000e+00	3.450456e+06	3.450456e+06	1.228907e+03	3.791084e+03	3.790955e+03	1.284610e-01	3.017887e+30	3.853774e+12	9.255760e-03	1.098720e-03
2.972944e-15	1.000000e+00	3.486794e+06	3.486794e+06	1.228686e+03	3.788154e+03	3.788023e+03	1.309488e-01	3.195741e+30	4.096695e+12	9.301039e-03	1.086429e-03
3.091488e-15	1.000000e+00	3.520732e+06	3.520732e+06	1.228576e+03	3.788307e+03	3.788174e+03	1.334962e-01	3.377489e+30	4.328803e+12	9.365272e-03	1.076000e-03
3.214760e-15	1.000000e+00	3.562106e+06	3.562106e+06	1.228385e+03	3.787690e+03	3.787553e+03	1.360732e-01	3.608024e+30	4.628045e+12	9.436843e-03	1.063329e-03
3.342946e-15	1.000000e+00	3.615638e+06	3.615638e+06	1.228172e+03	3.806404e+03	3.806265e+03	1.387102e-01	3.954497e+30	4.948996e+12	9.599709e-03	1.052761e-03
3.476244e-15	1.000000e+00	3.658666e+06	3.658666e+06	1.227961e+03	3.800971e+03	3.800830e+03	1.413913e-01	4.210624e+30	5.307300e+12	9.634381e-03	1.038895e-03
3.614857e-15	1.000000e+00	3.681357e+06	3.681357e+06	1.227705e+03	3.803631e+03	3.803487e+03	1.441333e-01	4.366859e+30	5.485006e+12	9.687705e-03	1.033215e-03
3.758997e-15	1.000000e+00	3.726418e+06	3.726418e+06	1.227567e+03	3.806376e+03	3.806229e+03	1.469260e-01	4.689854e+30	5.869496e+12	9.790230e-03	1.021457e-03
3.908885e-15	1.000000e+00	3.784016e+06	3.784016e+06	1.227313e+03	3.804362e+03	3.804212e+03	1.497623e-01	5.109118e+30	6.411162e+12	9.878081e-03	1.005377e-03
4.064749e-15	1.000000e+00	3.818226e+06	3.818226e+06	1.227109e+03	3.809077e+03	3.808925e+03	1.526688e-01	5.380168e+30	6.709602e+12	9.944404e-03	9.976039e-04
4.226829e-15	1.000000e+00	3.867992e+06	3.867992e+06	1.226908e+03	3.813013e+03	3.812857e+03	1.556215e-01	5.804029e+30	7.200924e+12	1.005526e-02	9.857862e-04
4.395371e-15	1.000000e+00	3.915107e+06	3.915107e+06	1.226662e+03	3.821464e+03	3.821306e+03	1.586344e-01	6.238596e+30	7.654868e+12	1.017325e-02	9.760817e-04
4.570634e-15	1.000000e+00	3.961216e+06	3.961216e+06	1.226471e+03	3.815950e+03	3.815788e+03	1.617036e-01	6.654757e+30	8.224677e+12	1.023484e-02	9.633279e-04
4.752885e-15	1.000000e+00	4.018323e+06	4.018323e+06	1.226218e+03	3.825164e+03	3.824999e+03	1.648255e-01	7.234525e+30	8.834044e+12	1.035803e-02	9.519306e-04
4.942403e-15	1.000000e+00	4.055152e+06	4.055152e+06	1.226085e+03	3.838490e+03	3.838322e+03	1.680173e-01	7.663567e+30	9.196637e+12	1.048303e-02	9.465712e-04
5.139478e-15	1.000000e+00	4.120332e+06	4.120332e+06	1.225825e+03	3.826003e+03	3.825831e+03	1.712670e-01	8.366601e+30	1.020523e+13	1.056767e-02	9.285666e-04
5.344412e-15	1.000000e+00	4.183707e+06	4.183707e+06	1.225655e+03	3.827375e+03	3.827201e+03	1.745705e-01	9.143806e+30	1.113325e+13	1.070070e-02	9.148287e-04
5.557517e-15	1.000000e+00	4.245296e+06	4.245296e+06	1.225437e+03	3.831320e+03	3.831142e+03	1.779538e-01	9.953554e+30	1.205691e+13	1.082753e-02	9.024858e-04
5.779119e-15	1.000000e+00	4.304139e+06	4.304139e+06	1.225222e+03	3.835547e+03	3.835366e+03	1.813967e-01	1.076592e+31	1.296924e+13	1.093229e-02	8.911300e-04
6.009558e-15	1.000000e+00	4.350337e+06	4.350337e+06	1.225040e+03	3.842201e+03	3.842017e+03	1.849090e-01	1.146144e+31	1.368795e+13	1.103356e-02	8.831962e-04
6.249185e-15	1.000000e+00	4.433920e+06	4.433920e+06	1.224784e+03	3.844001e+03	3.843812e+03	1.884787e-01	1.284135e+31	1.530007e+13	1.123990e-02	8.669530e-04
6.498368e-15	1.000000e+00	4.497794e+06	4.497794e+06	1.224544e+03	3.847343e+03	3.847150e+03	1.921329e-01	1.393264e+31	1.652834e+13	1.135342e-02	8.553843e-04
6.757486e-15	1.000000e+00	4.570658e+06	4.570658e+06	1.224408e+03	3.851891e+03	3.851695e+03	1.958447e-01	1.527313e+31	1.801185e+13	1.148486e-02	8.427431e-04
7.026937e-15	1.000000e+00	4.641172e+06	4.641172e+06	1.224115e+03	3.856511e+03	3.856311e+03	1.996281e-01	1.677843e+31	1.966883e+13	1.168704e-02	8.309347e-04
7.307131e-15	1.000000e+00	4.740121e+06	4.740121e+06	1.223916e+03	3.864979e+03	3.864775e+03	2.034947e-01	1.901726e+31	2.205019e+13	1.192044e-02	8.153756e-04
7.598499e-15	1.000000e+00	4.798421e+06	4.798421e+06	1.223780e+03	3.865882e+03	3.865675e+03	2.074202e-01	2.040043e+31	2.362632e+13	1.202926e-02	8.056573e-04
7.901484e-15	1.000000e+00	4.902580e+06	4.902580e+06	1.223479e+03	3.874746e+03	3.874534e+03	2.114343e-01	2.321719e+31	2.658237e+13	1.229638e-02	7.903483e-04
8.216551e-15	1.000000e+00	4.970107e+06	4.970107e+06	1.223329e+03	3.876804e+03	3.876589e+03	2.155211e-01	2.510929e+31	2.867247e+13	1.241929e-02	7.800242e-04
8.544181e-15	1.000000e+00	5.051129e+06	5.051129e+06	1.223076e+03	3.880437e+03	3.880217e+03	2.196881e-01	2.770295e+31	3.148639e+13	1.263790e-02	7.682315e-04
8.884875e-15	1.000000e+00	5.131100e+06	5.131100e+06	1.222910e+03	3.883490e+03	3.883266e+03	2.239345e-01	3.029432e+31	3.429654e+13	1.277615e-02	7.568533e-04
9.239153e-15	1.000000e+00	5.249168e+06	5.249168e+06	1.222674e+03	3.892944e+03	3.892716e+03	2.282659e-01	3.466506e+31	3.877046e+13	1.304761e-02	7.416308e-04
9.607559e-15	1.000000e+00	5.344106e+06	5.344106e+06	1.222371e+03	3.897374e+03	3.897141e+03	2.326774e-01	3.879621e+31	4.314485e+13	1.335074e-02	7.292846e-04
9.990654e-15	1.000000e+00	5.459426e+06	5.459426e+06	1.222222e+03	3.923172e+03	3.922934e+03	2.371762e-01	4.416078e+31	4.751713e+13	1.365819e-02	7.186052e-04
1.038903e-14	1.000000e+00	5.569917e+06	5.569917e+06	1.222023e+03	3.914302e+03	3.914060e+03	2.417619e-01	4.980169e+31	5.419667e+13	1.393452e-02	7.027577e-04
1.080328e-14	1.000000e+00	5.683245e+06	5.683245e+06	1.221793e+03	3.916940e+03	3.916693e+03	2.464371e-01	5.570427e+31	6.041628e+13	1.409282e-02	6.892084e-04
1.123406e-14	1.000000e+00	5.831562e+06	5.831562e+06	1.221543e+03	3.930837e+03	3.930586e+03	2.511829e-01	6.518874e+31	6.946201e+13	1.449905e-02	6.740625e-04
1.168201e-14	1.000000e+00	5.929176e+06	5.929176e+06	1.221346e+03	3.928630e+03	3.928373e+03	2.560436e-01	7.111014e+31	7.598470e+13	1.455630e-02	6.625928e-04
1.214782e-14	1.000000e+00	6.058570e+06	6.058570e+06	1.221169e+03	3.934448e+03	3.934187e+03	2.610150e-01	8.097046e+31	8.588307e+13	1.487878e-02	6.494021e-04
1.263221e-14	1.000000e+00	6.207848e+06	6.207848e+06	1.220962e+03	3.941842e+03	3.941576e+03	2.660609e-01	9.455180e+31	9.935135e+13	1.538351e-02	6.349772e-04
1.313591e-14	1.000000e+00	6.356548e+06	6.356548e+06	1.220697e+03	3.949081e+03	3.948810e+03	2.711961e-01	1.103787e+32	1.149225e+14	1.595400e-02	6.212619e-04
1.365969e-14	1.000000e+00	6.512428e+06	6.512428e+06	1.220496e+03	3.955354e+03	3.955077e+03	2.764318e-01	1.261908e+32	1.303470e+14	1.615862e-02	6.073547e-04
1.420436e-14	1.000000e+00	6.678970e+06	6.678970e+06	1.220300e+03	3.962587e+03	3.962306e+03	2.818002e-01	1.482134e+32	1.517027e+14	1.672751e-02	5.932932e-04
1.477076e-14	1.000000e+00	6.862613e+06	6.862613e+06	1.220112e+03	3.970184e+03	3.969897e+03	2.872509e-01	1.709505e+32	1.733074e+14	1.684667e-02	5.785237e-04
1.535973e-14	1.000000e+00	7.042341e+06	7.042341e+06	1.219924e+03	3.975351e+03	3.975058e+03	2.927914e-01	2.050582e+32	2.065378e+14	1.775755e-02	5.644928e-04
1.597219e-14	1.000000e+00	7.226117e+06	7.226117e+06	1.219700e+03	3.980249e+03	3.979950e+03	2.984657e-01	2.304897e+32	2.307280e+14	1.754760e-02	5.508143e-04
1.660907e-14	1.000000e+00	7.485521e+06	7.485521e+06	1.219454e+03	3.994122e+03	3.993818e+03	3.042565e-01	2.999108e+32	2.950431e+14	1.914138e-02	5.335797e-04
1.727135e-14	1.000000e+00	7.661850e+06	7.661850e+06	1.219319e+03	3.990413e+03	3.990103e+03	3.101518e-01	3.436600e+32	3.396562e+14	1.952324e-02	5.208159e-04
1.796003e-14	1.000000e+00	7.913215e+06	7.913215e+06	1.219115e+03	3.997727e+03	3.997411e+03	3.161582e-01	4.081016e+32	3.996710e+14	1.972853e-02	5.051963e-04
1.867618e-14	1.000000e+00	8.133845e+06	8.133845e+06	1.218908e+03	3.994822e+03	3.994499e+03	3.222724e-01	4.707792e+32	4.627329e+14	1.983486e-02	4.911357e-04
1.942088e-14	1.000000e+00	8.480225e+06	8.480225e+06	1.218748e+03	3.997872e+03	3.997544e+03	3.285216e-01	6.228624e+32	6.098845e+14	2.130328e-02	4.714347e-04
2.019527e-14	1.000000e+00	8.720757e+06	8.720757e+06	1.218513e+03	3.990863e+03	3.990528e+03	3.348830e-01	7.445309e+32	7.354427e+14	2.214129e-02	4.576280e-04
2.100055e-14	1.000000e+00	9.038627e+06	9.038627e+06	1.218363e+03	3.983151e+03	3.982810e+03	3.413838e-01	8.228262e+32	8.206808e+14	2.045912e-02	4.406810e-04
2.183793e-14	1.000000e+00	9.412022e+06	9.412022e+06	1.218190e+03	3.974602e+03	3.974254e+03	3.479885e-01	1.326786e+33	1.337620e+15	2.694497e-02	4.222899e-04
2.270870e-14	1.000000e+00	9.868836e+06	9.868836e+06	1.217999e+03	3.951782e+03	3.951427e+03	3.547500e-01	1.518348e+33	1.575456e+15	2.432949e-02	4.004304e-04
2.361420e-14	1.000000e+00	1.016357e+07	1.016357e+07	1.217772e+03	3.923990e+03	3.923629e+03	3.616284e-01	1.929606e+33	2.074096e+15	2.668880e-02	3.860840e-04
2.455580e-14	1.000000e+00	1.064595e+07	1.064595e+07	1.217664e+03	3.886884e+03	3.886515e+03	3.686417e-01	3.893476e+33	4.388638e+15	4.270782e-02	3.651046e-04
2.553495e-14	1.000000e+00	1.116514e+07	1.116514e+07	1.217504e+03	3.836970e+03	3.836594e+03	3.758095e-01	6.741698e+33	8.106390e+15	5.828280e-02	3.436563e-04
2.655314e-14	1.000000e+00	1.171999e+07	1.171999e+07	1.217361e+03	3.773716e+03	3.773333e+03	3.830770e-01	2.996233e+33	3.914980e+15	2.032501e-02	3.219897e-04
2.761193e-14	1.000000e+00	1.250902e+07	1.250902e+07	1.217102e+03	3.673014e+03	3.672624e+03	3.905448e-01	6.043054e+33	9.039478e+15	2.959587e-02	2.936292e-04
2.871294e-14	1.000000e+00	1.332648e+07	1.332648e+07	1.216985e+03	3.546456e+03	3.546058e+03	3.981500e-01	-1.096105e+34	-1.953796e+16	-3.911702e-02	2.661209e-04
2.985785e-14	1.000000e+00	1.398578e+07	1.398578e+07	1.216832e+03	3.422793e+03	3.422387e+03	4.058864e-01	-6.574471e+33	-1.399451e+16	-1.842970e-02	2.447338e-04
3.104841e-14	1.000000e+00	1.501995e+07	1.501995e+07	1.216608e+03	3.219343e+03	3.218930e+03	4.137525e-01	4.194533e+33	1.212962e+16	8.230620e-03	2.143378e-04
3.228644e-14	1.000000e+00	1.649949e+07	1.649949e+07	1.216533e+03	2.885222e+03	2.884800e+03	4.217871e-01	1.650686e+33	8.255969e+15	2.024895e-03	1.748673e-04
3.357385e-14	1.000000e+00	1.748604e+07	1.748604e+07	1.216381e+03	2.607142e+03	2.606712e+03	4.300177e-01	-1.134239e+33	-9.416318e+15	-1.040732e-03	1.490985e-04
3.491258e-14	1.000000e+00	1.884163e+07	1.884163e+07	1.216226e+03	2.086063e+03	2.085624e+03	4.383880e-01	3.850426e+32	9.747023e+15	2.432246e-04	1.107156e-04
3.630470e-14	1.000000e+00	1.850002e+07	1.850002e+07	1.216100e+03	1.364510e+03	1.364063e+03	4.468956e-01	3.285924e+31	6.946622e+15	2.274508e-05	7.375722e-05
3.775233e-14	1.000000e+00	1.128268e+07	1.128268e+07	1.215914e+03	7.683062e+02	7.678506e+02	4.556123e-01	-4.288952e+30	-1.602062e+16	-3.518697e-05	6.809610e-05
3.925768e-14	1.000000e+00	4.231421e+06	4.231421e+06	1.215794e+03	6.016664e+02	6.012019e+02	4.645043e-01	-2.275720e+30	-2.886291e+16	-2.516395e-03	1.421901e-04
4.082305e-14	1.000000e+00	2.524158e+06	2.524158e+06	1.215707e+03	5.778864e+02	5.774128e+02	4.735843e-01	5.807510e+28	9.011093e+14	8.501565e-04	2.289423e-04
4.245085e-14	1.000000e+00	1.627698e+06	1.627698e+06	1.215550e+03	5.670617e+02	5.665790e+02	4.827909e-01	4.060620e+27	6.925332e+13	5.331072e-04	3.483827e-04
4.414355e-14	1.000000e+00	1.194506e+06	1.194506e+06	1.215440e+03	5.637075e+02	5.632153e+02	4.922078e-01	6.169907e+26	1.083950e+13	3.805643e-04	4.719168e-04
4.590374e-14	1.000000e+00	9.284405e+05	9.284405e+05	1.215289e+03	5.629819e+02	5.624801e+02	5.018270e-01	1.371188e+26	2.424515e+12	2.981384e-04	6.063737e-04
4.773413e-14	1.000000e+00	7.568320e+05	7.568320e+05	1.215177e+03	5.639645e+02	5.634529e+02	5.116219e-01	4.149560e+25	7.273494e+11	2.506662e-04	7.451647e-04
4.963750e-14	1.000000e+00	6.349976e+05	6.349976e+05	1.215058e+03	5.660295e+02	5.655079e+02	5.216207e-01	1.517109e+25	2.611087e+11	2.204183e-04	8.913885e-04
5.161676e-14	1.000000e+00	5.391745e+05	5.391745e+05	1.215018e+03	5.686352e+02	5.681034e+02	5.318469e-01	6.045097e+24	1.016798e+11	1.989976e-04	1.054640e-03
5.367495e-14	1.000000e+00	4.677359e+05	4.677359e+05	1.214953e+03	5.719759e+02	5.714337e+02	5.422266e-01	2.764989e+24	4.516529e+10	1.852597e-04	1.222861e-03
5.581520e-14	1.000000e+00	4.178808e+05	4.178808e+05	1.214774e+03	5.760391e+02	5.754863e+02	5.528015e-01	1.510933e+24	2.382239e+10	1.778585e-04	1.378477e-03
5.804080e-14	1.000000e+00	3.753736e+05	3.753736e+05	1.214743e+03	5.804314e+02	5.798678e+02	5.636315e-01	8.618751e+23	1.308247e+10	1.734670e-04	1.546277e-03
6.035514e-14	1.000000e+00	3.395537e+05	3.395537e+05	1.214666e+03	5.851152e+02	5.845405e+02	5.746829e-01	5.163550e+23	7.529075e+09	1.715921e-04	1.723189e-03
6.276176e-14	1.000000e+00	3.119616e+05	3.119616e+05	1.214554e+03	5.902249e+02	5.896390e+02	5.859048e-01	3.409708e+23	4.760249e+09	1.731024e-04	1.891979e-03
6.526435e-14	1.000000e+00	2.833108e+05	2.833108e+05	1.214496e+03	5.954200e+02	5.948226e+02	5.974172e-01	2.158571e+23	2.884359e+09	1.773953e-04	2.101650e-03
6.786672e-14	1.000000e+00	2.613997e+05	2.613997e+05	1.214459e+03	6.010295e+02	6.004203e+02	6.091334e-01	1.502215e+23	1.915373e+09	1.846281e-04	2.299274e-03
7.057287e-14	1.000000e+00	2.439132e+05	2.439132e+05	1.214342e+03	6.071002e+02	6.064792e+02	6.210430e-01	1.122898e+23	1.361565e+09	1.950989e-04	2.489001e-03
7.338692e-14	1.000000e+00	2.239970e+05	2.239970e+05	1.214258e+03	6.129939e+02	6.123607e+02	6.332236e-01	7.897385e+22	9.124360e+08	2.100700e-04	2.736617e-03
7.631317e-14	1.000000e+00	2.120195e+05	2.120195e+05	1.214160e+03	6.197244e+02	6.190787e+02	6.456493e-01	6.537541e+22	7.151901e+08	2.288899e-04	2.922959e-03
7.935611e-14	1.000000e+00	1.976534e+05	1.976534e+05	1.214104e+03	6.262786e+02	6.256203e+02	6.583059e-01	5.142323e+22	5.337297e+08	2.556993e-04	3.168570e-03
8.252039e-14	1.000000e+00	1.888199e+05	1.888199e+05	1.214127e+03	6.335080e+02	6.328367e+02	6.712739e-01	4.478391e+22	4.388959e+08	2.798814e-04	3.355091e-03
8.581084e-14	1.000000e+00	1.784763e+05	1.784763e+05	1.213995e+03	6.407703e+02	6.400859e+02	6.844219e-01	3.809877e+22	3.526947e+08	3.155726e-04	3.590226e-03
8.923249e-14	1.000000e+00	1.686089e+05	1.686089e+05	1.213945e+03	6.483031e+02	6.476052e+02	6.978967e-01	3.250390e+22	2.838214e+08	3.577872e-04	3.845012e-03
9.279058e-14	1.000000e+00	1.594558e+05	1.594558e+05	1.213904e+03	6.561057e+02	6.553941e+02	7.116130e-01	2.810314e+22	2.311457e+08	4.089261e-04	4.114656e-03
9.649055e-14	1.000000e+00	1.526362e+05	1.526362e+05	1.213922e+03	6.642987e+02	6.635731e+02	7.256183e-01	2.602328e+22	2.011616e+08	4.711570e-04	4.352170e-03
1.003380e-13	1.000000e+00	1.449818e+05	1.449818e+05	1.213830e+03	6.726248e+02	6.718850e+02	7.398500e-01	2.300850e+22	1.671182e+08	5.387808e-04	4.639374e-03
1.043390e-13	1.000000e+00	1.385653e+05	1.385653e+05	1.213799e+03	6.814358e+02	6.806814e+02	7.544115e-01	2.115777e+22	1.439943e+08	6.212810e-04	4.917794e-03
1.084994e-13	1.000000e+00	1.330752e+05	1.330752e+05	1.213812e+03	6.903983e+02	6.896291e+02	7.692867e-01	1.982322e+22	1.263792e+08	7.124929e-04	5.188033e-03
1.128258e-13	1.000000e+00	1.281530e+05	1.281530e+05	1.213787e+03	6.997352e+02	6.989507e+02	7.844461e-01	1.891449e+22	1.127525e+08	8.208101e-04	5.460156e-03
1.173246e-13	1.000000e+00	1.229414e+05	1.229414e+05	1.213715e+03	7.093228e+02	7.085229e+02	7.998859e-01	1.772201e+22	9.869463e+07	9.464846e-04	5.769601e-03
1.220029e-13	1.000000e+00	1.183775e+05	1.183775e+05	1.213724e+03	7.192227e+02	7.184070e+02	8.156368e-01	1.678852e+22	8.723597e+07	1.083323e-03	6.075670e-03
1.268677e-13	1.000000e+00	1.141756e+05	1.141756e+05	1.213684e+03	7.294948e+02	7.286631e+02	8.317106e-01	1.597806e+22	7.734157e+07	1.235235e-03	6.389238e-03
1.319264e-13	1.000000e+00	1.101334e+05	1.101334e+05	1.213701e+03	7.400520e+02	7.392039e+02	8.481118e-01	1.526317e+22	6.875966e+07	1.412994e-03	6.719595e-03
1.371869e-13	1.000000e+00	1.063979e+05	1.063979e+05	1.213690e+03	7.509499e+02	7.500850e+02	8.648101e-01	1.465730e+22	6.137612e+07	1.612425e-03	7.057937e-03
1.426571e-13	1.000000e+00	1.028888e+05	1.028888e+05	1.213721e+03	7.622539e+02	7.613720e+02	8.819187e-01	1.408341e+22	5.472797e+07	1.832136e-03	7.408519e-03
1.483455e-13	1.000000e+00	9.987760e+04	9.987760e+04	1.213685e+03	7.738937e+02	7.729943e+02	8.993820e-01	1.370614e+22	4.937518e+07	2.068549e-03	7.748420e-03
1.542607e-13	1.000000e+00	9.691512e+04	9.691512e+04	1.214034e+03	7.861628e+02	7.852448e+02	9.180780e-01	1.330765e+22	4.431378e+07	2.334721e-03	8.111870e-03
1.604117e-13	1.000000e+00	9.403489e+04	9.403489e+04	1.214636e+03	7.990143e+02	7.980771e+02	9.372710e-01	1.293990e+22	3.973363e+07	2.639838e-03	8.496999e-03
1.668081e-13	1.000000e+00	9.120891e+04	9.120891e+04	1.215313e+03	8.127651e+02	8.118082e+02	9.568908e-01	1.264259e+22	3.564599e+07	3.004284e-03	8.911028e-03
1.734594e-13	1.000000e+00	8.827883e+04	8.827883e+04	1.215712e+03	8.277230e+02	8.267464e+02	9.765757e-01	1.216339e+22	3.130614e+07	3.403008e-03	9.376234e-03
1.803760e-13	1.000000e+00	8.560270e+04	8.560270e+04	1.216055e+03	8.440615e+02	8.430652e+02	9.963384e-01	1.185050e+22	2.766090e+07	3.867148e-03	9.860221e-03
1.875684e-13	1.000000e+00	8.304366e+04	8.304366e+04	1.216221e+03	8.616722e+02	8.606559e+02	1.016292e+00	1.159162e+22	2.440246e+07	4.402536e-03	1.037613e-02
1.950476e-13	1.000000e+00	8.062957e+04	8.062957e+04	1.216395e+03	8.803713e+02	8.793346e+02	1.036683e+00	1.134905e+22	2.146002e+07	4.995502e-03	1.091872e-02
2.028250e-13	1.000000e+00	7.814469e+04	7.814469e+04	1.216570e+03	9.016554e+02	9.005979e+02	1.057507e+00	1.114020e+22	1.869348e+07	5.734388e-03	1.153828e-02
2.109125e-13	1.000000e+00	7.640728e+04	7.640728e+04	1.216694e+03	9.217090e+02	9.206302e+02	1.078733e+00	1.120886e+22	1.684972e+07	6.456231e-03	1.206310e-02
2.193225e-13	1.000000e+00	7.417684e+04	7.417684e+04	1.216919e+03	9.444007e+02	9.433004e+02	1.100338e+00	1.088685e+22	1.449174e+07	7.271965e-03	1.273175e-02
2.280678e-13	1.000000e+00	7.248141e+04	7.248141e+04	1.216986e+03	9.656840e+02	9.645616e+02	1.122391e+00	1.080414e+22	1.286516e+07	8.101178e-03	1.332319e-02
2.371619e-13	1.000000e+00	7.053875e+04	7.053875e+04	1.217143e+03	9.928677e+02	9.917228e+02	1.144929e+00	1.072134e+22	1.111199e+07	9.208767e-03	1.407549e-02
2.466186e-13	1.000000e+00	6.916511e+04	6.916511e+04	1.217298e+03	1.017557e+03	1.016389e+03	1.167808e+00	1.082838e+22	9.925899e+06	1.026170e-02	1.471200e-02
2.564524e-13	1.000000e+00	6.756453e+04	6.756453e+04	1.217482e+03	1.044489e+03	1.043298e+03	1.191163e+00	1.071782e+22	8.621583e+06	1.141836e-02	1.545913e-02
2.666782e-13	1.000000e+00	6.632374e+04	6.632374e+04	1.217621e+03	1.074026e+03	1.072811e+03	1.214980e+00	1.094911e+22	7.661344e+06	1.279749e-02	1.619369e-02
2.773119e-13	1.000000e+00	6.479191e+04	6.479191e+04	1.217703e+03	1.100722e+03	1.099482e+03	1.239265e+00	1.067731e+22	6.608064e+06	1.402650e-02	1.698857e-02
2.883695e-13	1.000000e+00	6.359564e+04	6.359564e+04	1.217831e+03	1.130080e+03	1.128816e+03	1.264085e+00	1.069247e+22	5.801385e+06	1.541816e-02	1.776977e-02
2.998680e-13	1.000000e+00	6.253023e+04	6.253023e+04	1.217979e+03	1.160362e+03	1.159072e+03	1.289345e+00	1.076718e+22	5.118409e+06	1.689441e-02	1.855681e-02
3.118251e-13	1.000000e+00	6.148390e+04	6.148390e+04	1.218109e+03	1.190428e+03	1.189113e+03	1.315089e+00	1.082136e+22	4.526536e+06	1.847421e-02	1.936162e-02
3.242589e-13	1.000000e+00	6.062724e+04	6.062724e+04	1.218213e+03	1.225333e+03	1.223991e+03	1.341355e+00	1.100707e+22	3.984757e+06	2.015691e-02	2.021092e-02
3.371886e-13	1.000000e+00	5.964049e+04	5.964049e+04	1.218364e+03	1.254809e+03	1.253441e+03	1.368197e+00	1.094132e+22	3.517073e+06	2.174979e-02	2.103955e-02
3.506337e-13	1.000000e+00	5.874960e+04	5.874960e+04	1.218467e+03	1.289606e+03	1.288210e+03	1.395534e+00	1.098972e+22	3.081069e+06	2.355337e-02	2.195089e-02
3.646150e-13	1.000000e+00	5.798046e+04	5.798046e+04	1.218602e+03	1.329266e+03	1.327843e+03	1.423469e+00	1.118489e+22	2.695082e+06	2.560442e-02	2.292611e-02
3.791538e-13	1.000000e+00	5.719178e+04	5.719178e+04	1.218665e+03	1.364207e+03	1.362755e+03	1.451881e+00	1.119557e+22	2.369434e+06	2.744538e-02	2.385320e-02
3.942724e-13	1.000000e+00	5.649144e+04	5.649144e+04	1.218873e+03	1.401907e+03	1.400426e+03	1.480744e+00	1.129181e+22	2.085293e+06	2.944024e-02	2.481628e-02
4.099937e-13	1.000000e+00	5.595926e+04	5.595926e+04	1.218952e+03	1.440605e+03	1.439095e+03	1.510362e+00	1.154591e+22	1.860816e+06	3.156164e-02	2.574382e-02
4.263420e-13	1.000000e+00	5.522566e+04	5.522566e+04	1.219068e+03	1.480375e+03	1.478835e+03	1.540508e+00	1.150802e+22	1.618609e+06	3.360372e-02	2.680593e-02
4.433421e-13	1.000000e+00	5.456082e+04	5.456082e+04	1.219164e+03	1.523935e+03	1.522364e+03	1.571266e+00	1.159946e+22	1.411255e+06	3.598523e-02	2.793094e-02
4.610201e-13	1.000000e+00	5.407597e+04	5.407597e+04	1.219258e+03	1.569666e+03	1.568064e+03	1.602497e+00	1.185267e+22	1.243883e+06	3.844910e-02	2.902706e-02
4.794030e-13	1.000000e+00	5.357824e+04	5.357824e+04	1.219404e+03	1.609032e+03	1.607398e+03	1.634476e+00	1.188421e+22	1.101911e+06	4.037567e-02	3.003145e-02
4.985189e-13	1.000000e+00	5.306331e+04	5.306331e+04	1.219443e+03	1.656792e+03	1.655125e+03	1.666968e+00	1.203725e+22	9.642436e+05	4.291872e-02	3.122294e-02
5.183970e-13	1.000000e+00	5.270671e+04	5.270671e+04	1.219588e+03	1.702016e+03	1.700316e+03	1.700137e+00	1.224705e+22	8.574584e+05	4.516409e-02	3.229221e-02
5.390677e-13	1.000000e+00	5.228497e+04	5.228497e+04	1.219642e+03	1.748999e+03	1.747265e+03	1.734044e+00	1.237184e+22	7.559384e+05	4.749425e-02	3.345127e-02
5.605627e-13	1.000000e+00	5.186360e+04	5.186360e+04	1.219829e+03	1.800121e+03	1.798352e+03	1.768590e+00	1.253100e+22	6.629457e+05	5.009149e-02	3.470875e-02
5.829148e-13	1.000000e+00	5.151827e+04	5.151827e+04	1.219835e+03	1.849954e+03	1.848151e+03	1.803683e+00	1.268720e+22	5.855457e+05	5.243852e-02	3.590870e-02
6.061582e-13	1.000000e+00	5.116261e+04	5.116261e+04	1.219927e+03	1.903107e+03	1.901268e+03	1.839686e+00	1.285819e+22	5.150666e+05	5.501837e-02	3.719723e-02
6.303284e-13	1.000000e+00	5.077124e+04	5.077124e+04	1.219984e+03	1.954834e+03	1.952958e+03	1.876132e+00	1.290440e+22	4.520520e+05	5.737732e-02	3.850278e-02
6.554623e-13	1.000000e+00	5.050180e+04	5.050180e+04	1.220093e+03	2.011412e+03	2.009499e+03	1.913392e+00	1.313490e+22	3.989522e+05	5.997685e-02	3.982853e-02
6.815985e-13	1.000000e+00	5.026883e+04	5.026883e+04	1.220095e+03	2.068608e+03	2.066657e+03	1.951397e+00	1.339717e+22	3.536891e+05	6.260517e-02	4.115091e-02
7.087768e-13	1.000000e+00	4.993010e+04	4.993010e+04	1.220144e+03	2.126309e+03	2.124319e+03	1.990182e+00	1.343627e+22	3.091337e+05	6.494677e-02	4.258572e-02
7.370388e-13	1.000000e+00	4.972400e+04	4.972400e+04	1.220242e+03	2.183611e+03	2.181581e+03	2.029635e+00	1.361929e+22	2.743331e+05	6.720711e-02	4.391462e-02
7.664278e-13	1.000000e+00	4.951798e+04	4.951798e+04	1.220283e+03	2.245869e+03	2.243799e+03	2.069939e+00	1.385722e+22	2.425237e+05	6.981566e-02	4.535462e-02
7.969886e-13	1.000000e+00	4.926105e+04	4.926105e+04	1.220391e+03	2.306992e+03	2.304881e+03	2.110975e+00	1.392202e+22	2.130452e+05	7.199047e-02	4.683197e-02
8.287680e-13	1.000000e+00	4.914214e+04	4.914214e+04	1.220401e+03	2.369955e+03	2.367802e+03	2.152817e+00	1.418077e+22	1.896702e+05	7.421993e-02	4.822653e-02
8.618146e-13	1.000000e+00	4.886742e+04	4.886742e+04	1.220524e+03	2.437047e+03	2.434852e+03	2.195420e+00	1.425369e+22	1.658089e+05	7.672227e-02	4.987059e-02
8.961789e-13	1.000000e+00	4.872002e+04	4.872002e+04	1.220497e+03	2.501113e+03	2.498874e+03	2.238941e+00	1.438674e+22	1.469928e+05	7.861700e-02	5.133645e-02
9.319135e-13	1.000000e+00	4.844311e+04	4.844311e+04	1.220581e+03	2.569518e+03	2.567235e+03	2.283285e+00	1.438349e+22	1.284120e+05	8.087155e-02	5.304198e-02
9.690730e-13	1.000000e+00	4.834143e+04	4.834143e+04	1.220631e+03	2.641610e+03	2.639281e+03	2.328263e+00	1.464097e+22	1.138221e+05	8.318855e-02	5.464484e-02
1.007714e-12	1.000000e+00	4.827286e+04	4.827286e+04	1.220676e+03	2.712780e+03	2.710405e+03	2.374558e+00	1.488770e+22	1.013339e+05	8.519294e-02	5.619679e-02
1.047896e-12	1.000000e+00	4.819336e+04	4.819336e+04	1.220643e+03	2.786446e+03	2.784024e+03	2.421422e+00	1.510818e+22	8.994136e+04	8.717009e-02	5.781804e-02
1.089680e-12	1.000000e+00	4.796726e+04	4.796726e+04	1.220671e+03	2.860786e+03	2.858317e+03	2.469232e+00	1.508491e+22	7.872558e+04	8.910652e-02	5.964039e-02
1.133131e-12	1.000000e+00	4.787307e+04	4.787307e+04	1.220716e+03	2.936739e+03	2.934221e+03	2.518104e+00	1.523333e+22	6.973781e+04	9.087187e-02	6.134427e-02
1.178314e-12	1.000000e+00	4.781199e+04	4.781199e+04	1.220762e+03	3.016529e+03	3.013961e+03	2.567796e+00	1.546010e+22	6.189773e+04	9.281526e-02	6.309148e-02
1.225298e-12	1.000000e+00	4.765836e+04	4.765836e+04	1.220746e+03	3.094818e+03	3.092199e+03	2.618525e+00	1.545312e+22	5.443029e+04	9.427832e-02	6.493756e-02
1.274156e-12	1.000000e+00	4.759132e+04	4.759132e+04	1.220750e+03	3.177164e+03	3.174494e+03	2.670056e+00	1.568050e+22	4.843524e+04	9.634126e-02	6.675932e-02
1.324962e-12	1.000000e+00	4.757883e+04	4.757883e+04	1.220743e+03	3.260418e+03	3.257695e+03	2.722839e+00	1.586459e+22	4.305884e+04	9.760029e-02	6.852665e-02
1.377794e-12	1.000000e+00	4.745300e+04	4.745300e+04	1.220787e+03	3.347970e+03	3.345194e+03	2.776399e+00	1.589526e+22	3.778849e+04	9.909238e-02	7.055339e-02
1.432733e-12	1.000000e+00	4.733888e+04	4.733888e+04	1.220734e+03	3.431614e+03	3.428783e+03	2.831095e+00	1.586839e+22	3.334577e+04	1.001231e-01	7.249039e-02
1.489862e-12	1.000000e+00	4.728239e+04	4.728239e+04	1.220732e+03	3.519365e+03	3.516478e+03	2.886877e+00	1.597822e+22	2.959422e+04	1.014197e-01	7.443289e-02
1.549270e-12	1.000000e+00	4.726429e+04	4.726429e+04	1.220732e+03	3.610402e+03	3.607458e+03	2.943562e+00	1.614582e+22	2.631980e+04	1.026800e-01	7.638752e-02
1.611046e-12	1.000000e+00	4.724753e+04	4.724753e+04	1.220708e+03	3.703018e+03	3.700017e+03	3.001442e+00	1.628079e+22	2.338279e+04	1.037221e-01	7.837485e-02
1.675285e-12	1.000000e+00	4.721904e+04	4.721904e+04	1.220702e+03	3.795810e+03	3.792749e+03	3.060505e+00	1.638935e+22	2.079887e+04	1.047291e-01	8.038728e-02
1.742086e-12	1.000000e+00	4.717993e+04	4.717993e+04	1.220591e+03	3.890111e+03	3.886990e+03	3.120595e+00	1.643251e+22	1.844566e+04	1.054408e-01	8.245265e-02
1.811551e-12	1.000000e+00	4.708988e+04	4.708988e+04	1.220620e+03	3.987599e+03	3.984417e+03	3.181843e+00	1.640609e+22	1.627226e+04	1.062817e-01	8.468059e-02
1.883785e-12	1.000000e+00	4.704563e+04	4.704563e+04	1.220587e+03	4.085690e+03	4.082445e+03	3.244455e+00	1.641108e+22	1.441485e+04	1.068150e-01	8.684526e-02
1.958900e-12	1.000000e+00	4.703340e+04	4.703340e+04	1.220570e+03	4.186503e+03	4.183194e+03	3.308085e+00	1.650072e+22	1.283058e+04	1.075381e-01	8.901126e-02
2.037010e-12	1.000000e+00	4.696510e+04	4.696510e+04	1.220484e+03	4.286133e+03	4.282760e+03	3.373039e+00	1.643674e+22	1.136285e+04	1.079023e-01	9.126210e-02
2.118234e-12	1.000000e+00	4.696261e+04	4.696261e+04	1.220466e+03	4.391993e+03	4.388554e+03	3.438787e+00	1.649211e+22	1.009179e+04	1.082944e-01	9.352104e-02
2.202698e-12	1.000000e+00	4.690701e+04	4.690701e+04	1.220396e+03	4.495190e+03	4.491684e+03	3.506483e+00	1.642476e+22	8.948672e+03	1.084929e-01	9.583195e-02
2.290529e-12	1.000000e+00	4.693209e+04	4.693209e+04	1.220332e+03	4.600043e+03	4.596468e+03	3.574860e+00	1.649149e+22	8.006643e+03	1.086430e-01	9.801487e-02
2.381862e-12	1.000000e+00	4.694816e+04	4.694816e+04	1.220262e+03	4.709738e+03	4.706093e+03	3.644908e+00	1.653391e+22	7.134961e+03	1.087361e-01	1.003178e-01
2.476838e-12	1.000000e+00	4.691598e+04	4.691598e+04	1.220218e+03	4.818624e+03	4.814908e+03	3.716244e+00	1.647706e+22	6.342555e+03	1.087344e-01	1.027075e-01
2.575600e-12	1.000000e+00	4.688364e+04	4.688364e+04	1.220127e+03	4.927257e+03	4.923468e+03	3.788804e+00	1.638099e+22	5.640454e+03	1.084738e-01	1.050954e-01
2.678300e-12	1.000000e+00	4.687457e+04	4.687457e+04	1.219995e+03	5.039087e+03	5.035224e+03	3.862833e+00	1.632581e+22	5.024760e+03	1.082130e-01	1.075015e-01
2.785096e-12	1.000000e+00	4.686022e+04	4.686022e+04	1.219987e+03	5.152752e+03	5.148813e+03	3.938334e+00	1.624289e+22	4.471645e+03	1.078284e-01	1.099600e-01
2.896150e-12	1.000000e+00	4.684934e+04	4.684934e+04	1.219870e+03	5.267114e+03	5.263099e+03	4.014918e+00	1.616710e+22	3.988121e+03	1.074499e-01	1.124266e-01
3.011632e-12	1.000000e+00	4.688117e+04	4.688117e+04	1.219734e+03	5.383519e+03	5.379426e+03	4.092970e+00	1.616877e+22	3.575574e+03	1.070967e-01	1.148333e-01
3.131719e-12	1.000000e+00	4.691484e+04	4.691484e+04	1.219675e+03	5.504678e+03	5.500505e+03	4.173016e+00	1.618589e+22	3.202410e+03	1.068259e-01	1.173334e-01
3.256594e-12	1.000000e+00	4.684460e+04	4.684460e+04	1.219585e+03	5.618915e+03	5.614661e+03	4.254089e+00	1.590947e+22	2.840492e+03	1.057911e-01	1.199480e-01
3.386449e-12	1.000000e+00	4.685392e+04	4.685392e+04	1.219400e+03	5.739270e+03	5.734933e+03	4.336887e+00	1.584130e+22	2.543945e+03	1.052331e-01	1.224928e-01
3.521482e-12	1.000000e+00	4.691369e+04	4.691369e+04	1.219261e+03	5.865907e+03	5.861486e+03	4.421019e+00	1.588487e+22	2.287219e+03	1.048520e-01	1.250361e-01
3.661898e-12	1.000000e+00	4.689064e+04	4.689064e+04	1.219182e+03	5.985905e+03	5.981398e+03	4.506945e+00	1.570595e+22	2.043692e+03	1.039262e-01	1.276567e-01
3.807914e-12	1.000000e+00	4.688102e+04	4.688102e+04	1.218999e+03	6.106452e+03	6.101858e+03	4.594690e+00	1.552698e+22	1.828699e+03	1.028473e-01	1.302542e-01
3.959753e-12	1.000000e+00	4.685652e+04	4.685652e+04	1.218838e+03	6.231277e+03	6.226593e+03	4.683925e+00	1.534302e+22	1.633148e+03	1.018947e-01	1.329863e-01
4.117645e-12	1.000000e+00	4.686300e+04	4.686300e+04	1.218747e+03	6.353517e+03	6.348743e+03	4.774561e+00	1.518623e+22	1.466827e+03	1.007838e-01	1.355764e-01
4.281834e-12	1.000000e+00	4.685243e+04	4.685243e+04	1.218580e+03	6.477587e+03	6.472720e+03	4.866951e+00	1.498826e+22	1.314271e+03	9.958223e-02	1.382551e-01
4.452569e-12	1.000000e+00	4.683301e+04	4.683301e+04	1.218438e+03	6.603656e+03	6.598695e+03	4.961380e+00	1.478889e+22	1.177642e+03	9.846147e-02	1.410043e-01
4.630113e-12	1.000000e+00	4.684338e+04	4.684338e+04	1.218228e+03	6.729756e+03	6.724699e+03	5.057466e+00	1.463609e+22	1.060299e+03	9.733636e-02	1.436650e-01
4.814735e-12	1.000000e+00	4.685286e+04	4.685286e+04	1.218068e+03	6.857761e+03	6.852606e+03	5.154830e+00	1.447184e+22	9.541396e+02	9.614673e-02	1.463680e-01
5.006720e-12	1.000000e+00	4.685310e+04	4.685310e+04	1.217884e+03	6.984091e+03	6.978837e+03	5.254360e+00	1.428378e+22	8.595946e+02	9.489484e-02	1.490636e-01
5.206360e-12	1.000000e+00	4.678737e+04	4.678737e+04	1.217742e+03	7.111217e+03	7.105861e+03	5.355798e+00	1.395799e+22	7.675437e+02	9.338361e-02	1.519901e-01
5.413960e-12	1.000000e+00	4.677541e+04	4.677541e+04	1.217552e+03	7.239708e+03	7.234249e+03	5.458990e+00	1.373002e+22	6.903445e+02	9.197594e-02	1.547759e-01
5.629838e-12	1.000000e+00	4.676676e+04	4.676676e+04	1.217299e+03	7.365638e+03	7.360073e+03	5.564347e+00	1.350820e+22	6.230829e+02	9.057375e-02	1.574973e-01
5.854325e-12	1.000000e+00	4.673611e+04	4.673611e+04	1.217097e+03	7.493993e+03	7.488321e+03	5.671482e+00	1.323985e+22	5.601659e+02	8.906593e-02	1.603470e-01
6.087762e-12	1.000000e+00	4.672060e+04	4.672060e+04	1.216917e+03	7.623191e+03	7.617411e+03	5.780484e+00	1.299337e+22	5.047051e+02	8.755295e-02	1.631655e-01
6.330508e-12	1.000000e+00	4.668037e+04	4.668037e+04	1.216701e+03	7.751411e+03	7.745519e+03	5.891641e+00	1.269857e+22	4.537858e+02	8.593588e-02	1.660529e-01
6.582933e-12	1.000000e+00	4.667779e+04	4.667779e+04	1.216413e+03	7.880971e+03	7.874966e+03	6.005083e+00	1.248667e+22	4.107221e+02	8.452528e-02	1.688377e-01
6.845423e-12	1.000000e+00	4.663542e+04	4.663542e+04	1.216254e+03	8.008652e+03	8.002533e+03	6.119770e+00	1.220197e+22	3.703675e+02	8.297401e-02	1.717290e-01
7.118380e-12	1.000000e+00	4.661966e+04	4.661966e+04	1.215936e+03	8.136144e+03	8.129907e+03	6.237097e+00	1.194545e+22	3.350498e+02	8.136698e-02	1.745217e-01
7.402221e-12	1.000000e+00	4.663351e+04	4.663351e+04	1.215659e+03	8.266408e+03	8.260052e+03	6.356601e+00	1.175865e+22	3.046305e+02	7.997578e-02	1.772633e-01
7.697380e-12	1.000000e+00	4.658008e+04	4.658008e+04	1.215425e+03	8.393144e+03	8.386666e+03	6.478205e+00	1.145850e+22	2.751088e+02	7.838231e-02	1.801874e-01
8.004309e-12	1.000000e+00	4.651054e+04	4.651054e+04	1.215184e+03	8.517978e+03	8.511376e+03	6.601844e+00	1.111279e+22	2.478225e+02	7.658747e-02	1.831408e-01
8.323475e-12	1.000000e+00	4.646942e+04	4.646942e+04	1.214861e+03	8.643078e+03	8.636350e+03	6.728263e+00	1.082735e+22	2.244813e+02	7.495096e-02	1.859949e-01
8.655369e-12	1.000000e+00	4.643875e+04	4.643875e+04	1.214570e+03	8.768477e+03	8.761621e+03	6.856341e+00	1.057173e+22	2.039507e+02	7.342346e-02	1.888181e-01
9.000496e-12	1.000000e+00	4.641292e+04	4.641292e+04	1.214291e+03	8.894356e+03	8.887369e+03	6.987010e+00	1.032002e+22	1.853993e+02	7.187492e-02	1.916353e-01
9.359385e-12	1.000000e+00	4.637302e+04	4.637302e+04	1.213987e+03	9.017979e+03	9.010859e+03	7.120455e+00	1.006215e+22	1.687115e+02	7.038099e-02	1.944661e-01
9.732585e-12	1.000000e+00	4.630221e+04	4.630221e+04	1.213675e+03	9.139206e+03	9.131950e+03	7.255575e+00	9.741100e+21	1.527797e+02	6.865795e-02	1.973816e-01
1.012067e-11	1.000000e+00	4.632191e+04	4.632191e+04	1.213378e+03	9.264922e+03	9.257528e+03	7.393377e+00	9.576484e+21	1.402805e+02	6.735423e-02	2.000116e-01
1.052422e-11	1.000000e+00	4.622783e+04	4.622783e+04	1.213001e+03	9.383757e+03	9.376223e+03	7.533865e+00	9.236986e+21	1.269540e+02	6.563027e-02	2.029894e-01
1.094387e-11	1.000000e+00	4.618446e+04	4.618446e+04	1.212628e+03	9.502648e+03	9.494971e+03	7.676299e+00	8.980372e+21	1.158967e+02	6.410711e-02	2.057542e-01
1.138025e-11	1.000000e+00	4.611475e+04	4.611475e+04	1.212316e+03	9.622275e+03	9.614454e+03	7.821347e+00	8.683419e+21	1.052693e+02	6.245722e-02	2.086594e-01
1.183403e-11	1.000000e+00	4.605765e+04	4.605765e+04	1.211972e+03	9.737868e+03	9.729899e+03	7.969313e+00	8.422422e+21	9.618726e+01	6.095640e-02	2.114278e-01
1.230590e-11	1.000000e+00	4.600990e+04	4.600990e+04	1.211634e+03	9.853555e+03	9.845435e+03	8.120156e+00	8.172711e+21	8.798353e+01	5.945674e-02	2.141616e-01
1.279659e-11	1.000000e+00	4.592505e+04	4.592505e+04	1.211184e+03	9.967485e+03	9.959212e+03	8.272813e+00	7.888100e+21	8.017601e+01	5.791826e-02	2.170381e-01
1.330685e-11	1.000000e+00	4.589331e+04	4.589331e+04	1.210827e+03	1.008073e+04	1.007230e+04	8.429009e+00	7.683156e+21	7.380406e+01	5.660878e-02	2.196557e-01
1.383745e-11	1.000000e+00	4.579727e+04	4.579727e+04	1.210439e+03	1.018971e+04	1.018112e+04	8.587293e+00	7.390496e+21	6.727673e+01	5.502585e-02	2.224960e-01
1.438921e-11	1.000000e+00	4.573962e+04	4.573962e+04	1.209961e+03	1.029837e+04	1.028962e+04	8.749111e+00	7.153659e+21	6.175686e+01	5.359900e-02	2.251521e-01
1.496297e-11	1.000000e+00	4.567837e+04	4.567837e+04	1.209631e+03	1.040683e+04	1.039791e+04	8.914244e+00	6.927985e+21	5.675647e+01	5.225710e-02	2.278283e-01
1.555961e-11	1.000000e+00	4.559395e+04	4.559395e+04	1.209190e+03	1.051120e+04	1.050212e+04	9.080733e+00	6.676592e+21	5.203465e+01	5.082882e-02	2.305394e-01
1.618004e-11	1.000000e+00	4.552502e+04	4.552502e+04	1.208759e+03	1.061476e+04	1.060551e+04	9.250169e+00	6.450739e+21	4.786946e+01	4.948234e-02	2.331632e-01
1.682521e-11	1.000000e+00	4.544320e+04	4.544320e+04	1.208302e+03	1.071594e+04	1.070652e+04	9.424147e+00	6.225030e+21	4.405450e+01	4.818239e-02	2.358095e-01
1.749610e-11	1.000000e+00	4.535313e+04	4.535313e+04	1.207776e+03	1.081499e+04	1.080539e+04	9.600156e+00	5.994219e+21	4.051367e+01	4.685840e-02	2.384619e-01
1.819375e-11	1.000000e+00	4.526330e+04	4.526330e+04	1.207344e+03	1.091086e+04	1.090108e+04	9.778432e+00	5.763760e+21	3.727441e+01	4.550571e-02	2.410531e-01
1.891921e-11	1.000000e+00	4.517460e+04	4.517460e+04	1.206799e+03	1.100541e+04	1.099545e+04	9.960568e+00	5.553513e+21	3.439829e+01	4.427795e-02	2.436194e-01
1.967361e-11	1.000000e+00	4.508291e+04	4.508291e+04	1.206381e+03	1.109852e+04	1.108838e+04	1.014660e+01	5.345041e+21	3.174134e+01	4.305095e-02	2.461803e-01
2.045808e-11	1.000000e+00	4.499746e+04	4.499746e+04	1.205841e+03	1.118882e+04	1.117848e+04	1.033403e+01	5.149461e+21	2.936575e+01	4.187097e-02	2.486544e-01
2.127383e-11	1.000000e+00	4.488999e+04	4.488999e+04	1.205349e+03	1.127626e+04	1.126573e+04	1.052650e+01	4.942175e+21	2.710770e+01	4.066886e-02	2.511977e-01
2.212211e-11	1.000000e+00	4.479185e+04	4.479185e+04	1.204781e+03	1.136127e+04	1.135054e+04	1.072160e+01	4.752615e+21	2.510724e+01	3.953929e-02	2.536458e-01
2.300422e-11	1.000000e+00	4.469926e+04	4.469926e+04	1.204201e+03	1.144584e+04	1.143492e+04	1.091975e+01	4.568909e+21	2.325806e+01	3.840624e-02	2.560633e-01
2.392150e-11	1.000000e+00	4.460562e+04	4.460562e+04	1.203620e+03	1.152533e+04	1.151421e+04	1.112088e+01	4.394156e+21	2.160771e+01	3.732662e-02	2.583829e-01
2.487535e-11	1.000000e+00	4.448139e+04	4.448139e+04	1.203123e+03	1.160305e+04	1.159172e+04	1.132599e+01	4.208089e+21	2.000895e+01	3.624801e-02	2.608517e-01
2.586724e-11	1.000000e+00	4.437633e+04	4.437633e+04	1.202464e+03	1.167982e+04	1.166829e+04	1.153407e+01	4.037563e+21	1.857541e+01	3.519279e-02	2.631994e-01
2.689868e-11	1.000000e+00	4.428085e+04	4.428085e+04	1.201896e+03	1.175265e+04	1.174091e+04	1.174640e+01	3.881299e+21	1.731002e+01	3.419707e-02	2.654117e-01
2.797125e-11	1.000000e+00	4.415810e+04	4.415810e+04	1.201339e+03	1.182301e+04	1.181105e+04	1.196171e+01	3.714498e+21	1.607901e+01	3.318481e-02	2.677428e-01
2.908659e-11	1.000000e+00	4.404581e+04	4.404581e+04	1.200664e+03	1.189116e+04	1.187898e+04	1.218075e+01	3.565079e+21	1.499503e+01	3.225799e-02	2.699726e-01
3.024640e-11	1.000000e+00	4.393765e+04	4.393765e+04	1.200104e+03	1.195748e+04	1.194508e+04	1.240417e+01	3.417865e+21	1.398159e+01	3.130850e-02	2.721466e-01
3.145245e-11	1.000000e+00	4.381860e+04	4.381860e+04	1.199368e+03	1.202118e+04	1.200855e+04	1.262965e+01	3.274970e+21	1.304581e+01	3.040930e-02	2.743398e-01
3.270660e-11	1.000000e+00	4.369420e+04	4.369420e+04	1.198718e+03	1.208205e+04	1.206919e+04	1.285962e+01	3.132139e+21	1.216571e+01	2.949940e-02	2.765139e-01
3.401075e-11	1.000000e+00	4.358407e+04	4.358407e+04	1.198013e+03	1.214002e+04	1.212692e+04	1.309244e+01	3.008219e+21	1.140809e+01	2.869205e-02	2.785425e-01
3.536691e-11	1.000000e+00	4.346251e+04	4.346251e+04	1.197210e+03	1.219637e+04	1.218304e+04	1.332740e+01	2.879696e+21	1.067073e+01	2.785249e-02	2.806181e-01
3.677714e-11	1.000000e+00	4.334939e+04	4.334939e+04	1.196128e+03	1.224661e+04	1.223306e+04	1.355639e+01	2.765005e+21	1.003728e+01	2.709395e-02	2.825095e-01
3.824361e-11	1.000000e+00	4.322311e+04	4.322311e+04	1.194906e+03	1.229282e+04	1.227903e+04	1.378647e+01	2.651003e+21	9.443928e+00	2.635855e-02	2.844039e-01
3.976855e-11	1.000000e+00	4.311289e+04	4.311289e+04	1.193556e+03	1.233280e+04	1.231878e+04	1.401830e+01	2.550270e+21	8.938758e+00	2.568277e-02	2.860584e-01
4.135430e-11	1.000000e+00	4.299388e+04	4.299388e+04	1.192195e+03	1.236549e+04	1.235124e+04	1.425510e+01	2.454394e+21	8.489592e+00	2.506123e-02	2.876106e-01
4.300327e-11	1.000000e+00	4.287850e+04	4.287850e+04	1.190827e+03	1.239051e+04	1.237602e+04	1.449315e+01	2.369399e+21	8.113206e+00	2.452063e-02	2.889679e-01
4.471800e-11	1.000000e+00	4.274223e+04	4.274223e+04	1.189491e+03	1.240953e+04	1.239479e+04	1.473654e+01	2.276929e+21	7.737018e+00	2.394168e-02	2.903340e-01


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_05_1.0e_pos_03_1.0e_pos_03.csv <==
4.673108e-28	1.000000e+03	8.970001e+07	8.970001e+07	1.454690e+03	1.563375e+02	1.563375e+02	2.176589e-06	-2.200588e+27	-2.356262e+16	-5.684175e-13	1.742892e-06
4.859445e-28	1.000000e+03	8.949528e+07	8.949528e+07	1.453408e+03	1.592273e+02	1.592273e+02	2.216428e-06	-7.144561e+26	-6.980511e+15	-1.866664e-13	1.779170e-06
5.053213e-28	1.000000e+03	8.902528e+07	8.902528e+07	1.452127e+03	1.607874e+02	1.607874e+02	2.256996e-06	-7.946960e+26	-7.395045e+15	-2.131697e-13	1.806087e-06
5.254706e-28	1.000000e+03	8.845877e+07	8.845877e+07	1.450861e+03	1.622428e+02	1.622428e+02	2.298333e-06	8.668527e+26	7.711140e+15	2.400667e-13	1.834106e-06
5.464235e-28	1.000000e+03	8.783726e+07	8.783726e+07	1.449592e+03	1.639843e+02	1.639843e+02	2.340544e-06	2.645507e+27	2.230988e+16	7.589378e-13	1.866911e-06
5.682117e-28	1.000000e+03	8.743845e+07	8.743845e+07	1.448359e+03	1.657314e+02	1.657314e+02	2.383529e-06	2.164171e+27	1.730882e+16	6.351418e-13	1.895407e-06
5.908688e-28	1.000000e+03	8.713476e+07	8.713476e+07	1.447108e+03	1.686224e+02	1.686224e+02	2.427337e-06	3.974176e+27	2.915214e+16	1.186810e-12	1.935191e-06
6.144294e-28	1.000000e+03	8.665152e+07	8.665152e+07	1.445877e+03	1.702315e+02	1.702315e+02	2.471782e-06	-2.645818e+27	-1.850802e+16	-8.124008e-13	1.964553e-06
6.389293e-28	1.000000e+03	8.626081e+07	8.626081e+07	1.444673e+03	1.728524e+02	1.728524e+02	2.517129e-06	-1.267957e+27	-8.217258e+15	-3.982244e-13	2.003835e-06
6.644063e-28	1.000000e+03	8.573101e+07	8.573101e+07	1.443472e+03	1.750632e+02	1.750632e+02	2.563558e-06	-2.236776e+28	-1.360342e+17	-7.244762e-12	2.042006e-06
6.908990e-28	1.000000e+03	8.518193e+07	8.518193e+07	1.442233e+03	1.768103e+02	1.768103e+02	2.610524e-06	1.533178e+27	8.872673e+15	5.127981e-13	2.075679e-06
7.184482e-28	1.000000e+03	8.484719e+07	8.484719e+07	1.441028e+03	1.796769e+02	1.796769e+02	2.658580e-06	-1.283902e+27	-6.855999e+15	-4.379616e-13	2.117653e-06
7.470959e-28	1.000000e+03	8.463143e+07	8.463143e+07	1.439843e+03	1.829449e+02	1.829449e+02	2.707459e-06	-4.667860e+27	-2.277804e+16	-1.612689e-12	2.161666e-06
7.768859e-28	1.000000e+03	8.399484e+07	8.399484e+07	1.438678e+03	1.837320e+02	1.837320e+02	2.757348e-06	3.353496e+27	1.601674e+16	1.203167e-12	2.187420e-06
8.078637e-28	1.000000e+03	8.362490e+07	8.362490e+07	1.437471e+03	1.866796e+02	1.866796e+02	2.808136e-06	-2.584255e+27	-1.139860e+16	-9.478692e-13	2.232344e-06
8.400768e-28	1.000000e+03	8.302505e+07	8.302505e+07	1.436296e+03	1.884875e+02	1.884875e+02	2.859625e-06	-1.818956e+27	-7.645558e+15	-6.916203e-13	2.270249e-06
8.735743e-28	1.000000e+03	8.275656e+07	8.275656e+07	1.435141e+03	1.915732e+02	1.915732e+02	2.912572e-06	2.417961e+27	9.370772e+15	9.343904e-13	2.314901e-06
9.084075e-28	1.000000e+03	8.216461e+07	8.216461e+07	1.433958e+03	1.926065e+02	1.926065e+02	2.966214e-06	-3.501408e+27	-1.320955e+16	-1.402523e-12	2.344154e-06
9.446297e-28	1.000000e+03	8.184509e+07	8.184509e+07	1.432806e+03	1.954548e+02	1.954548e+02	3.020783e-06	3.759901e+27	1.318088e+16	1.535694e-12	2.388107e-06
9.822962e-28	1.000000e+03	8.149513e+07	8.149513e+07	1.431688e+03	1.985952e+02	1.985952e+02	3.076740e-06	2.126301e+27	6.883049e+15	8.872741e-13	2.436897e-06
1.021465e-27	1.000000e+03	8.093741e+07	8.093741e+07	1.430534e+03	2.004420e+02	2.004420e+02	3.133482e-06	2.636739e+27	8.149359e+15	1.138707e-12	2.476506e-06
1.062195e-27	1.000000e+03	8.044031e+07	8.044031e+07	1.429394e+03	2.023598e+02	2.023598e+02	3.191468e-06	3.251215e+27	9.581295e+15	1.447999e-12	2.515652e-06
1.104549e-27	1.000000e+03	8.009066e+07	8.009066e+07	1.428298e+03	2.049983e+02	2.049983e+02	3.250240e-06	4.289782e+27	1.184906e+16	1.952618e-12	2.559578e-06
1.148593e-27	1.000000e+03	7.997100e+07	7.997100e+07	1.427168e+03	2.085459e+02	2.085459e+02	3.310303e-06	-2.517782e+28	-6.382779e+16	-1.154641e-11	2.607769e-06
1.194392e-27	1.000000e+03	7.945700e+07	7.945700e+07	1.426031e+03	2.110463e+02	2.110463e+02	3.371506e-06	-7.667727e+27	-1.831378e+16	-3.631592e-12	2.656107e-06
1.242018e-27	1.000000e+03	7.902641e+07	7.902641e+07	1.424934e+03	2.133794e+02	2.133794e+02	3.433913e-06	4.862390e+27	1.099228e+16	2.366355e-12	2.700102e-06
1.291542e-27	1.000000e+03	7.851824e+07	7.851824e+07	1.423841e+03	2.151411e+02	2.151411e+02	3.496961e-06	-5.278163e+27	-1.145160e+16	-2.652903e-12	2.740014e-06
1.343042e-27	1.000000e+03	7.824495e+07	7.824495e+07	1.422751e+03	2.186991e+02	2.186991e+02	3.562106e-06	-1.424372e+29	-2.847003e+17	-7.285060e-11	2.795058e-06
1.396595e-27	1.000000e+03	7.769672e+07	7.769672e+07	1.421664e+03	2.211318e+02	2.211318e+02	3.628154e-06	3.404790e+27	6.439238e+15	1.803717e-12	2.846089e-06
1.452283e-27	1.000000e+03	7.731918e+07	7.731918e+07	1.420619e+03	2.239581e+02	2.239581e+02	3.695209e-06	-7.793169e+27	-1.383185e+16	-4.230281e-12	2.896540e-06
1.510192e-27	1.000000e+03	7.671614e+07	7.671614e+07	1.419561e+03	2.256648e+02	2.256648e+02	3.763627e-06	-4.013564e+29	-6.858220e+17	-2.265623e-10	2.941555e-06
1.570410e-27	1.000000e+03	7.658576e+07	7.658576e+07	1.418482e+03	2.294437e+02	2.294437e+02	3.833533e-06	-6.091678e+27	-9.579801e+15	-3.468072e-12	2.995905e-06
1.633029e-27	1.000000e+03	7.626184e+07	7.626184e+07	1.417440e+03	2.326657e+02	2.326657e+02	3.904611e-06	1.707988e+29	2.505091e+17	9.932070e-11	3.050879e-06
1.698145e-27	1.000000e+03	7.583159e+07	7.583159e+07	1.416353e+03	2.354619e+02	2.354619e+02	3.976843e-06	7.523663e+28	1.039503e+17	4.500593e-11	3.105064e-06
1.765857e-27	1.000000e+03	7.533608e+07	7.533608e+07	1.415304e+03	2.378098e+02	2.378098e+02	4.050857e-06	-9.111061e+27	-1.197899e+16	-5.631772e-12	3.156652e-06
1.836270e-27	1.000000e+03	7.482310e+07	7.482310e+07	1.414295e+03	2.404690e+02	2.404690e+02	4.125757e-06	5.888403e+27	7.323214e+15	3.766260e-12	3.213834e-06
1.909490e-27	1.000000e+03	7.460115e+07	7.460115e+07	1.413252e+03	2.442556e+02	2.442556e+02	4.202295e-06	-3.778210e+28	-4.345735e+16	-2.452730e-11	3.274154e-06
1.985630e-27	1.000000e+03	7.431337e+07	7.431337e+07	1.412245e+03	2.477258e+02	2.477258e+02	4.280540e-06	-6.291396e+27	-6.743591e+15	-4.163932e-12	3.333529e-06
2.064805e-27	1.000000e+03	7.393308e+07	7.393308e+07	1.411207e+03	2.506445e+02	2.506445e+02	4.360348e-06	1.049692e+29	1.061135e+17	7.127861e-11	3.390154e-06
2.147138e-27	1.000000e+03	7.353073e+07	7.353073e+07	1.410218e+03	2.537978e+02	2.537978e+02	4.441154e-06	9.129981e+28	8.670223e+16	6.371132e-11	3.451589e-06
2.232754e-27	1.000000e+03	7.289067e+07	7.289067e+07	1.409223e+03	2.560373e+02	2.560373e+02	4.523600e-06	7.130484e+27	6.480416e+15	5.198173e-12	3.512621e-06
2.321784e-27	1.000000e+03	7.268100e+07	7.268100e+07	1.408198e+03	2.599648e+02	2.599648e+02	4.607695e-06	8.965072e+27	7.550593e+15	6.630414e-12	3.576792e-06
2.414363e-27	1.000000e+03	7.240012e+07	7.240012e+07	1.407217e+03	2.633767e+02	2.633767e+02	4.693175e-06	5.245265e+28	4.138860e+16	3.955144e-11	3.637794e-06
2.510635e-27	1.000000e+03	7.213842e+07	7.213842e+07	1.406255e+03	2.672243e+02	2.672243e+02	4.780883e-06	1.560938e+29	1.145529e+17	1.198516e-10	3.704327e-06
2.610745e-27	1.000000e+03	7.192730e+07	7.192730e+07	1.405266e+03	2.711022e+02	2.711022e+02	4.870217e-06	5.150353e+28	3.516992e+16	4.012911e-11	3.769115e-06
2.714846e-27	1.000000e+03	7.127960e+07	7.127960e+07	1.404281e+03	2.736010e+02	2.736010e+02	4.960697e-06	1.996031e+29	1.301904e+17	1.627168e-10	3.838420e-06
2.823099e-27	1.000000e+03	7.104614e+07	7.104614e+07	1.403314e+03	2.776646e+02	2.776646e+02	5.053137e-06	-1.108425e+28	-6.715892e+15	-9.185337e-12	3.908229e-06
2.935669e-27	1.000000e+03	7.066656e+07	7.066656e+07	1.402386e+03	2.811151e+02	2.811151e+02	5.147333e-06	-1.973063e+28	-1.123880e+16	-1.679432e-11	3.978050e-06
3.052727e-27	1.000000e+03	7.025849e+07	7.025849e+07	1.401405e+03	2.847485e+02	2.847485e+02	5.243088e-06	-1.350654e+28	-7.215005e+15	-1.183427e-11	4.052870e-06
3.174452e-27	1.000000e+03	6.997936e+07	6.997936e+07	1.400430e+03	2.886591e+02	2.886591e+02	5.341015e-06	1.332411e+28	6.648319e+15	1.190912e-11	4.124918e-06
3.301031e-27	1.000000e+03	6.969409e+07	6.969409e+07	1.399500e+03	2.925686e+02	2.925686e+02	5.440797e-06	-8.850936e+28	-4.129056e+16	-8.074220e-11	4.197896e-06
3.432658e-27	1.000000e+03	6.938784e+07	6.938784e+07	1.398552e+03	2.965819e+02	2.965819e+02	5.542069e-06	-9.509389e+28	-4.144092e+16	-8.868030e-11	4.274264e-06
3.569533e-27	1.000000e+03	6.896553e+07	6.896553e+07	1.397633e+03	3.000880e+02	3.000880e+02	5.645738e-06	-5.617881e+29	-2.308497e+17	-5.401362e-10	4.351275e-06
3.711866e-27	1.000000e+03	6.870072e+07	6.870072e+07	1.396712e+03	3.044140e+02	3.044140e+02	5.751098e-06	2.891104e+30	1.105963e+18	2.833664e-09	4.431016e-06
3.859874e-27	1.000000e+03	6.853736e+07	6.853736e+07	1.395777e+03	3.087823e+02	3.087823e+02	5.859098e-06	5.362625e+28	1.910361e+16	5.319023e-11	4.505314e-06
4.013784e-27	1.000000e+03	6.808266e+07	6.808266e+07	1.394869e+03	3.125715e+02	3.125715e+02	5.967974e-06	2.656789e+28	8.904519e+15	2.724367e-11	4.591058e-06
4.173831e-27	1.000000e+03	6.789877e+07	6.789877e+07	1.393967e+03	3.171262e+02	3.171262e+02	6.079569e-06	4.478980e+28	1.396428e+16	4.655441e-11	4.670573e-06
4.340260e-27	1.000000e+03	6.744380e+07	6.744380e+07	1.393076e+03	3.209077e+02	3.209077e+02	6.193473e-06	3.887828e+28	1.142368e+16	4.179151e-11	4.758150e-06
4.513326e-27	1.000000e+03	6.729043e+07	6.729043e+07	1.392200e+03	3.255786e+02	3.255786e+02	6.309283e-06	3.411199e+28	9.324545e+15	3.708786e-11	4.838409e-06
4.693292e-27	1.000000e+03	6.693634e+07	6.693634e+07	1.391286e+03	3.297765e+02	3.297765e+02	6.427322e-06	-5.391984e+28	-1.382452e+16	-6.019079e-11	4.926718e-06
4.880434e-27	1.000000e+03	6.654139e+07	6.654139e+07	1.390400e+03	3.336710e+02	3.336710e+02	6.547645e-06	2.939769e+28	7.107562e+15	3.380222e-11	5.014489e-06
5.075038e-27	1.000000e+03	6.629762e+07	6.629762e+07	1.389510e+03	3.385258e+02	3.385258e+02	6.670588e-06	-5.013977e+28	-1.127777e+16	-5.871969e-11	5.106153e-06
5.277402e-27	1.000000e+03	6.606471e+07	6.606471e+07	1.388654e+03	3.430895e+02	3.430895e+02	6.795431e-06	-1.135744e+30	-2.389151e+17	-1.353705e-09	5.193233e-06
5.487835e-27	1.000000e+03	6.577415e+07	6.577415e+07	1.387794e+03	3.477136e+02	3.477136e+02	6.922778e-06	8.696996e+28	1.711044e+16	1.059703e-10	5.286477e-06
5.706659e-27	1.000000e+03	6.545054e+07	6.545054e+07	1.386887e+03	3.522947e+02	3.522947e+02	7.052028e-06	-4.712623e+28	-8.684244e+15	-5.885562e-11	5.382610e-06
5.934208e-27	1.000000e+03	6.520420e+07	6.520420e+07	1.386065e+03	3.569669e+02	3.569669e+02	7.184437e-06	1.267357e+29	2.186549e+16	1.612919e-10	5.474601e-06
6.170831e-27	1.000000e+03	6.488246e+07	6.488246e+07	1.385188e+03	3.617106e+02	3.617106e+02	7.319533e-06	5.187852e+28	8.378796e+15	6.767722e-11	5.574859e-06
6.416889e-27	1.000000e+03	6.460882e+07	6.460882e+07	1.384346e+03	3.666371e+02	3.666371e+02	7.456235e-06	-6.723904e+28	-1.014938e+16	-8.958883e-11	5.674722e-06
6.672759e-27	1.000000e+03	6.443101e+07	6.443101e+07	1.383491e+03	3.717970e+02	3.717970e+02	7.596709e-06	6.702965e+28	9.434903e+15	9.054896e-11	5.770467e-06
6.938831e-27	1.000000e+03	6.408566e+07	6.408566e+07	1.382682e+03	3.764782e+02	3.764782e+02	7.739814e-06	7.016040e+28	9.276689e+15	9.735963e-11	5.874609e-06
7.215513e-27	1.000000e+03	6.377401e+07	6.377401e+07	1.381841e+03	3.816010e+02	3.816010e+02	7.884571e-06	8.746794e+28	1.080940e+16	1.243717e-10	5.983644e-06
7.503227e-27	1.000000e+03	6.363768e+07	6.363768e+07	1.380998e+03	3.869088e+02	3.869088e+02	8.032675e-06	8.056448e+28	9.291818e+15	1.157879e-10	6.079869e-06
7.802413e-27	1.000000e+03	6.330829e+07	6.330829e+07	1.380197e+03	3.919315e+02	3.919314e+02	8.183738e-06	-6.422361e+28	-6.944551e+15	-9.472904e-11	6.190840e-06
8.113529e-27	1.000000e+03	6.302411e+07	6.302411e+07	1.379375e+03	3.972129e+02	3.972129e+02	8.337420e-06	-8.130943e+28	-8.222882e+15	-1.226587e-10	6.302555e-06
8.437051e-27	1.000000e+03	6.281048e+07	6.281048e+07	1.378601e+03	4.026319e+02	4.026319e+02	8.493850e-06	2.616763e+29	2.472996e+16	4.015088e-10	6.410267e-06
8.773473e-27	1.000000e+03	6.252759e+07	6.252759e+07	1.377742e+03	4.079731e+02	4.079731e+02	8.653463e-06	-1.852098e+29	-1.638726e+16	-2.906678e-10	6.524690e-06
9.123310e-27	1.000000e+03	6.220921e+07	6.220921e+07	1.376949e+03	4.133327e+02	4.133327e+02	8.816875e-06	-8.693258e+29	-7.205825e+16	-1.399589e-09	6.644237e-06
9.487097e-27	1.000000e+03	6.204547e+07	6.204547e+07	1.376130e+03	4.190872e+02	4.190872e+02	8.982246e-06	1.724862e+29	1.334236e+16	2.813813e-10	6.754517e-06
9.865389e-27	1.000000e+03	6.177683e+07	6.177683e+07	1.375384e+03	4.246448e+02	4.246448e+02	9.151773e-06	-1.378922e+29	-9.986442e+15	-2.298809e-10	6.873852e-06
1.025876e-26	1.000000e+03	6.158583e+07	6.158583e+07	1.374587e+03	4.304332e+02	4.304332e+02	9.323536e-06	9.735250e+28	6.588984e+15	1.648293e-10	6.989159e-06
1.066783e-26	1.000000e+03	6.125816e+07	6.125816e+07	1.373801e+03	4.360773e+02	4.360773e+02	9.499228e-06	1.356091e+29	8.599467e+15	2.358089e-10	7.118680e-06
1.109320e-26	1.000000e+03	6.098448e+07	6.098448e+07	1.373035e+03	4.418005e+02	4.418005e+02	9.678160e-06	-1.092000e+29	-6.487714e+15	-1.941858e-10	7.244475e-06
1.153553e-26	1.000000e+03	6.070328e+07	6.070328e+07	1.372254e+03	4.475829e+02	4.475829e+02	9.861041e-06	6.727873e+29	3.745506e+16	1.224358e-09	7.373290e-06
1.199551e-26	1.000000e+03	6.050081e+07	6.050081e+07	1.371470e+03	4.536143e+02	4.536143e+02	1.004607e-05	3.376645e+29	1.758132e+16	6.248427e-10	7.497657e-06
1.247382e-26	1.000000e+03	6.037257e+07	6.037257e+07	1.370735e+03	4.599727e+02	4.599727e+02	1.023618e-05	-1.813257e+29	-8.806410e+15	-3.391192e-10	7.618903e-06
1.297121e-26	1.000000e+03	6.003966e+07	6.003966e+07	1.369988e+03	4.658182e+02	4.658182e+02	1.042962e-05	-2.079377e+29	-9.480925e+15	-3.997911e-10	7.758508e-06
1.348842e-26	1.000000e+03	5.980434e+07	5.980434e+07	1.369213e+03	4.721849e+02	4.721849e+02	1.062635e-05	-1.615616e+30	-6.883000e+16	-3.167860e-09	7.895496e-06
1.402627e-26	1.000000e+03	5.954179e+07	5.954179e+07	1.368495e+03	4.782137e+02	4.782136e+02	1.082666e-05	-1.605427e+29	-6.419196e+15	-3.217899e-10	8.031564e-06
1.458556e-26	1.000000e+03	5.942045e+07	5.942045e+07	1.367724e+03	4.847486e+02	4.847486e+02	1.103102e-05	-2.523259e+29	-9.427119e+15	-5.109441e-10	8.157942e-06
1.516714e-26	1.000000e+03	5.921975e+07	5.921975e+07	1.366989e+03	4.911370e+02	4.911370e+02	1.123871e-05	2.811290e+29	9.837673e+15	5.789806e-10	8.293466e-06
1.577193e-26	1.000000e+03	5.884423e+07	5.884423e+07	1.366234e+03	4.976149e+02	4.976149e+02	1.145042e-05	-4.156117e+29	-1.362137e+16	-8.836078e-10	8.456477e-06
1.640082e-26	1.000000e+03	5.872483e+07	5.872483e+07	1.365523e+03	5.044311e+02	5.044311e+02	1.166768e-05	8.142943e+29	2.493286e+16	1.748895e-09	8.589741e-06
1.705479e-26	1.000000e+03	5.845236e+07	5.845236e+07	1.364824e+03	5.108820e+02	5.108820e+02	1.188832e-05	2.830584e+29	8.133413e+15	6.222389e-10	8.740145e-06
1.773484e-26	1.000000e+03	5.823265e+07	5.823265e+07	1.364080e+03	5.176687e+02	5.176686e+02	1.211314e-05	-2.536025e+29	-6.821725e+15	-5.680831e-10	8.889663e-06
1.844201e-26	1.000000e+03	5.802509e+07	5.802509e+07	1.363353e+03	5.245953e+02	5.245953e+02	1.234163e-05	-8.600581e+29	-2.164741e+16	-1.961281e-09	9.040835e-06
1.917737e-26	1.000000e+03	5.776382e+07	5.776382e+07	1.362714e+03	5.313077e+02	5.313077e+02	1.257537e-05	-8.875543e+29	-2.096354e+16	-2.070173e-09	9.197932e-06
1.994206e-26	1.000000e+03	5.757302e+07	5.757302e+07	1.361955e+03	5.384267e+02	5.384267e+02	1.281318e-05	-1.447842e+30	-3.199545e+16	-3.433346e-09	9.352067e-06
2.073724e-26	1.000000e+03	5.737422e+07	5.737422e+07	1.361263e+03	5.455240e+02	5.455240e+02	1.305546e-05	-3.889903e+29	-8.051364e+15	-9.385257e-10	9.508173e-06
2.156412e-26	1.000000e+03	5.716168e+07	5.716168e+07	1.360567e+03	5.527157e+02	5.527157e+02	1.330221e-05	-3.518074e+29	-6.820182e+15	-8.647112e-10	9.669339e-06
2.242398e-26	1.000000e+03	5.696203e+07	5.696203e+07	1.359878e+03	5.598346e+02	5.598346e+02	1.355512e-05	2.459120e+30	4.471785e+16	6.150974e-09	9.828208e-06
2.331812e-26	1.000000e+03	5.671983e+07	5.671983e+07	1.359187e+03	5.672468e+02	5.672468e+02	1.381126e-05	8.489984e+29	1.445594e+16	2.169319e-09	1.000086e-05
2.424791e-26	1.000000e+03	5.652774e+07	5.652774e+07	1.358507e+03	5.747077e+02	5.747077e+02	1.407271e-05	1.029789e+30	1.642528e+16	2.676277e-09	1.016683e-05
2.521478e-26	1.000000e+03	5.631154e+07	5.631154e+07	1.357822e+03	5.821750e+02	5.821749e+02	1.433919e-05	-6.546821e+29	-9.789552e+15	-1.734342e-09	1.033847e-05
2.622021e-26	1.000000e+03	5.611661e+07	5.611661e+07	1.357142e+03	5.896995e+02	5.896995e+02	1.461092e-05	-8.293431e+29	-1.163002e+16	-2.235468e-09	1.050847e-05
2.726572e-26	1.000000e+03	5.585115e+07	5.585115e+07	1.356492e+03	5.973597e+02	5.973597e+02	1.488791e-05	-6.498451e+29	-8.543389e+15	-1.793661e-09	1.069557e-05
2.835292e-26	1.000000e+03	5.571644e+07	5.571644e+07	1.355860e+03	6.053037e+02	6.053037e+02	1.517062e-05	1.167876e+30	1.437243e+16	3.262655e-09	1.086401e-05
2.948348e-26	1.000000e+03	5.548693e+07	5.548693e+07	1.355153e+03	6.128647e+02	6.128646e+02	1.545829e-05	1.426780e+30	1.650190e+16	4.069066e-09	1.104521e-05
3.065912e-26	1.000000e+03	5.526182e+07	5.526182e+07	1.354497e+03	6.209519e+02	6.209519e+02	1.575102e-05	1.242161e+31	1.345514e+17	3.615291e-08	1.123654e-05
3.188163e-26	1.000000e+03	5.507630e+07	5.507630e+07	1.353835e+03	6.289865e+02	6.289865e+02	1.604983e-05	1.255053e+30	1.274840e+16	3.714749e-09	1.142027e-05
3.315289e-26	1.000000e+03	5.488611e+07	5.488611e+07	1.353186e+03	6.370535e+02	6.370535e+02	1.635353e-05	1.157382e+30	1.103056e+16	3.485427e-09	1.160683e-05
3.447484e-26	1.000000e+03	5.469867e+07	5.469867e+07	1.352546e+03	6.453067e+02	6.453067e+02	1.666508e-05	-1.093161e+30	-9.769068e+15	-3.348817e-09	1.179748e-05
3.584950e-26	1.000000e+03	5.445577e+07	5.445577e+07	1.351886e+03	6.535587e+02	6.535587e+02	1.698060e-05	2.181806e+30	1.829755e+16	6.834202e-09	1.200164e-05
3.727898e-26	1.000000e+03	5.430386e+07	5.430386e+07	1.351260e+03	6.620742e+02	6.620742e+02	1.730332e-05	4.486750e+30	3.526944e+16	1.425180e-08	1.219203e-05
3.876545e-26	1.000000e+03	5.408363e+07	5.408363e+07	1.350611e+03	6.705352e+02	6.705352e+02	1.763283e-05	1.224045e+30	9.030033e+15	3.967889e-09	1.239812e-05
4.031120e-26	1.000000e+03	5.387069e+07	5.387069e+07	1.350017e+03	6.790693e+02	6.790693e+02	1.796780e-05	-1.914446e+30	-1.325783e+16	-6.329532e-09	1.260554e-05
4.191859e-26	1.000000e+03	5.368289e+07	5.368289e+07	1.349381e+03	6.877178e+02	6.877178e+02	1.830903e-05	-3.699038e+30	-2.404570e+16	-1.244516e-08	1.281074e-05
4.359006e-26	1.000000e+03	5.348543e+07	5.348543e+07	1.348721e+03	6.965226e+02	6.965226e+02	1.865757e-05	-1.172748e+30	-7.153666e+15	-4.019003e-09	1.302266e-05
4.532819e-26	1.000000e+03	5.324826e+07	5.324826e+07	1.348127e+03	7.051892e+02	7.051892e+02	1.901161e-05	1.844671e+30	1.057768e+16	6.463728e-09	1.324342e-05
4.713562e-26	1.000000e+03	5.310576e+07	5.310576e+07	1.347529e+03	7.143323e+02	7.143322e+02	1.937380e-05	1.350049e+30	7.258521e+15	4.794381e-09	1.345113e-05
4.901513e-26	1.000000e+03	5.286224e+07	5.286224e+07	1.346906e+03	7.234560e+02	7.234559e+02	1.974343e-05	1.274541e+30	6.431220e+15	4.631454e-09	1.368569e-05
5.096957e-26	1.000000e+03	5.266317e+07	5.266317e+07	1.346319e+03	7.326172e+02	7.326172e+02	2.011837e-05	-2.957977e+31	-1.401552e+17	-1.095346e-07	1.391138e-05
5.300195e-26	1.000000e+03	5.243942e+07	5.243942e+07	1.345712e+03	7.419025e+02	7.419024e+02	2.049980e-05	1.788730e+30	7.958122e+15	6.766230e-09	1.414780e-05
5.511537e-26	1.000000e+03	5.228068e+07	5.228068e+07	1.345109e+03	7.512084e+02	7.512084e+02	2.089001e-05	-1.244612e+31	-5.202738e+16	-4.779904e-08	1.436876e-05
5.731307e-26	1.000000e+03	5.211314e+07	5.211314e+07	1.344515e+03	7.607300e+02	7.607300e+02	2.128890e-05	-6.190479e+30	-2.429805e+16	-2.415902e-08	1.459766e-05
5.959839e-26	1.000000e+03	5.195341e+07	5.195341e+07	1.343915e+03	7.703265e+02	7.703265e+02	2.169350e-05	-1.861101e+30	-6.861132e+15	-7.375493e-09	1.482726e-05
6.197484e-26	1.000000e+03	5.175648e+07	5.175648e+07	1.343327e+03	7.800289e+02	7.800288e+02	2.210665e-05	7.737200e+30	2.679357e+16	3.125011e-08	1.507113e-05
6.444605e-26	1.000000e+03	5.157210e+07	5.157210e+07	1.342761e+03	7.897740e+02	7.897740e+02	2.252779e-05	-1.429439e+31	-4.652124e+16	-5.877363e-08	1.531398e-05
6.701579e-26	1.000000e+03	5.132749e+07	5.132749e+07	1.342177e+03	7.994890e+02	7.994890e+02	2.295747e-05	6.891816e+31	2.109946e+17	2.901848e-07	1.557623e-05
6.968800e-26	1.000000e+03	5.120041e+07	5.120041e+07	1.341580e+03	8.094751e+02	8.094751e+02	2.339454e-05	8.701407e+31	2.503640e+17	3.709484e-07	1.580993e-05
7.246677e-26	1.000000e+03	5.097723e+07	5.097723e+07	1.341032e+03	8.195105e+02	8.195105e+02	2.384051e-05	-3.696357e+31	-1.000003e+17	-1.610586e-07	1.607601e-05
7.535634e-26	1.000000e+03	5.079432e+07	5.079432e+07	1.340450e+03	8.298188e+02	8.298188e+02	2.429638e-05	3.618541e+30	9.196385e+15	1.605273e-08	1.633684e-05
7.836112e-26	1.000000e+03	5.062081e+07	5.062081e+07	1.339883e+03	8.399850e+02	8.399850e+02	2.476014e-05	3.676265e+31	8.791220e+16	1.659023e-07	1.659367e-05
8.148572e-26	1.000000e+03	5.043423e+07	5.043423e+07	1.339339e+03	8.506704e+02	8.506704e+02	2.523103e-05	3.224917e+30	7.239556e+15	1.482460e-08	1.686693e-05
8.473492e-26	1.000000e+03	5.027005e+07	5.027005e+07	1.338779e+03	8.611807e+02	8.611807e+02	2.571246e-05	9.793130e+31	2.067521e+17	4.575790e-07	1.713109e-05
8.811367e-26	1.000000e+03	5.008045e+07	5.008045e+07	1.338263e+03	8.716106e+02	8.716106e+02	2.620571e-05	-1.842332e+31	-3.662312e+16	-8.772389e-08	1.740421e-05
9.162715e-26	1.000000e+03	4.987504e+07	4.987504e+07	1.337698e+03	8.823457e+02	8.823457e+02	2.670417e-05	7.044763e+30	1.317263e+16	3.424062e-08	1.769113e-05
9.528072e-26	1.000000e+03	4.970348e+07	4.970348e+07	1.337151e+03	8.932867e+02	8.932867e+02	2.721506e-05	4.037658e+30	7.098640e+15	1.996580e-08	1.797232e-05
9.907998e-26	1.000000e+03	4.949351e+07	4.949351e+07	1.336589e+03	9.041602e+02	9.041602e+02	2.773417e-05	-2.097791e+31	-3.471645e+16	-1.059528e-07	1.826826e-05
1.030307e-25	1.000000e+03	4.936394e+07	4.936394e+07	1.336039e+03	9.153853e+02	9.153853e+02	2.826277e-05	5.054103e+30	7.863654e+15	2.586343e-08	1.854360e-05
1.071390e-25	1.000000e+03	4.915092e+07	4.915092e+07	1.335528e+03	9.262680e+02	9.262680e+02	2.880262e-05	-4.560204e+30	-6.688072e+15	-2.384610e-08	1.884539e-05
1.114111e-25	1.000000e+03	4.898068e+07	4.898068e+07	1.334973e+03	9.376394e+02	9.376394e+02	2.935314e-05	-1.807953e+31	-2.494641e+16	-9.619542e-08	1.914305e-05
1.158536e-25	1.000000e+03	4.879768e+07	4.879768e+07	1.334459e+03	9.491905e+02	9.491905e+02	2.991384e-05	6.256566e+30	8.120244e+15	3.391809e-08	1.945155e-05
1.204732e-25	1.000000e+03	4.860535e+07	4.860535e+07	1.333944e+03	9.607115e+02	9.607114e+02	3.048783e-05	-8.877696e+30	-1.084764e+16	-4.908755e-08	1.976555e-05
1.252770e-25	1.000000e+03	4.844614e+07	4.844614e+07	1.333395e+03	9.720772e+02	9.720771e+02	3.106852e-05	2.927728e+31	3.373083e+16	1.645606e-07	2.006511e-05
1.302723e-25	1.000000e+03	4.824716e+07	4.824716e+07	1.332886e+03	9.839028e+02	9.839028e+02	3.166361e-05	6.958155e+30	7.546284e+15	3.992331e-08	2.039297e-05
1.354668e-25	1.000000e+03	4.807631e+07	4.807631e+07	1.332379e+03	9.959236e+02	9.959236e+02	3.226855e-05	6.769123e+30	6.908795e+15	3.953375e-08	2.071547e-05
1.408685e-25	1.000000e+03	4.793575e+07	4.793575e+07	1.331880e+03	1.007678e+03	1.007678e+03	3.288571e-05	-2.210177e+31	-2.127244e+16	-1.309848e-07	2.102144e-05
1.464855e-25	1.000000e+03	4.772977e+07	4.772977e+07	1.331343e+03	1.019893e+03	1.019893e+03	3.351485e-05	8.065622e+31	7.309108e+16	4.884077e-07	2.136807e-05
1.523265e-25	1.000000e+03	4.753229e+07	4.753229e+07	1.330830e+03	1.032270e+03	1.032270e+03	3.415721e-05	-5.723077e+31	-4.882723e+16	-3.538158e-07	2.171725e-05
1.584005e-25	1.000000e+03	4.739156e+07	4.739156e+07	1.330333e+03	1.044429e+03	1.044429e+03	3.481043e-05	-1.059989e+31	-8.529158e+15	-6.651013e-08	2.203830e-05
1.647166e-25	1.000000e+03	4.719001e+07	4.719001e+07	1.329819e+03	1.057125e+03	1.057125e+03	3.547794e-05	-9.023963e+30	-6.835440e+15	-5.784131e-08	2.240145e-05
1.712845e-25	1.000000e+03	4.700895e+07	4.700895e+07	1.329355e+03	1.069466e+03	1.069466e+03	3.615898e-05	1.481880e+31	1.059198e+16	9.682812e-08	2.275027e-05
1.781144e-25	1.000000e+03	4.686219e+07	4.686219e+07	1.328858e+03	1.082264e+03	1.082264e+03	3.684930e-05	-8.613717e+31	-5.801300e+16	-5.717009e-07	2.309460e-05
1.852166e-25	1.000000e+03	4.668155e+07	4.668155e+07	1.328357e+03	1.094808e+03	1.094808e+03	3.755544e-05	-2.177084e+32	-1.384154e+17	-1.473126e-06	2.345270e-05
1.926020e-25	1.000000e+03	4.654381e+07	4.654381e+07	1.327869e+03	1.107968e+03	1.107968e+03	3.827347e-05	-4.162688e+31	-2.493089e+16	-2.858615e-07	2.380484e-05
2.002819e-25	1.000000e+03	4.634150e+07	4.634150e+07	1.327384e+03	1.121036e+03	1.121036e+03	3.900859e-05	1.170192e+31	6.609369e+15	8.212928e-08	2.419075e-05
2.082680e-25	1.000000e+03	4.617475e+07	4.617475e+07	1.326923e+03	1.134180e+03	1.134180e+03	3.975665e-05	1.343070e+31	7.156305e+15	9.597704e-08	2.456278e-05
2.165726e-25	1.000000e+03	4.600240e+07	4.600240e+07	1.326418e+03	1.147599e+03	1.147599e+03	4.051659e-05	-1.651177e+31	-8.295490e+15	-1.202216e-07	2.494651e-05
2.252083e-25	1.000000e+03	4.580164e+07	4.580164e+07	1.325955e+03	1.160857e+03	1.160857e+03	4.129574e-05	2.863606e+31	1.358377e+16	2.131077e-07	2.534530e-05
2.341883e-25	1.000000e+03	4.564073e+07	4.564073e+07	1.325470e+03	1.174522e+03	1.174522e+03	4.208770e-05	6.433638e+31	2.878393e+16	4.872871e-07	2.573408e-05
2.435264e-25	1.000000e+03	4.550173e+07	4.550173e+07	1.325019e+03	1.188232e+03	1.188232e+03	4.289240e-05	2.490192e+31	1.051301e+16	1.915069e-07	2.611399e-05
2.532369e-25	1.000000e+03	4.530700e+07	4.530700e+07	1.324588e+03	1.201958e+03	1.201958e+03	4.371847e-05	2.028590e+31	8.086252e+15	1.593892e-07	2.652920e-05
2.633345e-25	1.000000e+03	4.512886e+07	4.512886e+07	1.324087e+03	1.216075e+03	1.216074e+03	4.455511e-05	1.645156e+32	6.185947e+16	1.318337e-06	2.694671e-05
2.738348e-25	1.000000e+03	4.498633e+07	4.498633e+07	1.323634e+03	1.229957e+03	1.229957e+03	4.540929e-05	-2.593745e+31	-9.214625e+15	-2.111620e-07	2.734068e-05
2.847538e-25	1.000000e+03	4.480052e+07	4.480052e+07	1.323149e+03	1.244135e+03	1.244135e+03	4.628203e-05	2.296920e+31	7.705617e+15	1.909069e-07	2.777056e-05
2.961082e-25	1.000000e+03	4.461806e+07	4.461806e+07	1.322694e+03	1.258486e+03	1.258486e+03	4.717126e-05	4.243058e+31	1.344114e+16	3.599291e-07	2.820577e-05
3.079153e-25	1.000000e+03	4.447275e+07	4.447275e+07	1.322248e+03	1.272897e+03	1.272897e+03	4.807885e-05	-2.150591e+31	-6.435629e+15	-1.854297e-07	2.862196e-05
3.201933e-25	1.000000e+03	4.428510e+07	4.428510e+07	1.321805e+03	1.287595e+03	1.287595e+03	4.900285e-05	-5.834253e+31	-1.648502e+16	-5.137935e-07	2.907512e-05
3.329608e-25	1.000000e+03	4.412181e+07	4.412181e+07	1.321348e+03	1.302357e+03	1.302357e+03	4.994260e-05	-5.024832e+31	-1.341130e+16	-4.507609e-07	2.951731e-05
3.462374e-25	1.000000e+03	4.397299e+07	4.397299e+07	1.320917e+03	1.317224e+03	1.317224e+03	5.090091e-05	-3.920651e+31	-9.886912e+15	-3.577005e-07	2.995529e-05
3.600434e-25	1.000000e+03	4.381696e+07	4.381696e+07	1.320510e+03	1.332165e+03	1.332165e+03	5.187941e-05	-1.636915e+32	-3.901537e+16	-1.520220e-06	3.040296e-05
3.743999e-25	1.000000e+03	4.365287e+07	4.365287e+07	1.320048e+03	1.347484e+03	1.347484e+03	5.287721e-05	-8.814167e+31	-1.984100e+16	-8.340817e-07	3.086816e-05
3.893289e-25	1.000000e+03	4.347544e+07	4.347544e+07	1.319627e+03	1.362274e+03	1.362274e+03	5.389061e-05	7.521876e+31	1.603262e+16	7.264366e-07	3.133433e-05
4.048531e-25	1.000000e+03	4.333390e+07	4.333390e+07	1.319184e+03	1.377704e+03	1.377704e+03	5.492592e-05	-7.691388e+31	-1.549620e+16	-7.550179e-07	3.179276e-05
4.209964e-25	1.000000e+03	4.314350e+07	4.314350e+07	1.318747e+03	1.393711e+03	1.393711e+03	5.598636e-05	4.866552e+31	9.254596e+15	4.883553e-07	3.230408e-05
4.377833e-25	1.000000e+03	4.297602e+07	4.297602e+07	1.318354e+03	1.408843e+03	1.408843e+03	5.706200e-05	-3.703853e+31	-6.673301e+15	-3.789781e-07	3.278207e-05
4.552397e-25	1.000000e+03	4.284386e+07	4.284386e+07	1.317886e+03	1.424826e+03	1.424826e+03	5.815865e-05	9.653471e+31	1.643893e+16	1.003071e-06	3.325626e-05
4.733921e-25	1.000000e+03	4.267489e+07	4.267489e+07	1.317500e+03	1.440961e+03	1.440961e+03	5.928059e-05	-1.782163e+32	-2.868709e+16	-1.888760e-06	3.376602e-05
4.922683e-25	1.000000e+03	4.250997e+07	4.250997e+07	1.317063e+03	1.456777e+03	1.456777e+03	6.041741e-05	-9.896150e+32	-1.508344e+17	-1.069310e-05	3.426907e-05
5.118972e-25	1.000000e+03	4.236049e+07	4.236049e+07	1.316667e+03	1.473092e+03	1.473092e+03	6.158041e-05	2.426133e+32	3.497556e+16	2.668092e-06	3.477515e-05
5.323088e-25	1.000000e+03	4.216339e+07	4.216339e+07	1.316220e+03	1.489123e+03	1.489123e+03	6.276545e-05	1.961342e+32	2.678550e+16	2.207837e-06	3.531793e-05
5.535342e-25	1.000000e+03	4.200996e+07	4.200996e+07	1.315830e+03	1.505901e+03	1.505901e+03	6.397576e-05	5.010572e+31	6.470020e+15	5.744039e-07	3.584628e-05
5.756061e-25	1.000000e+03	4.185773e+07	4.185773e+07	1.315425e+03	1.522600e+03	1.522599e+03	6.520629e-05	-1.834691e+32	-2.241995e+16	-2.141785e-06	3.637559e-05
5.985580e-25	1.000000e+03	4.168443e+07	4.168443e+07	1.314998e+03	1.538882e+03	1.538882e+03	6.645865e-05	-7.832530e+31	-9.075592e+15	-9.335210e-07	3.691744e-05
6.224251e-25	1.000000e+03	4.152502e+07	4.152502e+07	1.314606e+03	1.555703e+03	1.555703e+03	6.774012e-05	1.031241e+32	1.131689e+16	1.252860e-06	3.746423e-05
6.472439e-25	1.000000e+03	4.136824e+07	4.136824e+07	1.314226e+03	1.572721e+03	1.572721e+03	6.904873e-05	1.001128e+33	1.040472e+17	1.239498e-05	3.801761e-05
6.730524e-25	1.000000e+03	4.120244e+07	4.120244e+07	1.313819e+03	1.589827e+03	1.589827e+03	7.038064e-05	7.929238e+31	7.806973e+15	1.001631e-06	3.858574e-05
6.998899e-25	1.000000e+03	4.104203e+07	4.104203e+07	1.313442e+03	1.607075e+03	1.607075e+03	7.173544e-05	1.756269e+32	1.638365e+16	2.262237e-06	3.915680e-05
7.277976e-25	1.000000e+03	4.088621e+07	4.088621e+07	1.313024e+03	1.624703e+03	1.624703e+03	7.311841e-05	-1.140700e+32	-1.007630e+16	-1.497539e-06	3.973719e-05
7.568181e-25	1.000000e+03	4.070268e+07	4.070268e+07	1.312647e+03	1.641836e+03	1.641836e+03	7.452574e-05	1.776606e+32	1.489163e+16	2.385432e-06	4.033729e-05
7.869957e-25	1.000000e+03	4.056099e+07	4.056099e+07	1.312280e+03	1.659688e+03	1.659688e+03	7.595830e-05	-1.087382e+32	-8.634746e+15	-1.485698e-06	4.091834e-05
8.183767e-25	1.000000e+03	4.040684e+07	4.040684e+07	1.311894e+03	1.677464e+03	1.677464e+03	7.742511e-05	7.966970e+32	5.998286e+16	1.109456e-05	4.151436e-05
8.510089e-25	1.000000e+03	4.023942e+07	4.023942e+07	1.311513e+03	1.695130e+03	1.695130e+03	7.891839e-05	1.654665e+32	1.182210e+16	2.352572e-06	4.212612e-05
8.849424e-25	1.000000e+03	4.008263e+07	4.008263e+07	1.311134e+03	1.713229e+03	1.713229e+03	8.043949e-05	4.872909e+32	3.301502e+16	7.064782e-06	4.274243e-05
9.202289e-25	1.000000e+03	3.991334e+07	3.991334e+07	1.310756e+03	1.731532e+03	1.731532e+03	8.198889e-05	-1.134104e+32	-7.286187e+15	-1.679399e-06	4.338229e-05
9.569225e-25	1.000000e+03	3.976480e+07	3.976480e+07	1.310378e+03	1.750294e+03	1.750294e+03	8.357425e-05	1.171556e+32	7.131954e+15	1.767505e-06	4.401616e-05
9.950792e-25	1.000000e+03	3.961141e+07	3.961141e+07	1.309990e+03	1.768118e+03	1.768118e+03	8.518519e-05	-1.976248e+32	-1.143630e+16	-3.039702e-06	4.463657e-05
1.034757e-24	1.000000e+03	3.945516e+07	3.945516e+07	1.309635e+03	1.787049e+03	1.787049e+03	8.683082e-05	-3.584253e+32	-1.966600e+16	-5.623033e-06	4.529317e-05
1.076018e-24	1.000000e+03	3.928831e+07	3.928831e+07	1.309269e+03	1.805832e+03	1.805832e+03	8.850555e-05	2.882199e+32	1.500849e+16	4.618475e-06	4.596360e-05
1.118923e-24	1.000000e+03	3.912387e+07	3.912387e+07	1.308917e+03	1.824713e+03	1.824713e+03	9.021578e-05	5.342706e+32	2.641123e+16	8.742662e-06	4.663938e-05
1.163540e-24	1.000000e+03	3.897497e+07	3.897497e+07	1.308516e+03	1.843709e+03	1.843708e+03	9.195804e-05	1.411094e+32	6.623608e+15	2.353521e-06	4.730493e-05
1.209935e-24	1.000000e+03	3.881509e+07	3.881509e+07	1.308157e+03	1.862533e+03	1.862532e+03	9.372773e-05	-2.723170e+32	-1.214942e+16	-4.636208e-06	4.798475e-05
1.258180e-24	1.000000e+03	3.864763e+07	3.864763e+07	1.307818e+03	1.881858e+03	1.881857e+03	9.553962e-05	4.502650e+32	1.907807e+16	7.833309e-06	4.869270e-05
1.308349e-24	1.000000e+03	3.849604e+07	3.849604e+07	1.307474e+03	1.901501e+03	1.901501e+03	9.738839e-05	7.279022e+32	2.928129e+16	1.291470e-05	4.939472e-05
1.360519e-24	1.000000e+03	3.835243e+07	3.835243e+07	1.307128e+03	1.920406e+03	1.920406e+03	9.926873e-05	4.569368e+32	1.749405e+16	8.260051e-06	5.007261e-05
1.414769e-24	1.000000e+03	3.819006e+07	3.819006e+07	1.306778e+03	1.941013e+03	1.941013e+03	1.011783e-04	2.069305e+33	7.510730e+16	3.820884e-05	5.082508e-05
1.471182e-24	1.000000e+03	3.803953e+07	3.803953e+07	1.306414e+03	1.960095e+03	1.960095e+03	1.031441e-04	7.933773e+32	2.742167e+16	1.494153e-05	5.152785e-05
1.529844e-24	1.000000e+03	3.789097e+07	3.789097e+07	1.306056e+03	1.980250e+03	1.980249e+03	1.051271e-04	-1.054690e+33	-3.463582e+16	-2.025526e-05	5.226178e-05
1.590846e-24	1.000000e+03	3.773039e+07	3.773039e+07	1.305723e+03	2.000058e+03	2.000058e+03	1.071679e-04	-4.341332e+32	-1.356470e+16	-8.516429e-06	5.300919e-05
1.654280e-24	1.000000e+03	3.757440e+07	3.757440e+07	1.305346e+03	2.020408e+03	2.020408e+03	1.092376e-04	2.887849e+32	8.577861e+15	5.783694e-06	5.377086e-05
1.720243e-24	1.000000e+03	3.741986e+07	3.741986e+07	1.305027e+03	2.041037e+03	2.041036e+03	1.113488e-04	2.632824e+33	7.433065e+16	5.382726e-05	5.454421e-05
1.788837e-24	1.000000e+03	3.726472e+07	3.726472e+07	1.304694e+03	2.061333e+03	2.061333e+03	1.134993e-04	-6.895358e+32	-1.852746e+16	-1.439325e-05	5.531594e-05
1.860166e-24	1.000000e+03	3.710921e+07	3.710921e+07	1.304338e+03	2.082034e+03	2.082034e+03	1.156897e-04	1.356230e+33	3.466525e+16	2.890787e-05	5.610559e-05
1.934339e-24	1.000000e+03	3.694211e+07	3.694211e+07	1.304054e+03	2.102277e+03	2.102277e+03	1.179315e-04	4.004050e+32	9.751023e+15	8.729360e-06	5.690733e-05
2.011469e-24	1.000000e+03	3.678969e+07	3.678969e+07	1.303718e+03	2.123531e+03	2.123531e+03	1.202174e-04	-1.001670e+33	-2.319699e+16	-2.229386e-05	5.772082e-05
2.091675e-24	1.000000e+03	3.664715e+07	3.664715e+07	1.303379e+03	2.143814e+03	2.143813e+03	1.225367e-04	-7.160098e+32	-1.581189e+16	-1.624836e-05	5.849879e-05
2.175080e-24	1.000000e+03	3.649857e+07	3.649857e+07	1.303049e+03	2.165572e+03	2.165572e+03	1.249091e-04	3.149927e+32	6.613589e+15	7.294788e-06	5.933307e-05
2.261810e-24	1.000000e+03	3.633176e+07	3.633176e+07	1.302720e+03	2.186362e+03	2.186362e+03	1.273258e-04	-5.561903e+32	-1.113302e+16	-1.317899e-05	6.017770e-05
2.351998e-24	1.000000e+03	3.618764e+07	3.618764e+07	1.302391e+03	2.207783e+03	2.207783e+03	1.297822e-04	-8.324237e+32	-1.586948e+16	-2.012031e-05	6.100931e-05
2.445782e-24	1.000000e+03	3.602986e+07	3.602986e+07	1.302078e+03	2.229386e+03	2.229386e+03	1.322925e-04	-2.364401e+33	-4.293336e+16	-5.841164e-05	6.187606e-05
2.543306e-24	1.000000e+03	3.588696e+07	3.588696e+07	1.301765e+03	2.250532e+03	2.250532e+03	1.348659e-04	9.440847e+32	1.635253e+16	2.379135e-05	6.271170e-05
2.644719e-24	1.000000e+03	3.574043e+07	3.574043e+07	1.301443e+03	2.272666e+03	2.272666e+03	1.374762e-04	2.951190e+33	4.867645e+16	7.590830e-05	6.358810e-05
2.750176e-24	1.000000e+03	3.557622e+07	3.557622e+07	1.301130e+03	2.294763e+03	2.294763e+03	1.401345e-04	-6.662730e+32	-1.047040e+16	-1.753656e-05	6.450271e-05
2.859837e-24	1.000000e+03	3.542823e+07	3.542823e+07	1.300828e+03	2.316430e+03	2.316430e+03	1.428442e-04	7.625924e+32	1.143396e+16	2.049446e-05	6.538374e-05
2.973871e-24	1.000000e+03	3.526255e+07	3.526255e+07	1.300519e+03	2.338658e+03	2.338658e+03	1.456105e-04	3.835935e+33	5.483244e+16	1.055344e-04	6.632131e-05
3.092453e-24	1.000000e+03	3.512464e+07	3.512464e+07	1.300181e+03	2.360753e+03	2.360753e+03	1.484382e-04	-9.570473e+32	-1.305211e+16	-2.685130e-05	6.721074e-05
3.215762e-24	1.000000e+03	3.498253e+07	3.498253e+07	1.299898e+03	2.383000e+03	2.382999e+03	1.513068e-04	-2.244606e+33	-2.920925e+16	-6.426510e-05	6.811970e-05
3.343989e-24	1.000000e+03	3.481507e+07	3.481507e+07	1.299586e+03	2.404896e+03	2.404896e+03	1.542254e-04	-9.628443e+32	-1.196947e+16	-2.823652e-05	6.907629e-05
3.477328e-24	1.000000e+03	3.468403e+07	3.468403e+07	1.299289e+03	2.427544e+03	2.427543e+03	1.572291e-04	7.058856e+32	8.373349e+15	2.109493e-05	6.999025e-05
3.615984e-24	1.000000e+03	3.452019e+07	3.452019e+07	1.299017e+03	2.450372e+03	2.450372e+03	1.602664e-04	3.308861e+33	3.745570e+16	1.012520e-04	7.098374e-05
3.760170e-24	1.000000e+03	3.436575e+07	3.436575e+07	1.298693e+03	2.473020e+03	2.473020e+03	1.633884e-04	9.331759e+32	1.008847e+16	2.920287e-05	7.196176e-05
3.910104e-24	1.000000e+03	3.422876e+07	3.422876e+07	1.298420e+03	2.495908e+03	2.495908e+03	1.665496e-04	-2.304697e+33	-2.379418e+16	-7.357822e-05	7.291845e-05
4.066017e-24	1.000000e+03	3.407875e+07	3.407875e+07	1.298125e+03	2.519444e+03	2.519444e+03	1.697817e-04	-2.778359e+33	-2.736935e+16	-9.066957e-05	7.393008e-05
4.228147e-24	1.000000e+03	3.393350e+07	3.393350e+07	1.297819e+03	2.541891e+03	2.541891e+03	1.730697e-04	-1.269006e+33	-1.195856e+16	-4.230692e-05	7.490800e-05
4.396742e-24	1.000000e+03	3.378105e+07	3.378105e+07	1.297484e+03	2.564854e+03	2.564854e+03	1.764253e-04	-8.797727e+32	-7.926056e+15	-2.999827e-05	7.592583e-05
4.572059e-24	1.000000e+03	3.363902e+07	3.363902e+07	1.297249e+03	2.588238e+03	2.588238e+03	1.798434e-04	-1.235734e+33	-1.063908e+16	-4.303279e-05	7.694153e-05
4.754367e-24	1.000000e+03	3.347817e+07	3.347817e+07	1.296957e+03	2.612092e+03	2.612092e+03	1.833415e-04	9.742328e+32	8.011618e+15	3.474924e-05	7.802374e-05
4.943944e-24	1.000000e+03	3.332550e+07	3.332550e+07	1.296683e+03	2.635083e+03	2.635083e+03	1.868977e-04	9.002689e+32	7.085997e+15	3.285338e-05	7.907106e-05
5.141081e-24	1.000000e+03	3.318712e+07	3.318712e+07	1.296364e+03	2.658739e+03	2.658739e+03	1.905068e-04	2.274822e+33	1.712255e+16	8.475996e-05	8.011359e-05
5.346078e-24	1.000000e+03	3.303562e+07	3.303562e+07	1.296053e+03	2.682600e+03	2.682600e+03	1.942095e-04	-1.114895e+33	-8.025166e+15	-4.250231e-05	8.120326e-05
5.559250e-24	1.000000e+03	3.288920e+07	3.288920e+07	1.295828e+03	2.706213e+03	2.706213e+03	1.979727e-04	-1.142201e+33	-7.869231e+15	-4.452123e-05	8.228274e-05
5.780922e-24	1.000000e+03	3.273901e+07	3.273901e+07	1.295547e+03	2.729799e+03	2.729799e+03	2.018093e-04	-1.408807e+33	-9.293896e+15	-5.618430e-05	8.338063e-05
6.011432e-24	1.000000e+03	3.259416e+07	3.259416e+07	1.295282e+03	2.754204e+03	2.754204e+03	2.057351e-04	1.653933e+33	1.043608e+16	6.743881e-05	8.449991e-05
6.251134e-24	1.000000e+03	3.244250e+07	3.244250e+07	1.295017e+03	2.777937e+03	2.777937e+03	2.097249e-04	2.615976e+33	1.581327e+16	1.091825e-04	8.562648e-05
6.500394e-24	1.000000e+03	3.230053e+07	3.230053e+07	1.294693e+03	2.802202e+03	2.802202e+03	2.137988e-04	-8.665748e+33	-5.015437e+16	-3.696997e-04	8.675406e-05
6.759594e-24	1.000000e+03	3.215244e+07	3.215244e+07	1.294455e+03	2.826001e+03	2.826001e+03	2.179591e-04	1.306193e+33	7.246792e+15	5.702026e-05	8.789384e-05
7.029128e-24	1.000000e+03	3.200220e+07	3.200220e+07	1.294195e+03	2.850303e+03	2.850303e+03	2.221833e-04	8.217347e+33	4.367940e+16	3.672180e-04	8.906585e-05
7.309410e-24	1.000000e+03	3.186737e+07	3.186737e+07	1.293941e+03	2.874083e+03	2.874083e+03	2.264896e-04	3.926309e+33	2.002109e+16	1.792026e-04	9.018890e-05
7.600868e-24	1.000000e+03	3.171085e+07	3.171085e+07	1.293632e+03	2.899672e+03	2.899671e+03	2.308883e-04	-1.083389e+34	-5.284941e+16	-5.067996e-04	9.144100e-05
7.903948e-24	1.000000e+03	3.157199e+07	3.157199e+07	1.293399e+03	2.924086e+03	2.924086e+03	2.353716e-04	2.493802e+33	1.166570e+16	1.192459e-04	9.261648e-05
8.219113e-24	1.000000e+03	3.143254e+07	3.143254e+07	1.293125e+03	2.948245e+03	2.948245e+03	2.399508e-04	-5.622798e+33	-2.524263e+16	-2.748821e-04	9.379596e-05
8.546845e-24	1.000000e+03	3.128108e+07	3.128108e+07	1.292853e+03	2.973500e+03	2.973500e+03	2.446012e-04	1.564621e+34	6.730843e+16	7.835953e-04	9.505746e-05
8.887645e-24	1.000000e+03	3.113477e+07	3.113477e+07	1.292574e+03	2.998471e+03	2.998471e+03	2.493622e-04	-1.589104e+33	-6.556213e+15	-8.147333e-05	9.630620e-05
9.242035e-24	1.000000e+03	3.099278e+07	3.099278e+07	1.292353e+03	3.022283e+03	3.022283e+03	2.541992e-04	-2.189274e+33	-8.682091e+15	-1.148387e-04	9.751570e-05
9.610555e-24	1.000000e+03	3.084927e+07	3.084927e+07	1.292082e+03	3.047677e+03	3.047677e+03	2.591420e-04	6.887577e+34	2.619520e+17	3.697716e-03	9.879254e-05
9.993770e-24	1.000000e+03	3.070924e+07	3.070924e+07	1.291848e+03	3.073483e+03	3.073482e+03	2.641924e-04	-1.976003e+33	-7.204999e+15	-1.085259e-04	1.000833e-04
1.039227e-23	1.000000e+03	3.056753e+07	3.056753e+07	1.291581e+03	3.098009e+03	3.098009e+03	2.693136e-04	-2.390349e+33	-8.376215e+15	-1.343540e-04	1.013497e-04
1.080665e-23	1.000000e+03	3.042125e+07	3.042125e+07	1.291282e+03	3.122711e+03	3.122711e+03	2.745438e-04	3.982421e+33	1.341184e+16	2.292731e-04	1.026490e-04
1.123756e-23	1.000000e+03	3.027860e+07	3.027860e+07	1.291096e+03	3.148011e+03	3.148011e+03	2.798856e-04	1.348358e+34	4.361379e+16	7.947265e-04	1.039682e-04
1.168565e-23	1.000000e+03	3.014387e+07	3.014387e+07	1.290844e+03	3.172615e+03	3.172614e+03	2.853284e-04	-1.289904e+34	-4.013015e+16	-7.774162e-04	1.052491e-04
1.215161e-23	1.000000e+03	2.999498e+07	2.999498e+07	1.290571e+03	3.198505e+03	3.198505e+03	2.908635e-04	-5.249919e+33	-1.568257e+16	-3.243405e-04	1.066347e-04
1.263615e-23	1.000000e+03	2.985087e+07	2.985087e+07	1.290339e+03	3.224304e+03	3.224303e+03	2.965267e-04	2.537169e+33	7.280645e+15	1.605669e-04	1.080137e-04
1.314000e-23	1.000000e+03	2.970627e+07	2.970627e+07	1.290126e+03	3.249999e+03	3.249999e+03	3.023017e-04	6.438838e+34	1.775788e+17	4.175017e-03	1.094045e-04
1.366395e-23	1.000000e+03	2.957952e+07	2.957952e+07	1.289888e+03	3.274605e+03	3.274605e+03	3.081846e-04	2.842602e+34	7.549556e+16	1.883005e-03	1.107051e-04
1.420879e-23	1.000000e+03	2.943033e+07	2.943033e+07	1.289636e+03	3.300453e+03	3.300453e+03	3.141777e-04	5.005164e+34	1.278057e+17	3.400428e-03	1.121446e-04
1.477536e-23	1.000000e+03	2.928878e+07	2.928878e+07	1.289353e+03	3.326363e+03	3.326362e+03	3.202783e-04	1.408545e+35	3.458778e+17	9.802930e-03	1.135712e-04
1.536452e-23	1.000000e+03	2.913640e+07	2.913640e+07	1.289161e+03	3.351695e+03	3.351694e+03	3.264914e-04	-1.375855e+34	-3.252749e+16	-9.828434e-04	1.150346e-04
1.597717e-23	1.000000e+03	2.901230e+07	2.901230e+07	1.288922e+03	3.377413e+03	3.377413e+03	3.328614e-04	3.101826e+33	7.058242e+15	2.263591e-04	1.164131e-04
1.661425e-23	1.000000e+03	2.886149e+07	2.886149e+07	1.288699e+03	3.403076e+03	3.403075e+03	3.393609e-04	2.383631e+34	5.222531e+16	1.785404e-03	1.179106e-04
1.727673e-23	1.000000e+03	2.872496e+07	2.872496e+07	1.288442e+03	3.428989e+03	3.428989e+03	3.459272e-04	5.346056e+34	1.127724e+17	4.100409e-03	1.193731e-04
1.796563e-23	1.000000e+03	2.858943e+07	2.858943e+07	1.288202e+03	3.454272e+03	3.454271e+03	3.526626e-04	3.932712e+33	7.996678e+15	3.088560e-04	1.208234e-04
1.868200e-23	1.000000e+03	2.844644e+07	2.844644e+07	1.288002e+03	3.480552e+03	3.480551e+03	3.595288e-04	-4.125465e+33	-8.076671e+15	-3.322192e-04	1.223546e-04
1.942693e-23	1.000000e+03	2.830387e+07	2.830387e+07	1.287793e+03	3.506108e+03	3.506108e+03	3.665330e-04	1.343045e+34	2.534919e+16	1.109053e-03	1.238738e-04
2.020157e-23	1.000000e+03	2.816527e+07	2.816527e+07	1.287562e+03	3.531815e+03	3.531814e+03	3.736909e-04	6.610483e+33	1.202939e+16	5.594421e-04	1.253961e-04
2.100710e-23	1.000000e+03	2.803448e+07	2.803448e+07	1.287292e+03	3.557026e+03	3.557026e+03	3.809498e-04	6.429330e+33	1.129095e+16	5.569219e-04	1.268804e-04
2.184474e-23	1.000000e+03	2.790023e+07	2.790023e+07	1.287100e+03	3.583364e+03	3.583364e+03	3.883678e-04	8.909362e+33	1.507966e+16	7.904947e-04	1.284349e-04
2.271579e-23	1.000000e+03	2.774989e+07	2.774989e+07	1.286884e+03	3.609400e+03	3.609400e+03	3.959016e-04	1.476310e+34	2.409918e+16	1.345744e-03	1.300690e-04
2.362156e-23	1.000000e+03	2.761092e+07	2.761092e+07	1.286632e+03	3.635359e+03	3.635359e+03	4.036328e-04	-5.507657e+33	-8.674215e+15	-5.148178e-04	1.316638e-04
2.456346e-23	1.000000e+03	2.747300e+07	2.747300e+07	1.286449e+03	3.660766e+03	3.660766e+03	4.115039e-04	8.991547e+33	1.367648e+16	8.617775e-04	1.332496e-04
2.554291e-23	1.000000e+03	2.734306e+07	2.734306e+07	1.286197e+03	3.686679e+03	3.686679e+03	4.194905e-04	5.556986e+33	8.159483e+15	5.453744e-04	1.348305e-04
2.656142e-23	1.000000e+03	2.722356e+07	2.722356e+07	1.286054e+03	3.709164e+03	3.709164e+03	4.276745e-04	4.262393e+34	6.071181e+16	4.275828e-03	1.362483e-04
2.762054e-23	1.000000e+03	2.709321e+07	2.709321e+07	1.285792e+03	3.729724e+03	3.729723e+03	4.359840e-04	1.501585e+34	2.080496e+16	1.542903e-03	1.376626e-04
2.872189e-23	1.000000e+03	2.697445e+07	2.697445e+07	1.285614e+03	3.752926e+03	3.752926e+03	4.445041e-04	5.482304e+33	7.363988e+15	5.758265e-04	1.391289e-04
2.986716e-23	1.000000e+03	2.683254e+07	2.683254e+07	1.285359e+03	3.773401e+03	3.773401e+03	4.531699e-04	1.225629e+34	1.602117e+16	1.321726e-03	1.406278e-04
3.105809e-23	1.000000e+03	2.670997e+07	2.670997e+07	1.285170e+03	3.793832e+03	3.793831e+03	4.619901e-04	1.582074e+34	2.012966e+16	1.745625e-03	1.420380e-04
3.229651e-23	1.000000e+03	2.657845e+07	2.657845e+07	1.284935e+03	3.815074e+03	3.815074e+03	4.709835e-04	5.865762e+33	7.257877e+15	6.633881e-04	1.435401e-04
3.358432e-23	1.000000e+03	2.644391e+07	2.644391e+07	1.284747e+03	3.835978e+03	3.835978e+03	4.801624e-04	-2.525169e+34	-3.040254e+16	-2.929230e-03	1.450609e-04
3.492347e-23	1.000000e+03	2.631124e+07	2.631124e+07	1.284519e+03	3.857523e+03	3.857522e+03	4.895255e-04	-5.447575e+34	-6.377652e+16	-6.480190e-03	1.466112e-04
3.631602e-23	1.000000e+03	2.618683e+07	2.618683e+07	1.284342e+03	3.878211e+03	3.878211e+03	4.990741e-04	8.517038e+33	9.708033e+15	1.037445e-03	1.480978e-04
3.776410e-23	1.000000e+03	2.605670e+07	2.605670e+07	1.284117e+03	3.899018e+03	3.899018e+03	5.087915e-04	-1.569438e+34	-1.741678e+16	-1.959920e-03	1.496359e-04
3.926992e-23	1.000000e+03	2.591482e+07	2.591482e+07	1.283904e+03	3.919656e+03	3.919655e+03	5.187286e-04	1.723413e+35	1.862730e+17	2.211769e-02	1.512515e-04
4.083578e-23	1.000000e+03	2.578268e+07	2.578268e+07	1.283756e+03	3.940387e+03	3.940386e+03	5.288283e-04	9.837555e+33	1.035602e+16	1.295204e-03	1.528308e-04
4.246409e-23	1.000000e+03	2.565908e+07	2.565908e+07	1.283502e+03	3.961312e+03	3.961311e+03	5.391330e-04	-8.738577e+33	-8.958713e+15	-1.178492e-03	1.543825e-04
4.415732e-23	1.000000e+03	2.552203e+07	2.552203e+07	1.283304e+03	3.982384e+03	3.982383e+03	5.496552e-04	-6.226226e+34	-6.215977e+16	-8.624622e-03	1.560371e-04
4.591806e-23	1.000000e+03	2.538326e+07	2.538326e+07	1.283120e+03	4.002486e+03	4.002486e+03	5.603818e-04	6.270111e+34	6.104163e+16	8.925439e-03	1.576821e-04
4.774901e-23	1.000000e+03	2.524973e+07	2.524973e+07	1.282912e+03	4.023645e+03	4.023645e+03	5.712978e-04	1.202043e+34	1.139781e+16	1.756819e-03	1.593540e-04
4.965298e-23	1.000000e+03	2.512125e+07	2.512125e+07	1.282733e+03	4.044231e+03	4.044231e+03	5.824367e-04	-1.013832e+34	-9.371000e+15	-1.520025e-03	1.609884e-04
5.163286e-23	1.000000e+03	2.498826e+07	2.498826e+07	1.282528e+03	4.065262e+03	4.065262e+03	5.938030e-04	7.473578e+33	6.731094e+15	1.150642e-03	1.626869e-04
5.369169e-23	1.000000e+03	2.485732e+07	2.485732e+07	1.282338e+03	4.085769e+03	4.085768e+03	6.054050e-04	-3.462339e+34	-3.040890e+16	-5.472550e-03	1.643689e-04
5.583261e-23	1.000000e+03	2.471972e+07	2.471972e+07	1.282180e+03	4.105594e+03	4.105593e+03	6.171769e-04	3.353526e+34	2.874894e+16	5.449733e-03	1.660858e-04
5.805890e-23	1.000000e+03	2.458285e+07	2.458285e+07	1.281966e+03	4.127700e+03	4.127699e+03	6.292492e-04	1.276434e+34	1.065266e+16	2.132692e-03	1.679097e-04
6.037396e-23	1.000000e+03	2.446405e+07	2.446405e+07	1.281777e+03	4.152206e+03	4.152206e+03	6.415062e-04	-1.294686e+34	-1.048987e+16	-2.216227e-03	1.697269e-04
6.278134e-23	1.000000e+03	2.432652e+07	2.432652e+07	1.281586e+03	4.168514e+03	4.168513e+03	6.540204e-04	-1.241735e+35	-9.865584e+16	-2.186353e-02	1.713568e-04
6.528470e-23	1.000000e+03	2.418981e+07	2.418981e+07	1.281414e+03	4.190224e+03	4.190223e+03	6.667811e-04	-5.400812e+34	-4.180931e+16	-9.781112e-03	1.732227e-04
6.788789e-23	1.000000e+03	2.405670e+07	2.405670e+07	1.281195e+03	4.211144e+03	4.211143e+03	6.797728e-04	-2.054391e+34	-1.551253e+16	-3.824668e-03	1.750508e-04
7.059488e-23	1.000000e+03	2.392006e+07	2.392006e+07	1.281041e+03	4.231289e+03	4.231288e+03	6.930609e-04	1.859155e+34	1.370731e+16	3.561191e-03	1.768929e-04
7.340980e-23	1.000000e+03	2.378841e+07	2.378841e+07	1.280876e+03	4.252282e+03	4.252282e+03	7.066185e-04	1.361613e+35	9.793620e+16	2.681132e-02	1.787544e-04
7.633697e-23	1.000000e+03	2.367284e+07	2.367284e+07	1.280677e+03	4.282911e+03	4.282910e+03	7.203418e-04	-1.198166e+35	-8.314231e+16	-2.417445e-02	1.809209e-04
7.938086e-23	1.000000e+03	2.352583e+07	2.352583e+07	1.280471e+03	4.294885e+03	4.294884e+03	7.344212e-04	4.307579e+34	2.947647e+16	8.966015e-03	1.825604e-04
8.254612e-23	1.000000e+03	2.339655e+07	2.339655e+07	1.280287e+03	4.315068e+03	4.315068e+03	7.487698e-04	-1.304805e+34	-8.721819e+15	-2.791758e-03	1.844318e-04
8.583760e-23	1.000000e+03	2.326418e+07	2.326418e+07	1.280131e+03	4.336270e+03	4.336269e+03	7.634133e-04	-2.346894e+34	-1.530777e+16	-5.165904e-03	1.863926e-04
8.926032e-23	1.000000e+03	2.313773e+07	2.313773e+07	1.279946e+03	4.357203e+03	4.357202e+03	7.783152e-04	-5.558468e+34	-3.539292e+16	-1.257310e-02	1.883159e-04
9.281952e-23	1.000000e+03	2.301812e+07	2.301812e+07	1.279795e+03	4.387027e+03	4.387026e+03	7.935122e-04	3.825690e+34	2.354280e+16	8.880801e-03	1.905902e-04
9.652064e-23	1.000000e+03	2.287925e+07	2.287925e+07	1.279633e+03	4.402838e+03	4.402838e+03	8.090033e-04	-1.322115e+35	-7.991079e+16	-3.163380e-02	1.924380e-04
1.003693e-22	1.000000e+03	2.273353e+07	2.273353e+07	1.279445e+03	4.419417e+03	4.419417e+03	8.247589e-04	5.828145e+34	3.457047e+16	1.439752e-02	1.944009e-04
1.043715e-22	1.000000e+03	2.260656e+07	2.260656e+07	1.279249e+03	4.440338e+03	4.440337e+03	8.409137e-04	-1.606571e+34	-9.307212e+15	-4.081494e-03	1.964182e-04
1.085333e-22	1.000000e+03	2.247539e+07	2.247539e+07	1.279107e+03	4.460657e+03	4.460656e+03	8.573526e-04	3.854608e+34	2.182660e+16	1.008173e-02	1.984685e-04
1.128609e-22	1.000000e+03	2.234946e+07	2.234946e+07	1.278925e+03	4.481279e+03	4.481278e+03	8.740901e-04	2.014453e+34	1.114673e+16	5.418931e-03	2.005095e-04
1.173612e-22	1.000000e+03	2.223652e+07	2.223652e+07	1.278741e+03	4.507797e+03	4.507796e+03	8.911510e-04	2.698559e+34	1.449807e+16	7.445416e-03	2.027204e-04
1.220409e-22	1.000000e+03	2.211360e+07	2.211360e+07	1.278610e+03	4.532902e+03	4.532901e+03	9.085481e-04	-2.427432e+35	-1.268426e+17	-6.885582e-02	2.049825e-04
1.269072e-22	1.000000e+03	2.198018e+07	2.198018e+07	1.278414e+03	4.548194e+03	4.548193e+03	9.262755e-04	-6.729111e+34	-3.457506e+16	-1.967403e-02	2.069225e-04
1.319676e-22	1.000000e+03	2.184065e+07	2.184065e+07	1.278249e+03	4.564449e+03	4.564448e+03	9.444431e-04	1.408944e+34	7.111352e+15	4.252630e-03	2.089887e-04
1.372297e-22	1.000000e+03	2.171287e+07	2.171287e+07	1.278098e+03	4.584137e+03	4.584136e+03	9.628189e-04	1.629732e+34	8.050604e+15	5.065493e-03	2.111254e-04
1.427016e-22	1.000000e+03	2.158353e+07	2.158353e+07	1.277890e+03	4.605355e+03	4.605354e+03	9.816692e-04	-4.603509e+34	-2.222151e+16	-1.474238e-02	2.133735e-04
1.483918e-22	1.000000e+03	2.148328e+07	2.148328e+07	1.277782e+03	4.633985e+03	4.633984e+03	1.000882e-03	-1.492187e+34	-6.983131e+15	-4.891163e-03	2.157020e-04
1.543088e-22	1.000000e+03	2.135671e+07	2.135671e+07	1.277630e+03	4.653867e+03	4.653866e+03	1.020380e-03	1.399832e+34	6.412184e+15	4.726022e-03	2.179113e-04
1.604618e-22	1.000000e+03	2.122292e+07	2.122292e+07	1.277446e+03	4.673475e+03	4.673474e+03	1.040381e-03	-2.003144e+34	-8.984882e+15	-6.978753e-03	2.202089e-04
1.668601e-22	1.000000e+03	2.108559e+07	2.108559e+07	1.277317e+03	4.687236e+03	4.687235e+03	1.060757e-03	-4.356170e+34	-1.925398e+16	-1.567717e-02	2.222957e-04
1.735135e-22	1.000000e+03	2.095650e+07	2.095650e+07	1.277136e+03	4.706932e+03	4.706931e+03	1.081456e-03	-2.213417e+34	-9.580182e+15	-8.214125e-03	2.246049e-04
1.804323e-22	1.000000e+03	2.083430e+07	2.083430e+07	1.276958e+03	4.727363e+03	4.727362e+03	1.102585e-03	-2.634450e+34	-1.115822e+16	-1.006669e-02	2.269029e-04
1.876269e-22	1.000000e+03	2.071284e+07	2.071284e+07	1.276813e+03	4.747139e+03	4.747138e+03	1.124113e-03	-7.474933e+34	-3.100612e+16	-2.941034e-02	2.291882e-04
1.951084e-22	1.000000e+03	2.059750e+07	2.059750e+07	1.276693e+03	4.770410e+03	4.770409e+03	1.146192e-03	-2.289628e+34	-9.268005e+15	-9.263683e-03	2.316014e-04
2.028882e-22	1.000000e+03	2.047089e+07	2.047089e+07	1.276490e+03	4.791624e+03	4.791622e+03	1.168487e-03	1.629879e+34	6.452705e+15	6.800840e-03	2.340701e-04
2.109783e-22	1.000000e+03	2.034131e+07	2.034131e+07	1.276330e+03	4.806971e+03	4.806970e+03	1.191293e-03	-1.651095e+35	-6.433014e+16	-7.111615e-02	2.363157e-04
2.193909e-22	1.000000e+03	2.023779e+07	2.023779e+07	1.276189e+03	4.833655e+03	4.833654e+03	1.214636e-03	4.349819e+34	1.648515e+16	1.921972e-02	2.388431e-04
2.281390e-22	1.000000e+03	2.012280e+07	2.012280e+07	1.276041e+03	4.855368e+03	4.855366e+03	1.238491e-03	1.735312e+34	6.430830e+15	7.889088e-03	2.412869e-04
2.372359e-22	1.000000e+03	1.997953e+07	1.997953e+07	1.275924e+03	4.867251e+03	4.867249e+03	1.262558e-03	-2.092303e+34	-7.659600e+15	-9.858011e-03	2.436118e-04
2.466955e-22	1.000000e+03	1.986236e+07	1.986236e+07	1.275757e+03	4.886769e+03	4.886768e+03	1.287299e-03	-2.786649e+35	-9.999383e+16	-1.352132e-01	2.460316e-04
2.565323e-22	1.000000e+03	1.974844e+07	1.974844e+07	1.275627e+03	4.908084e+03	4.908083e+03	1.312483e-03	3.461866e+34	1.215487e+16	1.728770e-02	2.485302e-04
2.667614e-22	1.000000e+03	1.961570e+07	1.961570e+07	1.275471e+03	4.925383e+03	4.925382e+03	1.338200e-03	-2.295349e+35	-7.918602e+16	-1.185554e-01	2.510940e-04
2.773983e-22	1.000000e+03	1.949626e+07	1.949626e+07	1.275300e+03	4.945023e+03	4.945022e+03	1.364356e-03	2.752530e+34	9.308730e+15	1.465772e-02	2.536395e-04
2.884594e-22	1.000000e+03	1.938086e+07	1.938086e+07	1.275207e+03	4.964131e+03	4.964129e+03	1.391088e-03	2.526320e+34	8.380546e+15	1.385844e-02	2.561357e-04
2.999616e-22	1.000000e+03	1.925647e+07	1.925647e+07	1.275038e+03	4.984127e+03	4.984125e+03	1.418283e-03	2.928081e+34	9.520015e+15	1.658789e-02	2.588287e-04
3.119223e-22	1.000000e+03	1.914454e+07	1.914454e+07	1.274893e+03	5.002687e+03	5.002685e+03	1.445966e-03	-3.700409e+34	-1.180955e+16	-2.158325e-02	2.613115e-04
3.243601e-22	1.000000e+03	1.902302e+07	1.902302e+07	1.274778e+03	5.022340e+03	5.022338e+03	1.474318e-03	-5.345153e+34	-1.672745e+16	-3.218505e-02	2.640138e-04
3.372937e-22	1.000000e+03	1.893015e+07	1.893015e+07	1.274607e+03	5.047441e+03	5.047440e+03	1.503171e-03	-6.080475e+34	-1.856014e+16	-3.751965e-02	2.666351e-04
3.507431e-22	1.000000e+03	1.878997e+07	1.878997e+07	1.274439e+03	5.060048e+03	5.060047e+03	1.532607e-03	2.773940e+34	8.362260e+15	1.776471e-02	2.692952e-04
3.647287e-22	1.000000e+03	1.867372e+07	1.867372e+07	1.274294e+03	5.079005e+03	5.079003e+03	1.562546e-03	7.777766e+34	2.301240e+16	5.137970e-02	2.719867e-04
3.792721e-22	1.000000e+03	1.856289e+07	1.856289e+07	1.274217e+03	5.097749e+03	5.097747e+03	1.593169e-03	3.028898e+34	8.798172e+15	2.061332e-02	2.746204e-04
3.943953e-22	1.000000e+03	1.844976e+07	1.844976e+07	1.274031e+03	5.117136e+03	5.117134e+03	1.624325e-03	3.239279e+34	9.232382e+15	2.272933e-02	2.773552e-04
4.101216e-22	1.000000e+03	1.833504e+07	1.833504e+07	1.273883e+03	5.134261e+03	5.134260e+03	1.656180e-03	-6.698416e+35	-1.877510e+17	-4.849018e-01	2.800245e-04
4.264749e-22	1.000000e+03	1.821406e+07	1.821406e+07	1.273766e+03	5.152795e+03	5.152793e+03	1.688562e-03	6.107535e+35	1.681325e+17	4.570074e-01	2.829020e-04
4.434803e-22	1.000000e+03	1.810386e+07	1.810386e+07	1.273660e+03	5.170712e+03	5.170711e+03	1.721589e-03	-3.280780e+34	-8.876162e+15	-2.530533e-02	2.856137e-04
4.611638e-22	1.000000e+03	1.800099e+07	1.800099e+07	1.273498e+03	5.192368e+03	5.192366e+03	1.755257e-03	4.154011e+34	1.100628e+16	3.296677e-02	2.884489e-04
4.795525e-22	1.000000e+03	1.787803e+07	1.787803e+07	1.273353e+03	5.208663e+03	5.208662e+03	1.789643e-03	3.435512e+35	8.961074e+16	2.821525e-01	2.913443e-04
4.986743e-22	1.000000e+03	1.778031e+07	1.778031e+07	1.273213e+03	5.228944e+03	5.228942e+03	1.824653e-03	-3.528222e+34	-9.025808e+15	-2.978175e-02	2.940862e-04
5.185586e-22	1.000000e+03	1.766491e+07	1.766491e+07	1.273116e+03	5.246163e+03	5.246161e+03	1.860389e-03	2.270860e+34	5.714542e+15	1.980268e-02	2.969821e-04
5.392359e-22	1.000000e+03	1.754121e+07	1.754121e+07	1.272963e+03	5.262198e+03	5.262196e+03	1.896879e-03	1.668342e+35	4.134750e+16	1.506878e-01	2.999905e-04
5.607375e-22	1.000000e+03	1.744353e+07	1.744353e+07	1.272856e+03	5.283042e+03	5.283040e+03	1.934070e-03	4.212545e+34	1.023585e+16	3.912583e-02	3.028654e-04
5.830966e-22	1.000000e+03	1.733616e+07	1.733616e+07	1.272715e+03	5.300224e+03	5.300222e+03	1.971887e-03	4.485766e+34	1.072421e+16	4.296975e-02	3.057322e-04
6.063472e-22	1.000000e+03	1.721253e+07	1.721253e+07	1.272597e+03	5.314892e+03	5.314890e+03	2.010481e-03	-9.477907e+34	-2.234809e+16	-9.409785e-02	3.087803e-04
6.305249e-22	1.000000e+03	1.710318e+07	1.710318e+07	1.272458e+03	5.332593e+03	5.332591e+03	2.049897e-03	-2.002145e+35	-4.643050e+16	-2.052117e-01	3.117895e-04
6.556667e-22	1.000000e+03	1.699288e+07	1.699288e+07	1.272334e+03	5.349499e+03	5.349497e+03	2.089962e-03	2.050640e+34	4.680839e+15	2.170931e-02	3.148083e-04
6.818110e-22	1.000000e+03	1.689587e+07	1.689587e+07	1.272195e+03	5.369787e+03	5.369785e+03	2.130872e-03	3.068672e+34	6.873296e+15	3.343023e-02	3.178166e-04
7.089978e-22	1.000000e+03	1.679139e+07	1.679139e+07	1.272079e+03	5.386086e+03	5.386084e+03	2.172628e-03	-6.226407e+34	-1.373634e+16	-6.996737e-02	3.207648e-04
7.372687e-22	1.000000e+03	1.668300e+07	1.668300e+07	1.271959e+03	5.401767e+03	5.401765e+03	2.215259e-03	6.786897e+34	1.475679e+16	7.877566e-02	3.237888e-04
7.666668e-22	1.000000e+03	1.658034e+07	1.658034e+07	1.271765e+03	5.421333e+03	5.421331e+03	2.258661e-03	2.967829e+34	6.337359e+15	3.552739e-02	3.269737e-04
7.972371e-22	1.000000e+03	1.646917e+07	1.646917e+07	1.271660e+03	5.435779e+03	5.435777e+03	2.302840e-03	7.385524e+35	1.556225e+17	9.143539e-01	3.300579e-04
8.290265e-22	1.000000e+03	1.636255e+07	1.636255e+07	1.271575e+03	5.453057e+03	5.453055e+03	2.347945e-03	4.025291e+34	8.348283e+15	5.147935e-02	3.332644e-04
8.620834e-22	1.000000e+03	1.624799e+07	1.624799e+07	1.271448e+03	5.468049e+03	5.468046e+03	2.393919e-03	-8.361227e+35	-1.710441e+17	-1.107548e+00	3.365369e-04
8.964584e-22	1.000000e+03	1.614231e+07	1.614231e+07	1.271312e+03	5.483324e+03	5.483322e+03	2.440892e-03	-1.186386e+35	-2.393350e+16	-1.623637e-01	3.396865e-04
9.322041e-22	1.000000e+03	1.605022e+07	1.605022e+07	1.271207e+03	5.500899e+03	5.500897e+03	2.488669e-03	2.182808e+34	4.333583e+15	3.073988e-02	3.427305e-04
9.693752e-22	1.000000e+03	1.594575e+07	1.594575e+07	1.271088e+03	5.518047e+03	5.518045e+03	2.537405e-03	4.087581e+35	7.989863e+16	5.947485e-01	3.460514e-04
1.008028e-21	1.000000e+03	1.583736e+07	1.583736e+07	1.270948e+03	5.534146e+03	5.534143e+03	2.587189e-03	2.340402e+35	4.508555e+16	3.523447e-01	3.494361e-04
1.048223e-21	1.000000e+03	1.574303e+07	1.574303e+07	1.270869e+03	5.550599e+03	5.550596e+03	2.637742e-03	2.534557e+34	4.810640e+15	3.931435e-02	3.525749e-04
1.090020e-21	1.000000e+03	1.563471e+07	1.563471e+07	1.270745e+03	5.564840e+03	5.564837e+03	2.689608e-03	2.285666e+34	4.283014e+15	3.669906e-02	3.559286e-04
1.133484e-21	1.000000e+03	1.552928e+07	1.552928e+07	1.270620e+03	5.580842e+03	5.580839e+03	2.742288e-03	6.601422e+34	1.219380e+16	1.096408e-01	3.593754e-04
1.178681e-21	1.000000e+03	1.542594e+07	1.542594e+07	1.270557e+03	5.593912e+03	5.593909e+03	2.796067e-03	1.246103e+36	2.274970e+17	2.139864e+00	3.626301e-04
1.225680e-21	1.000000e+03	1.532897e+07	1.532897e+07	1.270427e+03	5.610195e+03	5.610192e+03	2.850876e-03	2.279217e+34	4.101058e+15	4.039354e-02	3.659864e-04
1.274553e-21	1.000000e+03	1.522667e+07	1.522667e+07	1.270338e+03	5.626401e+03	5.626398e+03	2.906706e-03	4.405826e+34	7.814011e+15	8.074099e-02	3.695096e-04
1.325375e-21	1.000000e+03	1.512676e+07	1.512676e+07	1.270218e+03	5.641109e+03	5.641106e+03	2.963813e-03	2.789371e+34	4.882969e+15	5.282854e-02	3.729226e-04
1.378224e-21	1.000000e+03	1.502787e+07	1.502787e+07	1.270044e+03	5.656230e+03	5.656227e+03	3.021885e-03	1.782961e+34	3.079685e+15	3.489361e-02	3.763827e-04
1.433180e-21	1.000000e+03	1.492341e+07	1.492341e+07	1.269946e+03	5.669958e+03	5.669955e+03	3.080973e-03	1.017953e+35	1.737115e+16	2.062903e-01	3.799372e-04
1.490327e-21	1.000000e+03	1.482667e+07	1.482667e+07	1.269838e+03	5.686000e+03	5.685997e+03	3.141451e-03	5.124862e+34	8.622791e+15	1.072890e-01	3.834981e-04
1.549753e-21	1.000000e+03	1.472596e+07	1.472596e+07	1.269721e+03	5.699028e+03	5.699024e+03	3.202984e-03	2.325329e+34	3.867948e+15	5.036836e-02	3.870055e-04
1.611548e-21	1.000000e+03	1.463428e+07	1.463428e+07	1.269606e+03	5.714529e+03	5.714526e+03	3.265933e-03	6.461658e+34	1.060332e+16	1.444036e-01	3.904892e-04
1.675808e-21	1.000000e+03	1.453223e+07	1.453223e+07	1.269540e+03	5.727844e+03	5.727841e+03	3.330080e-03	2.850757e+34	4.623856e+15	6.597673e-02	3.941478e-04
1.742629e-21	1.000000e+03	1.443175e+07	1.443175e+07	1.269401e+03	5.741609e+03	5.741606e+03	3.395154e-03	1.761142e+34	2.822450e+15	4.219782e-02	3.978455e-04
1.812116e-21	1.000000e+03	1.434816e+07	1.434816e+07	1.269296e+03	5.756534e+03	5.756531e+03	3.461640e-03	3.222449e+34	5.097775e+15	7.948710e-02	4.012037e-04
1.884373e-21	1.000000e+03	1.424893e+07	1.424893e+07	1.269224e+03	5.770442e+03	5.770439e+03	3.529728e-03	4.170607e+34	6.518591e+15	1.065072e-01	4.049736e-04
1.959511e-21	1.000000e+03	1.415649e+07	1.415649e+07	1.269099e+03	5.784815e+03	5.784812e+03	3.598936e-03	2.346433e+34	3.622102e+15	6.190431e-02	4.086333e-04
2.037645e-21	1.000000e+03	1.405081e+07	1.405081e+07	1.268941e+03	5.796871e+03	5.796867e+03	3.669246e-03	2.299266e+34	3.512539e+15	6.297588e-02	4.125650e-04
2.118895e-21	1.000000e+03	1.396095e+07	1.396095e+07	1.268891e+03	5.810462e+03	5.810459e+03	3.741443e-03	2.215539e+34	3.345229e+15	6.266080e-02	4.161940e-04
2.203385e-21	1.000000e+03	1.386439e+07	1.386439e+07	1.268758e+03	5.823438e+03	5.823434e+03	3.814892e-03	2.407592e+34	3.594890e+15	7.049698e-02	4.200285e-04
2.291243e-21	1.000000e+03	1.379515e+07	1.379515e+07	1.268669e+03	5.840629e+03	5.840625e+03	3.890006e-03	3.887819e+34	5.720157e+15	1.167254e-01	4.233828e-04
2.382605e-21	1.000000e+03	1.367520e+07	1.367520e+07	1.268600e+03	5.849706e+03	5.849702e+03	3.966247e-03	1.687108e+34	2.463047e+15	5.291341e-02	4.277602e-04
2.477610e-21	1.000000e+03	1.358375e+07	1.358375e+07	1.268445e+03	5.863039e+03	5.863035e+03	4.043723e-03	1.646380e+34	2.376383e+15	5.339769e-02	4.316214e-04
2.576403e-21	1.000000e+03	1.349274e+07	1.349274e+07	1.268370e+03	5.875167e+03	5.875163e+03	4.122967e-03	2.118382e+34	3.026240e+15	7.105501e-02	4.354317e-04
2.679136e-21	1.000000e+03	1.340162e+07	1.340162e+07	1.268293e+03	5.888277e+03	5.888273e+03	4.204089e-03	2.719655e+34	3.842135e+15	9.436656e-02	4.393705e-04
2.785964e-21	1.000000e+03	1.330873e+07	1.330873e+07	1.268155e+03	5.901891e+03	5.901887e+03	4.286473e-03	1.633799e+34	2.281616e+15	5.869580e-02	4.434602e-04
2.897053e-21	1.000000e+03	1.321761e+07	1.321761e+07	1.268042e+03	5.913925e+03	5.913920e+03	4.370538e-03	1.385573e+34	1.915361e+15	5.151759e-02	4.474276e-04
3.012571e-21	1.000000e+03	1.312750e+07	1.312750e+07	1.267977e+03	5.926291e+03	5.926286e+03	4.456260e-03	1.371732e+34	1.876525e+15	5.277777e-02	4.514411e-04
3.132696e-21	1.000000e+03	1.304681e+07	1.304681e+07	1.267925e+03	5.938870e+03	5.938865e+03	4.543580e-03	1.286053e+34	1.740764e+15	5.103034e-02	4.551971e-04
3.257610e-21	1.000000e+03	1.295230e+07	1.295230e+07	1.267803e+03	5.951035e+03	5.951030e+03	4.632902e-03	1.818991e+34	2.437071e+15	7.484910e-02	4.594576e-04
3.387505e-21	1.000000e+03	1.286919e+07	1.286919e+07	1.267624e+03	5.964260e+03	5.964256e+03	4.723736e-03	1.419887e+34	1.881355e+15	6.033770e-02	4.634526e-04
3.522580e-21	1.000000e+03	1.278029e+07	1.278029e+07	1.267577e+03	5.973628e+03	5.973623e+03	4.816303e-03	1.413544e+34	1.858311e+15	6.218668e-02	4.674095e-04
3.663040e-21	1.000000e+03	1.270208e+07	1.270208e+07	1.267506e+03	5.980204e+03	5.980199e+03	4.910937e-03	1.277032e+34	1.669636e+15	5.793196e-02	4.708050e-04
3.809102e-21	1.000000e+03	1.262802e+07	1.262802e+07	1.267370e+03	5.988580e+03	5.988575e+03	5.007616e-03	1.199739e+34	1.557641e+15	5.604049e-02	4.742296e-04
3.960987e-21	1.000000e+03	1.254289e+07	1.254289e+07	1.267272e+03	5.994957e+03	5.994952e+03	5.105514e-03	1.151344e+34	1.486875e+15	5.562979e-02	4.779565e-04
4.118929e-21	1.000000e+03	1.246696e+07	1.246696e+07	1.267218e+03	6.000093e+03	6.000088e+03	5.205862e-03	1.014010e+34	1.303924e+15	5.050461e-02	4.812797e-04
4.283169e-21	1.000000e+03	1.238767e+07	1.238767e+07	1.267101e+03	6.005991e+03	6.005986e+03	5.308061e-03	1.024944e+34	1.311526e+15	5.270388e-02	4.848361e-04
4.453958e-21	1.000000e+03	1.230545e+07	1.230545e+07	1.267020e+03	6.011057e+03	6.011051e+03	5.412088e-03	9.489953e+33	1.209233e+15	5.045073e-02	4.884873e-04
4.631557e-21	1.000000e+03	1.222251e+07	1.222251e+07	1.266921e+03	6.027105e+03	6.027099e+03	5.518289e-03	1.099392e+34	1.382321e+15	6.045625e-02	4.931150e-04
4.816237e-21	1.000000e+03	1.214729e+07	1.214729e+07	1.266901e+03	6.022785e+03	6.022780e+03	5.626785e-03	1.070042e+34	1.350249e+15	6.068698e-02	4.958132e-04
5.008281e-21	1.000000e+03	1.206785e+07	1.206785e+07	1.266784e+03	6.027124e+03	6.027118e+03	5.737262e-03	9.077760e+33	1.141374e+15	5.320108e-02	4.994364e-04
5.207984e-21	1.000000e+03	1.198924e+07	1.198924e+07	1.266680e+03	6.031568e+03	6.031562e+03	5.849594e-03	9.731507e+33	1.219071e+15	5.892676e-02	5.030817e-04
5.415649e-21	1.000000e+03	1.191063e+07	1.191063e+07	1.266589e+03	6.035216e+03	6.035210e+03	5.964736e-03	1.022237e+34	1.276696e+15	6.396903e-02	5.067085e-04
5.631594e-21	1.000000e+03	1.183071e+07	1.183071e+07	1.266426e+03	6.039672e+03	6.039666e+03	6.081671e-03	8.830245e+33	1.098768e+15	5.714913e-02	5.105079e-04
5.856151e-21	1.000000e+03	1.175173e+07	1.175173e+07	1.266399e+03	6.043499e+03	6.043492e+03	6.201480e-03	7.062045e+33	8.759681e+14	4.726211e-02	5.142647e-04
6.089661e-21	1.000000e+03	1.166336e+07	1.166336e+07	1.266304e+03	6.064778e+03	6.064771e+03	6.322817e-03	7.295705e+33	8.891864e+14	5.070377e-02	5.199855e-04
6.332482e-21	1.000000e+03	1.158805e+07	1.158805e+07	1.266208e+03	6.067748e+03	6.067741e+03	6.447023e-03	8.362373e+33	1.016698e+15	6.003015e-02	5.236212e-04
6.584986e-21	1.000000e+03	1.151422e+07	1.151422e+07	1.266157e+03	6.056146e+03	6.056140e+03	6.573632e-03	6.861011e+33	8.421826e+14	5.085177e-02	5.259709e-04
6.847558e-21	1.000000e+03	1.143418e+07	1.143418e+07	1.266030e+03	6.064195e+03	6.064189e+03	6.702571e-03	7.438744e+33	9.070551e+14	5.709082e-02	5.303570e-04
7.120600e-21	1.000000e+03	1.136095e+07	1.136095e+07	1.265983e+03	6.063882e+03	6.063875e+03	6.834700e-03	6.634024e+33	8.091392e+14	5.257687e-02	5.337477e-04
7.404530e-21	1.000000e+03	1.127649e+07	1.127649e+07	1.265861e+03	6.066685e+03	6.066678e+03	6.968725e-03	5.580663e+33	6.790916e+14	4.590997e-02	5.379941e-04
7.699781e-21	1.000000e+03	1.120366e+07	1.120366e+07	1.265792e+03	6.079948e+03	6.079941e+03	7.105294e-03	5.863213e+33	7.057263e+14	4.982261e-02	5.426750e-04
8.006805e-21	1.000000e+03	1.112135e+07	1.112135e+07	1.265714e+03	6.079207e+03	6.079200e+03	7.245018e-03	5.706636e+33	6.872986e+14	5.031332e-02	5.466247e-04
8.326071e-21	1.000000e+03	1.104039e+07	1.104039e+07	1.265624e+03	6.077195e+03	6.077188e+03	7.387294e-03	5.910597e+33	7.130424e+14	5.405060e-02	5.504511e-04
8.658068e-21	1.000000e+03	1.096608e+07	1.096608e+07	1.265507e+03	6.079652e+03	6.079645e+03	7.532188e-03	5.673131e+33	6.830133e+14	5.366085e-02	5.544054e-04
9.003303e-21	1.000000e+03	1.088918e+07	1.088918e+07	1.265491e+03	6.082842e+03	6.082835e+03	7.679745e-03	5.102754e+33	6.127338e+14	4.999422e-02	5.586134e-04
9.362304e-21	1.000000e+03	1.081122e+07	1.081122e+07	1.265379e+03	6.085839e+03	6.085831e+03	7.830744e-03	5.023701e+33	6.017574e+14	5.102015e-02	5.629189e-04
9.735620e-21	1.000000e+03	1.073355e+07	1.073355e+07	1.265313e+03	6.089163e+03	6.089155e+03	7.985216e-03	4.318057e+33	5.158226e+14	4.546347e-02	5.673018e-04
1.012382e-20	1.000000e+03	1.065668e+07	1.065668e+07	1.265184e+03	6.098548e+03	6.098540e+03	8.141859e-03	4.453680e+33	5.279426e+14	4.860726e-02	5.722748e-04
1.052750e-20	1.000000e+03	1.059929e+07	1.059929e+07	1.265114e+03	6.097261e+03	6.097253e+03	8.302053e-03	4.641693e+33	5.508108e+14	5.204563e-02	5.752520e-04
1.094728e-20	1.000000e+03	1.050618e+07	1.050618e+07	1.265019e+03	6.110369e+03	6.110360e+03	8.464974e-03	4.204712e+33	4.936273e+14	4.927239e-02	5.815976e-04
1.138380e-20	1.000000e+03	1.042881e+07	1.042881e+07	1.264957e+03	6.101046e+03	6.101037e+03	8.630622e-03	3.627092e+33	4.290790e+14	4.410388e-02	5.850186e-04
1.183772e-20	1.000000e+03	1.035459e+07	1.035459e+07	1.264901e+03	6.103845e+03	6.103836e+03	8.800049e-03	3.727630e+33	4.399621e+14	4.697420e-02	5.894820e-04
1.230974e-20	1.000000e+03	1.027828e+07	1.027828e+07	1.264810e+03	6.105677e+03	6.105668e+03	8.973477e-03	3.421294e+33	4.032009e+14	4.473832e-02	5.940369e-04
1.280058e-20	1.000000e+03	1.020427e+07	1.020427e+07	1.264751e+03	6.109131e+03	6.109122e+03	9.149641e-03	3.258708e+33	3.829554e+14	4.418016e-02	5.986839e-04
1.331100e-20	1.000000e+03	1.012839e+07	1.012839e+07	1.264683e+03	6.112429e+03	6.112419e+03	9.329484e-03	3.266199e+33	3.828014e+14	4.596537e-02	6.034943e-04
1.384177e-20	1.000000e+03	1.006070e+07	1.006070e+07	1.264598e+03	6.131743e+03	6.131733e+03	9.512645e-03	3.117030e+33	3.596014e+14	4.536187e-02	6.094747e-04
1.439370e-20	1.000000e+03	9.981348e+06	9.981348e+06	1.264494e+03	6.124424e+03	6.124414e+03	9.699274e-03	2.872071e+33	3.333257e+14	4.348510e-02	6.135869e-04
1.496764e-20	1.000000e+03	9.911994e+06	9.911994e+06	1.264413e+03	6.133287e+03	6.133277e+03	9.890266e-03	3.026365e+33	3.487024e+14	4.744686e-02	6.187743e-04
1.556446e-20	1.000000e+03	9.836411e+06	9.836411e+06	1.264347e+03	6.128139e+03	6.128129e+03	1.008468e-02	2.614031e+33	3.024599e+14	4.258127e-02	6.230055e-04
1.618509e-20	1.000000e+03	9.764144e+06	9.764144e+06	1.264236e+03	6.136702e+03	6.136692e+03	1.028231e-02	2.630775e+33	3.022795e+14	4.446355e-02	6.284936e-04
1.683046e-20	1.000000e+03	9.690288e+06	9.690288e+06	1.264155e+03	6.127461e+03	6.127451e+03	1.048456e-02	2.437845e+33	2.822301e+14	4.279706e-02	6.323301e-04
1.750156e-20	1.000000e+03	9.622030e+06	9.622030e+06	1.264156e+03	6.143129e+03	6.143118e+03	1.069043e-02	2.376065e+33	2.715879e+14	4.321318e-02	6.384442e-04
1.819942e-20	1.000000e+03	9.552419e+06	9.552419e+06	1.264023e+03	6.148140e+03	6.148129e+03	1.090031e-02	2.401895e+33	2.734231e+14	4.529796e-02	6.436213e-04
1.892511e-20	1.000000e+03	9.487685e+06	9.487685e+06	1.263991e+03	6.164736e+03	6.164724e+03	1.111509e-02	2.156471e+33	2.421984e+14	4.207591e-02	6.497618e-04
1.967974e-20	1.000000e+03	9.402962e+06	9.402962e+06	1.263907e+03	6.138597e+03	6.138586e+03	1.133405e-02	2.107962e+33	2.418339e+14	4.301606e-02	6.528365e-04
2.046446e-20	1.000000e+03	9.334710e+06	9.334710e+06	1.263797e+03	6.148922e+03	6.148911e+03	1.155675e-02	1.941218e+33	2.208407e+14	4.108293e-02	6.587160e-04
2.128047e-20	1.000000e+03	9.262902e+06	9.262902e+06	1.263764e+03	6.143712e+03	6.143700e+03	1.178328e-02	1.932716e+33	2.208074e+14	4.251322e-02	6.632600e-04
2.212901e-20	1.000000e+03	9.197839e+06	9.197839e+06	1.263727e+03	6.157599e+03	6.157587e+03	1.201399e-02	1.830792e+33	2.068150e+14	4.171586e-02	6.694614e-04
2.301139e-20	1.000000e+03	9.125127e+06	9.125127e+06	1.263591e+03	6.156307e+03	6.156294e+03	1.225110e-02	1.789754e+33	2.023915e+14	4.243168e-02	6.746544e-04
2.392896e-20	1.000000e+03	9.059058e+06	9.059058e+06	1.263545e+03	6.162448e+03	6.162435e+03	1.249161e-02	1.664230e+33	1.872609e+14	4.091564e-02	6.802526e-04
2.488311e-20	1.000000e+03	8.991266e+06	8.991266e+06	1.263493e+03	6.163348e+03	6.163335e+03	1.273722e-02	1.604855e+33	1.804482e+14	4.096593e-02	6.854816e-04
2.587531e-20	1.000000e+03	8.919188e+06	8.919188e+06	1.263387e+03	6.162352e+03	6.162339e+03	1.298807e-02	1.504188e+33	1.692661e+14	3.997301e-02	6.909095e-04
2.690707e-20	1.000000e+03	8.847245e+06	8.847245e+06	1.263365e+03	6.159553e+03	6.159540e+03	1.324330e-02	1.450178e+33	1.635593e+14	4.013030e-02	6.962114e-04
2.797997e-20	1.000000e+03	8.786288e+06	8.786288e+06	1.263298e+03	6.171982e+03	6.171968e+03	1.350347e-02	1.403486e+33	1.567058e+14	4.020427e-02	7.024561e-04
2.909566e-20	1.000000e+03	8.724935e+06	8.724935e+06	1.263230e+03	6.172615e+03	6.172601e+03	1.376829e-02	1.342466e+33	1.498157e+14	3.982755e-02	7.074683e-04
3.025583e-20	1.000000e+03	8.668145e+06	8.668145e+06	1.263140e+03	6.173682e+03	6.173668e+03	1.404003e-02	1.300003e+33	1.449515e+14	3.984783e-02	7.122265e-04
3.146226e-20	1.000000e+03	8.611976e+06	8.611976e+06	1.263050e+03	6.171842e+03	6.171827e+03	1.431553e-02	1.240927e+33	1.385709e+14	3.929374e-02	7.166580e-04
3.271680e-20	1.000000e+03	8.553896e+06	8.553896e+06	1.263005e+03	6.163647e+03	6.163633e+03	1.459660e-02	1.220446e+33	1.371923e+14	3.997515e-02	7.205661e-04
3.402136e-20	1.000000e+03	8.498807e+06	8.498807e+06	1.262944e+03	6.163237e+03	6.163222e+03	1.488367e-02	1.169066e+33	1.314603e+14	3.954945e-02	7.251885e-04
3.537794e-20	1.000000e+03	8.444010e+06	8.444010e+06	1.262908e+03	6.157138e+03	6.157123e+03	1.517630e-02	1.107278e+33	1.251303e+14	3.869050e-02	7.291723e-04
3.678861e-20	1.000000e+03	8.379952e+06	8.379952e+06	1.262816e+03	6.158228e+03	6.158213e+03	1.547474e-02	1.057999e+33	1.194556e+14	3.840333e-02	7.348763e-04
3.825554e-20	1.000000e+03	8.332865e+06	8.332865e+06	1.262700e+03	6.146551e+03	6.146535e+03	1.577875e-02	1.034816e+33	1.179522e+14	3.863517e-02	7.376275e-04
3.978095e-20	1.000000e+03	8.278437e+06	8.278437e+06	1.262735e+03	6.142707e+03	6.142691e+03	1.608892e-02	9.709830e+32	1.110229e+14	3.745943e-02	7.420129e-04
4.136719e-20	1.000000e+03	8.213303e+06	8.213303e+06	1.262568e+03	6.145199e+03	6.145182e+03	1.640590e-02	9.460759e+32	1.079559e+14	3.796890e-02	7.482007e-04
4.301668e-20	1.000000e+03	8.164666e+06	8.164666e+06	1.262552e+03	6.129069e+03	6.129053e+03	1.672866e-02	8.933372e+32	1.032863e+14	3.693299e-02	7.506822e-04
4.473195e-20	1.000000e+03	8.113483e+06	8.113483e+06	1.262529e+03	6.127104e+03	6.127087e+03	1.705677e-02	8.649157e+32	1.001607e+14	3.690016e-02	7.551755e-04
4.651561e-20	1.000000e+03	8.052153e+06	8.052153e+06	1.262411e+03	6.117000e+03	6.116983e+03	1.739286e-02	8.172817e+32	9.542876e+13	3.621620e-02	7.596726e-04
4.837039e-20	1.000000e+03	7.992681e+06	7.992681e+06	1.262346e+03	6.108563e+03	6.108545e+03	1.773381e-02	7.797438e+32	9.167620e+13	3.585755e-02	7.642696e-04
5.029913e-20	1.000000e+03	7.941514e+06	7.941514e+06	1.262271e+03	6.105757e+03	6.105739e+03	1.808297e-02	7.644932e+32	9.008990e+13	3.630348e-02	7.688404e-04
5.230477e-20	1.000000e+03	7.879963e+06	7.879963e+06	1.262218e+03	6.094118e+03	6.094100e+03	1.843839e-02	7.291659e+32	8.675049e+13	3.599953e-02	7.733689e-04
5.439039e-20	1.000000e+03	7.828251e+06	7.828251e+06	1.262155e+03	6.091589e+03	6.091570e+03	1.880306e-02	7.001304e+32	8.346917e+13	3.572289e-02	7.781545e-04
5.655918e-20	1.000000e+03	7.767861e+06	7.767861e+06	1.262109e+03	6.080703e+03	6.080684e+03	1.917168e-02	6.551785e+32	7.881167e+13	3.474911e-02	7.828028e-04
5.881444e-20	1.000000e+03	7.716271e+06	7.716271e+06	1.262070e+03	6.078715e+03	6.078696e+03	1.954868e-02	6.407337e+32	7.720022e+13	3.513431e-02	7.877788e-04
6.115963e-20	1.000000e+03	7.652900e+06	7.652900e+06	1.261980e+03	6.071859e+03	6.071839e+03	1.993294e-02	6.093839e+32	7.383846e+13	3.482187e-02	7.934063e-04
6.359833e-20	1.000000e+03	7.622659e+06	7.622659e+06	1.261930e+03	6.083283e+03	6.083263e+03	2.032496e-02	5.930603e+32	7.118832e+13	3.456668e-02	7.980526e-04
6.613427e-20	1.000000e+03	7.541165e+06	7.541165e+06	1.261871e+03	6.054294e+03	6.054273e+03	2.072448e-02	5.475998e+32	6.732028e+13	3.367924e-02	8.028327e-04
6.877133e-20	1.000000e+03	7.484857e+06	7.484857e+06	1.261804e+03	6.048554e+03	6.048532e+03	2.113196e-02	5.246294e+32	6.480298e+13	3.349858e-02	8.081054e-04
7.151355e-20	1.000000e+03	7.437213e+06	7.437213e+06	1.261739e+03	6.046162e+03	6.046141e+03	2.154747e-02	5.066701e+32	6.270847e+13	3.340145e-02	8.129607e-04
7.436511e-20	1.000000e+03	7.377619e+06	7.377619e+06	1.261681e+03	6.043224e+03	6.043202e+03	2.197144e-02	4.871501e+32	6.043931e+13	3.343281e-02	8.191292e-04
7.733037e-20	1.000000e+03	7.321082e+06	7.321082e+06	1.261588e+03	6.030719e+03	6.030697e+03	2.240435e-02	4.586798e+32	5.749951e+13	3.271331e-02	8.237469e-04
8.041387e-20	1.000000e+03	7.260880e+06	7.260880e+06	1.261599e+03	6.031859e+03	6.031836e+03	2.284544e-02	4.403801e+32	5.515333e+13	3.273200e-02	8.307339e-04
8.362032e-20	1.000000e+03	7.208025e+06	7.208025e+06	1.261534e+03	6.015290e+03	6.015266e+03	2.329352e-02	4.211519e+32	5.347564e+13	3.246748e-02	8.345267e-04
8.695463e-20	1.000000e+03	7.155707e+06	7.155707e+06	1.261484e+03	6.015063e+03	6.015040e+03	2.375278e-02	4.018952e+32	5.104013e+13	3.213228e-02	8.405967e-04
9.042189e-20	1.000000e+03	7.108700e+06	7.108700e+06	1.261359e+03	6.003740e+03	6.003716e+03	2.421816e-02	3.835410e+32	4.917024e+13	3.169218e-02	8.445623e-04
9.402741e-20	1.000000e+03	7.062686e+06	7.062686e+06	1.261295e+03	6.023783e+03	6.023759e+03	2.469535e-02	3.746333e+32	4.723454e+13	3.197776e-02	8.529026e-04
9.777669e-20	1.000000e+03	7.011028e+06	7.011028e+06	1.261308e+03	5.985292e+03	5.985267e+03	2.518126e-02	3.555437e+32	4.628776e+13	3.148298e-02	8.536968e-04
1.016755e-19	1.000000e+03	6.961291e+06	6.961291e+06	1.261226e+03	5.976322e+03	5.976297e+03	2.567609e-02	3.373836e+32	4.425413e+13	3.095753e-02	8.585078e-04
1.057297e-19	1.000000e+03	6.915820e+06	6.915820e+06	1.261197e+03	5.968236e+03	5.968210e+03	2.618122e-02	3.242055e+32	4.281444e+13	3.073924e-02	8.629832e-04
1.099456e-19	1.000000e+03	6.869121e+06	6.869121e+06	1.261129e+03	5.958989e+03	5.958962e+03	2.669627e-02	3.115038e+32	4.145725e+13	3.055263e-02	8.675038e-04
1.143296e-19	1.000000e+03	6.807309e+06	6.807309e+06	1.261087e+03	5.953191e+03	5.953163e+03	2.722124e-02	2.967329e+32	3.968412e+13	3.044946e-02	8.745292e-04
1.188885e-19	1.000000e+03	6.769734e+06	6.769734e+06	1.261054e+03	5.943527e+03	5.943500e+03	2.775754e-02	2.863154e+32	3.860320e+13	3.020493e-02	8.779558e-04
1.236291e-19	1.000000e+03	6.716556e+06	6.716556e+06	1.260996e+03	5.928271e+03	5.928243e+03	2.830388e-02	2.711278e+32	3.702829e+13	2.975308e-02	8.826355e-04
1.285587e-19	1.000000e+03	6.668663e+06	6.668663e+06	1.260872e+03	5.928245e+03	5.928216e+03	2.886023e-02	2.620305e+32	3.578667e+13	2.980227e-02	8.889705e-04
1.336849e-19	1.000000e+03	6.618281e+06	6.618281e+06	1.260845e+03	5.907398e+03	5.907369e+03	2.942620e-02	2.488314e+32	3.458788e+13	2.939479e-02	8.925880e-04
1.390155e-19	1.000000e+03	6.569603e+06	6.569603e+06	1.260826e+03	5.897703e+03	5.897673e+03	3.000725e-02	2.371762e+32	3.323967e+13	2.907145e-02	8.977259e-04
1.445587e-19	1.000000e+03	6.520589e+06	6.520589e+06	1.260739e+03	5.897924e+03	5.897893e+03	3.059752e-02	2.263962e+32	3.172293e+13	2.880887e-02	9.045078e-04
1.503228e-19	1.000000e+03	6.474597e+06	6.474597e+06	1.260704e+03	5.879537e+03	5.879506e+03	3.119962e-02	2.178381e+32	3.100402e+13	2.871848e-02	9.080932e-04
1.563169e-19	1.000000e+03	6.424495e+06	6.424495e+06	1.260632e+03	5.869536e+03	5.869504e+03	3.181142e-02	2.064470e+32	2.963398e+13	2.829469e-02	9.136182e-04
1.625499e-19	1.000000e+03	6.377786e+06	6.377786e+06	1.260625e+03	5.865551e+03	5.865518e+03	3.244153e-02	1.976266e+32	2.846436e+13	2.809228e-02	9.196845e-04
1.690315e-19	1.000000e+03	6.330565e+06	6.330565e+06	1.260526e+03	5.854170e+03	5.854137e+03	3.307629e-02	1.888874e+32	2.747111e+13	2.786647e-02	9.247469e-04
1.757715e-19	1.000000e+03	6.280154e+06	6.280154e+06	1.260460e+03	5.847339e+03	5.847305e+03	3.372789e-02	1.807101e+32	2.643572e+13	2.774739e-02	9.310821e-04
1.827803e-19	1.000000e+03	6.228582e+06	6.228582e+06	1.260444e+03	5.838600e+03	5.838565e+03	3.439030e-02	1.722014e+32	2.538010e+13	2.755382e-02	9.373882e-04
1.900685e-19	1.000000e+03	6.180163e+06	6.180163e+06	1.260408e+03	5.820417e+03	5.820382e+03	3.506970e-02	1.628591e+32	2.438043e+13	2.709590e-02	9.417903e-04
1.976474e-19	1.000000e+03	6.138366e+06	6.138366e+06	1.260336e+03	5.826416e+03	5.826380e+03	3.576070e-02	1.573001e+32	2.342727e+13	2.707425e-02	9.491803e-04
2.055285e-19	1.000000e+03	6.084349e+06	6.084349e+06	1.260273e+03	5.812705e+03	5.812669e+03	3.646263e-02	1.494961e+32	2.252881e+13	2.689369e-02	9.553537e-04
2.137238e-19	1.000000e+03	6.039085e+06	6.039085e+06	1.260249e+03	5.800006e+03	5.799969e+03	3.718113e-02	1.419159e+32	2.162166e+13	2.650127e-02	9.604114e-04
2.222459e-19	1.000000e+03	5.987897e+06	5.987897e+06	1.260189e+03	5.783686e+03	5.783648e+03	3.791222e-02	1.352331e+32	2.089583e+13	2.635135e-02	9.658961e-04
2.311078e-19	1.000000e+03	5.938133e+06	5.938133e+06	1.260151e+03	5.777449e+03	5.777411e+03	3.865912e-02	1.286725e+32	1.998964e+13	2.614131e-02	9.729404e-04
2.403231e-19	1.000000e+03	5.888690e+06	5.888690e+06	1.260111e+03	5.779818e+03	5.779779e+03	3.941636e-02	1.227873e+32	1.903630e+13	2.601065e-02	9.815117e-04
2.499058e-19	1.000000e+03	5.839930e+06	5.839930e+06	1.260041e+03	5.761133e+03	5.761093e+03	4.019462e-02	1.161616e+32	1.830303e+13	2.565166e-02	9.865071e-04
2.598707e-19	1.000000e+03	5.791940e+06	5.791940e+06	1.260014e+03	5.748998e+03	5.748957e+03	4.098593e-02	1.107035e+32	1.762790e+13	2.547607e-02	9.925859e-04
2.702328e-19	1.000000e+03	5.746474e+06	5.746474e+06	1.259915e+03	5.739417e+03	5.739375e+03	4.179354e-02	1.052535e+32	1.690042e+13	2.519535e-02	9.987720e-04
2.810082e-19	1.000000e+03	5.697882e+06	5.697882e+06	1.259872e+03	5.740682e+03	5.740640e+03	4.261575e-02	1.004171e+32	1.610610e+13	2.508026e-02	1.007512e-03
2.922132e-19	1.000000e+03	5.646790e+06	5.646790e+06	1.259873e+03	5.717021e+03	5.716977e+03	4.345225e-02	9.457829e+31	1.548612e+13	2.471011e-02	1.012437e-03
3.038651e-19	1.000000e+03	5.599053e+06	5.599053e+06	1.259799e+03	5.719136e+03	5.719092e+03	4.431088e-02	9.011562e+31	1.472814e+13	2.456509e-02	1.021447e-03
3.159815e-19	1.000000e+03	5.554983e+06	5.554983e+06	1.259724e+03	5.716954e+03	5.716909e+03	4.518075e-02	8.631648e+31	1.413417e+13	2.447775e-02	1.029158e-03
3.285811e-19	1.000000e+03	5.505341e+06	5.505341e+06	1.259722e+03	5.699179e+03	5.699133e+03	4.607350e-02	8.141695e+31	1.354108e+13	2.414821e-02	1.035209e-03
3.416830e-19	1.000000e+03	5.463020e+06	5.463020e+06	1.259691e+03	5.685226e+03	5.685179e+03	4.697803e-02	7.781595e+31	1.310177e+13	2.398810e-02	1.040675e-03
3.553074e-19	1.000000e+03	5.416182e+06	5.416182e+06	1.259623e+03	5.679149e+03	5.679101e+03	4.790165e-02	7.400520e+31	1.252697e+13	2.381701e-02	1.048552e-03
3.694751e-19	1.000000e+03	5.367381e+06	5.367381e+06	1.259585e+03	5.680708e+03	5.680659e+03	4.884629e-02	7.027867e+31	1.187985e+13	2.366480e-02	1.058376e-03
3.842077e-19	1.000000e+03	5.321105e+06	5.321105e+06	1.259522e+03	5.669030e+03	5.668980e+03	4.980768e-02	6.676515e+31	1.140265e+13	2.347642e-02	1.065386e-03
3.995277e-19	1.000000e+03	5.285581e+06	5.285581e+06	1.259474e+03	5.666197e+03	5.666147e+03	5.078823e-02	6.414513e+31	1.098260e+13	2.332336e-02	1.072010e-03
4.154586e-19	1.000000e+03	5.238515e+06	5.238515e+06	1.259446e+03	5.649415e+03	5.649363e+03	5.178448e-02	6.073657e+31	1.055438e+13	2.309407e-02	1.078438e-03
4.320248e-19	1.000000e+03	5.190730e+06	5.190730e+06	1.259401e+03	5.644208e+03	5.644155e+03	5.280455e-02	5.760960e+31	1.005726e+13	2.293211e-02	1.087363e-03
4.492515e-19	1.000000e+03	5.166398e+06	5.166398e+06	1.259369e+03	5.653155e+03	5.653101e+03	5.384550e-02	5.623775e+31	9.740329e+12	2.291816e-02	1.094216e-03
4.671651e-19	1.000000e+03	5.110463e+06	5.110463e+06	1.259343e+03	5.632709e+03	5.632654e+03	5.490400e-02	5.253040e+31	9.264544e+12	2.260481e-02	1.102192e-03
4.857930e-19	1.000000e+03	5.075678e+06	5.075678e+06	1.259256e+03	5.643843e+03	5.643787e+03	5.598497e-02	5.078011e+31	8.867865e+12	2.261072e-02	1.111939e-03
5.051637e-19	1.000000e+03	5.040529e+06	5.040529e+06	1.259251e+03	5.619766e+03	5.619709e+03	5.708382e-02	4.834599e+31	8.625200e+12	2.228799e-02	1.114916e-03
5.253068e-19	1.000000e+03	5.004240e+06	5.004240e+06	1.259171e+03	5.619625e+03	5.619567e+03	5.820997e-02	4.643010e+31	8.284432e+12	2.219220e-02	1.122973e-03
5.462531e-19	1.000000e+03	4.966386e+06	4.966386e+06	1.259168e+03	5.621729e+03	5.621670e+03	5.936012e-02	4.459506e+31	7.942134e+12	2.213991e-02	1.131956e-03
5.680346e-19	1.000000e+03	4.921681e+06	4.921681e+06	1.259099e+03	5.586836e+03	5.586776e+03	6.052472e-02	4.191617e+31	7.701086e+12	2.177236e-02	1.135148e-03
5.906846e-19	1.000000e+03	4.880940e+06	4.880940e+06	1.259042e+03	5.575422e+03	5.575360e+03	6.171671e-02	3.989412e+31	7.404919e+12	2.160145e-02	1.142284e-03
6.142378e-19	1.000000e+03	4.847226e+06	4.847226e+06	1.259036e+03	5.576552e+03	5.576490e+03	6.293640e-02	3.835230e+31	7.111519e+12	2.149890e-02	1.150463e-03
6.387302e-19	1.000000e+03	4.808259e+06	4.808259e+06	1.258926e+03	5.561658e+03	5.561594e+03	6.417039e-02	3.651453e+31	6.861901e+12	2.131169e-02	1.156689e-03
6.641991e-19	1.000000e+03	4.766699e+06	4.766699e+06	1.258938e+03	5.543424e+03	5.543359e+03	6.543617e-02	3.458804e+31	6.607473e+12	2.108281e-02	1.162948e-03
6.906836e-19	1.000000e+03	4.727576e+06	4.727576e+06	1.258875e+03	5.534139e+03	5.534072e+03	6.672383e-02	3.292919e+31	6.343525e+12	2.091606e-02	1.170608e-03
7.182242e-19	1.000000e+03	4.703686e+06	4.703686e+06	1.258832e+03	5.541756e+03	5.541688e+03	6.803785e-02	3.206985e+31	6.135641e+12	2.089280e-02	1.178173e-03
7.468630e-19	1.000000e+03	4.653692e+06	4.653692e+06	1.258797e+03	5.518276e+03	5.518206e+03	6.937294e-02	2.997860e+31	5.858608e+12	2.060225e-02	1.185785e-03
7.766437e-19	1.000000e+03	4.616741e+06	4.616741e+06	1.258758e+03	5.513655e+03	5.513584e+03	7.074474e-02	2.867681e+31	5.627729e+12	2.050900e-02	1.194274e-03
8.076118e-19	1.000000e+03	4.581089e+06	4.581089e+06	1.258694e+03	5.503812e+03	5.503739e+03	7.213777e-02	2.735630e+31	5.416760e+12	2.033786e-02	1.201420e-03
8.398149e-19	1.000000e+03	4.541899e+06	4.541899e+06	1.258656e+03	5.483716e+03	5.483642e+03	7.355762e-02	2.590331e+31	5.223729e+12	2.010293e-02	1.207362e-03
8.733020e-19	1.000000e+03	4.506849e+06	4.506849e+06	1.258630e+03	5.474052e+03	5.473977e+03	7.500456e-02	2.472072e+31	5.029406e+12	1.994285e-02	1.214607e-03
9.081243e-19	1.000000e+03	4.468845e+06	4.468845e+06	1.258648e+03	5.466693e+03	5.466616e+03	7.648239e-02	2.353329e+31	4.820137e+12	1.980604e-02	1.223290e-03
9.443352e-19	1.000000e+03	4.434281e+06	4.434281e+06	1.258550e+03	5.458888e+03	5.458810e+03	7.798434e-02	2.250162e+31	4.641869e+12	1.968742e-02	1.231065e-03
9.819900e-19	1.000000e+03	4.396922e+06	4.396922e+06	1.258556e+03	5.454152e+03	5.454073e+03	7.951910e-02	2.142857e+31	4.439734e+12	1.955873e-02	1.240448e-03
1.021146e-18	1.000000e+03	4.360207e+06	4.360207e+06	1.258454e+03	5.445390e+03	5.445309e+03	8.108466e-02	2.040011e+31	4.260765e+12	1.941727e-02	1.248883e-03
1.061864e-18	1.000000e+03	4.317836e+06	4.317836e+06	1.258403e+03	5.429352e+03	5.429269e+03	8.268461e-02	1.924076e+31	4.078328e+12	1.923015e-02	1.257424e-03
1.104205e-18	1.000000e+03	4.283345e+06	4.283345e+06	1.258377e+03	5.417077e+03	5.416992e+03	8.431512e-02	1.832452e+31	3.928328e+12	1.906377e-02	1.264684e-03
1.148234e-18	1.000000e+03	4.243715e+06	4.243715e+06	1.258346e+03	5.405518e+03	5.405432e+03	8.597391e-02	1.732600e+31	3.754150e+12	1.888245e-02	1.273770e-03
1.194020e-18	1.000000e+03	4.211742e+06	4.211742e+06	1.258315e+03	5.401070e+03	5.400983e+03	8.766671e-02	1.660550e+31	3.612873e+12	1.879465e-02	1.282384e-03
1.241630e-18	1.000000e+03	4.167740e+06	4.167740e+06	1.258309e+03	5.384873e+03	5.384783e+03	8.939087e-02	1.559183e+31	3.443657e+12	1.859881e-02	1.292037e-03
1.291140e-18	1.000000e+03	4.133359e+06	4.133359e+06	1.258206e+03	5.378881e+03	5.378790e+03	9.115171e-02	1.485151e+31	3.298456e+12	1.846487e-02	1.301334e-03
1.342623e-18	1.000000e+03	4.099443e+06	4.099443e+06	1.258192e+03	5.375087e+03	5.374994e+03	9.294338e-02	1.417587e+31	3.159528e+12	1.836610e-02	1.311175e-03
1.396159e-18	1.000000e+03	4.059820e+06	4.059820e+06	1.258157e+03	5.370148e+03	5.370053e+03	9.477566e-02	1.342568e+31	3.006110e+12	1.825970e-02	1.322755e-03
1.451830e-18	1.000000e+03	4.028592e+06	4.028592e+06	1.258133e+03	5.353947e+03	5.353851e+03	9.664022e-02	1.279751e+31	2.909075e+12	1.809049e-02	1.328987e-03
1.509721e-18	1.000000e+03	3.990401e+06	3.990401e+06	1.258102e+03	5.359381e+03	5.359282e+03	9.854313e-02	1.216830e+31	2.752054e+12	1.804008e-02	1.343068e-03
1.569920e-18	1.000000e+03	3.957330e+06	3.957330e+06	1.258053e+03	5.364322e+03	5.364222e+03	1.004839e-01	1.164647e+31	2.621923e+12	1.800007e-02	1.355541e-03
1.632520e-18	1.000000e+03	3.936440e+06	3.936440e+06	1.258039e+03	5.333660e+03	5.333558e+03	1.024692e-01	1.118490e+31	2.591226e+12	1.775027e-02	1.354945e-03
1.697615e-18	1.000000e+03	3.905628e+06	3.905628e+06	1.257952e+03	5.333737e+03	5.333632e+03	1.044824e-01	1.071892e+31	2.483094e+12	1.769245e-02	1.365654e-03
1.765307e-18	1.000000e+03	3.868013e+06	3.868013e+06	1.257972e+03	5.312982e+03	5.312876e+03	1.065415e-01	1.009486e+31	2.384561e+12	1.748847e-02	1.373569e-03
1.835697e-18	1.000000e+03	3.841171e+06	3.841171e+06	1.257838e+03	5.308336e+03	5.308227e+03	1.086369e-01	9.700059e+30	2.301348e+12	1.739992e-02	1.381958e-03
1.908895e-18	1.000000e+03	3.812131e+06	3.812131e+06	1.257887e+03	5.294331e+03	5.294220e+03	1.107821e-01	9.259534e+30	2.226043e+12	1.725206e-02	1.388811e-03
1.985011e-18	1.000000e+03	3.779240e+06	3.779240e+06	1.257799e+03	5.280588e+03	5.280475e+03	1.129586e-01	8.792968e+30	2.141529e+12	1.710819e-02	1.397262e-03
2.064162e-18	1.000000e+03	3.756448e+06	3.756448e+06	1.257797e+03	5.271971e+03	5.271855e+03	1.151863e-01	8.479558e+30	2.082132e+12	1.700504e-02	1.403446e-03
2.146469e-18	1.000000e+03	3.722700e+06	3.722700e+06	1.257758e+03	5.258288e+03	5.258170e+03	1.174531e-01	8.034026e+30	1.998534e+12	1.685522e-02	1.412493e-03
2.232058e-18	1.000000e+03	3.691149e+06	3.691149e+06	1.257750e+03	5.253357e+03	5.253237e+03	1.197634e-01	7.657815e+30	1.913905e+12	1.676441e-02	1.423231e-03
2.321060e-18	1.000000e+03	3.661969e+06	3.661969e+06	1.257683e+03	5.242470e+03	5.242348e+03	1.221271e-01	7.305009e+30	1.844764e+12	1.663943e-02	1.431599e-03
2.413611e-18	1.000000e+03	3.633308e+06	3.633308e+06	1.257653e+03	5.221806e+03	5.221681e+03	1.245328e-01	6.948220e+30	1.789658e+12	1.646090e-02	1.437204e-03
2.509852e-18	1.000000e+03	3.618172e+06	3.618172e+06	1.257579e+03	5.220592e+03	5.220465e+03	1.269758e-01	6.786614e+30	1.750066e+12	1.641718e-02	1.442881e-03
2.609931e-18	1.000000e+03	3.578141e+06	3.578141e+06	1.257586e+03	5.207270e+03	5.207141e+03	1.294837e-01	6.361659e+30	1.661575e+12	1.626950e-02	1.455300e-03
2.714000e-18	1.000000e+03	3.554288e+06	3.554288e+06	1.257536e+03	5.203594e+03	5.203462e+03	1.320371e-01	6.123057e+30	1.604913e+12	1.619184e-02	1.464032e-03
2.822219e-18	1.000000e+03	3.522113e+06	3.522113e+06	1.257514e+03	5.184028e+03	5.183893e+03	1.346348e-01	5.790468e+30	1.546596e+12	1.602464e-02	1.471852e-03
2.934753e-18	1.000000e+03	3.499699e+06	3.499699e+06	1.257443e+03	5.177114e+03	5.176976e+03	1.372840e-01	5.577771e+30	1.499762e+12	1.593670e-02	1.479303e-03
3.051775e-18	1.000000e+03	3.477916e+06	3.477916e+06	1.257436e+03	5.167447e+03	5.167307e+03	1.399884e-01	5.372780e+30	1.458206e+12	1.583780e-02	1.485788e-03
3.173462e-18	1.000000e+03	3.451799e+06	3.451799e+06	1.257367e+03	5.157440e+03	5.157297e+03	1.427397e-01	5.139664e+30	1.408523e+12	1.573253e-02	1.494131e-03
3.300002e-18	1.000000e+03	3.429603e+06	3.429603e+06	1.257281e+03	5.142500e+03	5.142354e+03	1.455547e-01	4.933471e+30	1.371770e+12	1.559641e-02	1.499445e-03
3.431588e-18	1.000000e+03	3.405034e+06	3.405034e+06	1.257336e+03	5.121415e+03	5.121267e+03	1.484249e-01	4.709731e+30	1.336738e+12	1.543407e-02	1.504072e-03
3.568420e-18	1.000000e+03	3.382713e+06	3.382713e+06	1.257291e+03	5.115943e+03	5.115792e+03	1.513445e-01	4.534710e+30	1.293960e+12	1.535730e-02	1.512379e-03
3.710709e-18	1.000000e+03	3.352423e+06	3.352423e+06	1.257225e+03	5.106250e+03	5.106096e+03	1.543208e-01	4.306901e+30	1.240665e+12	1.525674e-02	1.523152e-03
3.858671e-18	1.000000e+03	3.334694e+06	3.334694e+06	1.257216e+03	5.087284e+03	5.087127e+03	1.573693e-01	4.152737e+30	1.218721e+12	1.510588e-02	1.525563e-03
4.012533e-18	1.000000e+03	3.310311e+06	3.310311e+06	1.257186e+03	5.080260e+03	5.080099e+03	1.604610e-01	3.982071e+30	1.176737e+12	1.502644e-02	1.534677e-03
4.172530e-18	1.000000e+03	3.275103e+06	3.275103e+06	1.257137e+03	5.078576e+03	5.078412e+03	1.636261e-01	3.758213e+30	1.112428e+12	1.496057e-02	1.550661e-03
4.338907e-18	1.000000e+03	3.269218e+06	3.269218e+06	1.257117e+03	5.048208e+03	5.048041e+03	1.668366e-01	3.674817e+30	1.120855e+12	1.476073e-02	1.544164e-03
4.511918e-18	1.000000e+03	3.234015e+06	3.234015e+06	1.257027e+03	5.035671e+03	5.035501e+03	1.701292e-01	3.454325e+30	1.066784e+12	1.464684e-02	1.557095e-03
4.691828e-18	1.000000e+03	3.211669e+06	3.211669e+06	1.257041e+03	5.024677e+03	5.024503e+03	1.734828e-01	3.312527e+30	1.034234e+12	1.454109e-02	1.564507e-03
4.878912e-18	1.000000e+03	3.183538e+06	3.183538e+06	1.256963e+03	5.007206e+03	5.007029e+03	1.768989e-01	3.138702e+30	9.971783e+11	1.439763e-02	1.572843e-03
5.073456e-18	1.000000e+03	3.160757e+06	3.160757e+06	1.256987e+03	4.997640e+03	4.997459e+03	1.803825e-01	3.009798e+30	9.654117e+11	1.431110e-02	1.581153e-03
5.275757e-18	1.000000e+03	3.134712e+06	3.134712e+06	1.256927e+03	4.979073e+03	4.978889e+03	1.839305e-01	2.857663e+30	9.338316e+11	1.416165e-02	1.588367e-03
5.486124e-18	1.000000e+03	3.111241e+06	3.111241e+06	1.256897e+03	4.956113e+03	4.955925e+03	1.875566e-01	2.720321e+30	9.097335e+11	1.399726e-02	1.592970e-03
5.704880e-18	1.000000e+03	3.087121e+06	3.087121e+06	1.256832e+03	4.946267e+03	4.946075e+03	1.912509e-01	2.598737e+30	8.777577e+11	1.390225e-02	1.602226e-03
5.932358e-18	1.000000e+03	3.057449e+06	3.057449e+06	1.256787e+03	4.964933e+03	4.964738e+03	1.950061e-01	2.486114e+30	8.240509e+11	1.395776e-02	1.623881e-03
6.168908e-18	1.000000e+03	3.044506e+06	3.044506e+06	1.256808e+03	4.930191e+03	4.929993e+03	1.988585e-01	2.396768e+30	8.228243e+11	1.374462e-02	1.619373e-03
6.414889e-18	1.000000e+03	3.009068e+06	3.009068e+06	1.256743e+03	4.914782e+03	4.914580e+03	2.027682e-01	2.238880e+30	7.807452e+11	1.361326e-02	1.633324e-03
6.670679e-18	1.000000e+03	2.987858e+06	2.987858e+06	1.256730e+03	4.892653e+03	4.892446e+03	2.067687e-01	2.136103e+30	7.619041e+11	1.345594e-02	1.637512e-03
6.936668e-18	1.000000e+03	2.955909e+06	2.955909e+06	1.256702e+03	4.891483e+03	4.891272e+03	2.108401e-01	2.016325e+30	7.200422e+11	1.340284e-02	1.654815e-03
7.213263e-18	1.000000e+03	2.934574e+06	2.934574e+06	1.256642e+03	4.895854e+03	4.895639e+03	2.149896e-01	1.943427e+30	6.909173e+11	1.339473e-02	1.668335e-03
7.500887e-18	1.000000e+03	2.911230e+06	2.911230e+06	1.256655e+03	4.863072e+03	4.862853e+03	2.192380e-01	1.838269e+30	6.758583e+11	1.318613e-02	1.670452e-03
7.799981e-18	1.000000e+03	2.878842e+06	2.878842e+06	1.256536e+03	4.869103e+03	4.868879e+03	2.235310e-01	1.736008e+30	6.343177e+11	1.316902e-02	1.691341e-03
8.111000e-18	1.000000e+03	2.859719e+06	2.859719e+06	1.256575e+03	4.835924e+03	4.835696e+03	2.279527e-01	1.653336e+30	6.251207e+11	1.296688e-02	1.691048e-03
8.434421e-18	1.000000e+03	2.842646e+06	2.842646e+06	1.256565e+03	4.819265e+03	4.819032e+03	2.324296e-01	1.589722e+30	6.115293e+11	1.284691e-02	1.695345e-03
8.770738e-18	1.000000e+03	2.808004e+06	2.808004e+06	1.256489e+03	4.842146e+03	4.841909e+03	2.369982e-01	1.504018e+30	5.650198e+11	1.292278e-02	1.724409e-03
9.120466e-18	1.000000e+03	2.789352e+06	2.789352e+06	1.256537e+03	4.796044e+03	4.795802e+03	2.416776e-01	1.424526e+30	5.613771e+11	1.265450e-02	1.719411e-03
9.484139e-18	1.000000e+03	2.772930e+06	2.772930e+06	1.256419e+03	4.787758e+03	4.787512e+03	2.464275e-01	1.375546e+30	5.467818e+11	1.258553e-02	1.726606e-03
9.862313e-18	1.000000e+03	2.749640e+06	2.749640e+06	1.256380e+03	4.768899e+03	4.768648e+03	2.512749e-01	1.305067e+30	5.291053e+11	1.245503e-02	1.734372e-03
1.025557e-17	1.000000e+03	2.721815e+06	2.721815e+06	1.256382e+03	4.764131e+03	4.763875e+03	2.562406e-01	1.234836e+30	5.031422e+11	1.239960e-02	1.750351e-03
1.066450e-17	1.000000e+03	2.705485e+06	2.705485e+06	1.256351e+03	4.754309e+03	4.754048e+03	2.612633e-01	1.190564e+30	4.901352e+11	1.232021e-02	1.757285e-03
1.108974e-17	1.000000e+03	2.686638e+06	2.686638e+06	1.256298e+03	4.769378e+03	4.769112e+03	2.664257e-01	1.154735e+30	4.679219e+11	1.237450e-02	1.775222e-03
1.153194e-17	1.000000e+03	2.666992e+06	2.666992e+06	1.256218e+03	4.737625e+03	4.737353e+03	2.716711e-01	1.096116e+30	4.592540e+11	1.218539e-02	1.776393e-03
1.199177e-17	1.000000e+03	2.649064e+06	2.649064e+06	1.256196e+03	4.719103e+03	4.718826e+03	2.770168e-01	1.049671e+30	4.484930e+11	1.206930e-02	1.781423e-03
1.246993e-17	1.000000e+03	2.631419e+06	2.631419e+06	1.256173e+03	4.705640e+03	4.705357e+03	2.824670e-01	1.007355e+30	4.366055e+11	1.197632e-02	1.788252e-03
1.296716e-17	1.000000e+03	2.613661e+06	2.613661e+06	1.256177e+03	4.702372e+03	4.702084e+03	2.880368e-01	9.707708e+29	4.222130e+11	1.193882e-02	1.799151e-03
1.348422e-17	1.000000e+03	2.588128e+06	2.588128e+06	1.256084e+03	4.685423e+03	4.685130e+03	2.937127e-01	9.152664e+29	4.053250e+11	1.182253e-02	1.810353e-03
1.402189e-17	1.000000e+03	2.577377e+06	2.577377e+06	1.256088e+03	4.676368e+03	4.676068e+03	2.995024e-01	8.917223e+29	3.987369e+11	1.176064e-02	1.814390e-03
1.458101e-17	1.000000e+03	2.560303e+06	2.560303e+06	1.256028e+03	4.649954e+03	4.649649e+03	3.053961e-01	8.514102e+29	3.916476e+11	1.160842e-02	1.816173e-03
1.516242e-17	1.000000e+03	2.544403e+06	2.544403e+06	1.255992e+03	4.641756e+03	4.641445e+03	3.114160e-01	8.207874e+29	3.809072e+11	1.154495e-02	1.824300e-03
1.576701e-17	1.000000e+03	2.530907e+06	2.530907e+06	1.255974e+03	4.623433e+03	4.623116e+03	3.175505e-01	7.917190e+29	3.747555e+11	1.143618e-02	1.826789e-03
1.639571e-17	1.000000e+03	2.507991e+06	2.507991e+06	1.255944e+03	4.611447e+03	4.611123e+03	3.237711e-01	7.509187e+29	3.600865e+11	1.135152e-02	1.838701e-03
1.704948e-17	1.000000e+03	2.494007e+06	2.494007e+06	1.255959e+03	4.592722e+03	4.592392e+03	3.301591e-01	7.232806e+29	3.539615e+11	1.124371e-02	1.841503e-03
1.772931e-17	1.000000e+03	2.476725e+06	2.476725e+06	1.255881e+03	4.584479e+03	4.584142e+03	3.366804e-01	6.946934e+29	3.430389e+11	1.118137e-02	1.851024e-03
1.843626e-17	1.000000e+03	2.457760e+06	2.457760e+06	1.255837e+03	4.569621e+03	4.569277e+03	3.432974e-01	6.630144e+29	3.327531e+11	1.108963e-02	1.859263e-03
1.917139e-17	1.000000e+03	2.444749e+06	2.444749e+06	1.255813e+03	4.561731e+03	4.561381e+03	3.500477e-01	6.423066e+29	3.251577e+11	1.103221e-02	1.865930e-03
1.993584e-17	1.000000e+03	2.427939e+06	2.427939e+06	1.255790e+03	4.536064e+03	4.535707e+03	3.569601e-01	6.123579e+29	3.188667e+11	1.088699e-02	1.868278e-03
2.073077e-17	1.000000e+03	2.410205e+06	2.410205e+06	1.255738e+03	4.519715e+03	4.519351e+03	3.639785e-01	5.852543e+29	3.103054e+11	1.079358e-02	1.875241e-03
2.155740e-17	1.000000e+03	2.392111e+06	2.392111e+06	1.255709e+03	4.522021e+03	4.521650e+03	3.711407e-01	5.629864e+29	2.977385e+11	1.078158e-02	1.890389e-03
2.241698e-17	1.000000e+03	2.383216e+06	2.383216e+06	1.255634e+03	4.494795e+03	4.494416e+03	3.784310e-01	5.453696e+29	2.972636e+11	1.064058e-02	1.886021e-03
2.331085e-17	1.000000e+03	2.365713e+06	2.365713e+06	1.255652e+03	4.468299e+03	4.467913e+03	3.858968e-01	5.184061e+29	2.910444e+11	1.049425e-02	1.888775e-03
2.424035e-17	1.000000e+03	2.353269e+06	2.353269e+06	1.255660e+03	4.460431e+03	4.460038e+03	3.934997e-01	5.025045e+29	2.846137e+11	1.044415e-02	1.895419e-03
2.520692e-17	1.000000e+03	2.339112e+06	2.339112e+06	1.255612e+03	4.446192e+03	4.445791e+03	4.012325e-01	4.836446e+29	2.783462e+11	1.036006e-02	1.900803e-03
2.621203e-17	1.000000e+03	2.324672e+06	2.324672e+06	1.255520e+03	4.434494e+03	4.434085e+03	4.091381e-01	4.659831e+29	2.717376e+11	1.029563e-02	1.907578e-03
2.725722e-17	1.000000e+03	2.308327e+06	2.308327e+06	1.255513e+03	4.422964e+03	4.422547e+03	4.172012e-01	4.466164e+29	2.638564e+11	1.022208e-02	1.916091e-03
2.834409e-17	1.000000e+03	2.292334e+06	2.292334e+06	1.255445e+03	4.404239e+03	4.403813e+03	4.253885e-01	4.271249e+29	2.577512e+11	1.012178e-02	1.921290e-03
2.947429e-17	1.000000e+03	2.277747e+06	2.277747e+06	1.255442e+03	4.385048e+03	4.384615e+03	4.338038e-01	4.093981e+29	2.525072e+11	1.001635e-02	1.925169e-03
3.064956e-17	1.000000e+03	2.260860e+06	2.260860e+06	1.255407e+03	4.372800e+03	4.372357e+03	4.423213e-01	3.914790e+29	2.448559e+11	9.941036e-03	1.934131e-03
3.187169e-17	1.000000e+03	2.246556e+06	2.246556e+06	1.255364e+03	4.362893e+03	4.362442e+03	4.510329e-01	3.770657e+29	2.385306e+11	9.883751e-03	1.942036e-03
3.314255e-17	1.000000e+03	2.227981e+06	2.227981e+06	1.255363e+03	4.353685e+03	4.353225e+03	4.599031e-01	3.595634e+29	2.298743e+11	9.824474e-03	1.954094e-03
3.446409e-17	1.000000e+03	2.220802e+06	2.220802e+06	1.255356e+03	4.335199e+03	4.334730e+03	4.689809e-01	3.504082e+29	2.288385e+11	9.730070e-03	1.952087e-03
3.583833e-17	1.000000e+03	2.202984e+06	2.202984e+06	1.255292e+03	4.308489e+03	4.308011e+03	4.781857e-01	3.318770e+29	2.235383e+11	9.594258e-03	1.955751e-03
3.726736e-17	1.000000e+03	2.192095e+06	2.192095e+06	1.255241e+03	4.301953e+03	4.301465e+03	4.875883e-01	3.223039e+29	2.187445e+11	9.551246e-03	1.962485e-03
3.875337e-17	1.000000e+03	2.185201e+06	2.185201e+06	1.255172e+03	4.286053e+03	4.285556e+03	4.971870e-01	3.148051e+29	2.176476e+11	9.477110e-03	1.961400e-03
4.029863e-17	1.000000e+03	2.178048e+06	2.178048e+06	1.255151e+03	4.292761e+03	4.292254e+03	5.070412e-01	3.103374e+29	2.128877e+11	9.497042e-03	1.970921e-03
4.190552e-17	1.000000e+03	2.168956e+06	2.168956e+06	1.255094e+03	4.264240e+03	4.263723e+03	5.170335e-01	2.996733e+29	2.125396e+11	9.364519e-03	1.966033e-03
4.357647e-17	1.000000e+03	2.153864e+06	2.153864e+06	1.255103e+03	4.255213e+03	4.254686e+03	5.271339e-01	2.877585e+29	2.062630e+11	9.311676e-03	1.975618e-03
4.531406e-17	1.000000e+03	2.149514e+06	2.149514e+06	1.255012e+03	4.250542e+03	4.250004e+03	5.374888e-01	2.839484e+29	2.046530e+11	9.281744e-03	1.977443e-03
4.712093e-17	1.000000e+03	2.147200e+06	2.147200e+06	1.255006e+03	4.258345e+03	4.257797e+03	5.480633e-01	2.834004e+29	2.023934e+11	9.313850e-03	1.983208e-03
4.899985e-17	1.000000e+03	2.134496e+06	2.134496e+06	1.254989e+03	4.228661e+03	4.228102e+03	5.588318e-01	2.710154e+29	2.004379e+11	9.175044e-03	1.981105e-03
5.095368e-17	1.000000e+03	2.127547e+06	2.127547e+06	1.254855e+03	4.227915e+03	4.227345e+03	5.698261e-01	2.663510e+29	1.971620e+11	9.165366e-03	1.987225e-03
5.298543e-17	1.000000e+03	2.119380e+06	2.119380e+06	1.254852e+03	4.212993e+03	4.212412e+03	5.810517e-01	2.591583e+29	1.952593e+11	9.091008e-03	1.987842e-03
5.509819e-17	1.000000e+03	2.109478e+06	2.109478e+06	1.254841e+03	4.201342e+03	4.200750e+03	5.924495e-01	2.516009e+29	1.922082e+11	9.035002e-03	1.991650e-03
5.729520e-17	1.000000e+03	2.096794e+06	2.096794e+06	1.254747e+03	4.196953e+03	4.196349e+03	6.041560e-01	2.432888e+29	1.868321e+11	9.003991e-03	2.001605e-03
5.957981e-17	1.000000e+03	2.095108e+06	2.095108e+06	1.254762e+03	4.192764e+03	4.192148e+03	6.160160e-01	2.417735e+29	1.865978e+11	8.983951e-03	2.001216e-03
6.195552e-17	1.000000e+03	2.086682e+06	2.086682e+06	1.254705e+03	4.170274e+03	4.169646e+03	6.281433e-01	2.341331e+29	1.856264e+11	8.877125e-03	1.998519e-03
6.442595e-17	1.000000e+03	2.081085e+06	2.081085e+06	1.254737e+03	4.161907e+03	4.161266e+03	6.404943e-01	2.299455e+29	1.841463e+11	8.836222e-03	1.999873e-03
6.699490e-17	1.000000e+03	2.063652e+06	2.063652e+06	1.254622e+03	4.186654e+03	4.186000e+03	6.531225e-01	2.227715e+29	1.731907e+11	8.928301e-03	2.028760e-03
6.966628e-17	1.000000e+03	2.069012e+06	2.069012e+06	1.254591e+03	4.154318e+03	4.153652e+03	6.659536e-01	2.223511e+29	1.796969e+11	8.796606e-03	2.007875e-03
7.244418e-17	1.000000e+03	2.060594e+06	2.060594e+06	1.254546e+03	4.142220e+03	4.141541e+03	6.790287e-01	2.164011e+29	1.774572e+11	8.737528e-03	2.010207e-03
7.533284e-17	1.000000e+03	2.060564e+06	2.060564e+06	1.254472e+03	4.136831e+03	4.136138e+03	6.923541e-01	2.157531e+29	1.780813e+11	8.711997e-03	2.007620e-03
7.833669e-17	1.000000e+03	2.043569e+06	2.043569e+06	1.254423e+03	4.149029e+03	4.148323e+03	7.059536e-01	2.079737e+29	1.691516e+11	8.752928e-03	2.030286e-03
8.146032e-17	1.000000e+03	2.045911e+06	2.045911e+06	1.254390e+03	4.136782e+03	4.136062e+03	7.198471e-01	2.078993e+29	1.716090e+11	8.699837e-03	2.021976e-03
8.470850e-17	1.000000e+03	2.051224e+06	2.051224e+06	1.254396e+03	4.131498e+03	4.130764e+03	7.340200e-01	2.101390e+29	1.745696e+11	8.680258e-03	2.014163e-03
8.808620e-17	1.000000e+03	2.043613e+06	2.043613e+06	1.254322e+03	4.120233e+03	4.119485e+03	7.484625e-01	2.050147e+29	1.726537e+11	8.627455e-03	2.016151e-03
9.159858e-17	1.000000e+03	2.041964e+06	2.041964e+06	1.254335e+03	4.121132e+03	4.120369e+03	7.631945e-01	2.043016e+29	1.718657e+11	8.632219e-03	2.018220e-03
9.525102e-17	1.000000e+03	2.040435e+06	2.040435e+06	1.254269e+03	4.123789e+03	4.123011e+03	7.781942e-01	2.037279e+29	1.708317e+11	8.640286e-03	2.021034e-03
9.904909e-17	1.000000e+03	2.040516e+06	2.040516e+06	1.254218e+03	4.104635e+03	4.103842e+03	7.934955e-01	2.018540e+29	1.732465e+11	8.559110e-03	2.011567e-03
1.029986e-16	1.000000e+03	2.042720e+06	2.042720e+06	1.254176e+03	4.109866e+03	4.109057e+03	8.091035e-01	2.035558e+29	1.735982e+11	8.584814e-03	2.011958e-03
1.071056e-16	1.000000e+03	2.049603e+06	2.049603e+06	1.254089e+03	4.114901e+03	4.114076e+03	8.249710e-01	2.075705e+29	1.759416e+11	8.608114e-03	2.007658e-03
1.113764e-16	1.000000e+03	2.040175e+06	2.040175e+06	1.254054e+03	4.092636e+03	4.091795e+03	8.412279e-01	2.005366e+29	1.746537e+11	8.510354e-03	2.006022e-03
1.158175e-16	1.000000e+03	2.038366e+06	2.038366e+06	1.254055e+03	4.091683e+03	4.090825e+03	8.576995e-01	1.995474e+29	1.739948e+11	8.506032e-03	2.007335e-03
1.204356e-16	1.000000e+03	2.045559e+06	2.045559e+06	1.253940e+03	4.093044e+03	4.092169e+03	8.745610e-01	2.033249e+29	1.769940e+11	8.515719e-03	2.000941e-03
1.252379e-16	1.000000e+03	2.042275e+06	2.042275e+06	1.253925e+03	4.086360e+03	4.085468e+03	8.917227e-01	2.009456e+29	1.763581e+11	8.483970e-03	2.000887e-03
1.302317e-16	1.000000e+03	2.044536e+06	2.044536e+06	1.253872e+03	4.087146e+03	4.086237e+03	9.093054e-01	2.021983e+29	1.772869e+11	8.489754e-03	1.999058e-03
1.354246e-16	1.000000e+03	2.049079e+06	2.049079e+06	1.253826e+03	4.087590e+03	4.086663e+03	9.271346e-01	2.045832e+29	1.792806e+11	8.495085e-03	1.994843e-03
1.408246e-16	1.000000e+03	2.045700e+06	2.045700e+06	1.253756e+03	4.077630e+03	4.076684e+03	9.453678e-01	2.018847e+29	1.790871e+11	8.452500e-03	1.993269e-03
1.464398e-16	1.000000e+03	2.047806e+06	2.047806e+06	1.253689e+03	4.088281e+03	4.087317e+03	9.639582e-01	2.040268e+29	1.786419e+11	8.498356e-03	1.996421e-03
1.522790e-16	1.000000e+03	2.046659e+06	2.046659e+06	1.253683e+03	4.065384e+03	4.064401e+03	9.828731e-01	2.011510e+29	1.811400e+11	8.402072e-03	1.986352e-03
1.583511e-16	1.000000e+03	2.043540e+06	2.043540e+06	1.253575e+03	4.081117e+03	4.080114e+03	1.002151e+00	2.010893e+29	1.776208e+11	8.463784e-03	1.997082e-03
1.646652e-16	1.000000e+03	2.060996e+06	2.060996e+06	1.253635e+03	4.069214e+03	4.068192e+03	1.021850e+00	2.088578e+29	1.871967e+11	8.424742e-03	1.974392e-03
1.712311e-16	1.000000e+03	2.052287e+06	2.052287e+06	1.253507e+03	4.084315e+03	4.083273e+03	1.041960e+00	2.059662e+29	1.812173e+11	8.485881e-03	1.990129e-03
1.780589e-16	1.000000e+03	2.045282e+06	2.045282e+06	1.253436e+03	4.064544e+03	4.063482e+03	1.062438e+00	2.004545e+29	1.806993e+11	8.401195e-03	1.987278e-03
1.851589e-16	1.000000e+03	2.046947e+06	2.046947e+06	1.253422e+03	4.063001e+03	4.061918e+03	1.083200e+00	2.011142e+29	1.816386e+11	8.394623e-03	1.984908e-03
1.925420e-16	1.000000e+03	2.048855e+06	2.048855e+06	1.253378e+03	4.083225e+03	4.082120e+03	1.104562e+00	2.040609e+29	1.797808e+11	8.478027e-03	1.992930e-03
2.002195e-16	1.000000e+03	2.050902e+06	2.050902e+06	1.253372e+03	4.063421e+03	4.062295e+03	1.126231e+00	2.030848e+29	1.833237e+11	8.395451e-03	1.981285e-03
2.082031e-16	1.000000e+03	2.059027e+06	2.059027e+06	1.253269e+03	4.075808e+03	4.074659e+03	1.148396e+00	2.085877e+29	1.854472e+11	8.454152e-03	1.979483e-03
2.165050e-16	1.000000e+03	2.051994e+06	2.051994e+06	1.253230e+03	4.053606e+03	4.052435e+03	1.170851e+00	2.027389e+29	1.852376e+11	8.358879e-03	1.975448e-03
2.251381e-16	1.000000e+03	2.053886e+06	2.053886e+06	1.253132e+03	4.059978e+03	4.058784e+03	1.193826e+00	2.043332e+29	1.852340e+11	8.385868e-03	1.976729e-03
2.341153e-16	1.000000e+03	2.052506e+06	2.052506e+06	1.253095e+03	4.059929e+03	4.058712e+03	1.217351e+00	2.036576e+29	1.846326e+11	8.386293e-03	1.978035e-03
2.434505e-16	1.000000e+03	2.059456e+06	2.059456e+06	1.253036e+03	4.067675e+03	4.066434e+03	1.241179e+00	2.080434e+29	1.868197e+11	8.423298e-03	1.975121e-03
2.531579e-16	1.000000e+03	2.052643e+06	2.052643e+06	1.253003e+03	4.059690e+03	4.058424e+03	1.265530e+00	2.037100e+29	1.847345e+11	8.385642e-03	1.977786e-03
2.632524e-16	1.000000e+03	2.055938e+06	2.055938e+06	1.252984e+03	4.061966e+03	4.060676e+03	1.290402e+00	2.056617e+29	1.859824e+11	8.398357e-03	1.975724e-03
2.737495e-16	1.000000e+03	2.054722e+06	2.054722e+06	1.252910e+03	4.053995e+03	4.052680e+03	1.315785e+00	2.042200e+29	1.865014e+11	8.364202e-03	1.973014e-03
2.846651e-16	1.000000e+03	2.056417e+06	2.056417e+06	1.252882e+03	4.046292e+03	4.044950e+03	1.341551e+00	2.043165e+29	1.883725e+11	8.333726e-03	1.967642e-03
2.960159e-16	1.000000e+03	2.052972e+06	2.052972e+06	1.252812e+03	4.056485e+03	4.055117e+03	1.367891e+00	2.035019e+29	1.852759e+11	8.370368e-03	1.975909e-03
3.078193e-16	1.000000e+03	2.054295e+06	2.054295e+06	1.252757e+03	4.063270e+03	4.061875e+03	1.394791e+00	2.048806e+29	1.849789e+11	8.399983e-03	1.977939e-03
3.200935e-16	1.000000e+03	2.055623e+06	2.055623e+06	1.252711e+03	4.049376e+03	4.047953e+03	1.422114e+00	2.042260e+29	1.875732e+11	8.346134e-03	1.969902e-03
3.328570e-16	1.000000e+03	2.054651e+06	2.054651e+06	1.252639e+03	4.051105e+03	4.049655e+03	1.449999e+00	2.038281e+29	1.868085e+11	8.349581e-03	1.971675e-03
3.461294e-16	1.000000e+03	2.055595e+06	2.055595e+06	1.252558e+03	4.057393e+03	4.055914e+03	1.478440e+00	2.050136e+29	1.864436e+11	8.378878e-03	1.973829e-03
3.599311e-16	1.000000e+03	2.056986e+06	2.056986e+06	1.252530e+03	4.063039e+03	4.061532e+03	1.507312e+00	2.062719e+29	1.862881e+11	8.401853e-03	1.975239e-03
3.742832e-16	1.000000e+03	2.058889e+06	2.058889e+06	1.252419e+03	4.049181e+03	4.047644e+03	1.536973e+00	2.058362e+29	1.890974e+11	8.345424e-03	1.966683e-03
3.892075e-16	1.000000e+03	2.053953e+06	2.053953e+06	1.252381e+03	4.052944e+03	4.051377e+03	1.567120e+00	2.037113e+29	1.862781e+11	8.359001e-03	1.973242e-03
4.047269e-16	1.000000e+03	2.056407e+06	2.056407e+06	1.252323e+03	4.064529e+03	4.062931e+03	1.597873e+00	2.060761e+29	1.857704e+11	8.405700e-03	1.976520e-03
4.208651e-16	1.000000e+03	2.059291e+06	2.059291e+06	1.252249e+03	4.073237e+03	4.071608e+03	1.629102e+00	2.084593e+29	1.859187e+11	8.443519e-03	1.977980e-03
4.376468e-16	1.000000e+03	2.055088e+06	2.055088e+06	1.252207e+03	4.054352e+03	4.052691e+03	1.661112e+00	2.044408e+29	1.866209e+11	8.365778e-03	1.972836e-03
4.550977e-16	1.000000e+03	2.047105e+06	2.047105e+06	1.252119e+03	4.072963e+03	4.071269e+03	1.693713e+00	2.021589e+29	1.803602e+11	8.434967e-03	1.989621e-03
4.732445e-16	1.000000e+03	2.051072e+06	2.051072e+06	1.252018e+03	4.064139e+03	4.062412e+03	1.726838e+00	2.033263e+29	1.833795e+11	8.401961e-03	1.981471e-03
4.921148e-16	1.000000e+03	2.048845e+06	2.048845e+06	1.251970e+03	4.084578e+03	4.082817e+03	1.760686e+00	2.041966e+29	1.796025e+11	8.483881e-03	1.993601e-03
5.117376e-16	1.000000e+03	2.058714e+06	2.058714e+06	1.251953e+03	4.068669e+03	4.066874e+03	1.795270e+00	2.077642e+29	1.863412e+11	8.427172e-03	1.976316e-03
5.321428e-16	1.000000e+03	2.053990e+06	2.053990e+06	1.251893e+03	4.071360e+03	4.069530e+03	1.830319e+00	2.054966e+29	1.836992e+11	8.431485e-03	1.982171e-03
5.533617e-16	1.000000e+03	2.048475e+06	2.048475e+06	1.251817e+03	4.073149e+03	4.071282e+03	1.866167e+00	2.029028e+29	1.809826e+11	8.437731e-03	1.988381e-03
5.754266e-16	1.000000e+03	2.053773e+06	2.053773e+06	1.251710e+03	4.071251e+03	4.069348e+03	1.902827e+00	2.053908e+29	1.836292e+11	8.431605e-03	1.982328e-03
5.983714e-16	1.000000e+03	2.054254e+06	2.054254e+06	1.251658e+03	4.064985e+03	4.063045e+03	1.940060e+00	2.050188e+29	1.847136e+11	8.406475e-03	1.978813e-03
6.222311e-16	1.000000e+03	2.050703e+06	2.050703e+06	1.251614e+03	4.067508e+03	4.065530e+03	1.978178e+00	2.034882e+29	1.827666e+11	8.416215e-03	1.983470e-03
6.470421e-16	1.000000e+03	2.047497e+06	2.047497e+06	1.251539e+03	4.088584e+03	4.086567e+03	2.016904e+00	2.038789e+29	1.784465e+11	8.498605e-03	1.996870e-03
6.728425e-16	1.000000e+03	2.051126e+06	2.051126e+06	1.251459e+03	4.065370e+03	4.063314e+03	2.056386e+00	2.034978e+29	1.832564e+11	8.407935e-03	1.982019e-03
6.996717e-16	1.000000e+03	2.053799e+06	2.053799e+06	1.251385e+03	4.088383e+03	4.086287e+03	2.096501e+00	2.070466e+29	1.812635e+11	8.499037e-03	1.990644e-03
7.275707e-16	1.000000e+03	2.053010e+06	2.053010e+06	1.251296e+03	4.072621e+03	4.070483e+03	2.137693e+00	2.051596e+29	1.831141e+11	8.437779e-03	1.983732e-03
7.565821e-16	1.000000e+03	2.053119e+06	2.053119e+06	1.251215e+03	4.085923e+03	4.083744e+03	2.179457e+00	2.065632e+29	1.813852e+11	8.493236e-03	1.990105e-03
7.867504e-16	1.000000e+03	2.054530e+06	2.054530e+06	1.251241e+03	4.084824e+03	4.082602e+03	2.222151e+00	2.072079e+29	1.821963e+11	8.490543e-03	1.988204e-03
8.181215e-16	1.000000e+03	2.055059e+06	2.055059e+06	1.251102e+03	4.095183e+03	4.092918e+03	2.265626e+00	2.084737e+29	1.810025e+11	8.531415e-03	1.992733e-03
8.507436e-16	1.000000e+03	2.046850e+06	2.046850e+06	1.251023e+03	4.092943e+03	4.090633e+03	2.310081e+00	2.040409e+29	1.776392e+11	8.518805e-03	1.999630e-03
8.846665e-16	1.000000e+03	2.051358e+06	2.051358e+06	1.250955e+03	4.087935e+03	4.085579e+03	2.355243e+00	2.058357e+29	1.803022e+11	8.499716e-03	1.992794e-03
9.199420e-16	1.000000e+03	2.048387e+06	2.048387e+06	1.250861e+03	4.099227e+03	4.096825e+03	2.401182e+00	2.054585e+29	1.775066e+11	8.545846e-03	2.001197e-03
9.566241e-16	1.000000e+03	2.053384e+06	2.053384e+06	1.250783e+03	4.097967e+03	4.095519e+03	2.448186e+00	2.078998e+29	1.798919e+11	8.542687e-03	1.995714e-03
9.947689e-16	1.000000e+03	2.052953e+06	2.052953e+06	1.250672e+03	4.098942e+03	4.096446e+03	2.496152e+00	2.077424e+29	1.795421e+11	8.545181e-03	1.996608e-03
1.034435e-15	1.000000e+03	2.049073e+06	2.049073e+06	1.250630e+03	4.096981e+03	4.094436e+03	2.544960e+00	2.056026e+29	1.781184e+11	8.537540e-03	1.999431e-03
1.075682e-15	1.000000e+03	2.061230e+06	2.061230e+06	1.250539e+03	4.116351e+03	4.113756e+03	2.594658e+00	2.139634e+29	1.810413e+11	8.625778e-03	1.997036e-03
1.118574e-15	1.000000e+03	2.052496e+06	2.052496e+06	1.250476e+03	4.113121e+03	4.110475e+03	2.645352e+00	2.089902e+29	1.775287e+11	8.606075e-03	2.003960e-03
1.163177e-15	1.000000e+03	2.050558e+06	2.050558e+06	1.250360e+03	4.105286e+03	4.102588e+03	2.697158e+00	2.072046e+29	1.776980e+11	8.572942e-03	2.002033e-03
1.209558e-15	1.000000e+03	2.052723e+06	2.052723e+06	1.250293e+03	4.114469e+03	4.111720e+03	2.749746e+00	2.092685e+29	1.774739e+11	8.612788e-03	2.004396e-03
1.257788e-15	1.000000e+03	2.060385e+06	2.060385e+06	1.250220e+03	4.129099e+03	4.126295e+03	2.803411e+00	2.148385e+29	1.789928e+11	8.678835e-03	2.004042e-03
1.307942e-15	1.000000e+03	2.063830e+06	2.063830e+06	1.250063e+03	4.116429e+03	4.113571e+03	2.858331e+00	2.153234e+29	1.821747e+11	8.626066e-03	1.994558e-03
1.360095e-15	1.000000e+03	2.059738e+06	2.059738e+06	1.249986e+03	4.116552e+03	4.113638e+03	2.914073e+00	2.132145e+29	1.803636e+11	8.626764e-03	1.998580e-03
1.414328e-15	1.000000e+03	2.062398e+06	2.062398e+06	1.249939e+03	4.137475e+03	4.134504e+03	2.971005e+00	2.169001e+29	1.788886e+11	8.719431e-03	2.006147e-03
1.470723e-15	1.000000e+03	2.063745e+06	2.063745e+06	1.249779e+03	4.124607e+03	4.121578e+03	3.028815e+00	2.163057e+29	1.811986e+11	8.667193e-03	1.998603e-03
1.529367e-15	1.000000e+03	2.070820e+06	2.070820e+06	1.249753e+03	4.143784e+03	4.140696e+03	3.088120e+00	2.221614e+29	1.818373e+11	8.750814e-03	2.001036e-03
1.590350e-15	1.000000e+03	2.066888e+06	2.066888e+06	1.249659e+03	4.162572e+03	4.159424e+03	3.148478e+00	2.220206e+29	1.776579e+11	8.828756e-03	2.013932e-03
1.653764e-15	1.000000e+03	2.081756e+06	2.081756e+06	1.249561e+03	4.152512e+03	4.149302e+03	3.209761e+00	2.293257e+29	1.857370e+11	8.798219e-03	1.994716e-03
1.719707e-15	1.000000e+03	2.080042e+06	2.080042e+06	1.249423e+03	4.159033e+03	4.155761e+03	3.272284e+00	2.290819e+29	1.840894e+11	8.825140e-03	1.999495e-03
1.788279e-15	1.000000e+03	2.090458e+06	2.090458e+06	1.249360e+03	4.157765e+03	4.154429e+03	3.336033e+00	2.348389e+29	1.890036e+11	8.823778e-03	1.988926e-03
1.859586e-15	1.000000e+03	2.090175e+06	2.090175e+06	1.249170e+03	4.170765e+03	4.167364e+03	3.401126e+00	2.363078e+29	1.872403e+11	8.884963e-03	1.995414e-03
1.933736e-15	1.000000e+03	2.091743e+06	2.091743e+06	1.249082e+03	4.199005e+03	4.195537e+03	3.467615e+00	2.404240e+29	1.841814e+11	9.005895e-03	2.007419e-03
2.010842e-15	1.000000e+03	2.115956e+06	2.115956e+06	1.249026e+03	4.197580e+03	4.194045e+03	3.535091e+00	2.550728e+29	1.957354e+11	9.020333e-03	1.983775e-03
2.091023e-15	1.000000e+03	2.112636e+06	2.112636e+06	1.248859e+03	4.195303e+03	4.191699e+03	3.603854e+00	2.528038e+29	1.945211e+11	9.010554e-03	1.985815e-03
2.174402e-15	1.000000e+03	2.119372e+06	2.119372e+06	1.248805e+03	4.200944e+03	4.197270e+03	3.674304e+00	2.577797e+29	1.970217e+11	9.042819e-03	1.982165e-03
2.261104e-15	1.000000e+03	2.127277e+06	2.127277e+06	1.248645e+03	4.207414e+03	4.203669e+03	3.745708e+00	2.635125e+29	1.998595e+11	9.073453e-03	1.977841e-03
2.351265e-15	1.000000e+03	2.134197e+06	2.134197e+06	1.248562e+03	4.211089e+03	4.207270e+03	3.818661e+00	2.686025e+29	2.028328e+11	9.099737e-03	1.973149e-03
2.445020e-15	1.000000e+03	2.144854e+06	2.144854e+06	1.248427e+03	4.222760e+03	4.218867e+03	3.892869e+00	2.770929e+29	2.063684e+11	9.156476e-03	1.968787e-03
2.542513e-15	1.000000e+03	2.150433e+06	2.150433e+06	1.248316e+03	4.233298e+03	4.229329e+03	3.968938e+00	2.823930e+29	2.077112e+11	9.211190e-03	1.968579e-03
2.643895e-15	1.000000e+03	2.164126e+06	2.164126e+06	1.248193e+03	4.247930e+03	4.243884e+03	4.046020e+00	2.938139e+29	2.124152e+11	9.284331e-03	1.962885e-03
2.749318e-15	1.000000e+03	2.165091e+06	2.165091e+06	1.248083e+03	4.243920e+03	4.239795e+03	4.124591e+00	2.940789e+29	2.136132e+11	9.272018e-03	1.960158e-03
2.858946e-15	1.000000e+03	2.174765e+06	2.174765e+06	1.247976e+03	4.258373e+03	4.254168e+03	4.204821e+00	3.030072e+29	2.163887e+11	9.342927e-03	1.958084e-03
2.972944e-15	1.000000e+03	2.188765e+06	2.188765e+06	1.247804e+03	4.275273e+03	4.270986e+03	4.286374e+00	3.158371e+29	2.211281e+11	9.431023e-03	1.953281e-03
3.091488e-15	1.000000e+03	2.194171e+06	2.194171e+06	1.247668e+03	4.289626e+03	4.285256e+03	4.369669e+00	3.221288e+29	2.217851e+11	9.500987e-03	1.955010e-03
3.214760e-15	1.000000e+03	2.200294e+06	2.200294e+06	1.247555e+03	4.309591e+03	4.305136e+03	4.454923e+00	3.298903e+29	2.219162e+11	9.595263e-03	1.958643e-03
3.342946e-15	1.000000e+03	2.216817e+06	2.216817e+06	1.247417e+03	4.304597e+03	4.300056e+03	4.541358e+00	3.422257e+29	2.315528e+11	9.588586e-03	1.941792e-03
3.476244e-15	1.000000e+03	2.226142e+06	2.226142e+06	1.247299e+03	4.317560e+03	4.312931e+03	4.629441e+00	3.520375e+29	2.346373e+11	9.658644e-03	1.939481e-03
3.614857e-15	1.000000e+03	2.235137e+06	2.235137e+06	1.247178e+03	4.321075e+03	4.316356e+03	4.719441e+00	3.600802e+29	2.390232e+11	9.682104e-03	1.933248e-03
3.758997e-15	1.000000e+03	2.254422e+06	2.254422e+06	1.247067e+03	4.337832e+03	4.333022e+03	4.810803e+00	3.792457e+29	2.469203e+11	9.768671e-03	1.924144e-03
3.908885e-15	1.000000e+03	2.260567e+06	2.260567e+06	1.246852e+03	4.363450e+03	4.358546e+03	4.904023e+00	3.896512e+29	2.463349e+11	9.901022e-03	1.930246e-03
4.064749e-15	1.000000e+03	2.272429e+06	2.272429e+06	1.246715e+03	4.363118e+03	4.358118e+03	4.999347e+00	4.004138e+29	2.532353e+11	9.911717e-03	1.920024e-03
4.226829e-15	1.000000e+03	2.290763e+06	2.290763e+06	1.246564e+03	4.382566e+03	4.377470e+03	5.095909e+00	4.213279e+29	2.606022e+11	1.001869e-02	1.913147e-03
4.395371e-15	1.000000e+03	2.305903e+06	2.305903e+06	1.246412e+03	4.391848e+03	4.386653e+03	5.194980e+00	4.378784e+29	2.679890e+11	1.007487e-02	1.904611e-03
4.570634e-15	1.000000e+03	2.308779e+06	2.308779e+06	1.246257e+03	4.433092e+03	4.427796e+03	5.295789e+00	4.490039e+29	2.622506e+11	1.026667e-02	1.920102e-03
4.752885e-15	1.000000e+03	2.336325e+06	2.336325e+06	1.246080e+03	4.430207e+03	4.424809e+03	5.398402e+00	4.773748e+29	2.797301e+11	1.028691e-02	1.896229e-03
4.942403e-15	1.000000e+03	2.348508e+06	2.348508e+06	1.245935e+03	4.431772e+03	4.426269e+03	5.502779e+00	4.909884e+29	2.871997e+11	1.030865e-02	1.887058e-03
5.139478e-15	1.000000e+03	2.368651e+06	2.368651e+06	1.245820e+03	4.453407e+03	4.447798e+03	5.609158e+00	5.183136e+29	2.958902e+11	1.042746e-02	1.880145e-03
5.344412e-15	1.000000e+03	2.381950e+06	2.381950e+06	1.245622e+03	4.456463e+03	4.450745e+03	5.717896e+00	5.347373e+29	3.042207e+11	1.046089e-02	1.870931e-03
5.557517e-15	1.000000e+03	2.402425e+06	2.402425e+06	1.245506e+03	4.493553e+03	4.487724e+03	5.828484e+00	5.686643e+29	3.103894e+11	1.065854e-02	1.870423e-03
5.779119e-15	1.000000e+03	2.419760e+06	2.419760e+06	1.245292e+03	4.507960e+03	4.502019e+03	5.941062e+00	5.942871e+29	3.192242e+11	1.074549e-02	1.862978e-03
6.009558e-15	1.000000e+03	2.431733e+06	2.431733e+06	1.245096e+03	4.534535e+03	4.528479e+03	6.055982e+00	6.172505e+29	3.219570e+11	1.088864e-02	1.864734e-03
6.249185e-15	1.000000e+03	2.454447e+06	2.454447e+06	1.244931e+03	4.541860e+03	4.535687e+03	6.172614e+00	6.502672e+29	3.364521e+11	1.095002e-02	1.850462e-03
6.498368e-15	1.000000e+03	2.481009e+06	2.481009e+06	1.244789e+03	4.565043e+03	4.558751e+03	6.291797e+00	6.951024e+29	3.506100e+11	1.109170e-02	1.839994e-03
6.757486e-15	1.000000e+03	2.506191e+06	2.506191e+06	1.244573e+03	4.568015e+03	4.561602e+03	6.413256e+00	7.340188e+29	3.690367e+11	1.113596e-02	1.822692e-03
7.026937e-15	1.000000e+03	2.531947e+06	2.531947e+06	1.244385e+03	4.611646e+03	4.605109e+03	6.536675e+00	7.895242e+29	3.785174e+11	1.138109e-02	1.821383e-03
7.307131e-15	1.000000e+03	2.556800e+06	2.556800e+06	1.244211e+03	4.623445e+03	4.616782e+03	6.663127e+00	8.353925e+29	3.954231e+11	1.146828e-02	1.808294e-03
7.598499e-15	1.000000e+03	2.588489e+06	2.588489e+06	1.244001e+03	4.652718e+03	4.645927e+03	6.791117e+00	9.026776e+29	4.139989e+11	1.165177e-02	1.797464e-03
7.901484e-15	1.000000e+03	2.609259e+06	2.609259e+06	1.243830e+03	4.659863e+03	4.652941e+03	6.922110e+00	9.447092e+29	4.299641e+11	1.171666e-02	1.785896e-03
8.216551e-15	1.000000e+03	2.636856e+06	2.636856e+06	1.243632e+03	4.687871e+03	4.680816e+03	7.055535e+00	1.010866e+30	4.464935e+11	1.189469e-02	1.777826e-03
8.544181e-15	1.000000e+03	2.667739e+06	2.667739e+06	1.243403e+03	4.708462e+03	4.701271e+03	7.191432e+00	1.084766e+30	4.687492e+11	1.204233e-02	1.764964e-03
8.884875e-15	1.000000e+03	2.702333e+06	2.702333e+06	1.243254e+03	4.721479e+03	4.714149e+03	7.330216e+00	1.167326e+30	4.975098e+11	1.215036e-02	1.747186e-03
9.239153e-15	1.000000e+03	2.735893e+06	2.735893e+06	1.242973e+03	4.757295e+03	4.749824e+03	7.470721e+00	1.265074e+30	5.191771e+11	1.237975e-02	1.738846e-03
9.607559e-15	1.000000e+03	2.777510e+06	2.777510e+06	1.242811e+03	4.764908e+03	4.757293e+03	7.614103e+00	1.375210e+30	5.598822e+11	1.247906e-02	1.715532e-03
9.990654e-15	1.000000e+03	2.824459e+06	2.824459e+06	1.242540e+03	4.804269e+03	4.796508e+03	7.760480e+00	1.527014e+30	5.966322e+11	1.274259e-02	1.700952e-03
1.038903e-14	1.000000e+03	2.875035e+06	2.875035e+06	1.242365e+03	4.806388e+03	4.798478e+03	7.909914e+00	1.679300e+30	6.546879e+11	1.282341e-02	1.671766e-03
1.080328e-14	1.000000e+03	2.921737e+06	2.921737e+06	1.242072e+03	4.838928e+03	4.830868e+03	8.060769e+00	1.854777e+30	6.991104e+11	1.306704e-02	1.656182e-03
1.123406e-14	1.000000e+03	2.975547e+06	2.975547e+06	1.241855e+03	4.853058e+03	4.844842e+03	8.215759e+00	2.057221e+30	7.641939e+11	1.322934e-02	1.630980e-03
1.168201e-14	1.000000e+03	3.025928e+06	3.025928e+06	1.241640e+03	4.882677e+03	4.874304e+03	8.373233e+00	2.276998e+30	8.204885e+11	1.346360e-02	1.613613e-03
1.214782e-14	1.000000e+03	3.083697e+06	3.083697e+06	1.241388e+03	4.922690e+03	4.914157e+03	8.533504e+00	2.560257e+30	8.856680e+11	1.377261e-02	1.596360e-03
1.263221e-14	1.000000e+03	3.139076e+06	3.139076e+06	1.241180e+03	4.960569e+03	4.951872e+03	8.697356e+00	2.859726e+30	9.520654e+11	1.407365e-02	1.580264e-03
1.313591e-14	1.000000e+03	3.209007e+06	3.209007e+06	1.240947e+03	4.984374e+03	4.975511e+03	8.863787e+00	3.248100e+30	1.055787e+12	1.431751e-02	1.553245e-03
1.365969e-14	1.000000e+03	3.271287e+06	3.271287e+06	1.240707e+03	5.017233e+03	5.008200e+03	9.032770e+00	3.648579e+30	1.147632e+12	1.460904e-02	1.533718e-03
1.420436e-14	1.000000e+03	3.338414e+06	3.338414e+06	1.240408e+03	5.054208e+03	5.045003e+03	9.205344e+00	4.127549e+30	1.251488e+12	1.493077e-02	1.513955e-03
1.477076e-14	1.000000e+03	3.410383e+06	3.410383e+06	1.240140e+03	5.091695e+03	5.082313e+03	9.381703e+00	4.697654e+30	1.372680e+12	1.527412e-02	1.492998e-03
1.535973e-14	1.000000e+03	3.481842e+06	3.481842e+06	1.239884e+03	5.121411e+03	5.111851e+03	9.560172e+00	5.314935e+30	1.508515e+12	1.557916e-02	1.470891e-03
1.597219e-14	1.000000e+03	3.569915e+06	3.569915e+06	1.239626e+03	5.161953e+03	5.152210e+03	9.742281e+00	6.176481e+30	1.685276e+12	1.597876e-02	1.445960e-03
1.660907e-14	1.000000e+03	3.661183e+06	3.661183e+06	1.239331e+03	5.194080e+03	5.184152e+03	9.927964e+00	7.169186e+30	1.896386e+12	1.634760e-02	1.418689e-03
1.727135e-14	1.000000e+03	3.760446e+06	3.760446e+06	1.239063e+03	5.233333e+03	5.223216e+03	1.011724e+01	8.413520e+30	2.143314e+12	1.678309e-02	1.391679e-03
1.796003e-14	1.000000e+03	3.873578e+06	3.873578e+06	1.238804e+03	5.279273e+03	5.268962e+03	1.031044e+01	1.005412e+31	2.451736e+12	1.729314e-02	1.362893e-03
1.867618e-14	1.000000e+03	3.982834e+06	3.982834e+06	1.238500e+03	5.304810e+03	5.294304e+03	1.050588e+01	1.181571e+31	2.812617e+12	1.768439e-02	1.331919e-03
1.942088e-14	1.000000e+03	4.121912e+06	4.121912e+06	1.238213e+03	5.340783e+03	5.330078e+03	1.070539e+01	1.444311e+31	3.323809e+12	1.820785e-02	1.295705e-03
2.019527e-14	1.000000e+03	4.272331e+06	4.272331e+06	1.237878e+03	5.375684e+03	5.364776e+03	1.090860e+01	1.780917e+31	3.967116e+12	1.876768e-02	1.258256e-03
2.100055e-14	1.000000e+03	4.433378e+06	4.433378e+06	1.237570e+03	5.419164e+03	5.408048e+03	1.111625e+01	2.219078e+31	4.748003e+12	1.943525e-02	1.222356e-03
2.183793e-14	1.000000e+03	4.621581e+06	4.621581e+06	1.237274e+03	5.471907e+03	5.460580e+03	1.132665e+01	2.844522e+31	5.798502e+12	2.023707e-02	1.183990e-03
2.270870e-14	1.000000e+03	4.807761e+06	4.807761e+06	1.236949e+03	5.512947e+03	5.501406e+03	1.154074e+01	3.589407e+31	7.048616e+12	2.096041e-02	1.146677e-03
2.361420e-14	1.000000e+03	5.019554e+06	5.019554e+06	1.236593e+03	5.559360e+03	5.547600e+03	1.175999e+01	4.631624e+31	8.721864e+12	2.180212e-02	1.107541e-03
2.455580e-14	1.000000e+03	5.227656e+06	5.227656e+06	1.236323e+03	5.610797e+03	5.598815e+03	1.198254e+01	5.926247e+31	1.065754e+13	2.276859e-02	1.073291e-03
2.553495e-14	1.000000e+03	5.529227e+06	5.529227e+06	1.235953e+03	5.664651e+03	5.652442e+03	1.220885e+01	8.271310e+31	1.418106e+13	2.400732e-02	1.024492e-03
2.655314e-14	1.000000e+03	5.840446e+06	5.840446e+06	1.235545e+03	5.708762e+03	5.696321e+03	1.244023e+01	1.142244e+32	1.883863e+13	2.521275e-02	9.774531e-04
2.761193e-14	1.000000e+03	6.165476e+06	6.165476e+06	1.235235e+03	5.775554e+03	5.762879e+03	1.267502e+01	1.593309e+32	2.479316e+13	2.682614e-02	9.367571e-04
2.871294e-14	1.000000e+03	6.547904e+06	6.547904e+06	1.234911e+03	5.847575e+03	5.834660e+03	1.291491e+01	2.303988e+32	3.369776e+13	2.871178e-02	8.930454e-04
2.985785e-14	1.000000e+03	7.005304e+06	7.005304e+06	1.234570e+03	5.932726e+03	5.919570e+03	1.315627e+01	3.465636e+32	4.715323e+13	3.081337e-02	8.468905e-04
3.104841e-14	1.000000e+03	7.475068e+06	7.475068e+06	1.234229e+03	5.999861e+03	5.986457e+03	1.340445e+01	5.127498e+32	6.594768e+13	3.295498e-02	8.026497e-04
3.228644e-14	1.000000e+03	8.068114e+06	8.068114e+06	1.233786e+03	6.073187e+03	6.059530e+03	1.365700e+01	8.226390e+32	9.956941e+13	3.609444e-02	7.527394e-04
3.357385e-14	1.000000e+03	8.758075e+06	8.758075e+06	1.233453e+03	6.117382e+03	6.103469e+03	1.391350e+01	1.358460e+33	1.585691e+14	3.954528e-02	6.984848e-04
3.491258e-14	1.000000e+03	9.646901e+06	9.646901e+06	1.233031e+03	6.092950e+03	6.078776e+03	1.417435e+01	2.469514e+33	2.940854e+14	4.433674e-02	6.315966e-04
3.630470e-14	1.000000e+03	1.084225e+07	1.084225e+07	1.232661e+03	6.044932e+03	6.030491e+03	1.444052e+01	4.864130e+33	6.026263e+14	4.869664e-02	5.575348e-04
3.775233e-14	1.000000e+03	1.231429e+07	1.231429e+07	1.232238e+03	5.958279e+03	5.943568e+03	1.471017e+01	1.108958e+34	1.476763e+15	5.874346e-02	4.838508e-04
3.925768e-14	1.000000e+03	1.429167e+07	1.429167e+07	1.231838e+03	5.709833e+03	5.694848e+03	1.498516e+01	2.541023e+34	4.186890e+15	6.392717e-02	3.995219e-04
4.082305e-14	1.000000e+03	1.763611e+07	1.763611e+07	1.231388e+03	5.190985e+03	5.175719e+03	1.526624e+01	2.459148e+34	6.524326e+15	2.162032e-02	2.943385e-04
4.245085e-14	1.000000e+03	2.350575e+07	2.350575e+07	1.230945e+03	4.247058e+03	4.231507e+03	1.555077e+01	-9.653608e+33	-6.986325e+15	-2.017951e-03	1.806817e-04
4.414355e-14	1.000000e+03	4.534644e+07	4.534644e+07	1.230495e+03	1.108968e+03	1.093127e+03	1.584105e+01	-1.227468e+32	-7.318372e+16	-9.602524e-07	2.445547e-05
4.590374e-14	1.000000e+03	6.815189e+04	6.815189e+04	1.230126e+03	1.615473e+01	1.850687e-02	1.613622e+01	7.268505e+17	6.606131e+11	7.415610e-07	2.370400e-04
4.773413e-14	1.000000e+03	3.209168e+04	3.209168e+04	1.229718e+03	1.645456e+01	1.821054e-02	1.643635e+01	9.026832e+15	7.483496e+09	3.977998e-07	5.127359e-04
4.963750e-14	1.000000e+03	2.139652e+04	2.139652e+04	1.229180e+03	1.676087e+01	1.822118e-02	1.674264e+01	1.444518e+15	1.092045e+09	4.831686e-07	7.833455e-04
5.161676e-14	1.000000e+03	1.588537e+04	1.588537e+04	1.228700e+03	1.707068e+01	1.830729e-02	1.705237e+01	7.254372e+14	5.004331e+08	1.075731e-06	1.074616e-03
5.367495e-14	1.000000e+03	1.278629e+04	1.278629e+04	1.228218e+03	1.738781e+01	1.844621e-02	1.736936e+01	5.570106e+14	3.504609e+08	2.444731e-06	1.359878e-03
5.581520e-14	1.000000e+03	1.073556e+04	1.073556e+04	1.227732e+03	1.771027e+01	1.861287e-02	1.769165e+01	4.923083e+14	2.825606e+08	5.178499e-06	1.649682e-03
5.804080e-14	1.000000e+03	9.237792e+03	9.237792e+03	1.227274e+03	1.803758e+01	1.879814e-02	1.801879e+01	4.768502e+14	2.497412e+08	1.063242e-05	1.952586e-03
6.035514e-14	1.000000e+03	8.168528e+03	8.168528e+03	1.226795e+03	1.837142e+01	1.900251e-02	1.835242e+01	4.639211e+14	2.216820e+08	1.913446e-05	2.249049e-03
6.276176e-14	1.000000e+03	7.296065e+03	7.296065e+03	1.226201e+03	1.870902e+01	1.921779e-02	1.868981e+01	4.572280e+14	1.994698e+08	3.317268e-05	2.564262e-03
6.526435e-14	1.000000e+03	6.626283e+03	6.626283e+03	1.225753e+03	1.905487e+01	1.944764e-02	1.903543e+01	4.544461e+14	1.809056e+08	5.336097e-05	2.875650e-03
6.786672e-14	1.000000e+03	6.091703e+03	6.091703e+03	1.225200e+03	1.940512e+01	1.968936e-02	1.938543e+01	4.523726e+14	1.644049e+08	8.088980e-05	3.185499e-03
7.057287e-14	1.000000e+03	5.573792e+03	5.573792e+03	1.224648e+03	1.976163e+01	1.993813e-02	1.974169e+01	4.407267e+14	1.462364e+08	1.228873e-04	3.545455e-03
7.338692e-14	1.000000e+03	5.203628e+03	5.203628e+03	1.224121e+03	2.012501e+01	2.020113e-02	2.010481e+01	4.404692e+14	1.334244e+08	1.731712e-04	3.867496e-03
7.631317e-14	1.000000e+03	4.873206e+03	4.873206e+03	1.223574e+03	2.049330e+01	2.047295e-02	2.047283e+01	4.370829e+14	1.209217e+08	2.385510e-04	4.205302e-03
7.935611e-14	1.000000e+03	4.594319e+03	4.594319e+03	1.222983e+03	2.086826e+01	2.075409e-02	2.084751e+01	4.359050e+14	1.101438e+08	3.194311e-04	4.542189e-03
8.252039e-14	1.000000e+03	4.315130e+03	4.315130e+03	1.222418e+03	2.125071e+01	2.104308e-02	2.122966e+01	4.293218e+14	9.906404e+07	4.304320e-04	4.924696e-03
8.581084e-14	1.000000e+03	4.113774e+03	4.113774e+03	1.221804e+03	2.163761e+01	2.134369e-02	2.161626e+01	4.292793e+14	9.050945e+07	5.465487e-04	5.259794e-03
8.923249e-14	1.000000e+03	3.908769e+03	3.908769e+03	1.221261e+03	2.203182e+01	2.165120e-02	2.201017e+01	4.261200e+14	8.208809e+07	7.005244e-04	5.636511e-03
9.279058e-14	1.000000e+03	3.737062e+03	3.737062e+03	1.220546e+03	2.243228e+01	2.196955e-02	2.241031e+01	4.233334e+14	7.452737e+07	8.712094e-04	6.002651e-03
9.649055e-14	1.000000e+03	3.592996e+03	3.592996e+03	1.219944e+03	2.284009e+01	2.229811e-02	2.281779e+01	4.238534e+14	6.819091e+07	1.061753e-03	6.356838e-03
1.003380e-13	1.000000e+03	3.441487e+03	3.441487e+03	1.219313e+03	2.325521e+01	2.263488e-02	2.323257e+01	4.187261e+14	6.156432e+07	1.301040e-03	6.757313e-03
1.043390e-13	1.000000e+03	3.323707e+03	3.323707e+03	1.218698e+03	2.367652e+01	2.298147e-02	2.365354e+01	4.202063e+14	5.647716e+07	1.553961e-03	7.123529e-03
1.084994e-13	1.000000e+03	3.204061e+03	3.204061e+03	1.218041e+03	2.410417e+01	2.333680e-02	2.408083e+01	4.162105e+14	5.115082e+07	1.848845e-03	7.523004e-03
1.128258e-13	1.000000e+03	3.092356e+03	3.092356e+03	1.217355e+03	2.453964e+01	2.370165e-02	2.451593e+01	4.126469e+14	4.637009e+07	2.188883e-03	7.935580e-03
1.173246e-13	1.000000e+03	2.998142e+03	2.998142e+03	1.216696e+03	2.498214e+01	2.407721e-02	2.495807e+01	4.111974e+14	4.225732e+07	2.546131e-03	8.332542e-03
1.220029e-13	1.000000e+03	2.908914e+03	2.908914e+03	1.215975e+03	2.543099e+01	2.446106e-02	2.540652e+01	4.102004e+14	3.856383e+07	2.954153e-03	8.742433e-03
1.268677e-13	1.000000e+03	2.822052e+03	2.822052e+03	1.215284e+03	2.588541e+01	2.485368e-02	2.586055e+01	4.055017e+14	3.489135e+07	3.398281e-03	9.172549e-03
1.319264e-13	1.000000e+03	2.744414e+03	2.744414e+03	1.214575e+03	2.635079e+01	2.525977e-02	2.632553e+01	4.029056e+14	3.171284e+07	3.881921e-03	9.601610e-03
1.371869e-13	1.000000e+03	2.679296e+03	2.679296e+03	1.213839e+03	2.682155e+01	2.567441e-02	2.679588e+01	4.040127e+14	2.910553e+07	4.389172e-03	1.001067e-02
1.426571e-13	1.000000e+03	2.611943e+03	2.611943e+03	1.213139e+03	2.730090e+01	2.610024e-02	2.727480e+01	4.007662e+14	2.642447e+07	4.944974e-03	1.045233e-02
1.483455e-13	1.000000e+03	2.543439e+03	2.543439e+03	1.212351e+03	2.778774e+01	2.653863e-02	2.776120e+01	3.961679e+14	2.391187e+07	5.582955e-03	1.092526e-02
1.542607e-13	1.000000e+03	2.485174e+03	2.485174e+03	1.211526e+03	2.828220e+01	2.701189e-02	2.825519e+01	3.926907e+14	2.170124e+07	6.213811e-03	1.138037e-02
1.604117e-13	1.000000e+03	2.435408e+03	2.435408e+03	1.210783e+03	2.878511e+01	2.752316e-02	2.875759e+01	3.912079e+14	1.979557e+07	6.849212e-03	1.181942e-02
1.668081e-13	1.000000e+03	2.387801e+03	2.387801e+03	1.210025e+03	2.929433e+01	2.807157e-02	2.926626e+01	3.873313e+14	1.795415e+07	7.484858e-03	1.226833e-02
1.734594e-13	1.000000e+03	2.350096e+03	2.350096e+03	1.209162e+03	2.981107e+01	2.864614e-02	2.978242e+01	3.876415e+14	1.646427e+07	8.111351e-03	1.268504e-02
1.803760e-13	1.000000e+03	2.309355e+03	2.309355e+03	1.208353e+03	3.033833e+01	2.924274e-02	3.030908e+01	3.856232e+14	1.500394e+07	8.806455e-03	1.313714e-02
1.875684e-13	1.000000e+03	2.268132e+03	2.268132e+03	1.207518e+03	3.087115e+01	2.985686e-02	3.084129e+01	3.798532e+14	1.354728e+07	9.492161e-03	1.361082e-02
1.950476e-13	1.000000e+03	2.234416e+03	2.234416e+03	1.206618e+03	3.141360e+01	3.049258e-02	3.138311e+01	3.780764e+14	1.235921e+07	1.018242e-02	1.405898e-02
2.028250e-13	1.000000e+03	2.201161e+03	2.201161e+03	1.205759e+03	3.196423e+01	3.114803e-02	3.193309e+01	3.754255e+14	1.125129e+07	1.089822e-02	1.452153e-02
2.109125e-13	1.000000e+03	2.171286e+03	2.171286e+03	1.204934e+03	3.252197e+01	3.182306e-02	3.249015e+01	3.727050e+14	1.024426e+07	1.158434e-02	1.497821e-02
2.193225e-13	1.000000e+03	2.143829e+03	2.143829e+03	1.204021e+03	3.309183e+01	3.252148e-02	3.305931e+01	3.712086e+14	9.354356e+06	1.229584e-02	1.543585e-02
2.280678e-13	1.000000e+03	2.116869e+03	2.116869e+03	1.203105e+03	3.366861e+01	3.323901e-02	3.363537e+01	3.681757e+14	8.509987e+06	1.299201e-02	1.590491e-02
2.371619e-13	1.000000e+03	2.093718e+03	2.093718e+03	1.202142e+03	3.425220e+01	3.397561e-02	3.421823e+01	3.672530e+14	7.789735e+06	1.369197e-02	1.635951e-02
2.466186e-13	1.000000e+03	2.060396e+03	2.060396e+03	1.201249e+03	3.484671e+01	3.473564e-02	3.481198e+01	3.584506e+14	6.976219e+06	1.447996e-02	1.691263e-02
2.564524e-13	1.000000e+03	2.042771e+03	2.042771e+03	1.200215e+03	3.544756e+01	3.551560e-02	3.541205e+01	3.585234e+14	6.405981e+06	1.511857e-02	1.735269e-02
2.666782e-13	1.000000e+03	2.020862e+03	2.020862e+03	1.199298e+03	3.605908e+01	3.631927e-02	3.602276e+01	3.551369e+14	5.825356e+06	1.580535e-02	1.784342e-02
2.773119e-13	1.000000e+03	1.997516e+03	1.997516e+03	1.198307e+03	3.667849e+01	3.714475e-02	3.664134e+01	3.502709e+14	5.276513e+06	1.652131e-02	1.836205e-02
2.883695e-13	1.000000e+03	1.986387e+03	1.986387e+03	1.197256e+03	3.730839e+01	3.799602e-02	3.727039e+01	3.521716e+14	4.872164e+06	1.708151e-02	1.878203e-02
2.998680e-13	1.000000e+03	1.964339e+03	1.964339e+03	1.196196e+03	3.794674e+01	3.887093e-02	3.790787e+01	3.462352e+14	4.400468e+06	1.775745e-02	1.931782e-02
3.118251e-13	1.000000e+03	1.946504e+03	1.946504e+03	1.195168e+03	3.859281e+01	3.976948e-02	3.855304e+01	3.426150e+14	4.001976e+06	1.839165e-02	1.982673e-02
3.242589e-13	1.000000e+03	1.937244e+03	1.937244e+03	1.194130e+03	3.924891e+01	4.069532e-02	3.920821e+01	3.437417e+14	3.690577e+06	1.889737e-02	2.026017e-02
3.371886e-13	1.000000e+03	1.916128e+03	1.916128e+03	1.193038e+03	3.991405e+01	4.164709e-02	3.987240e+01	3.362526e+14	3.319224e+06	1.952694e-02	2.083057e-02
3.506337e-13	1.000000e+03	1.903622e+03	1.903622e+03	1.191923e+03	4.058948e+01	4.262828e-02	4.054685e+01	3.341139e+14	3.032685e+06	2.004852e-02	2.132224e-02
3.646150e-13	1.000000e+03	1.890705e+03	1.890705e+03	1.190783e+03	4.127315e+01	4.363632e-02	4.122952e+01	3.311311e+14	2.764788e+06	2.055758e-02	2.182950e-02
3.791538e-13	1.000000e+03	1.876040e+03	1.876040e+03	1.189705e+03	4.196879e+01	4.467670e-02	4.192411e+01	3.266380e+14	2.508618e+06	2.108373e-02	2.237095e-02
3.942724e-13	1.000000e+03	1.867374e+03	1.867374e+03	1.188548e+03	4.266989e+01	4.574303e-02	4.262414e+01	3.244221e+14	2.293523e+06	2.143116e-02	2.285021e-02
4.099937e-13	1.000000e+03	1.861379e+03	1.861379e+03	1.187296e+03	4.338311e+01	4.684247e-02	4.333627e+01	3.249514e+14	2.114535e+06	2.181403e-02	2.330698e-02
4.263420e-13	1.000000e+03	1.847409e+03	1.847409e+03	1.186161e+03	4.410392e+01	4.797242e-02	4.405595e+01	3.184947e+14	1.908605e+06	2.220127e-02	2.387339e-02
4.433421e-13	1.000000e+03	1.838573e+03	1.838573e+03	1.184932e+03	4.483480e+01	4.913519e-02	4.478567e+01	3.155299e+14	1.741663e+06	2.252825e-02	2.438565e-02
4.610201e-13	1.000000e+03	1.830074e+03	1.830074e+03	1.183710e+03	4.557819e+01	5.033462e-02	4.552785e+01	3.121031e+14	1.586765e+06	2.280582e-02	2.490510e-02
4.794030e-13	1.000000e+03	1.826246e+03	1.826246e+03	1.182410e+03	4.633160e+01	5.156857e-02	4.628003e+01	3.117048e+14	1.460014e+06	2.301645e-02	2.536986e-02
4.985189e-13	1.000000e+03	1.818693e+03	1.818693e+03	1.181111e+03	4.708992e+01	5.283309e-02	4.703709e+01	3.083165e+14	1.331548e+06	2.324292e-02	2.589217e-02
5.183970e-13	1.000000e+03	1.809990e+03	1.809990e+03	1.179848e+03	4.786050e+01	5.413788e-02	4.780636e+01	3.035073e+14	1.208601e+06	2.343578e-02	2.644241e-02
5.390677e-13	1.000000e+03	1.799305e+03	1.799305e+03	1.178610e+03	4.864521e+01	5.548467e-02	4.858973e+01	2.968516e+14	1.089780e+06	2.361060e-02	2.703556e-02
5.605627e-13	1.000000e+03	1.796202e+03	1.796202e+03	1.177178e+03	4.943413e+01	5.686400e-02	4.937726e+01	2.951106e+14	9.996559e+05	2.367558e-02	2.752148e-02
5.829148e-13	1.000000e+03	1.794011e+03	1.794011e+03	1.175852e+03	5.023294e+01	5.828325e-02	5.017465e+01	2.935491e+14	9.177784e+05	2.369442e-02	2.800035e-02
6.061582e-13	1.000000e+03	1.784725e+03	1.784725e+03	1.174481e+03	5.104100e+01	5.974370e-02	5.098126e+01	2.865630e+14	8.272258e+05	2.373858e-02	2.859881e-02
6.303284e-13	1.000000e+03	1.782040e+03	1.782040e+03	1.173109e+03	5.186335e+01	6.125265e-02	5.180209e+01	2.841622e+14	7.572926e+05	2.371755e-02	2.910335e-02
6.554623e-13	1.000000e+03	1.779772e+03	1.779772e+03	1.171700e+03	5.269491e+01	6.280516e-02	5.263210e+01	2.814483e+14	6.927162e+05	2.364110e-02	2.960767e-02
6.815985e-13	1.000000e+03	1.779077e+03	1.779077e+03	1.170222e+03	5.353127e+01	6.439794e-02	5.346688e+01	2.794662e+14	6.357574e+05	2.352049e-02	3.008934e-02
7.087768e-13	1.000000e+03	1.774439e+03	1.774439e+03	1.168661e+03	5.438188e+01	6.604157e-02	5.431583e+01	2.744056e+14	5.769286e+05	2.339802e-02	3.064737e-02
7.370388e-13	1.000000e+03	1.772764e+03	1.772764e+03	1.167205e+03	5.524166e+01	6.773519e-02	5.517392e+01	2.712570e+14	5.272874e+05	2.323903e-02	3.116132e-02
7.664278e-13	1.000000e+03	1.772743e+03	1.772743e+03	1.165666e+03	5.610834e+01	6.947715e-02	5.603887e+01	2.686031e+14	4.830295e+05	2.301299e-02	3.165058e-02
7.969886e-13	1.000000e+03	1.773707e+03	1.773707e+03	1.164108e+03	5.698627e+01	7.127370e-02	5.691499e+01	2.662723e+14	4.430727e+05	2.275138e-02	3.212834e-02
8.287680e-13	1.000000e+03	1.770065e+03	1.770065e+03	1.162573e+03	5.787332e+01	7.312701e-02	5.780020e+01	2.605772e+14	4.013694e+05	2.249475e-02	3.269559e-02
8.618146e-13	1.000000e+03	1.771873e+03	1.771873e+03	1.160999e+03	5.877654e+01	7.504371e-02	5.870150e+01	2.584225e+14	3.683919e+05	2.219518e-02	3.317199e-02
8.961789e-13	1.000000e+03	1.768546e+03	1.768546e+03	1.159310e+03	5.968199e+01	7.701076e-02	5.960498e+01	2.524244e+14	3.333611e+05	2.188472e-02	3.374636e-02
9.319135e-13	1.000000e+03	1.773791e+03	1.773791e+03	1.157766e+03	6.060003e+01	7.904713e-02	6.052099e+01	2.515769e+14	3.078268e+05	2.149067e-02	3.416414e-02
9.690730e-13	1.000000e+03	1.772580e+03	1.772580e+03	1.156093e+03	6.152503e+01	8.114509e-02	6.144389e+01	2.464599e+14	2.795677e+05	2.112555e-02	3.470931e-02
1.007714e-12	1.000000e+03	1.772601e+03	1.772601e+03	1.154409e+03	6.246174e+01	8.331139e-02	6.237843e+01	2.420545e+14	2.545909e+05	2.074670e-02	3.523733e-02
1.047896e-12	1.000000e+03	1.780360e+03	1.780360e+03	1.152674e+03	6.340525e+01	8.554797e-02	6.331971e+01	2.416489e+14	2.358081e+05	2.026456e-02	3.561373e-02
1.089680e-12	1.000000e+03	1.779940e+03	1.779940e+03	1.150952e+03	6.436122e+01	8.786123e-02	6.427336e+01	2.364190e+14	2.140726e+05	1.984939e-02	3.615921e-02
1.133131e-12	1.000000e+03	1.785591e+03	1.785591e+03	1.149145e+03	6.533063e+01	9.025296e-02	6.524037e+01	2.342866e+14	1.968627e+05	1.936102e-02	3.658767e-02
1.178314e-12	1.000000e+03	1.781875e+03	1.781875e+03	1.147292e+03	6.630545e+01	9.271878e-02	6.621273e+01	2.266210e+14	1.768293e+05	1.892368e-02	3.721106e-02
1.225298e-12	1.000000e+03	1.791324e+03	1.791324e+03	1.145530e+03	6.728588e+01	9.527633e-02	6.719060e+01	2.260737e+14	1.639194e+05	1.838527e-02	3.756209e-02
1.274156e-12	1.000000e+03	1.794732e+03	1.794732e+03	1.143687e+03	6.827779e+01	9.791762e-02	6.817987e+01	2.218814e+14	1.495284e+05	1.787369e-02	3.804345e-02
1.324962e-12	1.000000e+03	1.800466e+03	1.800466e+03	1.141786e+03	6.927797e+01	1.006556e-01	6.917732e+01	2.188064e+14	1.371147e+05	1.734711e-02	3.847781e-02
1.377794e-12	1.000000e+03	1.808803e+03	1.808803e+03	1.139842e+03	7.028762e+01	1.034849e-01	7.018413e+01	2.167533e+14	1.263490e+05	1.679192e-02	3.885863e-02
1.432733e-12	1.000000e+03	1.813656e+03	1.813656e+03	1.137963e+03	7.130714e+01	1.064262e-01	7.120072e+01	2.126459e+14	1.153431e+05	1.625448e-02	3.931679e-02
1.489862e-12	1.000000e+03	1.816590e+03	1.816590e+03	1.135981e+03	7.233292e+01	1.094709e-01	7.222345e+01	2.073560e+14	1.047216e+05	1.572255e-02	3.981797e-02
1.549270e-12	1.000000e+03	1.824245e+03	1.824245e+03	1.133973e+03	7.336628e+01	1.126231e-01	7.325366e+01	2.041114e+14	9.602512e+04	1.515453e-02	4.021733e-02
1.611046e-12	1.000000e+03	1.831795e+03	1.831795e+03	1.131979e+03	7.441307e+01	1.159025e-01	7.429716e+01	2.006794e+14	8.795426e+04	1.459519e-02	4.062303e-02
1.675285e-12	1.000000e+03	1.838806e+03	1.838806e+03	1.129960e+03	7.546333e+01	1.193040e-01	7.534402e+01	1.967060e+14	8.037813e+04	1.403554e-02	4.103931e-02
1.742086e-12	1.000000e+03	1.851418e+03	1.851418e+03	1.127810e+03	7.652187e+01	1.228321e-01	7.639904e+01	1.951955e+14	7.439469e+04	1.345980e-02	4.133149e-02
1.811551e-12	1.000000e+03	1.856861e+03	1.856861e+03	1.125756e+03	7.759021e+01	1.265104e-01	7.746370e+01	1.900686e+14	6.758896e+04	1.291530e-02	4.178568e-02
1.883785e-12	1.000000e+03	1.869755e+03	1.869755e+03	1.123631e+03	7.866564e+01	1.303365e-01	7.853531e+01	1.880703e+14	6.243019e+04	1.234490e-02	4.207270e-02
1.958900e-12	1.000000e+03	1.880970e+03	1.880970e+03	1.121456e+03	7.974825e+01	1.343062e-01	7.961394e+01	1.850955e+14	5.738391e+04	1.179174e-02	4.239741e-02
2.037010e-12	1.000000e+03	1.885665e+03	1.885665e+03	1.119307e+03	8.084259e+01	1.384627e-01	8.070413e+01	1.790675e+14	5.185797e+04	1.126639e-02	4.287219e-02
2.118234e-12	1.000000e+03	1.901235e+03	1.901235e+03	1.117034e+03	8.193840e+01	1.427670e-01	8.179564e+01	1.773479e+14	4.801627e+04	1.070873e-02	4.309746e-02
2.202698e-12	1.000000e+03	1.912586e+03	1.912586e+03	1.114730e+03	8.303957e+01	1.472537e-01	8.289231e+01	1.736652e+14	4.398326e+04	1.017885e-02	4.341742e-02
2.290529e-12	1.000000e+03	1.924086e+03	1.924086e+03	1.112512e+03	8.415009e+01	1.519688e-01	8.399812e+01	1.697970e+14	4.023991e+04	9.658253e-03	4.373509e-02
2.381862e-12	1.000000e+03	1.936950e+03	1.936950e+03	1.110218e+03	8.526529e+01	1.568730e-01	8.510841e+01	1.662771e+14	3.689532e+04	9.148107e-03	4.402038e-02
2.476838e-12	1.000000e+03	1.951863e+03	1.951863e+03	1.107837e+03	8.639355e+01	1.619957e-01	8.623155e+01	1.632840e+14	3.392635e+04	8.645468e-03	4.426210e-02
2.575600e-12	1.000000e+03	1.969974e+03	1.969974e+03	1.105481e+03	8.752174e+01	1.673559e-01	8.735438e+01	1.610508e+14	3.136051e+04	8.142392e-03	4.442787e-02
2.678300e-12	1.000000e+03	1.986808e+03	1.986808e+03	1.103034e+03	8.865531e+01	1.729515e-01	8.848236e+01	1.581664e+14	2.887956e+04	7.663472e-03	4.462197e-02
2.785096e-12	1.000000e+03	2.000064e+03	2.000064e+03	1.100604e+03	8.979514e+01	1.788335e-01	8.961630e+01	1.538170e+14	2.634755e+04	7.209016e-03	4.489613e-02
2.896150e-12	1.000000e+03	2.021006e+03	2.021006e+03	1.098159e+03	9.094518e+01	1.849954e-01	9.076018e+01	1.517091e+14	2.438448e+04	6.749397e-03	4.499995e-02
3.011632e-12	1.000000e+03	2.040075e+03	2.040075e+03	1.095625e+03	9.209293e+01	1.914405e-01	9.190149e+01	1.486930e+14	2.244704e+04	6.311762e-03	4.514193e-02
3.131719e-12	1.000000e+03	2.055405e+03	2.055405e+03	1.093113e+03	9.324920e+01	1.982363e-01	9.305096e+01	1.444186e+14	2.048319e+04	5.905102e-03	4.536780e-02
3.256594e-12	1.000000e+03	2.077881e+03	2.077881e+03	1.090527e+03	9.440581e+01	2.053661e-01	9.420045e+01	1.418907e+14	1.892170e+04	5.494668e-03	4.543369e-02
3.386449e-12	1.000000e+03	2.095295e+03	2.095295e+03	1.087949e+03	9.557028e+01	2.128682e-01	9.535741e+01	1.378476e+14	1.728960e+04	5.119943e-03	4.561186e-02
3.521482e-12	1.000000e+03	2.119672e+03	2.119672e+03	1.085340e+03	9.674365e+01	2.207719e-01	9.652288e+01	1.353120e+14	1.596703e+04	4.743341e-03	4.564086e-02
3.661898e-12	1.000000e+03	2.144428e+03	2.144428e+03	1.082628e+03	9.790901e+01	2.290910e-01	9.767992e+01	1.325157e+14	1.472835e+04	4.383306e-03	4.565741e-02
3.807914e-12	1.000000e+03	2.168623e+03	2.168623e+03	1.079950e+03	9.908593e+01	2.379026e-01	9.884803e+01	1.294662e+14	1.355490e+04	4.048806e-03	4.569071e-02
3.959753e-12	1.000000e+03	2.194258e+03	2.194258e+03	1.077207e+03	1.002631e+02	2.472044e-01	1.000159e+02	1.264473e+14	1.247971e+04	3.728740e-03	4.569338e-02
4.117645e-12	1.000000e+03	2.226457e+03	2.226457e+03	1.074477e+03	1.014366e+02	2.570264e-01	1.011795e+02	1.244420e+14	1.158762e+04	3.411821e-03	4.555962e-02
4.281834e-12	1.000000e+03	2.253689e+03	2.253689e+03	1.071663e+03	1.026205e+02	2.674580e-01	1.023530e+02	1.213087e+14	1.065914e+04	3.129776e-03	4.553443e-02
4.452569e-12	1.000000e+03	2.287649e+03	2.287649e+03	1.068888e+03	1.038015e+02	2.785734e-01	1.035229e+02	1.190122e+14	9.875826e+03	2.849282e-03	4.537474e-02
4.630113e-12	1.000000e+03	2.315114e+03	2.315114e+03	1.066007e+03	1.049911e+02	2.903149e-01	1.047008e+02	1.155868e+14	9.060345e+03	2.606980e-03	4.535032e-02
4.814735e-12	1.000000e+03	2.347971e+03	2.347971e+03	1.063123e+03	1.061804e+02	3.027997e-01	1.058776e+02	1.128556e+14	8.361851e+03	2.372198e-03	4.522218e-02
5.006720e-12	1.000000e+03	2.387816e+03	2.387816e+03	1.060194e+03	1.073591e+02	3.161760e-01	1.070429e+02	1.106671e+14	7.759344e+03	2.138483e-03	4.496120e-02
5.206360e-12	1.000000e+03	2.422559e+03	2.422559e+03	1.057230e+03	1.085542e+02	3.303852e-01	1.082238e+02	1.079555e+14	7.161624e+03	1.940726e-03	4.480972e-02
5.413960e-12	1.000000e+03	2.466573e+03	2.466573e+03	1.054279e+03	1.097410e+02	3.457098e-01	1.093952e+02	1.059191e+14	6.654735e+03	1.740186e-03	4.449126e-02
5.629838e-12	1.000000e+03	2.511847e+03	2.511847e+03	1.051233e+03	1.109314e+02	3.619625e-01	1.105695e+02	1.039373e+14	6.187258e+03	1.559184e-03	4.416330e-02
5.854325e-12	1.000000e+03	2.558851e+03	2.558851e+03	1.048210e+03	1.121199e+02	3.796264e-01	1.117403e+02	1.019345e+14	5.753174e+03	1.393757e-03	4.381650e-02
6.087762e-12	1.000000e+03	2.608263e+03	2.608263e+03	1.045116e+03	1.133052e+02	3.984964e-01	1.129067e+02	1.001957e+14	5.365381e+03	1.245040e-03	4.344084e-02
6.330508e-12	1.000000e+03	2.659431e+03	2.659431e+03	1.042015e+03	1.144879e+02	4.188817e-01	1.140690e+02	9.846112e+13	5.005718e+03	1.110228e-03	4.304978e-02
6.582933e-12	1.000000e+03	2.718421e+03	2.718421e+03	1.038899e+03	1.156794e+02	4.408672e-01	1.152386e+02	9.697376e+13	4.681377e+03	9.798544e-04	4.255390e-02
6.845423e-12	1.000000e+03	2.780327e+03	2.780327e+03	1.035730e+03	1.168606e+02	4.647616e-01	1.163958e+02	9.592360e+13	4.401340e+03	8.660395e-04	4.203125e-02
7.118380e-12	1.000000e+03	2.845190e+03	2.845190e+03	1.032516e+03	1.180373e+02	4.906824e-01	1.175466e+02	9.500528e+13	4.146213e+03	7.643327e-04	4.148661e-02
7.402221e-12	1.000000e+03	2.919339e+03	2.919339e+03	1.029209e+03	1.192184e+02	5.187027e-01	1.186997e+02	9.420967e+13	3.911819e+03	6.664449e-04	4.083747e-02
7.697380e-12	1.000000e+03	2.997562e+03	2.997562e+03	1.026027e+03	1.203970e+02	5.498953e-01	1.198471e+02	9.400430e+13	3.715940e+03	5.826366e-04	4.016498e-02
8.004309e-12	1.000000e+03	3.070064e+03	3.070064e+03	1.022684e+03	1.215638e+02	5.836123e-01	1.209802e+02	9.592563e+13	3.613375e+03	5.275805e-04	3.959651e-02
8.323475e-12	1.000000e+03	3.157664e+03	3.157664e+03	1.019321e+03	1.227485e+02	6.205367e-01	1.221279e+02	9.628025e+13	3.455070e+03	4.600435e-04	3.887319e-02
8.655369e-12	1.000000e+03	3.255517e+03	3.255517e+03	1.015980e+03	1.239115e+02	6.618805e-01	1.232497e+02	9.917972e+13	3.395190e+03	4.068316e-04	3.806202e-02
9.000496e-12	1.000000e+03	3.357630e+03	3.357630e+03	1.012624e+03	1.250900e+02	7.072903e-01	1.243827e+02	1.032941e+14	3.372585e+03	3.630803e-04	3.725544e-02
9.359385e-12	1.000000e+03	3.487583e+03	3.487583e+03	1.009197e+03	1.262521e+02	7.578539e-01	1.254942e+02	1.053189e+14	3.283322e+03	3.061785e-04	3.620045e-02
9.732585e-12	1.000000e+03	3.613741e+03	3.613741e+03	1.005734e+03	1.274094e+02	8.144429e-01	1.265950e+02	1.126264e+14	3.354538e+03	2.741237e-04	3.525693e-02
1.012067e-11	1.000000e+03	3.746487e+03	3.746487e+03	1.002264e+03	1.285803e+02	8.780732e-01	1.277023e+02	1.263803e+14	3.595892e+03	2.568321e-04	3.432024e-02
1.052422e-11	1.000000e+03	3.906717e+03	3.906717e+03	9.987554e+02	1.297395e+02	9.496655e-01	1.287899e+02	1.385255e+14	3.768495e+03	2.283293e-04	3.320936e-02
1.094387e-11	1.000000e+03	4.077637e+03	4.077637e+03	9.952285e+02	1.309070e+02	1.030677e+00	1.298763e+02	1.574081e+14	4.094612e+03	2.094477e-04	3.210364e-02
1.138025e-11	1.000000e+03	4.270619e+03	4.270619e+03	9.916142e+02	1.320781e+02	1.122664e+00	1.309554e+02	1.866215e+14	4.643101e+03	1.970602e-04	3.092715e-02
1.183403e-11	1.000000e+03	4.494031e+03	4.494031e+03	9.880136e+02	1.332448e+02	1.229150e+00	1.320157e+02	2.226711e+14	5.301661e+03	1.822110e-04	2.964929e-02
1.230590e-11	1.000000e+03	4.737690e+03	4.737690e+03	9.843967e+02	1.344219e+02	1.352828e+00	1.330690e+02	2.817397e+14	6.419463e+03	1.770542e-04	2.837287e-02
1.279659e-11	1.000000e+03	5.021299e+03	5.021299e+03	9.807318e+02	1.356038e+02	1.495909e+00	1.341079e+02	3.643046e+14	7.945203e+03	1.711888e-04	2.700573e-02
1.330685e-11	1.000000e+03	5.361245e+03	5.361245e+03	9.770446e+02	1.368043e+02	1.664304e+00	1.351400e+02	4.806850e+14	1.003139e+04	1.627885e-04	2.551727e-02
1.383745e-11	1.000000e+03	5.752351e+03	5.752351e+03	9.733396e+02	1.380244e+02	1.863893e+00	1.361605e+02	6.485299e+14	1.294646e+04	1.544523e-04	2.399443e-02
1.438921e-11	1.000000e+03	6.195829e+03	6.195829e+03	9.696437e+02	1.392698e+02	2.105410e+00	1.371644e+02	9.634366e+14	1.838814e+04	1.582768e-04	2.247800e-02
1.496297e-11	1.000000e+03	6.754365e+03	6.754365e+03	9.658415e+02	1.405491e+02	2.397234e+00	1.381519e+02	1.398363e+15	2.549646e+04	1.492068e-04	2.080863e-02
1.555961e-11	1.000000e+03	7.423981e+03	7.423981e+03	9.620374e+02	1.418906e+02	2.754552e+00	1.391360e+02	2.179255e+15	3.789134e+04	1.449490e-04	1.911247e-02
1.618004e-11	1.000000e+03	8.265219e+03	8.265219e+03	9.582696e+02	1.433057e+02	3.203765e+00	1.401020e+02	3.494795e+15	5.782341e+04	1.359068e-04	1.733841e-02
1.682521e-11	1.000000e+03	9.288067e+03	9.288067e+03	9.543774e+02	1.448218e+02	3.772119e+00	1.410496e+02	6.091910e+15	9.562785e+04	1.321959e-04	1.559224e-02
1.749610e-11	1.000000e+03	1.069665e+04	1.069665e+04	9.505656e+02	1.465002e+02	4.509424e+00	1.419908e+02	1.067777e+16	1.582304e+05	1.143752e-04	1.369589e-02
1.819375e-11	1.000000e+03	1.256509e+04	1.256509e+04	9.466406e+02	1.483977e+02	5.481413e+00	1.429163e+02	2.032136e+16	2.823686e+05	9.732300e-05	1.181032e-02
1.891921e-11	1.000000e+03	1.524781e+04	1.524781e+04	9.427484e+02	1.506297e+02	6.813423e+00	1.438162e+02	4.315209e+16	5.564800e+05	7.853370e-05	9.878774e-03
1.967361e-11	1.000000e+03	1.943217e+04	1.943217e+04	9.388280e+02	1.533863e+02	8.676820e+00	1.447095e+02	1.035154e+17	1.219191e+06	5.603883e-05	7.893420e-03
2.045808e-11	1.000000e+03	2.625926e+04	2.625926e+04	9.348610e+02	1.569530e+02	1.136719e+01	1.455858e+02	2.952392e+17	3.099746e+06	3.546930e-05	5.977052e-03
2.127383e-11	1.000000e+03	3.934153e+04	3.934153e+04	9.308800e+02	1.618681e+02	1.542118e+01	1.464469e+02	1.280885e+18	1.152666e+07	2.038660e-05	4.114433e-03
2.212211e-11	1.000000e+03	7.134493e+04	7.134493e+04	9.268626e+02	1.692074e+02	2.193317e+01	1.472743e+02	1.780296e+19	1.283497e+08	1.444668e-05	2.371681e-03
2.300422e-11	1.000000e+03	1.964162e+05	1.964162e+05	9.228492e+02	1.807505e+02	3.264747e+01	1.481031e+02	4.304346e+21	2.231050e+10	2.208574e-05	9.202425e-04
2.392150e-11	1.000000e+03	3.013324e+07	3.013324e+07	9.187916e+02	2.072761e+03	1.923852e+03	1.489089e+02	6.000655e+32	1.568386e+16	3.622938e-05	6.878652e-05
2.487535e-11	1.000000e+03	1.738154e+07	1.738154e+07	9.147441e+02	4.382082e+03	4.232388e+03	1.496940e+02	-1.906070e+34	-1.179604e+16	-1.802143e-02	2.521113e-04
2.586724e-11	1.000000e+03	2.209954e+07	2.209954e+07	9.106453e+02	3.313438e+03	3.162972e+03	1.504660e+02	-2.342908e+34	-5.866256e+16	-6.666993e-03	1.499324e-04
2.689868e-11	1.000000e+03	5.149974e+05	5.149974e+05	9.065667e+02	3.324261e+02	1.812163e+02	1.512098e+02	2.372982e+24	5.845462e+11	9.825630e-05	6.454908e-04
2.797125e-11	1.000000e+03	1.811177e+05	1.811177e+05	9.024315e+02	4.030153e+02	2.510681e+02	1.519472e+02	1.038410e+22	9.766992e+08	7.991996e-05	2.225157e-03
2.908659e-11	1.000000e+03	1.130315e+05	1.130315e+05	8.983112e+02	4.888941e+02	3.362421e+02	1.526521e+02	2.657306e+21	9.514094e+07	2.160402e-04	4.325290e-03
3.024640e-11	1.000000e+03	8.467331e+04	8.467331e+04	8.941744e+02	5.928878e+02	4.395450e+02	1.533428e+02	2.376510e+21	3.243972e+07	8.190267e-04	7.002062e-03
3.145245e-11	1.000000e+03	7.086715e+04	7.086715e+04	8.899835e+02	7.040345e+02	5.500168e+02	1.540177e+02	2.698203e+21	1.559929e+07	2.264337e-03	9.934568e-03
3.270660e-11	1.000000e+03	6.277368e+04	6.277368e+04	8.858344e+02	8.262429e+02	6.715816e+02	1.546612e+02	3.187626e+21	8.278063e+06	4.905356e-03	1.316225e-02
3.401075e-11	1.000000e+03	5.755385e+04	5.755385e+04	8.815899e+02	9.643235e+02	8.090363e+02	1.552871e+02	3.774819e+21	4.526708e+06	8.966349e-03	1.675515e-02
3.536691e-11	1.000000e+03	5.393247e+04	5.393247e+04	8.774055e+02	1.110809e+03	9.549171e+02	1.558923e+02	4.351610e+21	2.573073e+06	1.430506e-02	2.059630e-02
3.677714e-11	1.000000e+03	5.185049e+04	5.185049e+04	8.731857e+02	1.259295e+03	1.102817e+03	1.564779e+02	5.085890e+21	1.605940e+06	2.035606e-02	2.428704e-02
3.824361e-11	1.000000e+03	5.023861e+04	5.023861e+04	8.689340e+02	1.401791e+03	1.244745e+03	1.570458e+02	5.645559e+21	1.043014e+06	2.646124e-02	2.790267e-02
3.976855e-11	1.000000e+03	4.929238e+04	4.929238e+04	8.646909e+02	1.538525e+03	1.380941e+03	1.575847e+02	6.337087e+21	7.351341e+05	3.266494e-02	3.121223e-02
4.135430e-11	1.000000e+03	4.845183e+04	4.845183e+04	8.604254e+02	1.667306e+03	1.509198e+03	1.581076e+02	6.764317e+21	5.249861e+05	3.799833e-02	3.441162e-02
4.300327e-11	1.000000e+03	4.796322e+04	4.796322e+04	8.561554e+02	1.791279e+03	1.632682e+03	1.585970e+02	7.297604e+21	3.956987e+05	4.312510e-02	3.734692e-02
4.471800e-11	1.000000e+03	4.749360e+04	4.749360e+04	8.518520e+02	1.906374e+03	1.747295e+03	1.590787e+02	7.712000e+21	3.062859e+05	4.787214e-02	4.013959e-02


==> anc/MASS_RADIUS_TIDAL_1.0e_pos_05_1.0e_pos_03_1.0e_pos_09.csv <==
4.673108e-28	1.000000e+09	2.805381e+08	2.805381e+08	1.273463e+03	3.844815e+01	3.844638e+01	1.766861e-03	-5.672589e+23	-6.751561e+15	-4.896811e-19	1.370514e-07
4.859445e-28	1.000000e+09	2.622171e+08	2.622171e+08	1.273272e+03	3.033023e+01	3.032843e+01	1.801476e-03	-1.755544e+23	-6.839635e+15	-2.124211e-19	1.156684e-07
5.053213e-28	1.000000e+09	2.387158e+08	2.387158e+08	1.273149e+03	2.208484e+01	2.208301e+01	1.836819e-03	5.376959e+22	1.023446e+16	1.040453e-19	9.251522e-08
5.254706e-28	1.000000e+09	2.077554e+08	2.077554e+08	1.273014e+03	1.403572e+01	1.403385e+01	1.872709e-03	-3.547603e+21	-6.512710e+15	-1.374878e-20	6.755885e-08
5.464235e-28	1.000000e+09	1.635238e+08	1.635238e+08	1.272862e+03	6.590585e+00	6.588675e+00	1.909327e-03	7.526763e+22	6.053249e+18	9.655945e-19	4.030352e-08
5.682117e-28	1.000000e+09	8.514186e+07	8.514186e+07	1.272808e+03	8.959887e-01	8.940419e-01	1.946814e-03	5.894999e+15	1.020871e+16	1.976329e-24	1.052348e-08
5.908688e-28	1.000000e+09	1.831878e+05	1.831878e+05	1.272644e+03	1.984906e-03	9.113598e-09	1.984897e-03	1.975773e+02	6.412646e+15	1.436633e-24	1.083536e-08
6.144294e-28	1.000000e+09	7.383640e+04	7.383640e+04	1.272506e+03	2.023792e-03	6.444747e-10	2.023792e-03	-3.670809e+01	-1.081265e+15	-2.508999e-23	2.740914e-08
6.389293e-28	1.000000e+09	4.642921e+04	4.642921e+04	1.272392e+03	2.063465e-03	1.789972e-10	2.063465e-03	5.883525e+02	1.572721e+16	4.090463e-21	4.444326e-08
6.644063e-28	1.000000e+09	3.402169e+04	3.402169e+04	1.272243e+03	2.103835e-03	8.135182e-11	2.103835e-03	-3.146281e+02	-7.633762e+15	-1.035403e-20	6.183806e-08
6.908990e-28	1.000000e+09	2.689313e+04	2.689313e+04	1.272107e+03	2.145079e-03	4.777716e-11	2.145078e-03	-1.720392e+03	-3.788012e+16	-1.834474e-19	7.976305e-08
7.184482e-28	1.000000e+09	2.227680e+04	2.227680e+04	1.271966e+03	2.187099e-03	3.291968e-11	2.187099e-03	3.289143e+02	6.572657e+15	8.993111e-20	9.817831e-08
7.470959e-28	1.000000e+09	1.908647e+04	1.908647e+04	1.271881e+03	2.229844e-03	2.528684e-11	2.229844e-03	5.455898e+02	9.896775e+15	3.230942e-19	1.168285e-07
7.768859e-28	1.000000e+09	1.669827e+04	1.669827e+04	1.271761e+03	2.273611e-03	2.078076e-11	2.273611e-03	4.123638e+02	6.787346e+15	4.764461e-19	1.361584e-07
8.078637e-28	1.000000e+09	1.487052e+04	1.487052e+04	1.271614e+03	2.318065e-03	1.795105e-11	2.318065e-03	-5.183624e+02	-7.744709e+15	-1.069287e-18	1.558833e-07
8.400768e-28	1.000000e+09	1.342028e+04	1.342028e+04	1.271518e+03	2.363412e-03	1.604883e-11	2.363412e-03	-1.069561e+03	-1.450469e+16	-3.685437e-18	1.761075e-07
8.735743e-28	1.000000e+09	1.223798e+04	1.223798e+04	1.271423e+03	2.409863e-03	1.470602e-11	2.409863e-03	5.312114e+02	6.535907e+15	2.902747e-18	1.969166e-07
9.084075e-28	1.000000e+09	1.125772e+04	1.125772e+04	1.271272e+03	2.456986e-03	1.372039e-11	2.456986e-03	1.586631e+03	1.771994e+16	1.316181e-17	2.182491e-07
9.446297e-28	1.000000e+09	1.043491e+04	1.043491e+04	1.271143e+03	2.505105e-03	1.298329e-11	2.505105e-03	1.147752e+03	1.163372e+16	1.391539e-17	2.400696e-07
9.822962e-28	1.000000e+09	9.726782e+03	9.726782e+03	1.271023e+03	2.554291e-03	1.240505e-11	2.554291e-03	1.275679e+03	1.173247e+16	2.197792e-17	2.626039e-07
1.021465e-27	1.000000e+09	9.123453e+03	9.123453e+03	1.270950e+03	2.604291e-03	1.196139e-11	2.604290e-03	3.773146e+03	3.149608e+16	8.953623e-17	2.854501e-07
1.062195e-27	1.000000e+09	8.594102e+03	8.594102e+03	1.270846e+03	2.655307e-03	1.160342e-11	2.655307e-03	5.163886e+03	3.912036e+16	1.652210e-16	3.089685e-07
1.104549e-27	1.000000e+09	8.126835e+03	8.126835e+03	1.270666e+03	2.707277e-03	1.131089e-11	2.707277e-03	-1.390107e+03	-9.558397e+15	-5.882098e-17	3.331280e-07
1.148593e-27	1.000000e+09	7.710385e+03	7.710385e+03	1.270547e+03	2.760393e-03	1.107042e-11	2.760393e-03	-1.116289e+03	-6.965008e+15	-6.144512e-17	3.580098e-07
1.194392e-27	1.000000e+09	7.341918e+03	7.341918e+03	1.270479e+03	2.814701e-03	1.087654e-11	2.814701e-03	1.627095e+03	9.209821e+15	1.144080e-16	3.833741e-07
1.242018e-27	1.000000e+09	7.009777e+03	7.009777e+03	1.270346e+03	2.869685e-03	1.071485e-11	2.869685e-03	5.711374e+03	2.934738e+16	5.061870e-16	4.093832e-07
1.291542e-27	1.000000e+09	6.709565e+03	6.709565e+03	1.270230e+03	2.925884e-03	1.058145e-11	2.925884e-03	2.569761e+03	1.198414e+16	2.834732e-16	4.360766e-07
1.343042e-27	1.000000e+09	6.434768e+03	6.434768e+03	1.270111e+03	2.983423e-03	1.046852e-11	2.983423e-03	4.029228e+03	1.704699e+16	5.478336e-16	4.636411e-07
1.396595e-27	1.000000e+09	6.186876e+03	6.186876e+03	1.270023e+03	3.041881e-03	1.037904e-11	3.041881e-03	-4.207276e+03	-1.615436e+16	-6.962018e-16	4.916667e-07
1.452283e-27	1.000000e+09	5.958624e+03	5.958624e+03	1.269895e+03	3.101503e-03	1.030463e-11	3.101503e-03	-4.131600e+03	-1.439650e+16	-8.250489e-16	5.205066e-07
1.510192e-27	1.000000e+09	5.749764e+03	5.749764e+03	1.269781e+03	3.162119e-03	1.024552e-11	3.162119e-03	-3.206905e+03	-1.014367e+16	-7.654685e-16	5.499563e-07
1.570410e-27	1.000000e+09	5.555760e+03	5.555760e+03	1.269656e+03	3.224157e-03	1.019679e-11	3.224157e-03	3.034244e+03	8.709026e+15	8.598533e-16	5.803269e-07
1.633029e-27	1.000000e+09	5.378152e+03	5.378152e+03	1.269611e+03	3.287286e-03	1.016324e-11	3.287286e-03	-2.528474e+03	-6.586744e+15	-8.429165e-16	6.112298e-07
1.698145e-27	1.000000e+09	5.211524e+03	5.211524e+03	1.269459e+03	3.351849e-03	1.013685e-11	3.351849e-03	3.437612e+04	8.125208e+16	1.341295e-14	6.431610e-07
1.765857e-27	1.000000e+09	5.056172e+03	5.056172e+03	1.269364e+03	3.417579e-03	1.011817e-11	3.417579e-03	-8.142160e+03	-1.746412e+16	-3.695914e-15	6.759223e-07
1.836270e-27	1.000000e+09	4.912371e+03	4.912371e+03	1.269215e+03	3.484404e-03	1.010872e-11	3.484404e-03	4.163459e+03	8.106091e+15	2.183182e-15	7.093122e-07
1.909490e-27	1.000000e+09	4.776584e+03	4.776584e+03	1.269161e+03	3.552920e-03	1.010551e-11	3.552920e-03	-7.109397e+03	-1.255757e+16	-4.288810e-15	7.438202e-07
1.985630e-27	1.000000e+09	4.649678e+03	4.649678e+03	1.269015e+03	3.622504e-03	1.010842e-11	3.622504e-03	-1.859345e+04	-2.980683e+16	-1.283326e-14	7.790870e-07
2.064805e-27	1.000000e+09	4.530169e+03	4.530169e+03	1.268875e+03	3.693663e-03	1.011793e-11	3.693663e-03	-7.345805e+03	-1.068448e+16	-5.775091e-15	8.153477e-07
2.147138e-27	1.000000e+09	4.418513e+03	4.418513e+03	1.268792e+03	3.766009e-03	1.013430e-11	3.766009e-03	1.517999e+04	2.003849e+16	1.352017e-14	8.523249e-07
2.232754e-27	1.000000e+09	4.312641e+03	4.312641e+03	1.268702e+03	3.839986e-03	1.015467e-11	3.839986e-03	-2.879511e+04	-3.448818e+16	-2.895300e-14	8.904026e-07
2.321784e-27	1.000000e+09	4.213550e+03	4.213550e+03	1.268610e+03	3.915149e-03	1.018176e-11	3.915148e-03	-6.378770e+03	-6.934190e+15	-7.204229e-15	9.291805e-07
2.414363e-27	1.000000e+09	4.118545e+03	4.118545e+03	1.268512e+03	3.992154e-03	1.021195e-11	3.992154e-03	-9.923598e+03	-9.786616e+15	-1.256150e-14	9.693119e-07
2.510635e-27	1.000000e+09	4.029266e+03	4.029266e+03	1.268407e+03	4.070460e-03	1.024735e-11	4.070460e-03	2.345691e+04	2.099198e+16	3.313083e-14	1.010224e-06
2.610745e-27	1.000000e+09	3.944009e+03	3.944009e+03	1.268308e+03	4.150298e-03	1.028526e-11	4.150298e-03	-6.973361e+04	-5.662986e+16	-1.096084e-13	1.052304e-06
2.714846e-27	1.000000e+09	3.863080e+03	3.863080e+03	1.268219e+03	4.231707e-03	1.032815e-11	4.231707e-03	1.589902e+04	1.171635e+16	2.772000e-14	1.095423e-06
2.823099e-27	1.000000e+09	3.786377e+03	3.786377e+03	1.268098e+03	4.314585e-03	1.037514e-11	4.314585e-03	1.341849e+04	8.974461e+15	2.586281e-14	1.139502e-06
2.935669e-27	1.000000e+09	3.713690e+03	3.713690e+03	1.268008e+03	4.399062e-03	1.042650e-11	4.399062e-03	1.088108e+04	6.604982e+15	2.310654e-14	1.184553e-06
3.052727e-27	1.000000e+09	3.643074e+03	3.643074e+03	1.267912e+03	4.485654e-03	1.047918e-11	4.485654e-03	1.562822e+04	8.605596e+15	3.653096e-14	1.231283e-06
3.174452e-27	1.000000e+09	3.576885e+03	3.576885e+03	1.267829e+03	4.573434e-03	1.053804e-11	4.573434e-03	1.994764e+04	9.969638e+15	5.110435e-14	1.278608e-06
3.301031e-27	1.000000e+09	3.512415e+03	3.512415e+03	1.267716e+03	4.663550e-03	1.059729e-11	4.663550e-03	1.969090e+04	8.926522e+15	5.524941e-14	1.327733e-06
3.432658e-27	1.000000e+09	3.451156e+03	3.451156e+03	1.267636e+03	4.755109e-03	1.066119e-11	4.755109e-03	-3.183063e+04	-1.309311e+16	-9.752451e-14	1.377831e-06
3.569533e-27	1.000000e+09	3.392967e+03	3.392967e+03	1.267561e+03	4.848275e-03	1.072856e-11	4.848275e-03	1.761886e+04	6.577206e+15	5.877203e-14	1.428919e-06
3.711866e-27	1.000000e+09	3.336663e+03	3.336663e+03	1.267468e+03	4.943235e-03	1.079766e-11	4.943235e-03	-3.261298e+04	-1.104928e+16	-1.182824e-13	1.481491e-06
3.859874e-27	1.000000e+09	3.282671e+03	3.282671e+03	1.267355e+03	5.040314e-03	1.087033e-11	5.040314e-03	-3.432403e+04	-1.055140e+16	-1.350680e-13	1.535431e-06
4.013784e-27	1.000000e+09	3.231003e+03	3.231003e+03	1.267262e+03	5.139105e-03	1.094684e-11	5.139105e-03	4.078730e+04	1.137856e+16	1.737518e-13	1.590560e-06
4.173831e-27	1.000000e+09	3.180878e+03	3.180878e+03	1.267178e+03	5.240020e-03	1.102517e-11	5.240020e-03	-9.316940e+04	-2.358351e+16	-4.291703e-13	1.647350e-06
4.340260e-27	1.000000e+09	3.132441e+03	3.132441e+03	1.267019e+03	5.342793e-03	1.110437e-11	5.342793e-03	-2.156233e+05	-4.952835e+16	-1.072438e-12	1.705632e-06
4.513326e-27	1.000000e+09	3.086443e+03	3.086443e+03	1.266995e+03	5.447877e-03	1.119017e-11	5.447877e-03	6.227782e+04	1.297768e+16	3.335290e-13	1.765099e-06
4.693292e-27	1.000000e+09	3.041452e+03	3.041452e+03	1.266860e+03	5.555039e-03	1.127609e-11	5.555039e-03	9.453870e+04	1.787204e+16	5.448737e-13	1.826443e-06
4.880434e-27	1.000000e+09	2.998636e+03	2.998636e+03	1.266782e+03	5.663897e-03	1.136561e-11	5.663897e-03	-2.893899e+05	-4.964854e+16	-1.790425e-12	1.888825e-06
5.075038e-27	1.000000e+09	2.957350e+03	2.957350e+03	1.266732e+03	5.775031e-03	1.145986e-11	5.775031e-03	-2.843821e+05	-4.427215e+16	-1.885732e-12	1.952772e-06
5.277402e-27	1.000000e+09	2.917110e+03	2.917110e+03	1.266603e+03	5.888099e-03	1.155388e-11	5.888099e-03	-1.505853e+06	-2.127684e+17	-1.069326e-11	2.018470e-06
5.487835e-27	1.000000e+09	2.878052e+03	2.878052e+03	1.266486e+03	6.003786e-03	1.165101e-11	6.003786e-03	-8.609759e+04	-1.103736e+16	-6.540167e-13	2.086059e-06
5.706659e-27	1.000000e+09	2.840453e+03	2.840453e+03	1.266404e+03	6.121722e-03	1.175174e-11	6.121721e-03	-6.036585e+04	-7.021396e+15	-4.897160e-13	2.155192e-06
5.934208e-27	1.000000e+09	2.803901e+03	2.803901e+03	1.266299e+03	6.241773e-03	1.185417e-11	6.241773e-03	2.103196e+05	2.219932e+16	1.820360e-12	2.226103e-06
6.170831e-27	1.000000e+09	2.768560e+03	2.768560e+03	1.266194e+03	6.364487e-03	1.195934e-11	6.364487e-03	-1.970740e+05	-1.887175e+16	-1.817403e-12	2.298844e-06
6.416889e-27	1.000000e+09	2.734752e+03	2.734752e+03	1.266173e+03	6.489361e-03	1.206925e-11	6.489361e-03	-6.698867e+05	-5.820919e+16	-6.569057e-12	2.372925e-06
6.672759e-27	1.000000e+09	2.701896e+03	2.701896e+03	1.266088e+03	6.616417e-03	1.218030e-11	6.616417e-03	-6.257142e+05	-4.934711e+16	-6.518141e-12	2.448805e-06
6.938831e-27	1.000000e+09	2.669388e+03	2.669388e+03	1.265991e+03	6.746725e-03	1.229335e-11	6.746725e-03	-1.746583e+05	-1.249465e+16	-1.932957e-12	2.527443e-06
7.215513e-27	1.000000e+09	2.638346e+03	2.638346e+03	1.265883e+03	6.879068e-03	1.240980e-11	6.879068e-03	-6.545829e+05	-4.249292e+16	-7.680638e-12	2.607341e-06
7.503227e-27	1.000000e+09	2.608009e+03	2.608009e+03	1.265818e+03	7.014171e-03	1.252879e-11	7.014171e-03	-1.596813e+05	-9.405288e+15	-1.985178e-12	2.689473e-06
7.802413e-27	1.000000e+09	2.578645e+03	2.578645e+03	1.265756e+03	7.151565e-03	1.265127e-11	7.151565e-03	-2.713547e+05	-1.450547e+16	-3.570021e-12	2.773381e-06
8.113529e-27	1.000000e+09	2.549811e+03	2.549811e+03	1.265645e+03	7.292429e-03	1.277530e-11	7.292429e-03	-3.188308e+05	-1.545964e+16	-4.437228e-12	2.859988e-06
8.437051e-27	1.000000e+09	2.522216e+03	2.522216e+03	1.265609e+03	7.435520e-03	1.290261e-11	7.435520e-03	-4.030398e+05	-1.773336e+16	-5.922815e-12	2.948011e-06
8.773473e-27	1.000000e+09	2.494881e+03	2.494881e+03	1.265475e+03	7.581790e-03	1.303177e-11	7.581790e-03	2.418116e+05	9.652025e+15	3.752490e-12	3.038939e-06
9.123310e-27	1.000000e+09	2.468466e+03	2.468466e+03	1.265387e+03	7.730223e-03	1.316419e-11	7.730223e-03	-1.989571e+05	-7.207744e+15	-3.256228e-12	3.131590e-06
9.487097e-27	1.000000e+09	2.442719e+03	2.442719e+03	1.265285e+03	7.882430e-03	1.329935e-11	7.882430e-03	6.083106e+06	1.999056e+17	1.049178e-10	3.226908e-06
9.865389e-27	1.000000e+09	2.417619e+03	2.417619e+03	1.265235e+03	8.037583e-03	1.343738e-11	8.037583e-03	1.036665e+06	3.090374e+16	1.882740e-11	3.324586e-06
1.025876e-26	1.000000e+09	2.393489e+03	2.393489e+03	1.265148e+03	8.194506e-03	1.357844e-11	8.194506e-03	4.888998e+05	1.323140e+16	9.335850e-12	3.423666e-06
1.066783e-26	1.000000e+09	2.369493e+03	2.369493e+03	1.265062e+03	8.355987e-03	1.372190e-11	8.355987e-03	-4.963052e+05	-1.218316e+16	-9.966957e-12	3.526487e-06
1.109320e-26	1.000000e+09	2.346444e+03	2.346444e+03	1.265056e+03	8.520536e-03	1.386973e-11	8.520535e-03	-9.665717e+05	-2.152284e+16	-2.038329e-11	3.631254e-06
1.153553e-26	1.000000e+09	2.323831e+03	2.323831e+03	1.264934e+03	8.687566e-03	1.401838e-11	8.687566e-03	3.248236e+05	6.563827e+15	7.189796e-12	3.738468e-06
1.199551e-26	1.000000e+09	2.301749e+03	2.301749e+03	1.264839e+03	8.857704e-03	1.417013e-11	8.857704e-03	-6.952871e+05	-1.275142e+16	-1.614232e-11	3.848250e-06
1.247382e-26	1.000000e+09	2.280032e+03	2.280032e+03	1.264772e+03	9.031976e-03	1.432478e-11	9.031976e-03	1.719466e+06	2.860748e+16	4.185818e-11	3.961338e-06
1.297121e-26	1.000000e+09	2.258945e+03	2.258945e+03	1.264670e+03	9.209287e-03	1.448278e-11	9.209287e-03	4.660626e+05	7.035814e+15	1.188521e-11	4.076808e-06
1.348842e-26	1.000000e+09	2.238250e+03	2.238250e+03	1.264583e+03	9.390455e-03	1.464355e-11	9.390455e-03	-8.481334e+05	-1.161531e+16	-2.264712e-11	4.195446e-06
1.402627e-26	1.000000e+09	2.217968e+03	2.217968e+03	1.264481e+03	9.575250e-03	1.480695e-11	9.575250e-03	-8.363538e+05	-1.039057e+16	-2.337248e-11	4.317127e-06
1.458556e-26	1.000000e+09	2.198158e+03	2.198158e+03	1.264406e+03	9.763100e-03	1.497326e-11	9.763100e-03	9.272211e+05	1.045309e+16	2.710068e-11	4.441491e-06
1.516714e-26	1.000000e+09	2.179248e+03	2.179248e+03	1.264374e+03	9.955193e-03	1.514500e-11	9.955193e-03	7.385423e+06	7.553129e+16	2.253896e-10	4.568179e-06
1.577193e-26	1.000000e+09	2.160307e+03	2.160307e+03	1.264317e+03	1.015036e-02	1.531752e-11	1.015036e-02	1.556875e+06	1.444929e+16	4.963263e-11	4.698572e-06
1.640082e-26	1.000000e+09	2.141697e+03	2.141697e+03	1.264208e+03	1.034990e-02	1.549298e-11	1.034990e-02	1.484715e+06	1.250148e+16	4.942471e-11	4.832571e-06
1.705479e-26	1.000000e+09	2.123887e+03	2.123887e+03	1.264196e+03	1.055341e-02	1.567346e-11	1.055341e-02	-1.436259e+06	-1.097158e+16	-4.985027e-11	4.968913e-06
1.773484e-26	1.000000e+09	2.106106e+03	2.106106e+03	1.264065e+03	1.076084e-02	1.585491e-11	1.076084e-02	-1.299732e+07	-9.007879e+16	-4.704835e-10	5.109355e-06
1.844201e-26	1.000000e+09	2.088879e+03	2.088879e+03	1.264025e+03	1.097165e-02	1.604113e-11	1.097165e-02	1.662618e+07	1.045760e+17	6.270719e-10	5.252412e-06
1.917737e-26	1.000000e+09	2.071727e+03	2.071727e+03	1.263917e+03	1.118748e-02	1.622855e-11	1.118748e-02	-1.429704e+06	-8.158008e+15	-5.619196e-11	5.400075e-06
1.994206e-26	1.000000e+09	2.054946e+03	2.054946e+03	1.263849e+03	1.140770e-02	1.642083e-11	1.140770e-02	-3.063106e+06	-1.585522e+16	-1.253867e-10	5.551337e-06
2.073724e-26	1.000000e+09	2.038698e+03	2.038698e+03	1.263749e+03	1.163147e-02	1.661616e-11	1.163147e-02	-4.236455e+06	-1.989892e+16	-1.804386e-10	5.705343e-06
2.156412e-26	1.000000e+09	2.022752e+03	2.022752e+03	1.263677e+03	1.185983e-02	1.681483e-11	1.185983e-02	-2.067678e+06	-8.812326e+15	-9.159270e-11	5.863215e-06
2.242398e-26	1.000000e+09	2.007240e+03	2.007240e+03	1.263674e+03	1.209306e-02	1.701799e-11	1.209306e-02	-2.403395e+06	-9.292760e+15	-1.106420e-10	6.024719e-06
2.331812e-26	1.000000e+09	1.991772e+03	1.991772e+03	1.263585e+03	1.233130e-02	1.722380e-11	1.233130e-02	-3.546365e+07	-1.243768e+17	-1.696978e-09	6.191118e-06
2.424791e-26	1.000000e+09	1.976568e+03	1.976568e+03	1.263493e+03	1.257298e-02	1.743207e-11	1.257298e-02	1.433719e+07	4.563228e+16	7.128473e-10	6.361018e-06
2.521478e-26	1.000000e+09	1.961730e+03	1.961730e+03	1.263428e+03	1.281991e-02	1.764461e-11	1.281991e-02	4.569240e+06	1.319530e+16	2.359057e-10	6.535000e-06
2.622021e-26	1.000000e+09	1.947309e+03	1.947309e+03	1.263377e+03	1.307192e-02	1.786157e-11	1.307192e-02	2.873111e+06	7.527572e+15	1.539107e-10	6.712813e-06
2.726572e-26	1.000000e+09	1.932962e+03	1.932962e+03	1.263289e+03	1.332874e-02	1.808108e-11	1.332874e-02	6.031515e+06	1.433775e+16	3.352747e-10	6.895499e-06
2.835292e-26	1.000000e+09	1.918869e+03	1.918869e+03	1.263206e+03	1.359151e-02	1.830527e-11	1.359150e-02	8.652074e+06	1.865445e+16	4.988673e-10	7.083082e-06
2.948348e-26	1.000000e+09	1.904995e+03	1.904995e+03	1.263168e+03	1.385871e-02	1.853281e-11	1.385871e-02	-3.692545e+06	-7.222893e+15	-2.207737e-10	7.274933e-06
3.065912e-26	1.000000e+09	1.891568e+03	1.891568e+03	1.263120e+03	1.413061e-02	1.876421e-11	1.413061e-02	-8.066167e+06	-1.431733e+16	-4.996305e-10	7.470318e-06
3.188163e-26	1.000000e+09	1.878239e+03	1.878239e+03	1.263022e+03	1.440819e-02	1.899851e-11	1.440819e-02	-5.045402e+06	-8.125459e+15	-3.237675e-10	7.671121e-06
3.315289e-26	1.000000e+09	1.865169e+03	1.865169e+03	1.262926e+03	1.469100e-02	1.923699e-11	1.469100e-02	5.076366e+07	7.418151e+16	3.373287e-09	7.876500e-06
3.447484e-26	1.000000e+09	1.852159e+03	1.852159e+03	1.262881e+03	1.498079e-02	1.948028e-11	1.498079e-02	1.389910e+07	1.842099e+16	9.565031e-10	8.088285e-06
3.584950e-26	1.000000e+09	1.839548e+03	1.839548e+03	1.262793e+03	1.527454e-02	1.972678e-11	1.527454e-02	1.527315e+07	1.836912e+16	1.087588e-09	8.303419e-06
3.727898e-26	1.000000e+09	1.827093e+03	1.827093e+03	1.262753e+03	1.557596e-02	1.997865e-11	1.557596e-02	-8.546031e+06	-9.321606e+15	-6.295824e-10	8.524995e-06
3.876545e-26	1.000000e+09	1.814876e+03	1.814876e+03	1.262679e+03	1.588042e-02	2.023297e-11	1.588042e-02	-2.161539e+07	-2.140191e+16	-1.646717e-09	8.750141e-06
4.031120e-26	1.000000e+09	1.802701e+03	1.802701e+03	1.262610e+03	1.619341e-02	2.049279e-11	1.619341e-02	4.685474e+08	4.207867e+17	3.691695e-08	8.982858e-06
4.191859e-26	1.000000e+09	1.790965e+03	1.790965e+03	1.262556e+03	1.651204e-02	2.075675e-11	1.651204e-02	1.382825e+07	1.126584e+16	1.125700e-09	9.219630e-06
4.359006e-26	1.000000e+09	1.779334e+03	1.779334e+03	1.262489e+03	1.683615e-02	2.102429e-11	1.683615e-02	-2.960933e+07	-2.188842e+16	-2.490190e-09	9.462053e-06
4.532819e-26	1.000000e+09	1.767773e+03	1.767773e+03	1.262390e+03	1.716656e-02	2.129607e-11	1.716656e-02	1.689876e+07	1.133546e+16	1.468294e-09	9.710835e-06
4.713562e-26	1.000000e+09	1.756618e+03	1.756618e+03	1.262407e+03	1.750391e-02	2.157289e-11	1.750391e-02	1.684187e+07	1.024978e+16	1.510412e-09	9.964555e-06
4.901513e-26	1.000000e+09	1.745352e+03	1.745352e+03	1.262292e+03	1.784901e-02	2.185493e-11	1.784901e-02	-1.375580e+07	-7.593026e+15	-1.273979e-09	1.022660e-05
5.096957e-26	1.000000e+09	1.734397e+03	1.734397e+03	1.262239e+03	1.820002e-02	2.214084e-11	1.820002e-02	2.252621e+07	1.128051e+16	2.152964e-09	1.049357e-05
5.300195e-26	1.000000e+09	1.723602e+03	1.723602e+03	1.262164e+03	1.855731e-02	2.243093e-11	1.855731e-02	-1.916723e+07	-8.709310e+15	-1.890016e-09	1.076659e-05
5.511537e-26	1.000000e+09	1.712882e+03	1.712882e+03	1.262057e+03	1.892189e-02	2.272558e-11	1.892189e-02	1.687792e+07	6.958191e+15	1.717013e-09	1.104682e-05
5.731307e-26	1.000000e+09	1.702563e+03	1.702563e+03	1.262039e+03	1.929462e-02	2.302655e-11	1.929462e-02	2.638435e+07	9.866549e+15	2.766443e-09	1.133269e-05
5.959839e-26	1.000000e+09	1.692204e+03	1.692204e+03	1.262009e+03	1.967354e-02	2.333154e-11	1.967354e-02	-1.405793e+08	-4.769888e+16	-1.519667e-08	1.162599e-05
6.197484e-26	1.000000e+09	1.681916e+03	1.681916e+03	1.261900e+03	2.006077e-02	2.364146e-11	2.006077e-02	-1.871918e+08	-5.761680e+16	-2.086206e-08	1.192733e-05
6.444605e-26	1.000000e+09	1.672052e+03	1.672052e+03	1.261899e+03	2.045411e-02	2.395657e-11	2.045411e-02	9.564312e+07	2.671474e+16	1.097732e-08	1.223294e-05
6.701579e-26	1.000000e+09	1.662005e+03	1.662005e+03	1.261785e+03	2.085782e-02	2.427719e-11	2.085782e-02	4.133705e+07	1.047117e+16	4.889554e-09	1.254979e-05
6.968800e-26	1.000000e+09	1.652292e+03	1.652292e+03	1.261724e+03	2.126760e-02	2.460207e-11	2.126760e-02	-1.197510e+08	-2.752242e+16	-1.458599e-08	1.287157e-05
7.246677e-26	1.000000e+09	1.642649e+03	1.642649e+03	1.261681e+03	2.168630e-02	2.493318e-11	2.168630e-02	-1.378496e+08	-2.873946e+16	-1.728913e-08	1.320203e-05
7.535634e-26	1.000000e+09	1.633127e+03	1.633127e+03	1.261605e+03	2.211326e-02	2.526921e-11	2.211326e-02	8.663305e+07	1.638400e+16	1.118601e-08	1.354044e-05
7.836112e-26	1.000000e+09	1.623882e+03	1.623882e+03	1.261570e+03	2.254680e-02	2.560962e-11	2.254680e-02	-5.238708e+07	-8.990832e+15	-6.958939e-09	1.388450e-05
8.148572e-26	1.000000e+09	1.614601e+03	1.614601e+03	1.261506e+03	2.299097e-02	2.595733e-11	2.299097e-02	-5.100783e+07	-7.940544e+15	-6.972714e-09	1.423941e-05
8.473492e-26	1.000000e+09	1.605521e+03	1.605521e+03	1.261462e+03	2.344251e-02	2.630909e-11	2.344250e-02	-6.034945e+07	-8.524192e+15	-8.485650e-09	1.460119e-05
8.811367e-26	1.000000e+09	1.596854e+03	1.596854e+03	1.261399e+03	2.390337e-02	2.666733e-11	2.390337e-02	-1.383849e+08	-1.773344e+16	-1.999192e-08	1.496904e-05
9.162715e-26	1.000000e+09	1.587727e+03	1.587727e+03	1.261358e+03	2.437250e-02	2.703047e-11	2.437250e-02	-7.337930e+07	-8.532445e+15	-1.090902e-08	1.535056e-05
9.528072e-26	1.000000e+09	1.578912e+03	1.578912e+03	1.261278e+03	2.485432e-02	2.740226e-11	2.485432e-02	7.134407e+07	7.522258e+15	1.090584e-08	1.574142e-05
9.907998e-26	1.000000e+09	1.570690e+03	1.570690e+03	1.261201e+03	2.534245e-02	2.777718e-11	2.534245e-02	4.732365e+08	4.527260e+16	7.425341e-08	1.613459e-05
1.030307e-25	1.000000e+09	1.561769e+03	1.561769e+03	1.261142e+03	2.584023e-02	2.815849e-11	2.584023e-02	-1.646518e+08	-1.429173e+16	-2.658115e-08	1.654549e-05
1.071390e-25	1.000000e+09	1.553378e+03	1.553378e+03	1.261130e+03	2.634830e-02	2.854653e-11	2.634830e-02	8.145265e+07	6.414192e+15	1.350859e-08	1.696193e-05
1.114111e-25	1.000000e+09	1.545351e+03	1.545351e+03	1.261092e+03	2.686614e-02	2.894053e-11	2.686614e-02	9.024323e+08	6.447458e+16	1.535927e-07	1.738514e-05
1.158536e-25	1.000000e+09	1.536844e+03	1.536844e+03	1.260996e+03	2.739563e-02	2.934170e-11	2.739563e-02	1.736688e+08	1.125422e+16	3.038538e-08	1.782591e-05
1.204732e-25	1.000000e+09	1.528827e+03	1.528827e+03	1.260955e+03	2.793274e-02	2.974712e-11	2.793274e-02	3.163953e+08	1.860640e+16	5.682367e-08	1.827070e-05
1.252770e-25	1.000000e+09	1.520797e+03	1.520797e+03	1.260908e+03	2.848259e-02	3.016086e-11	2.848259e-02	-1.713459e+08	-9.140627e+15	-3.159425e-08	1.872872e-05
1.302723e-25	1.000000e+09	1.513030e+03	1.513030e+03	1.260800e+03	2.904419e-02	3.058181e-11	2.904419e-02	1.775272e+08	8.589516e+15	3.358292e-08	1.919604e-05
1.354668e-25	1.000000e+09	1.505042e+03	1.505042e+03	1.260785e+03	2.961372e-02	3.100720e-11	2.961372e-02	1.579584e+08	6.935496e+15	3.068246e-08	1.967634e-05
1.408685e-25	1.000000e+09	1.497420e+03	1.497420e+03	1.260739e+03	3.019604e-02	3.144075e-11	3.019604e-02	-2.258383e+08	-8.995966e+15	-4.499563e-08	2.016537e-05
1.464855e-25	1.000000e+09	1.489793e+03	1.489793e+03	1.260700e+03	3.079193e-02	3.188298e-11	3.079193e-02	-2.091753e+08	-7.556591e+15	-4.275359e-08	2.066860e-05
1.523265e-25	1.000000e+09	1.482181e+03	1.482181e+03	1.260597e+03	3.139630e-02	3.232897e-11	3.139630e-02	2.167156e+08	7.103916e+15	4.544385e-08	2.118250e-05
1.584005e-25	1.000000e+09	1.474665e+03	1.474665e+03	1.260520e+03	3.201415e-02	3.278362e-11	3.201415e-02	2.307788e+10	6.862554e+17	4.963866e-06	2.170944e-05
1.647166e-25	1.000000e+09	1.467543e+03	1.467543e+03	1.260483e+03	3.264424e-02	3.324622e-11	3.264424e-02	4.392212e+09	1.184816e+17	9.678786e-07	2.224415e-05
1.712845e-25	1.000000e+09	1.460145e+03	1.460145e+03	1.260418e+03	3.328646e-02	3.371527e-11	3.328646e-02	-7.271362e+08	-1.779418e+16	-1.643339e-07	2.279668e-05
1.781144e-25	1.000000e+09	1.453276e+03	1.453276e+03	1.260415e+03	3.394146e-02	3.419242e-11	3.394146e-02	1.169854e+09	2.597044e+16	2.706966e-07	2.335514e-05
1.852166e-25	1.000000e+09	1.446023e+03	1.446023e+03	1.260323e+03	3.460792e-02	3.467553e-11	3.460792e-02	-2.302993e+09	-4.638899e+16	-5.463969e-07	2.393318e-05
1.926020e-25	1.000000e+09	1.439274e+03	1.439274e+03	1.260297e+03	3.528945e-02	3.516832e-11	3.528945e-02	4.243703e+08	7.753909e+15	1.030667e-07	2.451892e-05
2.002819e-25	1.000000e+09	1.431896e+03	1.431896e+03	1.260259e+03	3.598348e-02	3.566792e-11	3.598348e-02	-1.070284e+09	-1.774120e+16	-2.667062e-07	2.512996e-05
2.082680e-25	1.000000e+09	1.425039e+03	1.425039e+03	1.260187e+03	3.669302e-02	3.617706e-11	3.669302e-02	-3.298855e+09	-4.959592e+16	-8.420155e-07	2.574878e-05
2.165726e-25	1.000000e+09	1.418600e+03	1.418600e+03	1.260122e+03	3.741281e-02	3.669114e-11	3.741281e-02	-2.758646e+09	-3.763519e+16	-7.202564e-07	2.637305e-05
2.252083e-25	1.000000e+09	1.411519e+03	1.411519e+03	1.260098e+03	3.814907e-02	3.721519e-11	3.814907e-02	9.357485e+08	1.158083e+16	2.505056e-07	2.702697e-05
2.341883e-25	1.000000e+09	1.404903e+03	1.404903e+03	1.260038e+03	3.889718e-02	3.774559e-11	3.889718e-02	-1.296797e+09	-1.456403e+16	-3.554110e-07	2.768673e-05
2.435264e-25	1.000000e+09	1.398317e+03	1.398317e+03	1.259970e+03	3.966419e-02	3.828785e-11	3.966419e-02	9.158849e+08	9.329276e+15	2.569824e-07	2.836566e-05
2.532369e-25	1.000000e+09	1.391828e+03	1.391828e+03	1.259934e+03	4.044473e-02	3.883725e-11	4.044473e-02	-1.691084e+09	-1.562628e+16	-4.856554e-07	2.905871e-05
2.633345e-25	1.000000e+09	1.385383e+03	1.385383e+03	1.259885e+03	4.124175e-02	3.939628e-11	4.124175e-02	5.154701e+09	4.320340e+16	1.515114e-06	2.976921e-05
2.738348e-25	1.000000e+09	1.379236e+03	1.379236e+03	1.259794e+03	4.205154e-02	3.996158e-11	4.205154e-02	8.918071e+08	6.782056e+15	2.680214e-07	3.048901e-05
2.847538e-25	1.000000e+09	1.372864e+03	1.372864e+03	1.259763e+03	4.287964e-02	4.053789e-11	4.287964e-02	-1.406111e+09	-9.699825e+15	-4.324875e-07	3.123372e-05
2.961082e-25	1.000000e+09	1.366707e+03	1.366707e+03	1.259733e+03	4.372158e-02	4.112112e-11	4.372158e-02	3.189471e+09	1.996363e+16	1.003306e-06	3.199046e-05
3.079153e-25	1.000000e+09	1.360427e+03	1.360427e+03	1.259715e+03	4.458330e-02	4.171638e-11	4.458330e-02	1.767385e+09	1.003391e+16	5.689130e-07	3.277154e-05
3.201933e-25	1.000000e+09	1.354267e+03	1.354267e+03	1.259624e+03	4.545881e-02	4.231835e-11	4.545881e-02	-2.551280e+09	-1.314219e+16	-8.400941e-07	3.356710e-05
3.329608e-25	1.000000e+09	1.348852e+03	1.348852e+03	1.259573e+03	4.635024e-02	4.292815e-11	4.635024e-02	1.306411e+10	6.106886e+16	4.388846e-06	3.436275e-05
3.462374e-25	1.000000e+09	1.342706e+03	1.342706e+03	1.259578e+03	4.726584e-02	4.355360e-11	4.726584e-02	1.678045e+09	7.113227e+15	5.767537e-07	3.520193e-05
3.600434e-25	1.000000e+09	1.336578e+03	1.336578e+03	1.259506e+03	4.819366e-02	4.418377e-11	4.819366e-02	-2.312639e+09	-8.895255e+15	-8.132557e-07	3.605749e-05
3.743999e-25	1.000000e+09	1.331005e+03	1.331005e+03	1.259414e+03	4.914052e-02	4.482494e-11	4.914052e-02	-9.194806e+09	-3.208809e+16	-3.301686e-06	3.691987e-05
3.893289e-25	1.000000e+09	1.324772e+03	1.324772e+03	1.259387e+03	5.010828e-02	4.547740e-11	5.010828e-02	1.133999e+10	3.589759e+16	4.168685e-06	3.782409e-05
4.048531e-25	1.000000e+09	1.319359e+03	1.319359e+03	1.259349e+03	5.109452e-02	4.613990e-11	5.109452e-02	2.793709e+10	8.022499e+16	1.048233e-05	3.872678e-05
4.209964e-25	1.000000e+09	1.313831e+03	1.313831e+03	1.259272e+03	5.210275e-02	4.681494e-11	5.210275e-02	-2.002780e+10	-5.215909e+16	-7.674105e-06	3.965713e-05
4.377833e-25	1.000000e+09	1.307649e+03	1.307649e+03	1.259196e+03	5.312747e-02	4.749719e-11	5.312747e-02	-9.460858e+09	-2.235295e+16	-3.711643e-06	4.062824e-05
4.552397e-25	1.000000e+09	1.302486e+03	1.302486e+03	1.259145e+03	5.417012e-02	4.818904e-11	5.417012e-02	-6.975850e+09	-1.495541e+16	-2.791405e-06	4.158978e-05
4.733921e-25	1.000000e+09	1.296714e+03	1.296714e+03	1.259088e+03	5.523390e-02	4.889180e-11	5.523390e-02	-1.763880e+10	-3.431156e+16	-7.216717e-06	4.259529e-05
4.922683e-25	1.000000e+09	1.291240e+03	1.291240e+03	1.259063e+03	5.632362e-02	4.960912e-11	5.632362e-02	-7.581358e+09	-1.337502e+16	-3.168137e-06	4.361980e-05
5.118972e-25	1.000000e+09	1.285739e+03	1.285739e+03	1.259009e+03	5.743027e-02	5.033426e-11	5.743027e-02	-1.755022e+10	-2.809171e+16	-7.492220e-06	4.466715e-05
5.323088e-25	1.000000e+09	1.280306e+03	1.280306e+03	1.258902e+03	5.856160e-02	5.107299e-11	5.856160e-02	-8.071434e+09	-1.171888e+16	-3.519434e-06	4.574031e-05
5.535342e-25	1.000000e+09	1.274932e+03	1.274932e+03	1.258774e+03	5.971003e-02	5.181968e-11	5.971003e-02	1.322367e+10	1.742270e+16	5.888543e-06	4.683389e-05
5.756061e-25	1.000000e+09	1.269610e+03	1.269610e+03	1.258736e+03	6.088354e-02	5.257864e-11	6.088354e-02	-8.346666e+09	-9.977311e+15	-3.795350e-06	4.795450e-05
5.985580e-25	1.000000e+09	1.264369e+03	1.264369e+03	1.258766e+03	6.208174e-02	5.335209e-11	6.208174e-02	7.669832e+09	8.316992e+15	3.560474e-06	4.910097e-05
6.224251e-25	1.000000e+09	1.258917e+03	1.258917e+03	1.258805e+03	6.330557e-02	5.413723e-11	6.330557e-02	-8.086889e+10	-7.953751e+16	-3.836076e-05	5.028573e-05
6.472439e-25	1.000000e+09	1.259148e+03	1.253931e+03	1.259148e+03	6.455078e-02	5.493417e-11	6.455078e-02	8.012294e+09	7.149066e+15	3.797201e-06	5.126543e-05
6.730524e-25	1.000000e+09	1.259448e+03	1.249069e+03	1.259448e+03	6.581949e-02	5.574126e-11	6.581949e-02	3.770219e+10	3.052067e+16	1.784665e-05	5.226059e-05
6.998899e-25	1.000000e+09	1.259403e+03	1.243958e+03	1.259403e+03	6.711115e-02	5.656031e-11	6.711115e-02	9.092862e+09	6.679242e+15	4.304953e-06	5.328807e-05
7.277976e-25	1.000000e+09	1.259475e+03	1.239051e+03	1.259475e+03	6.843019e-02	5.739248e-11	6.843019e-02	-2.016543e+10	-1.343906e+16	-9.544466e-06	5.433233e-05
7.568181e-25	1.000000e+09	1.259321e+03	1.233981e+03	1.259321e+03	6.977607e-02	5.823848e-11	6.977607e-02	1.379138e+10	8.338254e+15	6.531559e-06	5.540770e-05
7.869957e-25	1.000000e+09	1.259318e+03	1.229182e+03	1.259318e+03	7.115407e-02	5.910238e-11	7.115407e-02	-3.724524e+10	-2.042077e+16	-1.763942e-05	5.650204e-05
8.183767e-25	1.000000e+09	1.259573e+03	1.224545e+03	1.259573e+03	7.255030e-02	5.997108e-11	7.255030e-02	2.554324e+10	1.270808e+16	1.208511e-05	5.759912e-05
8.510089e-25	1.000000e+09	1.259132e+03	1.219347e+03	1.259132e+03	7.397529e-02	6.085717e-11	7.397529e-02	1.938533e+10	8.750637e+15	9.187732e-06	5.875103e-05
8.849424e-25	1.000000e+09	1.259189e+03	1.214670e+03	1.259189e+03	7.543226e-02	6.175796e-11	7.543225e-02	7.719785e+10	3.160965e+16	3.657977e-05	5.990540e-05
9.202289e-25	1.000000e+09	1.258881e+03	1.209729e+03	1.258881e+03	7.691446e-02	6.266935e-11	7.691446e-02	1.820909e+10	6.764698e+15	8.638861e-06	6.109749e-05
9.569225e-25	1.000000e+09	1.259250e+03	1.205381e+03	1.259250e+03	7.842998e-02	6.359732e-11	7.842998e-02	3.230690e+10	1.088641e+16	1.530479e-05	6.228311e-05
9.950792e-25	1.000000e+09	1.259007e+03	1.200535e+03	1.259007e+03	7.997116e-02	6.453734e-11	7.997116e-02	1.310325e+11	4.006012e+16	6.213401e-05	6.351922e-05
1.034757e-24	1.000000e+09	1.259125e+03	1.196049e+03	1.259125e+03	8.154426e-02	6.549211e-11	8.154426e-02	-1.191456e+11	-3.304540e+16	-5.647093e-05	6.476264e-05
1.076018e-24	1.000000e+09	1.259109e+03	1.191507e+03	1.259109e+03	8.314486e-02	6.645909e-11	8.314486e-02	7.667320e+10	1.929596e+16	3.634277e-05	6.603468e-05
1.118923e-24	1.000000e+09	1.259213e+03	1.187051e+03	1.259213e+03	8.478621e-02	6.744868e-11	8.478621e-02	7.662831e+11	1.748893e+17	3.630648e-04	6.733268e-05
1.163540e-24	1.000000e+09	1.258828e+03	1.182189e+03	1.258828e+03	8.645047e-02	6.844566e-11	8.645047e-02	-6.788543e+10	-1.405853e+16	-3.221329e-05	6.867534e-05
1.209935e-24	1.000000e+09	1.259061e+03	1.177964e+03	1.259061e+03	8.815420e-02	6.946138e-11	8.815420e-02	4.167109e+10	7.827441e+15	1.975570e-05	7.001584e-05
1.258180e-24	1.000000e+09	1.258553e+03	1.173084e+03	1.258553e+03	8.988101e-02	7.048941e-11	8.988101e-02	6.327520e+10	1.078683e+16	3.005852e-05	7.141617e-05
1.308349e-24	1.000000e+09	1.259051e+03	1.169091e+03	1.259051e+03	9.165356e-02	7.153532e-11	9.165356e-02	6.873289e+11	1.062718e+17	3.258664e-04	7.279576e-05
1.360519e-24	1.000000e+09	1.258647e+03	1.164374e+03	1.258647e+03	9.345518e-02	7.259648e-11	9.345518e-02	2.059794e+11	2.889395e+16	9.781291e-05	7.425054e-05
1.414769e-24	1.000000e+09	1.258812e+03	1.160167e+03	1.258812e+03	9.529575e-02	7.367486e-11	9.529575e-02	-2.399192e+11	-3.052792e+16	-1.138550e-04	7.570294e-05
1.471182e-24	1.000000e+09	1.258508e+03	1.155599e+03	1.258508e+03	9.716800e-02	7.476845e-11	9.716800e-02	8.366483e+10	9.658874e+15	3.975160e-05	7.720890e-05
1.529844e-24	1.000000e+09	1.258346e+03	1.151146e+03	1.258346e+03	9.908046e-02	7.588224e-11	9.908046e-02	-6.884851e+10	-7.210319e+15	-3.273295e-05	7.873863e-05
1.590846e-24	1.000000e+09	1.258838e+03	1.147303e+03	1.258838e+03	1.010335e-01	7.700591e-11	1.010335e-01	2.504229e+11	2.378745e+16	1.188271e-04	8.025928e-05
1.654280e-24	1.000000e+09	1.258409e+03	1.142651e+03	1.258409e+03	1.030141e-01	7.814809e-11	1.030141e-01	-2.128429e+11	-1.834748e+16	-1.011675e-04	8.186056e-05
1.720243e-24	1.000000e+09	1.258538e+03	1.138540e+03	1.258538e+03	1.050483e-01	7.931472e-11	1.050483e-01	2.077341e+11	1.623910e+16	9.868875e-05	8.346856e-05
1.788837e-24	1.000000e+09	1.258631e+03	1.134443e+03	1.258631e+03	1.071142e-01	8.048883e-11	1.071142e-01	2.208992e+11	1.566604e+16	1.049044e-04	8.510374e-05
1.860166e-24	1.000000e+09	1.258800e+03	1.130363e+03	1.258800e+03	1.092218e-01	8.168166e-11	1.092218e-01	2.666909e+11	1.715780e+16	1.265659e-04	8.676663e-05
1.934339e-24	1.000000e+09	1.258677e+03	1.126130e+03	1.258677e+03	1.113718e-01	8.289963e-11	1.113718e-01	-1.482779e+11	-8.653670e+15	-7.040378e-05	8.848321e-05
2.011469e-24	1.000000e+09	1.258711e+03	1.122019e+03	1.258711e+03	1.135627e-01	8.413246e-11	1.135627e-01	-2.250213e+12	-1.191366e+17	-1.068278e-03	9.022141e-05
2.091675e-24	1.000000e+09	1.258392e+03	1.117624e+03	1.258392e+03	1.157924e-01	8.538552e-11	1.157924e-01	-2.229390e+11	-1.070989e+16	-1.059734e-04	9.201618e-05
2.175080e-24	1.000000e+09	1.258399e+03	1.113573e+03	1.258399e+03	1.180703e-01	8.664934e-11	1.180703e-01	9.563174e+11	4.167723e+16	4.545704e-04	9.382578e-05
2.261810e-24	1.000000e+09	1.257894e+03	1.109094e+03	1.257894e+03	1.203903e-01	8.794789e-11	1.203903e-01	-5.737579e+12	-2.268674e+17	-2.732749e-03	9.570779e-05
2.351998e-24	1.000000e+09	1.258626e+03	1.105567e+03	1.258626e+03	1.227691e-01	8.924961e-11	1.227691e-01	2.492366e+12	8.936467e+16	1.183640e-03	9.754219e-05
2.445782e-24	1.000000e+09	1.258118e+03	1.101150e+03	1.258118e+03	1.251745e-01	9.057968e-11	1.251745e-01	2.462136e+11	8.011835e+15	1.171648e-04	9.949352e-05
2.543306e-24	1.000000e+09	1.258330e+03	1.097310e+03	1.258330e+03	1.276485e-01	9.192943e-11	1.276485e-01	-3.392686e+11	-1.001070e+16	-1.613104e-04	1.014428e-04
2.644719e-24	1.000000e+09	1.258220e+03	1.093241e+03	1.258220e+03	1.301604e-01	9.329983e-11	1.301604e-01	6.377344e+11	1.707050e+16	3.033524e-04	1.034480e-04
2.750176e-24	1.000000e+09	1.258157e+03	1.089228e+03	1.258157e+03	1.327205e-01	9.468763e-11	1.327205e-01	3.110202e+11	7.552646e+15	1.479810e-04	1.054880e-04
2.859837e-24	1.000000e+09	1.258040e+03	1.085177e+03	1.258040e+03	1.353290e-01	9.609444e-11	1.353290e-01	4.648616e+12	1.024162e+17	2.212799e-03	1.075713e-04
2.973871e-24	1.000000e+09	1.258105e+03	1.081275e+03	1.258105e+03	1.379986e-01	9.753178e-11	1.379986e-01	1.277616e+12	2.552858e+16	6.080047e-04	1.096877e-04
3.092453e-24	1.000000e+09	1.258403e+03	1.077581e+03	1.258403e+03	1.407262e-01	9.897280e-11	1.407262e-01	-1.136723e+12	-2.059588e+16	-5.403159e-04	1.118292e-04
3.215762e-24	1.000000e+09	1.257958e+03	1.073358e+03	1.257958e+03	1.434809e-01	1.004525e-10	1.434809e-01	-6.416425e+11	-1.055170e+16	-3.055301e-04	1.140586e-04
3.343989e-24	1.000000e+09	1.258122e+03	1.069572e+03	1.258122e+03	1.463150e-01	1.019480e-10	1.463150e-01	-1.230051e+12	-1.834339e+16	-5.853293e-04	1.162963e-04
3.477328e-24	1.000000e+09	1.258011e+03	1.065633e+03	1.258011e+03	1.491930e-01	1.034672e-10	1.491930e-01	-4.870108e+11	-6.588659e+15	-2.318507e-04	1.185944e-04
3.615984e-24	1.000000e+09	1.257822e+03	1.061620e+03	1.257822e+03	1.521097e-01	1.049953e-10	1.521097e-01	6.047218e+11	7.426264e+15	2.881048e-04	1.209310e-04
3.760170e-24	1.000000e+09	1.258088e+03	1.057956e+03	1.258088e+03	1.551237e-01	1.065646e-10	1.551237e-01	6.237305e+12	6.943939e+16	2.968477e-03	1.233012e-04
3.910104e-24	1.000000e+09	1.258101e+03	1.054161e+03	1.258101e+03	1.581872e-01	1.081568e-10	1.581872e-01	7.029891e+11	7.097269e+15	3.345510e-04	1.257349e-04
4.066017e-24	1.000000e+09	1.257891e+03	1.050208e+03	1.257891e+03	1.612913e-01	1.097666e-10	1.612913e-01	1.282634e+12	1.175028e+16	6.109113e-04	1.282235e-04
4.228147e-24	1.000000e+09	1.257988e+03	1.046495e+03	1.257988e+03	1.644733e-01	1.113957e-10	1.644733e-01	-9.170084e+11	-7.618964e+15	-4.365985e-04	1.307432e-04
4.396742e-24	1.000000e+09	1.258079e+03	1.042752e+03	1.258079e+03	1.677104e-01	1.130473e-10	1.677104e-01	1.593040e+12	1.200676e+16	7.581907e-04	1.333068e-04
4.572059e-24	1.000000e+09	1.257935e+03	1.038904e+03	1.257935e+03	1.710125e-01	1.147344e-10	1.710125e-01	-2.145148e+12	-1.466623e+16	-1.021544e-03	1.359470e-04
4.754367e-24	1.000000e+09	1.257966e+03	1.035197e+03	1.257966e+03	1.743877e-01	1.164452e-10	1.743877e-01	-2.705730e+12	-1.677666e+16	-1.288344e-03	1.386268e-04
4.943944e-24	1.000000e+09	1.258049e+03	1.031527e+03	1.258049e+03	1.778325e-01	1.181784e-10	1.778325e-01	1.370401e+12	7.705355e+15	6.523051e-04	1.413557e-04
5.141081e-24	1.000000e+09	1.257700e+03	1.027533e+03	1.257700e+03	1.813042e-01	1.199324e-10	1.813042e-01	1.332875e+12	6.803787e+15	6.353254e-04	1.441554e-04
5.346078e-24	1.000000e+09	1.257694e+03	1.023863e+03	1.257694e+03	1.848853e-01	1.217241e-10	1.848853e-01	-1.055483e+13	-4.885838e+16	-5.031151e-03	1.470034e-04
5.559250e-24	1.000000e+09	1.257674e+03	1.020137e+03	1.257674e+03	1.885235e-01	1.235296e-10	1.885235e-01	-2.479893e+12	-1.041371e+16	-1.182179e-03	1.498985e-04
5.780922e-24	1.000000e+09	1.257744e+03	1.016465e+03	1.257744e+03	1.922336e-01	1.253631e-10	1.922336e-01	1.762222e+12	6.712964e+15	8.398298e-04	1.528400e-04
6.011432e-24	1.000000e+09	1.257757e+03	1.012800e+03	1.257757e+03	1.960203e-01	1.272263e-10	1.960203e-01	5.311203e+12	1.835217e+16	2.531052e-03	1.558492e-04
6.251134e-24	1.000000e+09	1.257682e+03	1.009095e+03	1.257682e+03	1.998797e-01	1.291220e-10	1.998797e-01	-1.165860e+14	-3.654292e+17	-5.557554e-02	1.589271e-04
6.500394e-24	1.000000e+09	1.257522e+03	1.005390e+03	1.257522e+03	2.038165e-01	1.310459e-10	2.038165e-01	6.289306e+13	1.788156e+17	2.999963e-02	1.620779e-04
6.759594e-24	1.000000e+09	1.257544e+03	1.001778e+03	1.257544e+03	2.078347e-01	1.329891e-10	2.078347e-01	-6.208122e+12	-1.600923e+16	-2.960981e-03	1.652703e-04
7.029128e-24	1.000000e+09	1.257504e+03	9.981010e+02	1.257504e+03	2.119257e-01	1.349755e-10	2.119257e-01	6.922580e+12	1.619383e+16	3.302265e-03	1.685288e-04
7.309410e-24	1.000000e+09	1.257238e+03	9.943319e+02	1.257238e+03	2.160675e-01	1.369666e-10	2.160675e-01	4.058239e+12	8.617684e+15	1.937946e-03	1.718589e-04
7.600868e-24	1.000000e+09	1.258348e+03	9.914893e+02	1.258348e+03	2.204630e-01	1.390108e-10	2.204630e-01	4.633517e+12	8.896774e+15	2.202918e-03	1.752003e-04
7.903948e-24	1.000000e+09	1.257900e+03	9.876049e+02	1.257900e+03	2.247528e-01	1.410705e-10	2.247528e-01	5.609176e+13	9.780787e+16	2.671531e-02	1.786730e-04
8.219113e-24	1.000000e+09	1.257959e+03	9.841126e+02	1.257959e+03	2.291921e-01	1.431658e-10	2.291921e-01	1.330113e+13	2.103248e+16	6.333545e-03	1.821936e-04
8.546845e-24	1.000000e+09	1.257531e+03	9.802355e+02	1.257531e+03	2.336488e-01	1.452821e-10	2.336488e-01	5.416005e+12	7.777889e+15	2.583308e-03	1.857995e-04
8.887645e-24	1.000000e+09	1.257449e+03	9.766562e+02	1.257449e+03	2.382540e-01	1.474454e-10	2.382540e-01	-1.188711e+13	-1.548372e+16	-5.671733e-03	1.894741e-04
9.242035e-24	1.000000e+09	1.257920e+03	9.734197e+02	1.257920e+03	2.430149e-01	1.496370e-10	2.430149e-01	3.241509e+14	3.824573e+17	1.543735e-01	1.931878e-04
9.610555e-24	1.000000e+09	1.257771e+03	9.697902e+02	1.257771e+03	2.477851e-01	1.518582e-10	2.477851e-01	9.582845e+13	1.025933e+17	4.566441e-02	1.970033e-04
9.993770e-24	1.000000e+09	1.257343e+03	9.659772e+02	1.257343e+03	2.526041e-01	1.541065e-10	2.526041e-01	6.671882e+12	6.487032e+15	3.184722e-03	2.009032e-04
1.039227e-23	1.000000e+09	1.257426e+03	9.625418e+02	1.257426e+03	2.576014e-01	1.563948e-10	2.576014e-01	-1.086436e+13	-9.577744e+15	-5.184222e-03	2.048641e-04
1.080665e-23	1.000000e+09	1.257525e+03	9.591340e+02	1.257525e+03	2.627036e-01	1.587222e-10	2.627036e-01	-1.179818e+13	-9.429406e+15	-5.627600e-03	2.089053e-04
1.123756e-23	1.000000e+09	1.257633e+03	9.557101e+02	1.257633e+03	2.678957e-01	1.610691e-10	2.678957e-01	1.450993e+15	1.051567e+18	6.918113e-01	2.130158e-04
1.168565e-23	1.000000e+09	1.257268e+03	9.520199e+02	1.257268e+03	2.731177e-01	1.634473e-10	2.731177e-01	-2.640265e+13	-1.737394e+16	-1.260664e-02	2.172311e-04
1.215161e-23	1.000000e+09	1.257675e+03	9.488330e+02	1.257675e+03	2.785813e-01	1.658714e-10	2.785813e-01	2.337632e+13	1.393209e+16	1.114361e-02	2.215050e-04
1.263615e-23	1.000000e+09	1.257172e+03	9.450061e+02	1.257172e+03	2.839787e-01	1.683296e-10	2.839787e-01	-3.901773e+13	-2.112677e+16	-1.863715e-02	2.258869e-04
1.314000e-23	1.000000e+09	1.257441e+03	9.417848e+02	1.257441e+03	2.896362e-01	1.708231e-10	2.896362e-01	-3.187343e+13	-1.563741e+16	-1.520835e-02	2.303378e-04
1.366395e-23	1.000000e+09	1.257023e+03	9.380563e+02	1.257023e+03	2.952591e-01	1.733603e-10	2.952591e-01	6.288543e+13	2.802421e+16	3.005558e-02	2.348876e-04
1.420879e-23	1.000000e+09	1.257673e+03	9.350483e+02	1.257673e+03	3.012091e-01	1.759131e-10	3.012091e-01	1.550346e+13	6.252995e+15	7.390633e-03	2.394972e-04
1.477536e-23	1.000000e+09	1.256876e+03	9.311529e+02	1.256876e+03	3.069933e-01	1.785280e-10	3.069933e-01	2.154307e+13	7.900658e+15	1.030235e-02	2.442510e-04
1.536452e-23	1.000000e+09	1.257274e+03	9.279637e+02	1.257274e+03	3.131226e-01	1.811544e-10	3.131226e-01	2.120581e+13	7.045028e+15	1.012503e-02	2.490488e-04
1.597717e-23	1.000000e+09	1.256911e+03	9.243674e+02	1.256911e+03	3.192189e-01	1.838316e-10	3.192189e-01	1.809751e+14	5.459786e+16	8.653422e-02	2.539710e-04
1.661425e-23	1.000000e+09	1.256956e+03	9.210113e+02	1.256956e+03	3.255283e-01	1.865564e-10	3.255283e-01	1.707682e+15	4.671575e+17	8.163919e-01	2.589815e-04
1.727673e-23	1.000000e+09	1.257291e+03	9.178623e+02	1.257291e+03	3.320375e-01	1.893252e-10	3.320375e-01	8.796832e+13	2.179668e+16	4.199892e-02	2.640896e-04
1.796563e-23	1.000000e+09	1.257695e+03	9.147773e+02	1.257695e+03	3.386983e-01	1.921037e-10	3.386983e-01	-2.501991e+14	-5.613335e+16	-1.192613e-01	2.693007e-04
1.868200e-23	1.000000e+09	1.257308e+03	9.111720e+02	1.257308e+03	3.452928e-01	1.949565e-10	3.452928e-01	-3.941488e+13	-8.030133e+15	-1.881671e-02	2.746287e-04
1.942693e-23	1.000000e+09	1.257017e+03	9.076164e+02	1.257017e+03	3.520117e-01	1.978382e-10	3.520117e-01	4.009104e+13	7.417576e+15	1.916168e-02	2.800374e-04
2.020157e-23	1.000000e+09	1.257219e+03	9.044189e+02	1.257219e+03	3.590105e-01	2.007524e-10	3.590105e-01	-5.260416e+13	-8.820316e+15	-2.512210e-02	2.855592e-04
2.100710e-23	1.000000e+09	1.257315e+03	9.011604e+02	1.257315e+03	3.661340e-01	2.037156e-10	3.661340e-01	2.825397e+14	4.294170e+16	1.348806e-01	2.912030e-04
2.184474e-23	1.000000e+09	1.256951e+03	8.975944e+02	1.256951e+03	3.732336e-01	2.067266e-10	3.732336e-01	6.986313e+13	9.645938e+15	3.340010e-02	2.969357e-04
2.271579e-23	1.000000e+09	1.256847e+03	8.941977e+02	1.256847e+03	3.805613e-01	2.097680e-10	3.805613e-01	5.370521e+13	6.728118e+15	2.568599e-02	3.027905e-04
2.362156e-23	1.000000e+09	1.256914e+03	8.909757e+02	1.256914e+03	3.881137e-01	2.128717e-10	3.881137e-01	-6.910438e+13	-7.847130e+15	-3.304223e-02	3.087830e-04
2.456346e-23	1.000000e+09	1.256920e+03	8.876990e+02	1.256920e+03	3.957812e-01	2.160200e-10	3.957812e-01	8.880161e+14	9.144188e+16	4.245936e-01	3.148817e-04
2.554291e-23	1.000000e+09	1.256981e+03	8.843768e+02	1.256981e+03	4.035858e-01	2.191079e-10	4.035858e-01	5.362319e+14	5.008105e+16	2.563306e-01	3.210755e-04
2.656142e-23	1.000000e+09	1.256569e+03	8.805949e+02	1.256569e+03	4.114124e-01	2.220761e-10	4.114124e-01	1.898499e+14	1.610733e+16	9.090141e-02	3.274094e-04
2.762054e-23	1.000000e+09	1.256509e+03	8.770518e+02	1.256509e+03	4.195043e-01	2.251044e-10	4.195043e-01	-2.275676e+14	-1.751573e+16	-1.089868e-01	3.338650e-04
2.872189e-23	1.000000e+09	1.257096e+03	8.739544e+02	1.257096e+03	4.280010e-01	2.281772e-10	4.280010e-01	1.049284e+14	7.305828e+15	5.013515e-02	3.404680e-04
2.986716e-23	1.000000e+09	1.256819e+03	8.702861e+02	1.256819e+03	4.363300e-01	2.313116e-10	4.363300e-01	-1.646596e+14	-1.041146e+16	-7.876153e-02	3.471701e-04
3.105809e-23	1.000000e+09	1.256602e+03	8.667539e+02	1.256602e+03	4.448801e-01	2.345216e-10	4.448801e-01	2.775846e+14	1.592870e+16	1.328919e-01	3.540344e-04
3.229651e-23	1.000000e+09	1.256686e+03	8.633245e+02	1.256686e+03	4.536844e-01	2.377774e-10	4.536844e-01	1.360959e+14	7.080693e+15	6.513328e-02	3.610166e-04
3.358432e-23	1.000000e+09	1.256508e+03	8.598351e+02	1.256508e+03	4.625913e-01	2.410920e-10	4.625913e-01	-2.204821e+14	-1.040845e+16	-1.055939e-01	3.681564e-04
3.492347e-23	1.000000e+09	1.256816e+03	8.565934e+02	1.256816e+03	4.718262e-01	2.444640e-10	4.718262e-01	1.856082e+15	7.937558e+16	8.878309e-01	3.754140e-04
3.631602e-23	1.000000e+09	1.256549e+03	8.530157e+02	1.256549e+03	4.810210e-01	2.478971e-10	4.810210e-01	5.950489e+14	2.310642e+16	2.849360e-01	3.828112e-04
3.776410e-23	1.000000e+09	1.256572e+03	8.496924e+02	1.256572e+03	4.905576e-01	2.513793e-10	4.905576e-01	6.159087e+14	2.168034e+16	2.948972e-01	3.903936e-04
3.926992e-23	1.000000e+09	1.256424e+03	8.461552e+02	1.256424e+03	5.001100e-01	2.549100e-10	5.001100e-01	-2.435793e+15	-7.785968e+16	-1.166947e+00	3.980425e-04
4.083578e-23	1.000000e+09	1.256529e+03	8.429281e+02	1.256529e+03	5.100908e-01	2.585180e-10	5.100908e-01	3.782297e+14	1.095262e+16	1.811275e-01	4.059523e-04
4.246409e-23	1.000000e+09	1.256444e+03	8.394993e+02	1.256444e+03	5.200961e-01	2.621639e-10	5.200961e-01	8.990918e+14	2.362578e+16	4.307048e-01	4.139429e-04
4.415732e-23	1.000000e+09	1.256600e+03	8.362800e+02	1.256600e+03	5.304599e-01	2.658825e-10	5.304599e-01	3.576630e+14	8.515517e+15	1.712299e-01	4.221390e-04
4.591806e-23	1.000000e+09	1.256471e+03	8.328505e+02	1.256471e+03	5.408080e-01	2.696631e-10	5.408080e-01	6.898569e+14	1.491226e+16	3.304370e-01	4.304183e-04
4.774901e-23	1.000000e+09	1.256366e+03	8.294994e+02	1.256366e+03	5.514515e-01	2.735010e-10	5.514515e-01	4.486036e+14	8.796827e+15	2.149676e-01	4.389258e-04
4.965298e-23	1.000000e+09	1.256069e+03	8.260199e+02	1.256069e+03	5.621682e-01	2.773804e-10	5.621682e-01	4.627201e+14	8.241136e+15	2.219943e-01	4.475615e-04
5.163286e-23	1.000000e+09	1.256172e+03	8.228072e+02	1.256172e+03	5.733443e-01	2.813618e-10	5.733443e-01	6.085429e+14	9.822315e+15	2.918350e-01	4.564219e-04
5.369169e-23	1.000000e+09	1.255921e+03	8.194165e+02	1.255921e+03	5.845172e-01	2.853708e-10	5.845172e-01	2.844605e+14	4.169033e+15	1.365532e-01	4.654093e-04
5.583261e-23	1.000000e+09	1.256226e+03	8.162856e+02	1.256226e+03	5.961852e-01	2.894551e-10	5.961852e-01	3.231211e+15	4.290019e+16	1.549234e+00	4.745843e-04
5.805890e-23	1.000000e+09	1.256162e+03	8.130116e+02	1.256162e+03	6.079600e-01	2.935891e-10	6.079599e-01	1.195835e+15	1.439781e+16	5.735000e-01	4.839820e-04
6.037396e-23	1.000000e+09	1.256675e+03	8.100968e+02	1.256675e+03	6.203287e-01	2.977996e-10	6.203287e-01	3.688441e+14	4.015442e+15	1.765305e-01	4.936271e-04
6.278134e-23	1.000000e+09	1.256225e+03	8.065963e+02	1.256225e+03	6.322283e-01	3.020587e-10	6.322283e-01	7.638720e+14	7.562249e+15	3.662480e-01	5.032765e-04
6.528470e-23	1.000000e+09	1.255925e+03	8.031905e+02	1.255925e+03	6.444887e-01	3.063803e-10	6.444887e-01	3.881322e+14	3.490625e+15	1.863170e-01	5.131586e-04
6.788789e-23	1.000000e+09	1.256185e+03	8.001579e+02	1.256185e+03	6.574041e-01	3.107797e-10	6.574041e-01	5.311594e+14	4.325766e+15	2.547112e-01	5.233338e-04
7.059488e-23	1.000000e+09	1.256088e+03	7.969198e+02	1.256088e+03	6.703493e-01	3.152705e-10	6.703493e-01	3.387542e+14	2.502527e+15	1.625083e-01	5.336802e-04
7.340980e-23	1.000000e+09	1.255888e+03	7.936147e+02	1.255888e+03	6.833910e-01	3.197994e-10	6.833910e-01	6.378984e+14	4.279621e+15	3.062591e-01	5.441498e-04
7.633697e-23	1.000000e+09	1.256099e+03	7.905608e+02	1.256099e+03	6.970578e-01	3.244040e-10	6.970577e-01	4.276198e+14	2.598448e+15	2.051304e-01	5.549386e-04
7.938086e-23	1.000000e+09	1.255928e+03	7.872902e+02	1.255928e+03	7.106692e-01	3.290760e-10	7.106692e-01	4.749940e+14	2.620298e+15	2.280112e-01	5.658520e-04
8.254612e-23	1.000000e+09	1.255887e+03	7.841318e+02	1.255887e+03	7.246677e-01	3.338261e-10	7.246677e-01	7.215848e+14	3.610713e+15	3.464384e-01	5.770167e-04
8.583760e-23	1.000000e+09	1.255807e+03	7.809635e+02	1.255807e+03	7.389505e-01	3.386348e-10	7.389505e-01	4.443231e+14	2.016611e+15	2.133911e-01	5.884270e-04
8.926032e-23	1.000000e+09	1.255979e+03	7.779261e+02	1.255979e+03	7.536648e-01	3.435194e-10	7.536648e-01	7.571487e+14	3.113795e+15	3.633794e-01	6.000616e-04
9.281952e-23	1.000000e+09	1.255915e+03	7.748058e+02	1.255915e+03	7.685321e-01	3.484787e-10	7.685321e-01	5.099583e+14	1.902062e+15	2.448074e-01	6.119299e-04
9.652064e-23	1.000000e+09	1.255805e+03	7.716232e+02	1.255805e+03	7.835900e-01	3.534977e-10	7.835900e-01	4.735241e+14	1.602868e+15	2.274164e-01	6.239741e-04
1.003693e-22	1.000000e+09	1.255845e+03	7.685647e+02	1.255845e+03	7.990954e-01	3.586009e-10	7.990954e-01	4.552964e+14	1.397337e+15	2.186277e-01	6.363009e-04
1.043715e-22	1.000000e+09	1.255847e+03	7.654493e+02	1.255847e+03	8.148735e-01	3.637753e-10	8.148735e-01	6.778097e+14	1.886500e+15	3.254730e-01	6.488636e-04
1.085333e-22	1.000000e+09	1.255635e+03	7.622300e+02	1.255635e+03	8.306748e-01	3.690337e-10	8.306748e-01	4.662166e+14	1.178780e+15	2.240591e-01	6.615577e-04
1.128609e-22	1.000000e+09	1.255713e+03	7.592420e+02	1.255713e+03	8.472130e-01	3.743672e-10	8.472130e-01	6.093350e+14	1.396024e+15	2.927490e-01	6.746868e-04
1.173612e-22	1.000000e+09	1.255650e+03	7.561344e+02	1.255650e+03	8.638559e-01	3.797902e-10	8.638559e-01	5.690273e+14	1.182842e+15	2.734517e-01	6.879748e-04
1.220409e-22	1.000000e+09	1.255611e+03	7.531033e+02	1.255611e+03	8.809082e-01	3.852747e-10	8.809082e-01	4.717822e+14	8.893817e+14	2.267554e-01	7.015775e-04
1.269072e-22	1.000000e+09	1.255475e+03	7.499652e+02	1.255475e+03	8.981306e-01	3.908376e-10	8.981306e-01	5.963744e+14	1.020520e+15	2.867934e-01	7.153709e-04
1.319676e-22	1.000000e+09	1.255562e+03	7.470017e+02	1.255562e+03	9.159604e-01	3.964983e-10	9.159604e-01	5.527858e+14	8.573803e+14	2.657403e-01	7.295222e-04
1.372297e-22	1.000000e+09	1.255542e+03	7.439831e+02	1.255542e+03	9.340619e-01	4.022245e-10	9.340619e-01	5.718049e+14	8.042100e+14	2.749057e-01	7.439514e-04
1.427016e-22	1.000000e+09	1.255272e+03	7.407996e+02	1.255272e+03	9.520851e-01	4.080404e-10	9.520851e-01	5.374326e+14	6.869818e+14	2.586581e-01	7.584692e-04
1.483918e-22	1.000000e+09	1.255429e+03	7.378843e+02	1.255429e+03	9.710940e-01	4.139254e-10	9.710940e-01	5.465582e+14	6.328927e+14	2.628860e-01	7.735159e-04
1.543088e-22	1.000000e+09	1.255291e+03	7.348491e+02	1.255291e+03	9.901388e-01	4.199294e-10	9.901388e-01	5.157505e+14	5.419501e+14	2.482045e-01	7.887726e-04
1.604618e-22	1.000000e+09	1.255284e+03	7.319067e+02	1.255284e+03	1.009698e+00	4.260233e-10	1.009698e+00	5.552730e+14	5.291149e+14	2.672312e-01	8.043576e-04
1.668601e-22	1.000000e+09	1.255140e+03	7.288025e+02	1.255140e+03	1.029360e+00	4.321826e-10	1.029360e+00	5.046773e+14	4.366946e+14	2.430213e-01	8.201156e-04
1.735135e-22	1.000000e+09	1.255081e+03	7.258076e+02	1.255081e+03	1.049620e+00	4.384426e-10	1.049620e+00	5.323794e+14	4.178894e+14	2.564209e-01	8.362963e-04
1.804323e-22	1.000000e+09	1.254923e+03	7.227902e+02	1.254923e+03	1.070161e+00	4.447862e-10	1.070161e+00	5.143115e+14	3.664207e+14	2.478751e-01	8.527708e-04
1.876269e-22	1.000000e+09	1.255308e+03	7.200771e+02	1.255308e+03	1.091720e+00	4.512241e-10	1.091720e+00	5.377429e+14	3.467512e+14	2.587708e-01	8.696835e-04
1.951084e-22	1.000000e+09	1.255004e+03	7.169454e+02	1.255004e+03	1.112904e+00	4.576898e-10	1.112904e+00	5.605965e+14	3.283695e+14	2.700942e-01	8.867726e-04
2.028882e-22	1.000000e+09	1.254906e+03	7.140322e+02	1.254906e+03	1.134860e+00	4.643422e-10	1.134860e+00	5.581565e+14	2.965130e+14	2.690242e-01	9.043390e-04
2.109783e-22	1.000000e+09	1.254863e+03	7.110563e+02	1.254863e+03	1.157068e+00	4.711064e-10	1.157068e+00	5.514011e+14	2.658718e+14	2.658137e-01	9.220676e-04
2.193909e-22	1.000000e+09	1.254895e+03	7.081661e+02	1.254895e+03	1.179986e+00	4.778972e-10	1.179986e+00	5.400472e+14	2.360738e+14	2.603069e-01	9.403063e-04
2.281390e-22	1.000000e+09	1.254666e+03	7.051441e+02	1.254666e+03	1.202905e+00	4.848176e-10	1.202905e+00	5.234161e+14	2.078214e+14	2.525210e-01	9.587452e-04
2.372359e-22	1.000000e+09	1.254815e+03	7.023872e+02	1.254815e+03	1.226967e+00	4.918306e-10	1.226967e+00	5.239788e+14	1.884295e+14	2.526425e-01	9.778073e-04
2.466955e-22	1.000000e+09	1.254694e+03	6.994286e+02	1.254694e+03	1.250937e+00	4.989059e-10	1.250937e+00	5.457370e+14	1.781581e+14	2.632605e-01	9.970060e-04
2.565323e-22	1.000000e+09	1.254684e+03	6.965627e+02	1.254684e+03	1.275677e+00	5.061063e-10	1.275677e+00	5.501135e+14	1.628353e+14	2.653818e-01	1.016731e-03
2.667614e-22	1.000000e+09	1.254657e+03	6.937010e+02	1.254657e+03	1.300826e+00	5.134377e-10	1.300826e+00	5.277887e+14	1.416980e+14	2.546400e-01	1.036799e-03
2.773983e-22	1.000000e+09	1.254607e+03	6.907877e+02	1.254607e+03	1.326188e+00	5.208596e-10	1.326188e+00	5.333257e+14	1.300072e+14	2.573622e-01	1.057054e-03
2.884594e-22	1.000000e+09	1.254573e+03	6.879770e+02	1.254573e+03	1.352492e+00	5.283741e-10	1.352492e+00	5.454310e+14	1.205220e+14	2.632397e-01	1.078050e-03
2.999616e-22	1.000000e+09	1.254504e+03	6.850872e+02	1.254504e+03	1.379047e+00	5.360108e-10	1.379047e+00	5.299125e+14	1.062450e+14	2.558204e-01	1.099277e-03
3.119223e-22	1.000000e+09	1.254424e+03	6.822196e+02	1.254424e+03	1.406140e+00	5.437883e-10	1.406140e+00	5.313374e+14	9.665574e+13	2.565897e-01	1.120944e-03
3.243601e-22	1.000000e+09	1.254288e+03	6.793376e+02	1.254288e+03	1.433527e+00	5.516124e-10	1.433527e+00	5.385435e+14	8.895927e+13	2.602108e-01	1.142901e-03
3.372937e-22	1.000000e+09	1.254232e+03	6.764855e+02	1.254232e+03	1.461640e+00	5.595565e-10	1.461640e+00	5.329790e+14	7.989284e+13	2.575796e-01	1.165366e-03
3.507431e-22	1.000000e+09	1.254170e+03	6.736927e+02	1.254170e+03	1.490448e+00	5.676890e-10	1.490448e+00	5.415904e+14	7.363540e+13	2.618065e-01	1.188394e-03
3.647287e-22	1.000000e+09	1.254220e+03	6.708932e+02	1.254220e+03	1.519876e+00	5.758455e-10	1.519876e+00	5.408826e+14	6.669031e+13	2.614119e-01	1.211809e-03
3.792721e-22	1.000000e+09	1.254187e+03	6.681622e+02	1.254187e+03	1.549982e+00	5.841589e-10	1.549982e+00	5.369879e+14	6.002489e+13	2.595641e-01	1.235846e-03
3.943953e-22	1.000000e+09	1.253983e+03	6.652504e+02	1.253983e+03	1.580015e+00	5.925931e-10	1.580015e+00	5.341739e+14	5.424704e+13	2.584141e-01	1.259998e-03
4.101216e-22	1.000000e+09	1.253947e+03	6.624628e+02	1.253947e+03	1.611057e+00	6.011351e-10	1.611057e+00	5.347020e+14	4.926709e+13	2.587062e-01	1.284789e-03
4.264749e-22	1.000000e+09	1.253929e+03	6.597274e+02	1.253929e+03	1.642933e+00	6.097803e-10	1.642933e+00	5.375594e+14	4.490835e+13	2.601079e-01	1.310228e-03
4.434803e-22	1.000000e+09	1.253757e+03	6.568847e+02	1.253757e+03	1.674852e+00	6.185935e-10	1.674852e+00	5.312778e+14	4.031242e+13	2.572442e-01	1.335867e-03
4.611638e-22	1.000000e+09	1.253741e+03	6.541718e+02	1.253741e+03	1.707944e+00	6.274864e-10	1.707944e+00	5.317120e+14	3.658540e+13	2.574716e-01	1.362279e-03
4.795525e-22	1.000000e+09	1.253682e+03	6.514198e+02	1.253682e+03	1.741441e+00	6.365361e-10	1.741441e+00	5.330084e+14	3.328051e+13	2.581601e-01	1.389062e-03
4.986743e-22	1.000000e+09	1.253595e+03	6.486332e+02	1.253595e+03	1.775436e+00	6.457766e-10	1.775436e+00	5.351679e+14	3.033644e+13	2.592959e-01	1.416276e-03
5.185586e-22	1.000000e+09	1.253546e+03	6.458738e+02	1.253546e+03	1.810269e+00	6.550498e-10	1.810269e+00	5.313444e+14	2.733131e+13	2.574936e-01	1.444119e-03
5.392359e-22	1.000000e+09	1.253522e+03	6.431913e+02	1.253522e+03	1.846101e+00	6.644382e-10	1.846101e+00	5.324208e+14	2.483009e+13	2.580398e-01	1.472731e-03
5.607375e-22	1.000000e+09	1.253371e+03	6.404537e+02	1.253371e+03	1.882189e+00	6.740826e-10	1.882189e+00	5.330831e+14	2.256726e+13	2.585167e-01	1.501702e-03
5.830966e-22	1.000000e+09	1.253321e+03	6.377494e+02	1.253321e+03	1.919177e+00	6.837704e-10	1.919177e+00	5.335680e+14	2.049342e+13	2.588036e-01	1.531274e-03
6.063472e-22	1.000000e+09	1.253264e+03	6.350229e+02	1.253264e+03	1.956722e+00	6.935893e-10	1.956722e+00	5.339549e+14	1.861484e+13	2.590496e-01	1.561300e-03
6.305249e-22	1.000000e+09	1.253207e+03	6.323290e+02	1.253207e+03	1.994999e+00	7.035945e-10	1.994999e+00	5.325335e+14	1.685129e+13	2.584183e-01	1.591915e-03
6.556667e-22	1.000000e+09	1.252985e+03	6.295689e+02	1.252985e+03	2.033898e+00	7.137369e-10	2.033898e+00	5.318217e+14	1.527991e+13	2.583021e-01	1.623242e-03
6.818110e-22	1.000000e+09	1.253011e+03	6.269225e+02	1.253011e+03	2.073987e+00	7.239809e-10	2.073987e+00	5.308591e+14	1.383404e+13	2.578080e-01	1.655203e-03
7.089978e-22	1.000000e+09	1.252895e+03	6.242491e+02	1.252895e+03	2.114788e+00	7.344227e-10	2.114788e+00	5.306173e+14	1.254431e+13	2.578092e-01	1.687921e-03
7.372687e-22	1.000000e+09	1.252963e+03	6.216391e+02	1.252963e+03	2.156503e+00	7.449666e-10	2.156503e+00	5.310353e+14	1.138606e+13	2.579429e-01	1.721123e-03
7.666668e-22	1.000000e+09	1.252709e+03	6.189124e+02	1.252709e+03	2.198214e+00	7.556819e-10	2.198214e+00	5.298616e+14	1.032317e+13	2.576340e-01	1.754768e-03
7.972371e-22	1.000000e+09	1.252914e+03	6.165196e+02	1.252914e+03	2.242751e+00	7.665364e-10	2.242751e+00	5.313196e+14	9.363760e+12	2.581313e-01	1.790028e-03
8.290265e-22	1.000000e+09	1.252594e+03	6.136354e+02	1.252594e+03	2.285374e+00	7.775683e-10	2.285374e+00	5.298225e+14	8.498530e+12	2.577325e-01	1.824512e-03
8.620834e-22	1.000000e+09	1.252495e+03	6.110246e+02	1.252495e+03	2.330278e+00	7.887332e-10	2.330278e+00	5.299509e+14	7.712531e+12	2.578969e-01	1.860508e-03
8.964584e-22	1.000000e+09	1.252542e+03	6.084382e+02	1.252542e+03	2.376161e+00	8.000345e-10	2.376161e+00	5.302277e+14	6.999753e+12	2.579832e-01	1.897071e-03
9.322041e-22	1.000000e+09	1.252622e+03	6.060241e+02	1.252622e+03	2.423841e+00	8.115935e-10	2.423841e+00	5.303964e+14	6.339865e+12	2.579834e-01	1.935014e-03
9.693752e-22	1.000000e+09	1.252293e+03	6.032042e+02	1.252293e+03	2.469961e+00	8.231898e-10	2.469961e+00	5.292597e+14	5.757297e+12	2.577691e-01	1.972351e-03
1.008028e-21	1.000000e+09	1.252519e+03	6.009775e+02	1.252519e+03	2.520380e+00	8.351169e-10	2.520380e+00	5.295993e+14	5.207359e+12	2.577013e-01	2.012248e-03
1.048223e-21	1.000000e+09	1.252314e+03	5.982179e+02	1.252314e+03	2.568873e+00	8.470308e-10	2.568873e+00	5.287815e+14	4.726756e+12	2.575145e-01	2.051301e-03
1.090020e-21	1.000000e+09	1.252031e+03	5.953821e+02	1.252031e+03	2.617567e+00	8.591625e-10	2.617567e+00	5.278144e+14	4.295285e+12	2.573340e-01	2.090657e-03
1.133484e-21	1.000000e+09	1.252240e+03	5.931676e+02	1.252240e+03	2.671171e+00	8.715364e-10	2.671171e+00	5.284931e+14	3.886250e+12	2.574499e-01	2.133114e-03
1.178681e-21	1.000000e+09	1.252147e+03	5.906471e+02	1.252147e+03	2.723898e+00	8.840831e-10	2.723898e+00	5.282010e+14	3.522450e+12	2.574031e-01	2.175382e-03
1.225680e-21	1.000000e+09	1.251714e+03	5.876675e+02	1.251714e+03	2.774133e+00	8.966343e-10	2.774133e+00	5.266322e+14	3.205318e+12	2.570829e-01	2.216267e-03
1.274553e-21	1.000000e+09	1.251658e+03	5.851561e+02	1.251658e+03	2.828729e+00	9.095068e-10	2.828729e+00	5.264225e+14	2.906551e+12	2.570378e-01	2.259985e-03
1.325375e-21	1.000000e+09	1.251778e+03	5.829137e+02	1.251778e+03	2.886168e+00	9.226211e-10	2.886168e+00	5.269736e+14	2.631362e+12	2.571841e-01	2.305656e-03
1.378224e-21	1.000000e+09	1.251466e+03	5.800387e+02	1.251466e+03	2.940151e+00	9.357972e-10	2.940151e+00	5.256251e+14	2.392367e+12	2.568458e-01	2.349366e-03
1.433180e-21	1.000000e+09	1.251327e+03	5.775173e+02	1.251327e+03	2.997897e+00	9.491711e-10	2.997897e+00	5.255174e+14	2.170218e+12	2.569355e-01	2.395774e-03
1.490327e-21	1.000000e+09	1.251319e+03	5.750249e+02	1.251319e+03	3.056601e+00	9.627718e-10	3.056601e+00	5.251369e+14	1.968243e+12	2.567577e-01	2.442703e-03
1.549753e-21	1.000000e+09	1.251130e+03	5.724921e+02	1.251130e+03	3.115885e+00	9.765199e-10	3.115885e+00	5.245375e+14	1.785951e+12	2.566583e-01	2.490456e-03
1.611548e-21	1.000000e+09	1.251049e+03	5.700256e+02	1.251049e+03	3.177330e+00	9.905800e-10	3.177330e+00	5.242719e+14	1.618994e+12	2.566111e-01	2.539731e-03
1.675808e-21	1.000000e+09	1.250855e+03	5.674593e+02	1.250855e+03	3.238839e+00	1.004716e-09	3.238839e+00	5.235782e+14	1.469044e+12	2.564710e-01	2.589300e-03
1.742629e-21	1.000000e+09	1.250803e+03	5.649797e+02	1.250803e+03	3.302012e+00	1.019104e-09	3.302012e+00	5.231957e+14	1.332818e+12	2.563368e-01	2.639914e-03
1.812116e-21	1.000000e+09	1.250742e+03	5.625095e+02	1.250742e+03	3.366561e+00	1.033655e-09	3.366561e+00	5.229719e+14	1.209333e+12	2.562893e-01	2.691650e-03
1.884373e-21	1.000000e+09	1.250967e+03	5.605195e+02	1.250967e+03	3.436262e+00	1.048521e-09	3.436262e+00	5.239252e+14	1.093548e+12	2.565256e-01	2.746884e-03
1.959511e-21	1.000000e+09	1.250716e+03	5.578997e+02	1.250716e+03	3.501906e+00	1.063478e-09	3.501906e+00	5.228836e+14	9.928477e+11	2.562725e-01	2.799920e-03
2.037645e-21	1.000000e+09	1.250664e+03	5.554560e+02	1.250664e+03	3.570411e+00	1.078713e-09	3.570411e+00	5.226105e+14	9.007142e+11	2.561928e-01	2.854813e-03
2.118895e-21	1.000000e+09	1.250709e+03	5.531757e+02	1.250709e+03	3.641525e+00	1.094056e-09	3.641525e+00	5.228388e+14	8.164911e+11	2.562581e-01	2.911568e-03
2.203385e-21	1.000000e+09	1.250434e+03	5.505546e+02	1.250434e+03	3.711002e+00	1.109737e-09	3.711002e+00	5.216673e+14	7.412038e+11	2.559656e-01	2.967772e-03
2.291243e-21	1.000000e+09	1.249981e+03	5.477720e+02	1.249981e+03	3.779966e+00	1.125506e-09	3.779966e+00	5.201112e+14	6.739950e+11	2.556648e-01	3.024020e-03
2.382605e-21	1.000000e+09	1.249833e+03	5.453781e+02	1.249833e+03	3.854122e+00	1.141614e-09	3.854122e+00	5.196159e+14	6.110197e+11	2.555726e-01	3.083710e-03
2.477610e-21	1.000000e+09	1.250139e+03	5.434036e+02	1.250139e+03	3.933191e+00	1.158028e-09	3.933191e+00	5.205523e+14	5.530179e+11	2.557200e-01	3.146204e-03
2.576403e-21	1.000000e+09	1.249640e+03	5.405340e+02	1.249640e+03	4.005502e+00	1.174459e-09	4.005502e+00	5.186716e+14	5.030460e+11	2.553046e-01	3.205324e-03
2.679136e-21	1.000000e+09	1.249945e+03	5.385844e+02	1.249945e+03	4.088042e+00	1.191271e-09	4.088042e+00	5.197471e+14	4.552138e+11	2.555227e-01	3.270578e-03
2.785964e-21	1.000000e+09	1.249697e+03	5.361037e+02	1.249697e+03	4.166449e+00	1.208222e-09	4.166449e+00	5.187894e+14	4.132003e+11	2.553044e-01	3.333967e-03
2.897053e-21	1.000000e+09	1.249213e+03	5.333502e+02	1.249213e+03	4.243640e+00	1.225399e-09	4.243640e+00	5.170980e+14	3.757337e+11	2.549658e-01	3.397051e-03
3.012571e-21	1.000000e+09	1.249079e+03	5.309602e+02	1.249079e+03	4.326278e+00	1.242863e-09	4.326278e+00	5.165709e+14	3.408456e+11	2.548423e-01	3.463574e-03
3.132696e-21	1.000000e+09	1.248979e+03	5.286109e+02	1.248979e+03	4.410505e+00	1.260538e-09	4.410505e+00	5.160948e+14	3.092346e+11	2.547099e-01	3.531289e-03
3.257610e-21	1.000000e+09	1.249205e+03	5.266623e+02	1.249205e+03	4.500994e+00	1.278637e-09	4.500994e+00	5.168955e+14	2.798084e+11	2.548739e-01	3.603086e-03
3.387505e-21	1.000000e+09	1.248683e+03	5.238670e+02	1.248683e+03	4.584085e+00	1.296193e-09	4.584085e+00	5.150199e+14	2.544255e+11	2.544804e-01	3.671136e-03
3.522580e-21	1.000000e+09	1.248745e+03	5.215986e+02	1.248745e+03	4.674957e+00	1.313211e-09	4.674957e+00	5.151014e+14	2.306773e+11	2.544570e-01	3.743723e-03
3.663040e-21	1.000000e+09	1.248563e+03	5.191081e+02	1.248563e+03	4.765467e+00	1.330594e-09	4.765467e+00	5.144155e+14	2.093085e+11	2.543038e-01	3.816761e-03
3.809102e-21	1.000000e+09	1.248706e+03	5.170900e+02	1.248706e+03	4.862814e+00	1.348214e-09	4.862814e+00	5.148933e+14	1.893560e+11	2.543943e-01	3.894282e-03
3.960987e-21	1.000000e+09	1.248130e+03	5.141308e+02	1.248130e+03	4.950514e+00	1.366166e-09	4.950514e+00	5.127864e+14	1.724586e+11	2.539383e-01	3.966344e-03
4.118929e-21	1.000000e+09	1.248260e+03	5.121173e+02	1.248260e+03	5.051409e+00	1.384610e-09	5.051409e+00	5.132389e+14	1.560476e+11	2.540300e-01	4.046759e-03
4.283169e-21	1.000000e+09	1.247748e+03	5.092999e+02	1.247748e+03	5.144197e+00	1.403297e-09	5.144197e+00	5.113160e+14	1.419389e+11	2.535982e-01	4.122785e-03
4.453958e-21	1.000000e+09	1.247749e+03	5.070397e+02	1.247749e+03	5.245266e+00	1.422276e-09	5.245266e+00	5.112007e+14	1.287519e+11	2.535397e-01	4.203782e-03
4.631557e-21	1.000000e+09	1.247567e+03	5.046901e+02	1.247567e+03	5.347281e+00	1.441642e-09	5.347281e+00	5.105498e+14	1.167813e+11	2.534015e-01	4.286166e-03
4.816237e-21	1.000000e+09	1.247289e+03	5.021646e+02	1.247289e+03	5.448911e+00	1.461132e-09	5.448911e+00	5.095034e+14	1.060714e+11	2.531646e-01	4.368604e-03
5.008281e-21	1.000000e+09	1.247130e+03	4.998039e+02	1.247130e+03	5.554451e+00	1.480981e-09	5.554451e+00	5.088399e+14	9.624440e+10	2.529960e-01	4.453786e-03
5.207984e-21	1.000000e+09	1.246953e+03	4.974665e+02	1.246953e+03	5.662496e+00	1.501322e-09	5.662496e+00	5.082294e+14	8.730124e+10	2.528715e-01	4.541064e-03
5.415649e-21	1.000000e+09	1.246981e+03	4.953534e+02	1.246981e+03	5.775274e+00	1.521989e-09	5.775274e+00	5.082308e+14	7.910393e+10	2.528441e-01	4.631404e-03
5.631594e-21	1.000000e+09	1.246595e+03	4.927675e+02	1.246595e+03	5.882998e+00	1.542893e-09	5.882998e+00	5.067399e+14	7.191040e+10	2.524932e-01	4.719254e-03
5.856151e-21	1.000000e+09	1.246422e+03	4.904583e+02	1.246422e+03	5.997232e+00	1.564094e-09	5.997232e+00	5.060775e+14	6.523233e+10	2.523382e-01	4.811559e-03
6.089661e-21	1.000000e+09	1.246235e+03	4.881319e+02	1.246235e+03	6.112719e+00	1.585560e-09	6.112719e+00	5.053326e+14	5.921137e+10	2.521560e-01	4.904950e-03
6.332482e-21	1.000000e+09	1.246436e+03	4.862783e+02	1.246436e+03	6.237894e+00	1.607494e-09	6.237894e+00	5.059446e+14	5.356892e+10	2.522581e-01	5.004586e-03
6.584986e-21	1.000000e+09	1.245963e+03	4.835676e+02	1.245963e+03	6.352090e+00	1.629710e-09	6.352090e+00	5.041661e+14	4.875179e+10	2.518488e-01	5.098138e-03
6.847558e-21	1.000000e+09	1.245947e+03	4.815378e+02	1.245947e+03	6.478816e+00	1.652208e-09	6.478816e+00	5.040647e+14	4.415785e+10	2.518136e-01	5.199912e-03
7.120600e-21	1.000000e+09	1.245453e+03	4.789939e+02	1.245453e+03	6.599108e+00	1.675077e-09	6.599108e+00	5.023467e+14	4.014000e+10	2.514539e-01	5.298561e-03
7.404530e-21	1.000000e+09	1.245525e+03	4.769775e+02	1.245525e+03	6.730635e+00	1.698312e-09	6.730635e+00	5.023968e+14	3.637195e+10	2.514061e-01	5.403854e-03
7.699781e-21	1.000000e+09	1.245172e+03	4.745663e+02	1.245172e+03	6.857520e+00	1.721764e-09	6.857520e+00	5.010864e+14	3.304282e+10	2.511059e-01	5.507287e-03
8.006805e-21	1.000000e+09	1.245117e+03	4.724657e+02	1.245117e+03	6.992459e+00	1.745739e-09	6.992459e+00	5.007996e+14	2.995810e+10	2.510179e-01	5.615906e-03
8.326071e-21	1.000000e+09	1.244655e+03	4.699638e+02	1.244655e+03	7.122854e+00	1.769927e-09	7.122854e+00	4.991865e+14	2.722656e+10	2.506734e-01	5.722751e-03
8.658068e-21	1.000000e+09	1.244744e+03	4.680019e+02	1.244744e+03	7.264542e+00	1.794572e-09	7.264542e+00	4.992628e+14	2.467676e+10	2.506223e-01	5.836172e-03
9.003303e-21	1.000000e+09	1.244267e+03	4.655074e+02	1.244267e+03	7.399391e+00	1.819528e-09	7.399391e+00	4.976097e+14	2.243411e+10	2.502723e-01	5.946789e-03
9.362304e-21	1.000000e+09	1.244016e+03	4.632991e+02	1.244016e+03	7.541335e+00	1.844779e-09	7.541335e+00	4.966749e+14	2.036250e+10	2.500537e-01	6.062087e-03
9.735620e-21	1.000000e+09	1.244086e+03	4.614629e+02	1.244086e+03	7.693572e+00	1.870601e-09	7.693572e+00	4.967954e+14	1.843052e+10	2.500446e-01	6.184117e-03
1.012382e-20	1.000000e+09	1.243567e+03	4.588905e+02	1.243567e+03	7.834261e+00	1.896471e-09	7.834261e+00	4.948924e+14	1.676951e+10	2.496065e-01	6.299830e-03
1.052750e-20	1.000000e+09	1.243662e+03	4.570417e+02	1.243662e+03	7.991344e+00	1.922985e-09	7.991344e+00	4.951097e+14	1.519156e+10	2.496206e-01	6.425655e-03
1.094728e-20	1.000000e+09	1.243118e+03	4.545264e+02	1.243118e+03	8.137922e+00	1.949692e-09	8.137922e+00	4.931577e+14	1.381714e+10	2.491816e-01	6.546381e-03
1.138380e-20	1.000000e+09	1.242873e+03	4.523747e+02	1.242873e+03	8.294946e+00	1.976813e-09	8.294946e+00	4.922368e+14	1.253448e+10	2.489611e-01	6.674009e-03
1.183772e-20	1.000000e+09	1.242888e+03	4.504993e+02	1.242888e+03	8.459653e+00	2.004405e-09	8.459653e+00	4.921622e+14	1.135914e+10	2.489079e-01	6.806446e-03
1.230974e-20	1.000000e+09	1.242643e+03	4.483954e+02	1.242643e+03	8.622562e+00	2.032354e-09	8.622562e+00	4.912290e+14	1.030629e+10	2.486816e-01	6.938890e-03
1.280058e-20	1.000000e+09	1.242325e+03	4.461182e+02	1.242325e+03	8.784790e+00	2.060702e-09	8.784790e+00	4.899797e+14	9.365291e+09	2.483664e-01	7.071248e-03
1.331100e-20	1.000000e+09	1.241970e+03	4.438568e+02	1.241970e+03	8.950080e+00	2.089342e-09	8.950080e+00	4.886473e+14	8.508655e+09	2.480453e-01	7.206357e-03
1.384177e-20	1.000000e+09	1.241647e+03	4.416223e+02	1.241647e+03	9.118995e+00	2.118554e-09	9.118995e+00	4.874215e+14	7.729825e+09	2.477452e-01	7.344274e-03
1.439370e-20	1.000000e+09	1.241566e+03	4.397423e+02	1.241566e+03	9.298938e+00	2.147974e-09	9.298938e+00	4.870043e+14	7.004321e+09	2.476135e-01	7.489682e-03
1.496764e-20	1.000000e+09	1.241055e+03	4.373946e+02	1.241055e+03	9.470723e+00	2.177955e-09	9.470723e+00	4.852275e+14	6.368390e+09	2.472183e-01	7.631185e-03
1.556446e-20	1.000000e+09	1.240855e+03	4.352899e+02	1.240855e+03	9.651504e+00	2.208379e-09	9.651504e+00	4.843596e+14	5.783529e+09	2.469756e-01	7.778108e-03
1.618509e-20	1.000000e+09	1.240473e+03	4.332064e+02	1.240473e+03	9.836070e+00	2.239076e-09	9.836070e+00	4.830545e+14	5.246723e+09	2.466896e-01	7.929290e-03
1.683046e-20	1.000000e+09	1.240240e+03	4.311096e+02	1.240240e+03	1.002387e+01	2.270257e-09	1.002387e+01	4.821259e+14	4.764128e+09	2.464468e-01	8.082202e-03
1.750156e-20	1.000000e+09	1.240040e+03	4.291436e+02	1.240040e+03	1.021721e+01	2.301789e-09	1.021721e+01	4.812812e+14	4.322522e+09	2.462134e-01	8.239420e-03
1.819942e-20	1.000000e+09	1.239710e+03	4.269745e+02	1.239710e+03	1.040920e+01	2.333940e-09	1.040920e+01	4.799373e+14	3.927337e+09	2.458525e-01	8.396476e-03
1.892511e-20	1.000000e+09	1.239649e+03	4.253119e+02	1.239649e+03	1.061739e+01	2.366405e-09	1.061739e+01	4.796931e+14	3.555288e+09	2.457886e-01	8.564838e-03
1.967974e-20	1.000000e+09	1.239292e+03	4.231515e+02	1.239292e+03	1.081673e+01	2.399347e-09	1.081673e+01	4.783176e+14	3.230255e+09	2.454366e-01	8.728151e-03
2.046446e-20	1.000000e+09	1.238802e+03	4.208897e+02	1.238802e+03	1.101644e+01	2.432563e-09	1.101644e+01	4.765650e+14	2.937075e+09	2.450214e-01	8.892821e-03
2.128047e-20	1.000000e+09	1.238487e+03	4.188727e+02	1.238487e+03	1.122577e+01	2.466462e-09	1.122577e+01	4.753975e+14	2.666717e+09	2.447319e-01	9.064096e-03
2.212901e-20	1.000000e+09	1.238280e+03	4.169440e+02	1.238280e+03	1.144183e+01	2.500615e-09	1.144183e+01	4.744799e+14	2.419584e+09	2.444643e-01	9.240100e-03
2.301139e-20	1.000000e+09	1.237758e+03	4.146937e+02	1.237758e+03	1.165216e+01	2.535570e-09	1.165216e+01	4.727159e+14	2.200737e+09	2.440687e-01	9.413920e-03
2.392896e-20	1.000000e+09	1.237670e+03	4.129515e+02	1.237670e+03	1.188144e+01	2.570738e-09	1.188144e+01	4.722098e+14	1.994294e+09	2.438942e-01	9.599845e-03
2.488311e-20	1.000000e+09	1.237115e+03	4.107889e+02	1.237115e+03	1.210140e+01	2.606330e-09	1.210140e+01	4.703206e+14	1.812242e+09	2.434641e-01	9.781951e-03
2.587531e-20	1.000000e+09	1.236708e+03	4.086535e+02	1.236708e+03	1.232530e+01	2.642307e-09	1.232530e+01	4.687867e+14	1.648119e+09	2.430700e-01	9.966216e-03
2.690707e-20	1.000000e+09	1.236427e+03	4.067049e+02	1.236427e+03	1.255936e+01	2.678961e-09	1.255936e+01	4.676346e+14	1.496476e+09	2.427480e-01	1.015778e-02
2.797997e-20	1.000000e+09	1.236069e+03	4.047739e+02	1.236069e+03	1.279995e+01	2.714505e-09	1.279995e+01	4.663604e+14	1.357316e+09	2.424377e-01	1.035537e-02
2.909566e-20	1.000000e+09	1.235663e+03	4.025998e+02	1.235663e+03	1.303773e+01	2.748513e-09	1.303773e+01	4.648556e+14	1.233980e+09	2.420521e-01	1.055120e-02
3.025583e-20	1.000000e+09	1.235299e+03	4.004987e+02	1.235299e+03	1.328232e+01	2.782000e-09	1.328232e+01	4.634577e+14	1.121092e+09	2.416803e-01	1.075231e-02
3.146226e-20	1.000000e+09	1.235033e+03	3.986272e+02	1.235033e+03	1.353929e+01	2.816317e-09	1.353929e+01	4.624613e+14	1.016473e+09	2.414204e-01	1.096270e-02
3.271680e-20	1.000000e+09	1.234614e+03	3.964914e+02	1.234614e+03	1.379092e+01	2.851528e-09	1.379092e+01	4.608879e+14	9.239105e+08	2.410080e-01	1.117023e-02
3.402136e-20	1.000000e+09	1.234181e+03	3.943512e+02	1.234181e+03	1.404699e+01	2.887211e-09	1.404699e+01	4.593172e+14	8.398381e+08	2.406080e-01	1.138163e-02
3.537794e-20	1.000000e+09	1.233771e+03	3.923030e+02	1.233771e+03	1.431101e+01	2.923699e-09	1.431101e+01	4.578286e+14	7.626966e+08	2.402272e-01	1.159941e-02
3.678861e-20	1.000000e+09	1.233396e+03	3.902809e+02	1.233396e+03	1.457918e+01	2.960717e-09	1.457918e+01	4.564191e+14	6.929447e+08	2.398512e-01	1.182035e-02
3.825554e-20	1.000000e+09	1.233063e+03	3.883529e+02	1.233063e+03	1.485531e+01	2.998734e-09	1.485531e+01	4.551071e+14	6.290791e+08	2.394848e-01	1.204748e-02
3.978095e-20	1.000000e+09	1.232529e+03	3.862543e+02	1.232529e+03	1.513062e+01	3.037043e-09	1.513062e+01	4.532848e+14	5.715933e+08	2.390434e-01	1.227608e-02
4.136719e-20	1.000000e+09	1.232157e+03	3.843346e+02	1.232157e+03	1.541578e+01	3.076113e-09	1.541578e+01	4.518883e+14	5.190432e+08	2.386667e-01	1.251121e-02
4.301668e-20	1.000000e+09	1.231634e+03	3.822346e+02	1.231634e+03	1.569987e+01	3.115946e-09	1.569987e+01	4.500676e+14	4.718434e+08	2.382108e-01	1.274719e-02
4.473195e-20	1.000000e+09	1.231190e+03	3.802350e+02	1.231190e+03	1.599304e+01	3.156393e-09	1.599304e+01	4.484774e+14	4.286330e+08	2.377975e-01	1.298991e-02
4.651561e-20	1.000000e+09	1.230745e+03	3.782655e+02	1.230745e+03	1.629091e+01	3.197596e-09	1.629091e+01	4.468469e+14	3.894320e+08	2.373608e-01	1.323662e-02
4.837039e-20	1.000000e+09	1.230380e+03	3.763799e+02	1.230380e+03	1.659709e+01	3.239210e-09	1.659709e+01	4.454017e+14	3.536655e+08	2.369444e-01	1.348940e-02
5.029913e-20	1.000000e+09	1.229844e+03	3.743544e+02	1.229844e+03	1.690224e+01	3.281490e-09	1.690224e+01	4.435685e+14	3.215428e+08	2.364837e-01	1.374340e-02
5.230477e-20	1.000000e+09	1.229601e+03	3.727411e+02	1.229601e+03	1.723181e+01	3.324509e-09	1.723181e+01	4.426144e+14	2.913202e+08	2.362085e-01	1.401415e-02
5.439039e-20	1.000000e+09	1.229117e+03	3.707946e+02	1.229117e+03	1.755133e+01	3.367880e-09	1.755133e+01	4.408687e+14	2.647029e+08	2.357404e-01	1.427963e-02
5.655918e-20	1.000000e+09	1.228390e+03	3.685218e+02	1.228390e+03	1.786168e+01	3.412436e-09	1.786168e+01	4.384050e+14	2.411372e+08	2.351181e-01	1.454073e-02
5.881444e-20	1.000000e+09	1.228044e+03	3.669316e+02	1.228044e+03	1.820585e+01	3.457229e-09	1.820585e+01	4.371760e+14	2.185755e+08	2.347888e-01	1.482508e-02
6.115963e-20	1.000000e+09	1.227332e+03	3.646751e+02	1.227332e+03	1.852621e+01	3.502471e-09	1.852621e+01	4.347105e+14	1.991898e+08	2.341428e-01	1.509470e-02
6.359833e-20	1.000000e+09	1.226876e+03	3.627598e+02	1.226876e+03	1.886943e+01	3.548633e-09	1.886943e+01	4.330984e+14	1.810475e+08	2.337084e-01	1.538006e-02
6.613427e-20	1.000000e+09	1.226473e+03	3.610812e+02	1.226473e+03	1.922659e+01	3.595472e-09	1.922659e+01	4.316095e+14	1.642783e+08	2.332882e-01	1.567632e-02
6.877133e-20	1.000000e+09	1.225735e+03	3.589687e+02	1.225735e+03	1.956886e+01	3.643061e-09	1.956886e+01	4.291409e+14	1.495451e+08	2.326527e-01	1.596500e-02
7.151355e-20	1.000000e+09	1.225277e+03	3.571090e+02	1.225277e+03	1.993057e+01	3.690924e-09	1.993057e+01	4.274504e+14	1.359213e+08	2.321696e-01	1.626617e-02
7.436511e-20	1.000000e+09	1.224680e+03	3.552212e+02	1.224680e+03	2.029571e+01	3.739732e-09	2.029571e+01	4.254395e+14	1.235426e+08	2.316409e-01	1.657225e-02
7.733037e-20	1.000000e+09	1.224180e+03	3.535007e+02	1.224180e+03	2.067551e+01	3.789358e-09	2.067551e+01	4.237186e+14	1.121492e+08	2.311760e-01	1.688928e-02
8.041387e-20	1.000000e+09	1.223504e+03	3.515090e+02	1.223504e+03	2.104565e+01	3.839137e-09	2.104565e+01	4.214492e+14	1.020782e+08	2.305737e-01	1.720113e-02
8.362032e-20	1.000000e+09	1.222995e+03	3.495833e+02	1.222995e+03	2.143140e+01	3.885243e-09	2.143140e+01	4.196177e+14	9.281127e+07	2.300495e-01	1.752370e-02
8.695463e-20	1.000000e+09	1.222525e+03	3.479849e+02	1.222525e+03	2.183760e+01	3.932556e-09	2.183760e+01	4.179707e+14	8.416298e+07	2.295874e-01	1.786270e-02
9.042189e-20	1.000000e+09	1.221833e+03	3.459913e+02	1.221833e+03	2.223076e+01	3.980663e-09	2.223076e+01	4.157433e+14	7.656915e+07	2.290117e-01	1.819460e-02
9.402741e-20	1.000000e+09	1.221232e+03	3.441277e+02	1.221232e+03	2.263510e+01	4.029798e-09	2.263510e+01	4.136543e+14	6.961855e+07	2.284221e-01	1.853465e-02
9.777669e-20	1.000000e+09	1.220501e+03	3.420352e+02	1.220501e+03	2.303604e+01	4.079872e-09	2.303604e+01	4.112648e+14	6.339904e+07	2.277831e-01	1.887424e-02
1.016755e-19	1.000000e+09	1.219887e+03	3.401702e+02	1.219887e+03	2.345172e+01	4.130733e-09	2.345172e+01	4.091517e+14	5.767810e+07	2.271835e-01	1.922449e-02
1.057297e-19	1.000000e+09	1.219389e+03	3.386626e+02	1.219389e+03	2.389697e+01	4.182419e-09	2.389697e+01	4.074527e+14	5.228334e+07	2.267032e-01	1.959750e-02
1.099456e-19	1.000000e+09	1.218675e+03	3.366701e+02	1.218675e+03	2.432116e+01	4.234819e-09	2.432116e+01	4.050983e+14	4.760350e+07	2.260536e-01	1.995705e-02
1.143296e-19	1.000000e+09	1.218008e+03	3.349474e+02	1.218008e+03	2.476532e+01	4.288213e-09	2.476532e+01	4.029342e+14	4.325285e+07	2.254625e-01	2.033264e-02
1.188885e-19	1.000000e+09	1.217128e+03	3.328210e+02	1.217128e+03	2.519395e+01	4.342104e-09	2.519395e+01	4.001925e+14	3.942642e+07	2.247391e-01	2.069951e-02
1.236291e-19	1.000000e+09	1.216479e+03	3.310272e+02	1.216479e+03	2.564861e+01	4.396883e-09	2.564861e+01	3.979911e+14	3.585538e+07	2.240994e-01	2.108429e-02
1.285587e-19	1.000000e+09	1.215837e+03	3.294283e+02	1.215837e+03	2.612043e+01	4.452806e-09	2.612043e+01	3.959117e+14	3.256089e+07	2.235178e-01	2.148349e-02
1.336849e-19	1.000000e+09	1.215136e+03	3.276107e+02	1.215136e+03	2.658923e+01	4.508562e-09	2.658923e+01	3.935935e+14	2.961551e+07	2.228513e-01	2.188169e-02
1.390155e-19	1.000000e+09	1.214280e+03	3.256246e+02	1.214280e+03	2.705130e+01	4.565922e-09	2.705130e+01	3.909452e+14	2.698827e+07	2.221325e-01	2.227764e-02
1.445587e-19	1.000000e+09	1.213635e+03	3.241459e+02	1.213635e+03	2.755204e+01	4.624425e-09	2.755204e+01	3.888432e+14	2.449095e+07	2.215264e-01	2.270208e-02
1.503228e-19	1.000000e+09	1.212764e+03	3.220349e+02	1.212764e+03	2.802567e+01	4.682480e-09	2.802567e+01	3.861209e+14	2.233281e+07	2.207666e-01	2.310893e-02
1.563169e-19	1.000000e+09	1.211986e+03	3.202115e+02	1.211986e+03	2.852075e+01	4.741947e-09	2.852075e+01	3.836655e+14	2.033051e+07	2.200680e-01	2.353225e-02
1.625499e-19	1.000000e+09	1.211288e+03	3.187273e+02	1.211288e+03	2.904640e+01	4.802026e-09	2.904640e+01	3.814817e+14	1.845066e+07	2.194459e-01	2.397976e-02
1.690315e-19	1.000000e+09	1.210387e+03	3.168981e+02	1.210387e+03	2.954939e+01	4.863427e-09	2.954939e+01	3.786913e+14	1.680904e+07	2.186529e-01	2.441317e-02
1.757715e-19	1.000000e+09	1.209512e+03	3.149840e+02	1.209512e+03	3.006231e+01	4.924971e-09	3.006231e+01	3.760208e+14	1.531439e+07	2.178971e-01	2.485490e-02
1.827803e-19	1.000000e+09	1.208748e+03	3.132707e+02	1.208748e+03	3.059522e+01	4.987317e-09	3.059522e+01	3.736073e+14	1.393631e+07	2.171841e-01	2.531149e-02
1.900685e-19	1.000000e+09	1.207957e+03	3.116715e+02	1.207957e+03	3.114182e+01	5.050632e-09	3.114182e+01	3.711416e+14	1.267125e+07	2.164582e-01	2.578058e-02
1.976474e-19	1.000000e+09	1.207024e+03	3.097954e+02	1.207024e+03	3.167962e+01	5.115075e-09	3.167962e+01	3.683712e+14	1.154479e+07	2.156739e-01	2.624606e-02
2.055285e-19	1.000000e+09	1.206188e+03	3.081375e+02	1.206188e+03	3.223821e+01	5.179347e-09	3.223821e+01	3.658100e+14	1.050512e+07	2.149172e-01	2.672734e-02
2.137238e-19	1.000000e+09	1.205336e+03	3.065478e+02	1.205336e+03	3.280655e+01	5.245143e-09	3.280655e+01	3.632192e+14	9.557974e+06	2.141503e-01	2.721776e-02
2.222459e-19	1.000000e+09	1.204340e+03	3.045904e+02	1.204340e+03	3.336475e+01	5.311506e-09	3.336475e+01	3.602843e+14	8.713766e+06	2.133004e-01	2.770377e-02
2.311078e-19	1.000000e+09	1.203409e+03	3.028781e+02	1.203409e+03	3.394429e+01	5.378193e-09	3.394429e+01	3.575787e+14	7.934832e+06	2.125188e-01	2.820679e-02
2.403231e-19	1.000000e+09	1.202545e+03	3.013114e+02	1.202545e+03	3.453926e+01	5.446045e-09	3.453926e+01	3.549379e+14	7.220827e+06	2.117081e-01	2.872181e-02
2.499058e-19	1.000000e+09	1.201551e+03	2.994972e+02	1.201551e+03	3.512931e+01	5.514573e-09	3.512931e+01	3.520644e+14	6.580730e+06	2.108643e-01	2.923665e-02
2.598707e-19	1.000000e+09	1.200568e+03	2.978721e+02	1.200568e+03	3.574063e+01	5.584123e-09	3.574063e+01	3.492657e+14	5.988871e+06	2.100458e-01	2.976978e-02
2.702328e-19	1.000000e+09	1.199553e+03	2.961776e+02	1.199553e+03	3.635235e+01	5.654177e-09	3.635235e+01	3.463432e+14	5.455620e+06	2.091706e-01	3.030491e-02
2.810082e-19	1.000000e+09	1.198595e+03	2.946291e+02	1.198595e+03	3.698601e+01	5.725220e-09	3.698601e+01	3.435920e+14	4.964272e+06	2.083401e-01	3.085782e-02
2.922132e-19	1.000000e+09	1.197585e+03	2.931660e+02	1.197585e+03	3.763394e+01	5.796915e-09	3.763394e+01	3.407748e+14	4.514080e+06	2.075040e-01	3.142485e-02
3.038651e-19	1.000000e+09	1.196543e+03	2.912203e+02	1.196543e+03	3.825424e+01	5.869147e-09	3.825424e+01	3.377784e+14	4.123196e+06	2.065767e-01	3.197063e-02
3.159815e-19	1.000000e+09	1.195420e+03	2.896023e+02	1.195420e+03	3.890649e+01	5.942339e-09	3.890649e+01	3.347456e+14	3.754952e+06	2.056854e-01	3.254630e-02
3.285811e-19	1.000000e+09	1.194420e+03	2.881453e+02	1.194420e+03	3.958190e+01	6.016444e-09	3.958190e+01	3.319168e+14	3.416220e+06	2.048021e-01	3.313900e-02
3.416830e-19	1.000000e+09	1.193319e+03	2.865646e+02	1.193319e+03	4.025102e+01	6.091181e-09	4.025102e+01	3.289243e+14	3.113231e+06	2.038940e-01	3.373031e-02
3.553074e-19	1.000000e+09	1.192110e+03	2.846561e+02	1.192110e+03	4.091143e+01	6.166575e-09	4.091143e+01	3.256969e+14	2.841780e+06	2.029196e-01	3.431851e-02
3.694751e-19	1.000000e+09	1.191069e+03	2.832380e+02	1.191069e+03	4.161220e+01	6.242826e-09	4.161220e+01	3.227963e+14	2.587172e+06	2.019927e-01	3.493686e-02
3.842077e-19	1.000000e+09	1.189892e+03	2.814663e+02	1.189892e+03	4.229893e+01	6.319528e-09	4.229893e+01	3.196612e+14	2.360712e+06	2.010219e-01	3.554854e-02
3.995277e-19	1.000000e+09	1.188749e+03	2.798815e+02	1.188749e+03	4.300964e+01	6.396657e-09	4.300964e+01	3.166412e+14	2.151485e+06	2.000819e-01	3.618059e-02
4.154586e-19	1.000000e+09	1.187587e+03	2.783509e+02	1.187587e+03	4.373176e+01	6.466513e-09	4.373176e+01	3.135423e+14	1.960250e+06	1.990953e-01	3.682406e-02
4.320248e-19	1.000000e+09	1.186348e+03	2.766608e+02	1.186348e+03	4.445613e+01	6.538851e-09	4.445613e+01	3.103829e+14	1.787474e+06	1.981200e-01	3.747309e-02
4.492515e-19	1.000000e+09	1.185123e+03	2.750099e+02	1.185123e+03	4.519244e+01	6.611644e-09	4.519244e+01	3.072237e+14	1.629767e+06	1.971190e-01	3.813312e-02
4.671651e-19	1.000000e+09	1.183844e+03	2.733632e+02	1.183844e+03	4.593531e+01	6.685734e-09	4.593531e+01	3.039565e+14	1.486204e+06	1.960785e-01	3.880182e-02
4.857930e-19	1.000000e+09	1.182545e+03	2.717307e+02	1.182545e+03	4.668869e+01	6.761194e-09	4.668869e+01	3.007169e+14	1.355500e+06	1.950564e-01	3.948152e-02
5.051637e-19	1.000000e+09	1.181270e+03	2.699938e+02	1.181270e+03	4.744263e+01	6.837732e-09	4.744263e+01	2.975214e+14	1.237869e+06	1.940273e-01	4.016238e-02
5.253068e-19	1.000000e+09	1.180016e+03	2.685579e+02	1.180016e+03	4.823358e+01	6.915098e-09	4.823358e+01	2.943482e+14	1.127493e+06	1.929805e-01	4.087537e-02
5.462531e-19	1.000000e+09	1.178651e+03	2.669497e+02	1.178651e+03	4.901788e+01	6.993307e-09	4.901788e+01	2.910645e+14	1.028529e+06	1.919352e-01	4.158813e-02
5.680346e-19	1.000000e+09	1.177315e+03	2.652574e+02	1.177315e+03	4.980405e+01	7.072483e-09	4.980405e+01	2.877728e+14	9.391318e+05	1.908437e-01	4.230308e-02
5.906846e-19	1.000000e+09	1.175954e+03	2.637047e+02	1.175954e+03	5.060771e+01	7.152985e-09	5.060771e+01	2.844849e+14	8.569904e+05	1.897579e-01	4.303547e-02
6.142378e-19	1.000000e+09	1.174496e+03	2.619473e+02	1.174496e+03	5.140742e+01	7.233999e-09	5.140742e+01	2.810836e+14	7.829003e+05	1.886550e-01	4.376976e-02
6.387302e-19	1.000000e+09	1.173213e+03	2.606022e+02	1.173213e+03	5.225049e+01	7.316031e-09	5.225049e+01	2.779585e+14	7.137202e+05	1.875799e-01	4.453622e-02
6.641991e-19	1.000000e+09	1.171689e+03	2.590237e+02	1.171689e+03	5.308340e+01	7.398857e-09	5.308340e+01	2.745059e+14	6.512655e+05	1.864582e-01	4.530503e-02
6.906836e-19	1.000000e+09	1.170205e+03	2.573333e+02	1.170205e+03	5.391079e+01	7.483750e-09	5.391079e+01	2.710639e+14	5.952413e+05	1.852907e-01	4.606954e-02
7.182242e-19	1.000000e+09	1.168685e+03	2.559666e+02	1.168685e+03	5.478002e+01	7.569086e-09	5.478002e+01	2.676452e+14	5.425607e+05	1.841463e-01	4.687321e-02
7.468630e-19	1.000000e+09	1.167232e+03	2.542953e+02	1.167232e+03	5.563263e+01	7.652282e-09	5.563263e+01	2.643452e+14	4.960479e+05	1.830109e-01	4.766202e-02
7.766437e-19	1.000000e+09	1.165721e+03	2.530086e+02	1.165721e+03	5.652676e+01	7.739066e-09	5.652676e+01	2.609833e+14	4.522122e+05	1.818576e-01	4.849083e-02
8.076118e-19	1.000000e+09	1.164102e+03	2.514097e+02	1.164102e+03	5.740014e+01	7.826667e-09	5.740014e+01	2.574763e+14	4.132117e+05	1.806649e-01	4.930852e-02
8.398149e-19	1.000000e+09	1.162488e+03	2.497523e+02	1.162488e+03	5.828446e+01	7.913706e-09	5.828446e+01	2.539940e+14	3.776242e+05	1.794622e-01	5.013770e-02
8.733020e-19	1.000000e+09	1.160924e+03	2.482557e+02	1.160924e+03	5.918969e+01	8.001182e-09	5.918969e+01	2.506211e+14	3.449747e+05	1.782750e-01	5.098500e-02
9.081243e-19	1.000000e+09	1.159245e+03	2.464934e+02	1.159245e+03	6.007850e+01	8.089535e-09	6.007850e+01	2.471046e+14	3.157078e+05	1.770499e-01	5.182554e-02
9.443352e-19	1.000000e+09	1.157631e+03	2.450461e+02	1.157631e+03	6.100465e+01	8.179761e-09	6.100465e+01	2.436975e+14	2.884272e+05	1.758292e-01	5.269782e-02
9.819900e-19	1.000000e+09	1.155929e+03	2.434896e+02	1.155929e+03	6.192819e+01	8.269993e-09	6.192819e+01	2.402114e+14	2.637253e+05	1.745942e-01	5.357440e-02
1.021146e-18	1.000000e+09	1.154177e+03	2.419051e+02	1.154177e+03	6.285799e+01	8.359887e-09	6.285799e+01	2.366851e+14	2.411951e+05	1.733408e-01	5.446132e-02
1.061864e-18	1.000000e+09	1.152427e+03	2.404225e+02	1.152427e+03	6.380911e+01	8.452357e-09	6.380911e+01	2.332024e+14	2.204548e+05	1.720905e-01	5.536933e-02
1.104205e-18	1.000000e+09	1.150703e+03	2.389020e+02	1.150703e+03	6.476579e+01	8.544755e-09	6.476579e+01	2.297580e+14	2.016239e+05	1.708225e-01	5.628366e-02
1.148234e-18	1.000000e+09	1.148893e+03	2.374489e+02	1.148893e+03	6.573600e+01	8.637892e-09	6.573600e+01	2.262454e+14	1.843162e+05	1.695406e-01	5.721683e-02
1.194020e-18	1.000000e+09	1.147059e+03	2.359630e+02	1.147059e+03	6.671308e+01	8.730897e-09	6.671308e+01	2.227428e+14	1.685578e+05	1.682544e-01	5.816012e-02
1.241630e-18	1.000000e+09	1.145284e+03	2.346027e+02	1.145284e+03	6.771047e+01	8.825516e-09	6.771047e+01	2.193416e+14	1.541140e+05	1.669729e-01	5.912111e-02
1.291140e-18	1.000000e+09	1.143421e+03	2.331829e+02	1.143421e+03	6.870590e+01	8.920894e-09	6.870590e+01	2.158645e+14	1.409974e+05	1.656689e-01	6.008799e-02
1.342623e-18	1.000000e+09	1.141473e+03	2.316218e+02	1.141473e+03	6.969569e+01	9.016615e-09	6.969569e+01	2.123114e+14	1.291052e+05	1.643375e-01	6.105768e-02
1.396159e-18	1.000000e+09	1.139690e+03	2.304720e+02	1.139690e+03	7.074334e+01	9.108165e-09	7.074334e+01	2.090080e+14	1.179601e+05	1.630502e-01	6.207246e-02
1.451830e-18	1.000000e+09	1.137636e+03	2.285470e+02	1.137636e+03	7.172717e+01	9.191081e-09	7.172717e+01	2.054105e+14	1.081942e+05	1.616952e-01	6.304932e-02
1.509721e-18	1.000000e+09	1.135591e+03	2.270404e+02	1.135591e+03	7.274441e+01	9.277683e-09	7.274441e+01	2.018470e+14	9.908870e+04	1.603262e-01	6.405866e-02
1.569920e-18	1.000000e+09	1.133609e+03	2.255575e+02	1.133609e+03	7.378615e+01	9.362977e-09	7.378615e+01	1.984078e+14	9.071610e+04	1.589770e-01	6.508962e-02
1.632520e-18	1.000000e+09	1.131587e+03	2.242300e+02	1.131587e+03	7.485141e+01	9.451690e-09	7.485141e+01	1.949728e+14	8.298011e+04	1.576250e-01	6.614727e-02
1.697615e-18	1.000000e+09	1.129534e+03	2.227599e+02	1.129534e+03	7.590170e+01	9.541546e-09	7.590170e+01	1.915198e+14	7.602494e+04	1.562458e-01	6.719736e-02
1.765307e-18	1.000000e+09	1.127473e+03	2.211674e+02	1.127473e+03	7.694705e+01	9.630865e-09	7.694705e+01	1.881217e+14	6.973951e+04	1.548815e-01	6.824736e-02
1.835697e-18	1.000000e+09	1.125344e+03	2.197054e+02	1.125344e+03	7.801611e+01	9.721667e-09	7.801611e+01	1.846810e+14	6.389999e+04	1.534923e-01	6.932645e-02
1.908895e-18	1.000000e+09	1.123130e+03	2.181706e+02	1.123130e+03	7.908294e+01	9.814038e-09	7.908294e+01	1.812039e+14	5.858054e+04	1.520927e-01	7.041298e-02
1.985011e-18	1.000000e+09	1.120989e+03	2.166717e+02	1.120989e+03	8.016393e+01	9.905405e-09	8.016393e+01	1.778268e+14	5.371581e+04	1.506892e-01	7.151181e-02
2.064162e-18	1.000000e+09	1.118797e+03	2.152310e+02	1.118797e+03	8.125134e+01	9.998731e-09	8.125134e+01	1.744580e+14	4.926495e+04	1.492882e-01	7.262384e-02
2.146469e-18	1.000000e+09	1.116525e+03	2.140483e+02	1.116525e+03	8.237722e+01	1.009344e-08	8.237722e+01	1.710407e+14	4.508830e+04	1.478593e-01	7.378002e-02
2.232058e-18	1.000000e+09	1.114309e+03	2.127038e+02	1.114309e+03	8.349232e+01	1.018753e-08	8.349232e+01	1.677328e+14	4.134142e+04	1.464473e-01	7.492745e-02
2.321060e-18	1.000000e+09	1.112014e+03	2.108290e+02	1.112014e+03	8.455370e+01	1.028104e-08	8.455370e+01	1.643932e+14	3.803828e+04	1.450190e-01	7.603658e-02
2.413611e-18	1.000000e+09	1.109599e+03	2.094410e+02	1.109599e+03	8.567572e+01	1.037075e-08	8.567572e+01	1.609899e+14	3.487465e+04	1.435684e-01	7.721320e-02
2.509852e-18	1.000000e+09	1.107253e+03	2.079656e+02	1.107253e+03	8.680062e+01	1.044993e-08	8.680062e+01	1.577073e+14	3.200646e+04	1.421375e-01	7.839276e-02
2.609931e-18	1.000000e+09	1.104894e+03	2.065051e+02	1.104894e+03	8.792091e+01	1.053267e-08	8.792091e+01	1.544375e+14	2.939623e+04	1.406830e-01	7.957410e-02
2.714000e-18	1.000000e+09	1.102468e+03	2.051502e+02	1.102468e+03	8.906685e+01	1.061691e-08	8.906685e+01	1.511844e+14	2.697283e+04	1.392413e-01	8.078859e-02
2.822219e-18	1.000000e+09	1.099977e+03	2.037650e+02	1.099977e+03	9.021520e+01	1.070076e-08	9.021520e+01	1.479171e+14	2.475255e+04	1.377816e-01	8.201551e-02
2.934753e-18	1.000000e+09	1.097484e+03	2.024414e+02	1.097484e+03	9.136152e+01	1.078797e-08	9.136152e+01	1.446826e+14	2.273002e+04	1.363067e-01	8.324636e-02
3.051775e-18	1.000000e+09	1.094996e+03	2.006875e+02	1.094996e+03	9.247871e+01	1.087248e-08	9.247871e+01	1.415322e+14	2.092409e+04	1.348602e-01	8.445575e-02
3.173462e-18	1.000000e+09	1.092465e+03	1.992052e+02	1.092465e+03	9.362501e+01	1.096084e-08	9.362501e+01	1.383862e+14	1.923682e+04	1.333968e-01	8.570066e-02
3.300002e-18	1.000000e+09	1.089857e+03	1.980774e+02	1.089857e+03	9.481126e+01	1.104887e-08	9.481126e+01	1.352154e+14	1.764927e+04	1.319075e-01	8.699420e-02
3.431588e-18	1.000000e+09	1.087243e+03	1.965393e+02	1.087243e+03	9.596277e+01	1.113689e-08	9.596277e+01	1.321083e+14	1.623366e+04	1.304332e-01	8.826247e-02
3.568420e-18	1.000000e+09	1.084599e+03	1.950918e+02	1.084599e+03	9.711717e+01	1.122739e-08	9.711717e+01	1.290213e+14	1.493418e+04	1.289457e-01	8.954200e-02
3.710709e-18	1.000000e+09	1.081942e+03	1.937569e+02	1.081942e+03	9.830003e+01	1.131468e-08	9.830003e+01	1.260022e+14	1.372808e+04	1.274820e-01	9.085515e-02
3.858671e-18	1.000000e+09	1.079180e+03	1.922380e+02	1.079180e+03	9.944600e+01	1.140516e-08	9.944600e+01	1.229400e+14	1.264028e+04	1.259839e-01	9.214960e-02
4.012533e-18	1.000000e+09	1.076464e+03	1.909906e+02	1.076464e+03	1.006428e+02	1.149482e-08	1.006428e+02	1.199648e+14	1.161824e+04	1.244936e-01	9.349386e-02
4.172530e-18	1.000000e+09	1.073699e+03	1.897486e+02	1.073699e+03	1.018210e+02	1.158632e-08	1.018210e+02	1.170234e+14	1.069266e+04	1.230129e-01	9.483195e-02
4.338907e-18	1.000000e+09	1.070910e+03	1.880056e+02	1.070910e+03	1.029497e+02	1.167438e-08	1.029497e+02	1.141262e+14	9.868691e+03	1.215380e-01	9.613295e-02
4.511918e-18	1.000000e+09	1.068063e+03	1.867843e+02	1.068063e+03	1.041422e+02	1.176660e-08	1.041422e+02	1.112278e+14	9.079877e+03	1.200385e-01	9.750566e-02
4.691828e-18	1.000000e+09	1.065197e+03	1.852176e+02	1.065197e+03	1.053048e+02	1.185538e-08	1.053048e+02	1.083940e+14	8.370738e+03	1.185623e-01	9.885948e-02
4.878912e-18	1.000000e+09	1.062272e+03	1.844176e+02	1.062272e+03	1.065419e+02	1.195005e-08	1.065419e+02	1.055536e+14	7.689013e+03	1.170538e-01	1.002963e-01
5.073456e-18	1.000000e+09	1.059327e+03	1.825368e+02	1.059327e+03	1.076594e+02	1.203599e-08	1.076594e+02	1.027828e+14	7.106581e+03	1.155746e-01	1.016300e-01
5.275757e-18	1.000000e+09	1.056401e+03	1.812233e+02	1.056401e+03	1.088406e+02	1.212762e-08	1.088406e+02	1.000736e+14	6.551863e+03	1.140952e-01	1.030297e-01
5.486124e-18	1.000000e+09	1.053380e+03	1.798017e+02	1.053380e+03	1.100091e+02	1.221647e-08	1.100091e+02	9.736810e+13	6.043291e+03	1.126116e-01	1.044344e-01
5.704880e-18	1.000000e+09	1.050360e+03	1.787136e+02	1.050360e+03	1.112151e+02	1.230826e-08	1.112151e+02	9.470920e+13	5.566388e+03	1.111200e-01	1.058828e-01
5.932358e-18	1.000000e+09	1.047283e+03	1.771896e+02	1.047283e+03	1.123546e+02	1.239543e-08	1.123546e+02	9.209319e+13	5.143662e+03	1.096472e-01	1.072820e-01
6.168908e-18	1.000000e+09	1.044197e+03	1.759514e+02	1.044197e+03	1.135368e+02	1.248524e-08	1.135368e+02	8.951248e+13	4.744606e+03	1.081589e-01	1.087312e-01
6.414889e-18	1.000000e+09	1.041083e+03	1.745312e+02	1.041083e+03	1.146934e+02	1.257465e-08	1.146934e+02	8.699015e+13	4.383064e+03	1.066929e-01	1.101674e-01
6.670679e-18	1.000000e+09	1.037908e+03	1.731167e+02	1.037908e+03	1.158538e+02	1.266185e-08	1.158538e+02	8.449236e+13	4.048235e+03	1.052238e-01	1.116224e-01
6.936668e-18	1.000000e+09	1.034687e+03	1.716834e+02	1.034687e+03	1.170002e+02	1.275021e-08	1.170002e+02	8.202748e+13	3.741328e+03	1.037540e-01	1.130778e-01
7.213263e-18	1.000000e+09	1.031515e+03	1.704015e+02	1.031515e+03	1.181534e+02	1.283867e-08	1.181534e+02	7.964764e+13	3.458925e+03	1.023023e-01	1.145435e-01
7.500887e-18	1.000000e+09	1.028229e+03	1.692483e+02	1.028229e+03	1.193245e+02	1.292348e-08	1.193245e+02	7.725628e+13	3.193632e+03	1.008267e-01	1.160486e-01
7.799981e-18	1.000000e+09	1.024955e+03	1.677660e+02	1.024955e+03	1.204553e+02	1.300994e-08	1.204553e+02	7.494884e+13	2.955525e+03	9.938737e-02	1.175225e-01
8.111000e-18	1.000000e+09	1.021636e+03	1.665433e+02	1.021636e+03	1.216012e+02	1.309621e-08	1.216012e+02	7.266153e+13	2.732844e+03	9.793003e-02	1.190260e-01
8.434421e-18	1.000000e+09	1.018279e+03	1.653231e+02	1.018279e+03	1.227481e+02	1.315992e-08	1.227481e+02	7.042104e+13	2.527136e+03	9.648496e-02	1.205447e-01
8.770738e-18	1.000000e+09	1.014920e+03	1.639257e+02	1.014920e+03	1.238685e+02	1.322792e-08	1.238685e+02	6.824190e+13	2.340171e+03	9.505674e-02	1.220475e-01
9.120466e-18	1.000000e+09	1.011504e+03	1.625273e+02	1.011504e+03	1.249904e+02	1.329476e-08	1.249904e+02	6.609521e+13	2.166644e+03	9.363193e-02	1.235689e-01
9.484139e-18	1.000000e+09	1.008052e+03	1.610668e+02	1.008052e+03	1.260830e+02	1.334971e-08	1.260830e+02	6.399241e+13	2.008381e+03	9.221564e-02	1.250758e-01
9.862313e-18	1.000000e+09	1.004582e+03	1.597347e+02	1.004582e+03	1.271911e+02	1.340592e-08	1.271911e+02	6.193329e+13	1.860547e+03	9.080076e-02	1.266110e-01
1.025557e-17	1.000000e+09	1.001097e+03	1.586288e+02	1.001097e+03	1.283106e+02	1.346419e-08	1.283106e+02	5.991793e+13	1.722837e+03	8.938565e-02	1.281700e-01
1.066450e-17	1.000000e+09	9.976030e+02	1.572533e+02	9.976030e+02	1.293956e+02	1.352156e-08	1.293956e+02	5.796529e+13	1.597975e+03	8.799756e-02	1.297065e-01
1.108974e-17	1.000000e+09	9.939988e+02	1.558254e+02	9.939988e+02	1.304684e+02	1.358010e-08	1.304684e+02	5.602581e+13	1.482043e+03	8.660642e-02	1.312561e-01
1.153194e-17	1.000000e+09	9.904124e+02	1.546339e+02	9.904124e+02	1.315443e+02	1.363842e-08	1.315443e+02	5.414369e+13	1.374635e+03	8.522338e-02	1.328177e-01
1.199177e-17	1.000000e+09	9.868177e+02	1.533842e+02	9.868177e+02	1.326220e+02	1.369663e-08	1.326220e+02	5.231228e+13	1.275046e+03	8.385141e-02	1.343936e-01
1.246993e-17	1.000000e+09	9.832266e+02	1.519763e+02	9.832266e+02	1.336581e+02	1.375584e-08	1.336581e+02	5.054227e+13	1.184891e+03	8.250455e-02	1.359382e-01
1.296716e-17	1.000000e+09	9.795488e+02	1.506043e+02	9.795488e+02	1.346888e+02	1.381324e-08	1.346888e+02	4.879101e+13	1.100733e+03	8.115229e-02	1.375009e-01
1.348422e-17	1.000000e+09	9.757405e+02	1.496935e+02	9.757405e+02	1.357410e+02	1.387499e-08	1.357410e+02	4.704045e+13	1.020744e+03	7.977945e-02	1.391158e-01
1.402189e-17	1.000000e+09	9.720939e+02	1.482434e+02	9.720939e+02	1.367384e+02	1.393423e-08	1.367384e+02	4.540952e+13	9.499354e+02	7.846882e-02	1.406638e-01
1.458101e-17	1.000000e+09	9.683603e+02	1.468422e+02	9.683603e+02	1.377387e+02	1.398092e-08	1.377387e+02	4.379803e+13	8.834353e+02	7.715443e-02	1.422391e-01
1.516242e-17	1.000000e+09	9.645404e+02	1.457237e+02	9.645404e+02	1.387429e+02	1.402196e-08	1.387429e+02	4.220872e+13	8.210086e+02	7.583878e-02	1.438436e-01
1.576701e-17	1.000000e+09	9.607611e+02	1.442737e+02	9.607611e+02	1.396876e+02	1.406323e-08	1.396876e+02	4.068490e+13	7.649690e+02	7.454998e-02	1.453927e-01
1.639571e-17	1.000000e+09	9.569275e+02	1.432129e+02	9.569275e+02	1.406791e+02	1.410944e-08	1.406791e+02	3.918833e+13	7.112281e+02	7.325764e-02	1.470112e-01
1.704948e-17	1.000000e+09	9.530782e+02	1.418009e+02	9.530782e+02	1.416042e+02	1.415048e-08	1.416042e+02	3.774346e+13	6.629197e+02	7.199298e-02	1.485756e-01
1.772931e-17	1.000000e+09	9.492339e+02	1.403853e+02	9.492339e+02	1.425276e+02	1.418995e-08	1.425276e+02	3.634402e+13	6.179273e+02	7.073887e-02	1.501502e-01
1.843626e-17	1.000000e+09	9.453340e+02	1.391993e+02	9.453340e+02	1.434577e+02	1.423228e-08	1.434577e+02	3.497455e+13	5.756164e+02	6.948915e-02	1.517534e-01
1.917139e-17	1.000000e+09	9.413077e+02	1.382724e+02	9.413077e+02	1.443854e+02	1.428015e-08	1.443854e+02	3.361561e+13	5.357043e+02	6.822981e-02	1.533881e-01
1.993584e-17	1.000000e+09	9.373826e+02	1.370113e+02	9.373826e+02	1.452661e+02	1.432350e-08	1.452661e+02	3.233355e+13	4.998412e+02	6.701319e-02	1.549699e-01
2.073077e-17	1.000000e+09	9.334382e+02	1.355288e+02	9.334382e+02	1.461082e+02	1.435648e-08	1.461082e+02	3.109374e+13	4.669818e+02	6.581675e-02	1.565269e-01
2.155740e-17	1.000000e+09	9.294787e+02	1.342590e+02	9.294787e+02	1.469625e+02	1.440227e-08	1.469625e+02	2.989060e+13	4.360152e+02	6.462919e-02	1.581129e-01
2.241698e-17	1.000000e+09	9.254702e+02	1.332004e+02	9.254702e+02	1.478122e+02	1.442605e-08	1.478122e+02	2.871342e+13	4.069437e+02	6.344013e-02	1.597157e-01
2.331085e-17	1.000000e+09	9.214224e+02	1.318050e+02	9.214224e+02	1.486117e+02	1.444516e-08	1.486117e+02	2.757664e+13	3.804316e+02	6.227858e-02	1.612851e-01
2.424035e-17	1.000000e+09	9.173825e+02	1.306328e+02	9.173825e+02	1.494193e+02	1.447112e-08	1.494193e+02	2.647782e+13	3.555079e+02	6.112533e-02	1.628756e-01
2.520692e-17	1.000000e+09	9.133127e+02	1.295720e+02	9.133127e+02	1.502146e+02	1.449074e-08	1.502146e+02	2.540999e+13	3.322341e+02	5.997886e-02	1.644722e-01
2.621203e-17	1.000000e+09	9.091952e+02	1.284196e+02	9.091952e+02	1.509740e+02	1.451952e-08	1.509740e+02	2.437450e+13	3.107599e+02	5.884931e-02	1.660524e-01
2.725722e-17	1.000000e+09	9.051444e+02	1.267370e+02	9.051444e+02	1.516736e+02	1.453328e-08	1.516736e+02	2.339601e+13	2.914691e+02	5.776221e-02	1.675684e-01
2.834409e-17	1.000000e+09	9.009982e+02	1.256602e+02	9.009982e+02	1.524021e+02	1.455839e-08	1.524021e+02	2.242854e+13	2.728010e+02	5.665950e-02	1.691481e-01
2.947429e-17	1.000000e+09	8.968692e+02	1.244684e+02	8.968692e+02	1.531105e+02	1.457942e-08	1.531105e+02	2.150283e+13	2.555471e+02	5.558290e-02	1.707166e-01
3.064956e-17	1.000000e+09	8.926663e+02	1.234924e+02	8.926663e+02	1.538114e+02	1.460120e-08	1.538114e+02	2.059561e+13	2.392387e+02	5.450298e-02	1.723056e-01
3.187169e-17	1.000000e+09	8.885498e+02	1.220917e+02	8.885498e+02	1.544521e+02	1.461914e-08	1.544521e+02	1.974229e+13	2.246093e+02	5.346626e-02	1.738250e-01
3.314255e-17	1.000000e+09	8.843092e+02	1.210723e+02	8.843092e+02	1.551112e+02	1.463482e-08	1.551112e+02	1.889819e+13	2.104770e+02	5.241922e-02	1.754038e-01
3.446409e-17	1.000000e+09	8.801227e+02	1.197829e+02	8.801227e+02	1.557249e+02	1.463642e-08	1.557249e+02	1.809707e+13	1.976144e+02	5.140239e-02	1.769354e-01
3.583833e-17	1.000000e+09	8.758870e+02	1.187685e+02	8.758870e+02	1.563288e+02	1.464497e-08	1.563288e+02	1.731816e+13	1.854841e+02	5.039095e-02	1.784806e-01
3.726736e-17	1.000000e+09	8.716540e+02	1.176088e+02	8.716540e+02	1.569094e+02	1.463804e-08	1.569094e+02	1.657186e+13	1.742312e+02	4.940171e-02	1.800135e-01
3.875337e-17	1.000000e+09	8.674086e+02	1.163495e+02	8.674086e+02	1.574674e+02	1.453339e-08	1.574674e+02	1.585226e+13	1.637336e+02	4.842436e-02	1.815377e-01
4.029863e-17	1.000000e+09	8.631871e+02	1.149739e+02	8.631871e+02	1.579909e+02	1.438970e-08	1.579909e+02	1.516585e+13	1.540657e+02	4.747153e-02	1.830321e-01
4.190552e-17	1.000000e+09	8.589711e+02	1.135361e+02	8.589711e+02	1.584929e+02	1.425519e-08	1.584929e+02	1.450775e+13	1.450610e+02	4.653701e-02	1.845148e-01
4.357647e-17	1.000000e+09	8.546358e+02	1.123702e+02	8.546358e+02	1.589906e+02	1.413155e-08	1.589906e+02	1.385949e+13	1.364237e+02	4.559666e-02	1.860332e-01
4.531406e-17	1.000000e+09	8.504054e+02	1.110373e+02	8.504054e+02	1.594566e+02	1.401162e-08	1.594566e+02	1.325137e+13	1.285428e+02	4.469121e-02	1.875066e-01
4.712093e-17	1.000000e+09	8.460768e+02	1.098234e+02	8.460768e+02	1.599063e+02	1.389120e-08	1.599063e+02	1.265522e+13	1.210436e+02	4.378368e-02	1.889974e-01
4.899985e-17	1.000000e+09	8.418153e+02	1.086027e+02	8.418153e+02	1.603320e+02	1.377846e-08	1.603320e+02	1.209203e+13	1.141296e+02	4.290484e-02	1.904598e-01
5.095368e-17	1.000000e+09	8.374947e+02	1.072950e+02	8.374947e+02	1.607276e+02	1.366323e-08	1.607276e+02	1.154599e+13	1.076411e+02	4.203511e-02	1.919148e-01
5.298543e-17	1.000000e+09	8.332420e+02	1.058076e+02	8.332420e+02	1.610677e+02	1.355311e-08	1.610677e+02	1.103180e+13	1.017663e+02	4.119855e-02	1.933025e-01
5.509819e-17	1.000000e+09	8.289184e+02	1.046087e+02	8.289184e+02	1.614397e+02	1.343916e-08	1.614397e+02	1.052906e+13	9.601472e+01	4.035729e-02	1.947595e-01
5.729520e-17	1.000000e+09	8.244981e+02	1.038701e+02	8.244981e+02	1.617957e+02	1.333497e-08	1.617957e+02	1.003634e+13	9.051915e+01	3.951103e-02	1.962354e-01
5.957981e-17	1.000000e+09	8.202625e+02	1.023311e+02	8.202625e+02	1.620857e+02	1.322069e-08	1.620857e+02	9.585496e+12	8.568218e+01	3.872055e-02	1.976023e-01
6.195552e-17	1.000000e+09	8.159575e+02	1.009917e+02	8.159575e+02	1.623714e+02	1.310405e-08	1.623714e+02	9.145918e+12	8.103638e+01	3.792983e-02	1.989949e-01
6.442595e-17	1.000000e+09	8.116114e+02	1.000102e+02	8.116114e+02	1.626406e+02	1.299382e-08	1.626406e+02	8.720996e+12	7.663393e+01	3.714640e-02	2.003922e-01
6.699490e-17	1.000000e+09	8.073110e+02	9.866667e+01	8.073110e+02	1.628782e+02	1.287507e-08	1.628782e+02	8.319108e+12	7.257088e+01	3.638845e-02	2.017539e-01
6.966628e-17	1.000000e+09	8.029311e+02	9.770832e+01	8.029311e+02	1.631061e+02	1.275923e-08	1.631061e+02	7.926865e+12	6.866747e+01	3.562882e-02	2.031383e-01
7.244418e-17	1.000000e+09	7.986458e+02	9.633482e+01	7.986458e+02	1.632869e+02	1.264007e-08	1.632869e+02	7.560343e+12	6.513050e+01	3.490291e-02	2.044547e-01
7.533284e-17	1.000000e+09	7.943814e+02	9.492438e+01	7.943814e+02	1.634463e+02	1.253164e-08	1.634463e+02	7.210905e+12	6.181788e+01	3.419288e-02	2.057529e-01
7.833669e-17	1.000000e+09	7.899885e+02	9.401517e+01	7.899885e+02	1.635992e+02	1.239862e-08	1.635992e+02	6.866687e+12	5.859250e+01	3.347609e-02	2.070906e-01
8.146032e-17	1.000000e+09	7.856851e+02	9.289448e+01	7.856851e+02	1.637374e+02	1.229200e-08	1.637374e+02	6.543574e+12	5.560018e+01	3.278414e-02	2.084007e-01
8.470850e-17	1.000000e+09	7.813678e+02	9.168746e+01	7.813678e+02	1.638360e+02	1.215444e-08	1.638360e+02	6.234560e+12	5.281520e+01	3.210846e-02	2.096785e-01
8.808620e-17	1.000000e+09	7.771556e+02	9.022005e+01	7.771556e+02	1.639058e+02	1.203330e-08	1.639058e+02	5.945744e+12	5.026137e+01	3.145992e-02	2.109048e-01
9.159858e-17	1.000000e+09	7.728417e+02	8.908782e+01	7.728417e+02	1.639617e+02	1.188554e-08	1.639617e+02	5.662859e+12	4.778846e+01	3.080876e-02	2.121544e-01
9.525102e-17	1.000000e+09	7.684678e+02	8.820116e+01	7.684678e+02	1.640148e+02	1.176004e-08	1.640148e+02	5.388576e+12	4.540027e+01	3.016038e-02	2.134310e-01
9.904909e-17	1.000000e+09	7.642319e+02	8.694317e+01	7.642319e+02	1.640252e+02	1.163716e-08	1.640252e+02	5.134498e+12	4.324590e+01	2.954360e-02	2.146275e-01
1.029986e-16	1.000000e+09	7.599175e+02	8.588539e+01	7.599175e+02	1.640096e+02	1.149306e-08	1.640096e+02	4.887860e+12	4.118810e+01	2.893196e-02	2.158256e-01
1.071056e-16	1.000000e+09	7.556602e+02	8.473791e+01	7.556602e+02	1.639806e+02	1.135586e-08	1.639806e+02	4.654860e+12	3.925941e+01	2.833774e-02	2.170031e-01
1.113764e-16	1.000000e+09	7.514514e+02	8.332812e+01	7.514514e+02	1.639216e+02	1.121249e-08	1.639216e+02	4.435149e+12	3.747380e+01	2.776482e-02	2.181399e-01
1.158175e-16	1.000000e+09	7.472074e+02	8.229549e+01	7.472074e+02	1.638544e+02	1.107647e-08	1.638544e+02	4.222527e+12	3.575049e+01	2.719305e-02	2.192890e-01
1.204356e-16	1.000000e+09	7.429421e+02	8.121629e+01	7.429421e+02	1.637711e+02	1.093823e-08	1.637711e+02	4.018803e+12	3.411226e+01	2.663258e-02	2.204359e-01
1.252379e-16	1.000000e+09	7.387503e+02	8.006572e+01	7.387503e+02	1.636505e+02	1.080913e-08	1.636505e+02	3.827321e+12	3.260677e+01	2.609142e-02	2.215235e-01
1.302317e-16	1.000000e+09	7.344943e+02	7.917727e+01	7.344943e+02	1.635276e+02	1.067977e-08	1.635276e+02	3.641383e+12	3.113944e+01	2.555144e-02	2.226397e-01
1.354246e-16	1.000000e+09	7.302342e+02	7.826658e+01	7.302342e+02	1.633772e+02	1.053997e-08	1.633772e+02	3.463799e+12	2.975742e+01	2.502264e-02	2.237326e-01
1.408246e-16	1.000000e+09	7.261593e+02	7.691993e+01	7.261593e+02	1.631942e+02	1.041075e-08	1.631942e+02	3.301763e+12	2.852477e+01	2.452888e-02	2.247361e-01
1.464398e-16	1.000000e+09	7.219460e+02	7.601662e+01	7.219460e+02	1.630082e+02	1.026668e-08	1.630082e+02	3.141307e+12	2.729373e+01	2.402582e-02	2.257901e-01
1.522790e-16	1.000000e+09	7.178437e+02	7.473980e+01	7.178437e+02	1.627887e+02	1.013342e-08	1.627887e+02	2.992270e+12	2.617458e+01	2.354738e-02	2.267746e-01
1.583511e-16	1.000000e+09	7.137106e+02	7.371290e+01	7.137106e+02	1.625568e+02	1.000890e-08	1.625568e+02	2.848622e+12	2.509628e+01	2.307361e-02	2.277629e-01
1.646652e-16	1.000000e+09	7.095425e+02	7.279808e+01	7.095425e+02	1.623062e+02	9.889167e-09	1.623062e+02	2.710396e+12	2.406342e+01	2.260643e-02	2.287477e-01
1.712311e-16	1.000000e+09	7.054212e+02	7.187490e+01	7.054212e+02	1.620433e+02	9.762453e-09	1.620433e+02	2.579726e+12	2.308973e+01	2.215248e-02	2.297114e-01
1.780589e-16	1.000000e+09	7.013332e+02	7.095476e+01	7.013332e+02	1.617581e+02	9.630723e-09	1.617581e+02	2.455831e+12	2.217521e+01	2.171039e-02	2.306438e-01
1.851589e-16	1.000000e+09	6.973765e+02	6.957437e+01	6.973765e+02	1.614503e+02	9.503466e-09	1.614503e+02	2.341250e+12	2.134292e+01	2.129133e-02	2.315109e-01
1.925420e-16	1.000000e+09	6.932046e+02	6.904711e+01	6.932046e+02	1.611304e+02	9.386155e-09	1.611304e+02	2.225738e+12	2.049210e+01	2.085730e-02	2.324428e-01
2.002195e-16	1.000000e+09	6.892910e+02	6.767922e+01	6.892910e+02	1.607878e+02	9.266691e-09	1.607878e+02	2.122545e+12	1.975112e+01	2.046139e-02	2.332655e-01
2.082031e-16	1.000000e+09	6.852488e+02	6.693750e+01	6.852488e+02	1.604384e+02	9.162111e-09	1.604384e+02	2.020251e+12	1.900482e+01	2.005650e-02	2.341316e-01
2.165050e-16	1.000000e+09	6.813417e+02	6.574741e+01	6.813417e+02	1.600605e+02	9.042201e-09	1.600605e+02	1.926041e+12	1.833350e+01	1.967577e-02	2.349195e-01
2.251381e-16	1.000000e+09	6.773011e+02	6.501508e+01	6.773011e+02	1.596741e+02	8.939148e-09	1.596741e+02	1.832659e+12	1.765671e+01	1.928697e-02	2.357505e-01
2.341153e-16	1.000000e+09	6.734188e+02	6.398090e+01	6.734188e+02	1.592722e+02	8.820361e-09	1.592722e+02	1.746929e+12	1.704415e+01	1.892083e-02	2.365128e-01
2.434505e-16	1.000000e+09	6.694578e+02	6.330789e+01	6.694578e+02	1.588513e+02	8.728392e-09	1.588513e+02	1.663319e+12	1.644456e+01	1.855457e-02	2.372835e-01
2.531579e-16	1.000000e+09	6.656059e+02	6.230319e+01	6.656059e+02	1.584255e+02	8.613391e-09	1.584255e+02	1.585703e+12	1.588899e+01	1.820654e-02	2.380170e-01
2.632524e-16	1.000000e+09	6.617208e+02	6.151385e+01	6.617208e+02	1.579721e+02	8.513098e-09	1.579721e+02	1.510831e+12	1.535724e+01	1.786212e-02	2.387293e-01
2.737495e-16	1.000000e+09	6.579044e+02	6.065760e+01	6.579044e+02	1.575056e+02	8.419118e-09	1.575056e+02	1.440479e+12	1.486026e+01	1.753009e-02	2.394050e-01
2.846651e-16	1.000000e+09	6.540663e+02	5.982951e+01	6.540663e+02	1.570374e+02	8.321090e-09	1.570374e+02	1.372719e+12	1.437363e+01	1.720140e-02	2.400940e-01
2.960159e-16	1.000000e+09	6.503211e+02	5.893368e+01	6.503211e+02	1.565487e+02	8.223195e-09	1.565487e+02	1.309562e+12	1.392766e+01	1.688800e-02	2.407253e-01
3.078193e-16	1.000000e+09	6.465920e+02	5.804204e+01	6.465920e+02	1.560482e+02	8.135915e-09	1.560482e+02	1.249348e+12	1.350176e+01	1.658148e-02	2.413395e-01
3.200935e-16	1.000000e+09	6.429475e+02	5.705335e+01	6.429475e+02	1.555329e+02	8.041289e-09	1.555329e+02	1.193085e+12	1.310870e+01	1.628865e-02	2.419061e-01
3.328570e-16	1.000000e+09	6.392803e+02	5.614264e+01	6.392803e+02	1.550103e+02	7.953085e-09	1.550103e+02	1.138847e+12	1.272514e+01	1.599927e-02	2.424763e-01
3.461294e-16	1.000000e+09	6.356450e+02	5.521436e+01	6.356450e+02	1.544695e+02	7.866643e-09	1.544695e+02	1.087357e+12	1.236399e+01	1.571775e-02	2.430122e-01
3.599311e-16	1.000000e+09	6.319836e+02	5.459655e+01	6.319836e+02	1.539217e+02	7.775609e-09	1.539217e+02	1.037614e+12	1.200980e+01	1.543825e-02	2.435534e-01
3.742832e-16	1.000000e+09	6.284358e+02	5.368008e+01	6.284358e+02	1.533641e+02	7.698491e-09	1.533641e+02	9.915695e+11	1.168703e+01	1.517435e-02	2.440411e-01
3.892075e-16	1.000000e+09	6.248334e+02	5.307601e+01	6.248334e+02	1.527933e+02	7.615608e-09	1.527933e+02	9.466467e+11	1.136754e+01	1.490933e-02	2.445345e-01
4.047269e-16	1.000000e+09	6.213360e+02	5.216666e+01	6.213360e+02	1.522121e+02	7.536923e-09	1.522121e+02	9.049532e+11	1.107593e+01	1.465833e-02	2.449755e-01
4.208651e-16	1.000000e+09	6.178150e+02	5.146619e+01	6.178150e+02	1.516188e+02	7.459360e-09	1.516188e+02	8.647482e+11	1.079255e+01	1.441082e-02	2.454114e-01
4.376468e-16	1.000000e+09	6.142848e+02	5.091383e+01	6.142848e+02	1.510086e+02	7.382543e-09	1.510086e+02	8.261034e+11	1.052025e+01	1.416696e-02	2.458283e-01
4.550977e-16	1.000000e+09	6.109611e+02	4.989591e+01	6.109611e+02	1.504167e+02	7.301576e-09	1.504167e+02	7.911903e+11	1.027543e+01	1.394134e-02	2.461970e-01
4.732445e-16	1.000000e+09	6.076042e+02	4.906911e+01	6.076042e+02	1.497999e+02	7.232778e-09	1.497999e+02	7.573763e+11	1.004048e+01	1.371826e-02	2.465419e-01
4.921148e-16	1.000000e+09	6.042506e+02	4.843111e+01	6.042506e+02	1.491728e+02	7.159678e-09	1.491728e+02	7.249337e+11	9.814093e+00	1.349908e-02	2.468724e-01
5.117376e-16	1.000000e+09	6.008754e+02	4.788537e+01	6.008754e+02	1.485379e+02	7.090590e-09	1.485379e+02	6.935859e+11	9.592097e+00	1.328218e-02	2.472025e-01
5.321428e-16	1.000000e+09	5.976212e+02	4.708629e+01	5.976212e+02	1.478985e+02	7.019724e-09	1.478985e+02	6.646318e+11	9.392083e+00	1.307804e-02	2.474787e-01
5.533617e-16	1.000000e+09	5.943945e+02	4.639346e+01	5.943945e+02	1.472549e+02	6.951240e-09	1.472549e+02	6.370195e+11	9.200350e+00	1.287864e-02	2.477393e-01
5.754266e-16	1.000000e+09	5.912553e+02	4.551388e+01	5.912553e+02	1.466066e+02	6.879535e-09	1.466066e+02	6.112581e+11	9.025204e+00	1.268939e-02	2.479582e-01
5.983714e-16	1.000000e+09	5.879944e+02	4.513493e+01	5.879944e+02	1.459432e+02	6.819236e-09	1.459432e+02	5.854471e+11	8.842349e+00	1.249433e-02	2.482052e-01
6.222311e-16	1.000000e+09	5.849475e+02	4.422807e+01	5.849475e+02	1.452882e+02	6.751052e-09	1.452882e+02	5.623943e+11	8.687378e+00	1.231822e-02	2.483783e-01
6.470421e-16	1.000000e+09	5.818431e+02	4.360285e+01	5.818431e+02	1.446111e+02	6.688068e-09	1.446111e+02	5.397256e+11	8.534246e+00	1.214045e-02	2.485396e-01
6.728425e-16	1.000000e+09	5.787755e+02	4.309586e+01	5.787755e+02	1.439327e+02	6.626471e-09	1.439327e+02	5.181827e+11	8.388523e+00	1.196805e-02	2.486848e-01
6.996717e-16	1.000000e+09	5.758325e+02	4.230576e+01	5.758325e+02	1.432670e+02	6.563227e-09	1.432670e+02	4.983157e+11	8.256078e+00	1.180633e-02	2.487998e-01
7.275707e-16	1.000000e+09	5.728835e+02	4.158514e+01	5.728835e+02	1.425834e+02	6.501138e-09	1.425834e+02	4.791350e+11	8.130415e+00	1.164710e-02	2.488873e-01
7.565821e-16	1.000000e+09	5.699908e+02	4.093604e+01	5.699908e+02	1.418989e+02	6.437849e-09	1.418989e+02	4.610160e+11	8.013480e+00	1.149392e-02	2.489494e-01
7.867504e-16	1.000000e+09	5.670631e+02	4.044496e+01	5.670631e+02	1.412058e+02	6.380067e-09	1.412058e+02	4.433495e+11	7.897395e+00	1.134176e-02	2.490125e-01
8.181215e-16	1.000000e+09	5.642244e+02	3.980954e+01	5.642244e+02	1.405121e+02	6.322003e-09	1.405121e+02	4.268523e+11	7.793087e+00	1.119720e-02	2.490358e-01
8.507436e-16	1.000000e+09	5.614673e+02	3.917723e+01	5.614673e+02	1.398198e+02	6.261720e-09	1.398198e+02	4.114088e+11	7.698928e+00	1.105968e-02	2.490257e-01
8.846665e-16	1.000000e+09	5.586859e+02	3.872188e+01	5.586859e+02	1.391117e+02	6.206542e-09	1.391117e+02	3.963550e+11	7.607918e+00	1.092288e-02	2.489981e-01
9.199420e-16	1.000000e+09	5.559866e+02	3.807416e+01	5.559866e+02	1.384201e+02	6.149284e-09	1.384201e+02	3.822791e+11	7.522899e+00	1.079320e-02	2.489630e-01
9.566241e-16	1.000000e+09	5.533258e+02	3.749493e+01	5.533258e+02	1.377173e+02	6.092696e-09	1.377173e+02	3.689087e+11	7.446903e+00	1.066855e-02	2.488902e-01
9.947689e-16	1.000000e+09	5.507376e+02	3.688557e+01	5.507376e+02	1.370217e+02	6.039389e-09	1.370217e+02	3.563117e+11	7.377064e+00	1.054867e-02	2.487967e-01
1.034435e-15	1.000000e+09	5.481561e+02	3.636743e+01	5.481561e+02	1.363182e+02	5.983068e-09	1.363182e+02	3.441814e+11	7.311707e+00	1.043175e-02	2.486849e-01
1.075682e-15	1.000000e+09	5.456065e+02	3.592228e+01	5.456065e+02	1.356069e+02	5.931110e-09	1.356069e+02	3.325946e+11	7.252812e+00	1.031831e-02	2.485434e-01
1.118574e-15	1.000000e+09	5.431690e+02	3.525732e+01	5.431690e+02	1.349083e+02	5.875920e-09	1.349083e+02	3.219357e+11	7.204048e+00	1.021376e-02	2.483725e-01
1.163177e-15	1.000000e+09	5.407109e+02	3.482232e+01	5.407109e+02	1.342034e+02	5.824902e-09	1.342034e+02	3.114871e+11	7.155222e+00	1.010895e-02	2.481980e-01
1.209558e-15	1.000000e+09	5.383330e+02	3.427909e+01	5.383330e+02	1.335028e+02	5.772355e-09	1.335028e+02	3.017005e+11	7.114178e+00	1.000950e-02	2.479929e-01
1.257788e-15	1.000000e+09	5.360228e+02	3.374077e+01	5.360228e+02	1.328011e+02	5.719233e-09	1.328011e+02	2.925327e+11	7.082165e+00	9.916292e-03	2.477527e-01
1.307942e-15	1.000000e+09	5.337351e+02	3.319503e+01	5.337351e+02	1.321062e+02	5.667991e-09	1.321062e+02	2.837151e+11	7.051256e+00	9.825275e-03	2.475126e-01
1.360095e-15	1.000000e+09	5.315049e+02	3.264676e+01	5.315049e+02	1.314095e+02	5.616627e-09	1.314095e+02	2.753878e+11	7.027672e+00	9.738670e-03	2.472404e-01
1.414328e-15	1.000000e+09	5.293104e+02	3.218032e+01	5.293104e+02	1.307096e+02	5.565892e-09	1.307096e+02	2.674458e+11	7.009695e+00	9.655505e-03	2.469431e-01
1.470723e-15	1.000000e+09	5.271732e+02	3.170143e+01	5.271732e+02	1.300121e+02	5.515038e-09	1.300121e+02	2.599408e+11	6.997713e+00	9.576329e-03	2.466212e-01
1.529367e-15	1.000000e+09	5.250744e+02	3.122461e+01	5.250744e+02	1.293175e+02	5.465381e-09	1.293175e+02	2.527897e+11	6.989933e+00	9.500498e-03	2.462841e-01
1.590350e-15	1.000000e+09	5.230380e+02	3.075611e+01	5.230380e+02	1.286306e+02	5.416247e-09	1.286306e+02	2.460487e+11	6.987137e+00	9.428574e-03	2.459298e-01
1.653764e-15	1.000000e+09	5.210418e+02	3.033620e+01	5.210418e+02	1.279413e+02	5.366952e-09	1.279413e+02	2.396526e+11	6.990814e+00	9.360749e-03	2.455491e-01
1.719707e-15	1.000000e+09	5.191511e+02	2.967062e+01	5.191511e+02	1.272716e+02	5.316479e-09	1.272716e+02	2.337722e+11	7.000594e+00	9.298549e-03	2.451533e-01
1.788279e-15	1.000000e+09	5.172058e+02	2.939700e+01	5.172058e+02	1.265823e+02	5.269512e-09	1.265823e+02	2.278450e+11	7.010904e+00	9.234511e-03	2.447427e-01
1.859586e-15	1.000000e+09	5.153613e+02	2.895797e+01	5.153613e+02	1.258999e+02	5.221044e-09	1.258999e+02	2.224312e+11	7.031845e+00	9.177571e-03	2.442944e-01
1.933736e-15	1.000000e+09	5.135732e+02	2.851998e+01	5.135732e+02	1.252290e+02	5.173213e-09	1.252290e+02	2.173079e+11	7.055878e+00	9.123362e-03	2.438386e-01
2.010842e-15	1.000000e+09	5.118320e+02	2.804896e+01	5.118320e+02	1.245648e+02	5.125011e-09	1.245648e+02	2.124456e+11	7.083867e+00	9.071980e-03	2.433706e-01
2.091023e-15	1.000000e+09	5.101687e+02	2.759406e+01	5.101687e+02	1.239040e+02	5.078455e-09	1.239040e+02	2.079557e+11	7.121043e+00	9.025947e-03	2.428687e-01
2.174402e-15	1.000000e+09	5.085477e+02	2.718969e+01	5.085477e+02	1.232505e+02	5.031452e-09	1.232505e+02	2.036846e+11	7.161685e+00	8.982369e-03	2.423577e-01
2.261104e-15	1.000000e+09	5.069581e+02	2.676769e+01	5.069581e+02	1.225983e+02	4.984490e-09	1.225983e+02	1.995824e+11	7.206104e+00	8.940322e-03	2.418312e-01
2.351265e-15	1.000000e+09	5.054555e+02	2.627812e+01	5.054555e+02	1.219550e+02	4.937207e-09	1.219550e+02	1.958357e+11	7.259293e+00	8.903658e-03	2.412774e-01
2.445020e-15	1.000000e+09	5.039517e+02	2.596115e+01	5.039517e+02	1.213078e+02	4.891673e-09	1.213078e+02	1.921763e+11	7.315720e+00	8.868429e-03	2.407131e-01
2.542513e-15	1.000000e+09	5.025465e+02	2.558352e+01	5.025465e+02	1.206726e+02	4.845743e-09	1.206726e+02	1.888435e+11	7.380035e+00	8.837149e-03	2.401223e-01
2.643895e-15	1.000000e+09	5.011958e+02	2.517058e+01	5.011958e+02	1.200481e+02	4.799933e-09	1.200481e+02	1.857294e+11	7.449100e+00	8.809166e-03	2.395234e-01
2.749318e-15	1.000000e+09	4.998923e+02	2.478154e+01	4.998923e+02	1.194245e+02	4.755129e-09	1.194245e+02	1.828167e+11	7.525721e+00	8.784662e-03	2.389005e-01
2.858946e-15	1.000000e+09	4.986402e+02	2.440287e+01	4.986402e+02	1.188080e+02	4.709836e-09	1.188080e+02	1.800901e+11	7.607851e+00	8.762838e-03	2.382639e-01
2.972944e-15	1.000000e+09	4.974480e+02	2.405525e+01	4.974480e+02	1.182009e+02	4.665077e-09	1.182009e+02	1.775562e+11	7.695403e+00	8.743568e-03	2.376146e-01
3.091488e-15	1.000000e+09	4.962791e+02	2.368170e+01	4.962791e+02	1.175961e+02	4.620606e-09	1.175961e+02	1.751495e+11	7.788315e+00	8.727106e-03	2.369557e-01
3.214760e-15	1.000000e+09	4.951863e+02	2.329968e+01	4.951863e+02	1.170038e+02	4.575961e-09	1.170038e+02	1.729520e+11	7.887261e+00	8.713119e-03	2.362823e-01
3.342946e-15	1.000000e+09	4.941601e+02	2.295097e+01	4.941601e+02	1.164206e+02	4.532108e-09	1.164206e+02	1.709794e+11	7.994578e+00	8.703559e-03	2.355928e-01
3.476244e-15	1.000000e+09	4.932111e+02	2.258736e+01	4.932111e+02	1.158430e+02	4.487804e-09	1.158430e+02	1.692264e+11	8.111848e+00	8.697517e-03	2.348750e-01
3.614857e-15	1.000000e+09	4.922406e+02	2.227378e+01	4.922406e+02	1.152673e+02	4.444657e-09	1.152673e+02	1.674558e+11	8.229444e+00	8.691691e-03	2.341685e-01
3.758997e-15	1.000000e+09	4.914102e+02	2.190962e+01	4.914102e+02	1.147097e+02	4.401305e-09	1.147097e+02	1.660296e+11	8.359601e+00	8.690725e-03	2.334296e-01
3.908885e-15	1.000000e+09	4.906028e+02	2.159168e+01	4.906028e+02	1.141576e+02	4.358232e-09	1.141576e+02	1.647046e+11	8.495343e+00	8.692542e-03	2.326885e-01
4.064749e-15	1.000000e+09	4.898421e+02	2.125926e+01	4.898421e+02	1.136147e+02	4.315442e-09	1.136147e+02	1.634931e+11	8.636271e+00	8.695813e-03	2.319415e-01
4.226829e-15	1.000000e+09	4.891397e+02	2.096146e+01	4.891397e+02	1.130759e+02	4.273286e-09	1.130759e+02	1.624589e+11	8.788086e+00	8.703027e-03	2.311729e-01
4.395371e-15	1.000000e+09	4.885123e+02	2.064216e+01	4.885123e+02	1.125485e+02	4.230786e-09	1.125485e+02	1.616127e+11	8.949037e+00	8.713432e-03	2.303904e-01
4.570634e-15	1.000000e+09	4.879341e+02	2.026006e+01	4.879341e+02	1.120380e+02	4.188309e-09	1.120380e+02	1.608913e+11	9.113950e+00	8.726057e-03	2.296170e-01
4.752885e-15	1.000000e+09	4.874036e+02	1.999554e+01	4.874036e+02	1.115293e+02	4.146767e-09	1.115293e+02	1.602912e+11	9.288913e+00	8.740925e-03	2.288233e-01
4.942403e-15	1.000000e+09	4.869452e+02	1.971288e+01	4.869452e+02	1.110322e+02	4.105297e-09	1.110322e+02	1.598779e+11	9.474234e+00	8.759500e-03	2.280178e-01
5.139478e-15	1.000000e+09	4.865226e+02	1.941966e+01	4.865226e+02	1.105420e+02	4.064287e-09	1.105420e+02	1.595525e+11	9.666432e+00	8.779700e-03	2.272084e-01
5.344412e-15	1.000000e+09	4.861601e+02	1.912181e+01	4.861601e+02	1.100684e+02	4.023051e-09	1.100684e+02	1.593760e+11	9.865277e+00	8.802737e-03	2.264037e-01
5.557517e-15	1.000000e+09	4.858593e+02	1.877119e+01	4.858593e+02	1.096042e+02	3.982197e-09	1.096042e+02	1.593417e+11	1.007379e+01	8.828116e-03	2.255884e-01
5.779119e-15	1.000000e+09	4.855950e+02	1.853104e+01	4.855950e+02	1.091437e+02	3.941966e-09	1.091437e+02	1.594227e+11	1.029336e+01	8.856668e-03	2.247628e-01
6.009558e-15	1.000000e+09	4.854400e+02	1.823258e+01	4.854400e+02	1.087060e+02	3.901790e-09	1.087060e+02	1.597351e+11	1.052284e+01	8.888197e-03	2.239329e-01
6.249185e-15	1.000000e+09	4.853008e+02	1.790824e+01	4.853008e+02	1.082725e+02	3.861756e-09	1.082725e+02	1.601247e+11	1.076135e+01	8.922668e-03	2.231040e-01
6.498368e-15	1.000000e+09	4.852238e+02	1.767022e+01	4.852238e+02	1.078452e+02	3.822047e-09	1.078452e+02	1.606557e+11	1.101267e+01	8.959356e-03	2.222586e-01
6.757486e-15	1.000000e+09	4.851835e+02	1.741423e+01	4.851835e+02	1.074297e+02	3.782755e-09	1.074297e+02	1.612708e+11	1.127026e+01	8.997396e-03	2.214207e-01
7.026937e-15	1.000000e+09	4.852111e+02	1.713026e+01	4.852111e+02	1.070318e+02	3.743442e-09	1.070318e+02	1.620455e+11	1.153644e+01	9.038052e-03	2.205882e-01
7.307131e-15	1.000000e+09	4.853081e+02	1.689435e+01	4.853081e+02	1.066363e+02	3.704517e-09	1.066363e+02	1.630164e+11	1.182239e+01	9.083118e-03	2.197292e-01
7.598499e-15	1.000000e+09	4.854642e+02	1.664501e+01	4.854642e+02	1.062610e+02	3.666237e-09	1.062610e+02	1.641087e+11	1.211330e+01	9.129287e-03	2.188853e-01
7.901484e-15	1.000000e+09	4.856386e+02	1.640974e+01	4.856386e+02	1.058928e+02	3.627949e-09	1.058928e+02	1.652784e+11	1.241323e+01	9.177865e-03	2.180485e-01
8.216551e-15	1.000000e+09	4.858385e+02	1.608453e+01	4.858385e+02	1.055401e+02	3.589738e-09	1.055401e+02	1.664914e+11	1.271464e+01	9.226215e-03	2.172329e-01
8.544181e-15	1.000000e+09	4.861892e+02	1.586805e+01	4.861892e+02	1.052033e+02	3.552058e-09	1.052033e+02	1.681061e+11	1.304478e+01	9.282144e-03	2.163835e-01
8.884875e-15	1.000000e+09	4.865233e+02	1.565793e+01	4.865233e+02	1.048658e+02	3.514888e-09	1.048658e+02	1.697033e+11	1.338197e+01	9.338197e-03	2.155412e-01
9.239153e-15	1.000000e+09	4.869010e+02	1.541116e+01	4.869010e+02	1.045471e+02	3.477836e-09	1.045471e+02	1.713998e+11	1.372303e+01	9.395030e-03	2.147194e-01
9.607559e-15	1.000000e+09	4.873443e+02	1.516588e+01	4.873443e+02	1.042445e+02	3.440911e-09	1.042445e+02	1.732874e+11	1.407674e+01	9.455370e-03	2.139031e-01
9.990654e-15	1.000000e+09	4.878600e+02	1.494433e+01	4.878600e+02	1.039467e+02	3.404462e-09	1.039467e+02	1.753775e+11	1.445175e+01	9.518955e-03	2.130667e-01
1.038903e-14	1.000000e+09	4.883872e+02	1.469062e+01	4.883872e+02	1.036679e+02	3.368282e-09	1.036679e+02	1.774965e+11	1.482408e+01	9.582076e-03	2.122659e-01
1.080328e-14	1.000000e+09	4.889763e+02	1.449626e+01	4.889763e+02	1.033960e+02	3.332470e-09	1.033960e+02	1.798203e+11	1.521667e+01	9.649191e-03	2.114540e-01
1.123406e-14	1.000000e+09	4.896005e+02	1.431069e+01	4.896005e+02	1.031382e+02	3.296955e-09	1.031382e+02	1.822603e+11	1.561685e+01	9.717939e-03	2.106580e-01
1.168201e-14	1.000000e+09	4.902841e+02	1.408704e+01	4.902841e+02	1.028928e+02	3.261707e-09	1.028928e+02	1.848617e+11	1.602961e+01	9.788119e-03	2.098635e-01
1.214782e-14	1.000000e+09	4.910364e+02	1.382399e+01	4.910364e+02	1.026687e+02	3.226839e-09	1.026687e+02	1.876720e+11	1.645164e+01	9.861035e-03	2.090857e-01
1.263221e-14	1.000000e+09	4.917916e+02	1.361229e+01	4.917916e+02	1.024476e+02	3.192215e-09	1.024476e+02	1.905405e+11	1.688412e+01	9.935117e-03	2.083151e-01
1.313591e-14	1.000000e+09	4.925947e+02	1.341554e+01	4.925947e+02	1.022437e+02	3.157964e-09	1.022437e+02	1.935675e+11	1.732409e+01	1.001094e-02	2.075614e-01
1.365969e-14	1.000000e+09	4.934530e+02	1.323402e+01	4.934530e+02	1.020524e+02	3.124004e-09	1.020524e+02	1.968037e+11	1.777944e+01	1.009010e-02	2.068127e-01
1.420436e-14	1.000000e+09	4.943204e+02	1.304875e+01	4.943204e+02	1.018674e+02	3.090433e-09	1.018674e+02	2.000747e+11	1.823965e+01	1.016812e-02	2.060756e-01
1.477076e-14	1.000000e+09	4.952331e+02	1.282951e+01	4.952331e+02	1.016925e+02	3.057099e-09	1.016925e+02	2.035250e+11	1.871431e+01	1.024851e-02	2.053426e-01
1.535973e-14	1.000000e+09	4.961782e+02	1.261810e+01	4.961782e+02	1.015444e+02	3.024065e-09	1.015444e+02	2.071034e+11	1.918258e+01	1.032976e-02	2.046531e-01
1.597219e-14	1.000000e+09	4.971776e+02	1.242443e+01	4.971776e+02	1.013996e+02	2.991500e-09	1.013996e+02	2.109230e+11	1.967629e+01	1.041495e-02	2.039504e-01
1.660907e-14	1.000000e+09	4.981725e+02	1.222152e+01	4.981725e+02	1.012669e+02	2.959244e-09	1.012669e+02	2.147360e+11	2.016352e+01	1.049778e-02	2.032769e-01
1.727135e-14	1.000000e+09	4.992362e+02	1.207190e+01	4.992362e+02	1.011472e+02	2.927216e-09	1.011472e+02	2.188352e+11	2.067036e+01	1.058469e-02	2.026039e-01
1.796003e-14	1.000000e+09	5.003158e+02	1.188364e+01	5.003158e+02	1.010428e+02	2.895660e-09	1.010428e+02	2.230103e+11	2.117376e+01	1.067076e-02	2.019581e-01
1.867618e-14	1.000000e+09	5.014121e+02	1.173010e+01	5.014121e+02	1.009479e+02	2.864432e-09	1.009479e+02	2.273456e+11	2.168701e+01	1.075978e-02	2.013272e-01
1.942088e-14	1.000000e+09	5.025355e+02	1.150551e+01	5.025355e+02	1.008643e+02	2.833505e-09	1.008643e+02	2.317903e+11	2.220286e+01	1.084808e-02	2.007107e-01
2.019527e-14	1.000000e+09	5.036892e+02	1.136373e+01	5.036892e+02	1.007951e+02	2.802915e-09	1.007951e+02	2.363865e+11	2.272094e+01	1.093706e-02	2.001136e-01
2.100055e-14	1.000000e+09	5.048259e+02	1.118026e+01	5.048259e+02	1.007367e+02	2.772538e-09	1.007367e+02	2.409831e+11	2.322989e+01	1.102477e-02	1.995475e-01
2.183793e-14	1.000000e+09	5.060404e+02	1.105061e+01	5.060404e+02	1.006829e+02	2.742806e-09	1.006829e+02	2.459749e+11	2.377459e+01	1.111875e-02	1.989621e-01
2.270870e-14	1.000000e+09	5.072411e+02	1.086316e+01	5.072411e+02	1.006508e+02	2.713171e-09	1.006508e+02	2.509103e+11	2.429032e+01	1.120825e-02	1.984279e-01
2.361420e-14	1.000000e+09	5.084323e+02	1.069374e+01	5.084323e+02	1.006342e+02	2.683895e-09	1.006342e+02	2.558953e+11	2.479328e+01	1.129764e-02	1.979304e-01
2.455580e-14	1.000000e+09	5.096878e+02	1.054532e+01	5.096878e+02	1.006117e+02	2.655110e-09	1.006117e+02	2.611892e+11	2.533450e+01	1.139004e-02	1.973987e-01
2.553495e-14	1.000000e+09	5.109027e+02	1.036967e+01	5.109027e+02	1.006118e+02	2.626524e-09	1.006118e+02	2.663944e+11	2.583928e+01	1.147956e-02	1.969295e-01
2.655314e-14	1.000000e+09	5.121548e+02	1.021027e+01	5.121548e+02	1.006171e+02	2.598375e-09	1.006171e+02	2.718005e+11	2.635665e+01	1.157005e-02	1.964585e-01
2.761193e-14	1.000000e+09	5.134185e+02	1.008740e+01	5.134185e+02	1.006375e+02	2.570453e-09	1.006375e+02	2.773606e+11	2.686861e+01	1.166215e-02	1.960146e-01
2.871294e-14	1.000000e+09	5.146835e+02	9.921648e+00	5.146835e+02	1.006705e+02	2.543002e-09	1.006705e+02	2.829619e+11	2.736638e+01	1.175217e-02	1.955969e-01
2.985785e-14	1.000000e+09	5.159264e+02	9.795242e+00	5.159264e+02	1.007045e+02	2.515872e-09	1.007045e+02	2.885653e+11	2.786122e+01	1.184122e-02	1.951916e-01
3.104841e-14	1.000000e+09	5.171838e+02	9.641114e+00	5.171838e+02	1.007489e+02	2.489082e-09	1.007489e+02	2.942878e+11	2.835114e+01	1.192996e-02	1.948029e-01
3.228644e-14	1.000000e+09	5.184575e+02	9.509793e+00	5.184575e+02	1.008072e+02	2.462567e-09	1.008072e+02	3.001515e+11	2.883248e+01	1.201894e-02	1.944368e-01
3.357385e-14	1.000000e+09	5.196985e+02	9.345324e+00	5.196985e+02	1.008744e+02	2.436462e-09	1.008744e+02	3.059329e+11	2.929009e+01	1.210487e-02	1.941018e-01
3.491258e-14	1.000000e+09	5.209533e+02	9.226365e+00	5.209533e+02	1.009501e+02	2.410574e-09	1.009501e+02	3.118630e+11	2.974609e+01	1.219161e-02	1.937796e-01
3.630470e-14	1.000000e+09	5.222012e+02	9.083539e+00	5.222012e+02	1.010325e+02	2.385169e-09	1.010325e+02	3.178324e+11	3.019205e+01	1.227722e-02	1.934743e-01
3.775233e-14	1.000000e+09	5.234275e+02	8.953777e+00	5.234275e+02	1.011210e+02	2.360007e-09	1.011210e+02	3.237851e+11	3.062321e+01	1.236134e-02	1.931900e-01
3.925768e-14	1.000000e+09	5.246550e+02	8.835414e+00	5.246550e+02	1.012192e+02	2.335260e-09	1.012192e+02	3.297944e+11	3.104051e+01	1.244416e-02	1.929253e-01
4.082305e-14	1.000000e+09	5.258650e+02	8.686141e+00	5.258650e+02	1.013269e+02	2.310636e-09	1.013269e+02	3.357823e+11	3.143649e+01	1.252500e-02	1.926862e-01
4.245085e-14	1.000000e+09	5.270584e+02	8.550290e+00	5.270584e+02	1.014395e+02	2.286580e-09	1.014395e+02	3.417472e+11	3.181775e+01	1.260383e-02	1.924635e-01
4.414355e-14	1.000000e+09	5.282448e+02	8.445377e+00	5.282448e+02	1.015595e+02	2.262704e-09	1.015595e+02	3.477779e+11	3.218845e+01	1.268286e-02	1.922583e-01
4.590374e-14	1.000000e+09	5.294011e+02	8.313138e+00	5.294011e+02	1.016847e+02	2.239243e-09	1.016847e+02	3.536907e+11	3.253459e+01	1.275824e-02	1.920750e-01
4.773413e-14	1.000000e+09	5.305619e+02	8.216818e+00	5.305619e+02	1.018121e+02	2.216030e-09	1.018121e+02	3.596939e+11	3.288040e+01	1.283346e-02	1.918948e-01
4.963750e-14	1.000000e+09	5.316947e+02	8.085426e+00	5.316947e+02	1.019571e+02	2.193239e-09	1.019571e+02	3.655938e+11	3.318272e+01	1.290561e-02	1.917587e-01
5.161676e-14	1.000000e+09	5.328190e+02	7.970306e+00	5.328190e+02	1.021029e+02	2.170672e-09	1.021029e+02	3.715354e+11	3.348187e+01	1.297756e-02	1.916277e-01
5.367495e-14	1.000000e+09	5.338767e+02	7.844997e+00	5.338767e+02	1.022439e+02	2.148456e-09	1.022439e+02	3.771787e+11	3.375668e+01	1.304469e-02	1.915123e-01
5.581520e-14	1.000000e+09	5.349316e+02	7.747302e+00	5.349316e+02	1.023963e+02	2.126566e-09	1.023963e+02	3.828377e+11	3.400892e+01	1.311036e-02	1.914195e-01
5.804080e-14	1.000000e+09	5.359406e+02	7.632032e+00	5.359406e+02	1.025542e+02	2.104811e-09	1.025542e+02	3.882776e+11	3.422754e+01	1.317196e-02	1.913536e-01
6.035514e-14	1.000000e+09	5.369696e+02	7.535865e+00	5.369696e+02	1.027096e+02	2.083517e-09	1.027096e+02	3.939148e+11	3.446244e+01	1.323564e-02	1.912764e-01
6.276176e-14	1.000000e+09	5.379151e+02	7.419573e+00	5.379151e+02	1.028710e+02	2.062470e-09	1.028710e+02	3.991106e+11	3.464397e+01	1.329278e-02	1.912403e-01
6.526435e-14	1.000000e+09	5.389006e+02	7.317264e+00	5.389006e+02	1.030319e+02	2.041753e-09	1.030319e+02	4.045565e+11	3.484344e+01	1.335141e-02	1.911890e-01
6.786672e-14	1.000000e+09	5.397888e+02	7.189049e+00	5.397888e+02	1.032005e+02	2.021261e-09	1.032005e+02	4.094937e+11	3.498140e+01	1.340353e-02	1.911869e-01
7.057287e-14	1.000000e+09	5.407263e+02	7.125452e+00	5.407263e+02	1.033735e+02	2.001093e-09	1.033735e+02	4.147505e+11	3.513507e+01	1.345831e-02	1.911753e-01
7.338692e-14	1.000000e+09	5.415702e+02	7.015914e+00	5.415702e+02	1.035457e+02	1.981240e-09	1.035457e+02	4.194989e+11	3.524288e+01	1.350666e-02	1.911952e-01
7.631317e-14	1.000000e+09	5.424220e+02	6.929798e+00	5.424220e+02	1.037266e+02	1.961644e-09	1.037266e+02	4.243081e+11	3.533701e+01	1.355458e-02	1.912287e-01
7.935611e-14	1.000000e+09	5.432045e+02	6.801745e+00	5.432045e+02	1.038911e+02	1.942369e-09	1.038911e+02	4.287386e+11	3.542418e+01	1.359775e-02	1.912560e-01
8.252039e-14	1.000000e+09	5.440088e+02	6.733974e+00	5.440088e+02	1.040682e+02	1.923385e-09	1.040682e+02	4.333371e+11	3.550056e+01	1.364230e-02	1.912988e-01
8.581084e-14	1.000000e+09	5.447549e+02	6.627202e+00	5.447549e+02	1.042444e+02	1.904589e-09	1.042444e+02	4.375884e+11	3.554694e+01	1.368205e-02	1.913602e-01
8.923249e-14	1.000000e+09	5.454764e+02	6.548717e+00	5.454764e+02	1.044207e+02	1.886089e-09	1.044207e+02	4.417380e+11	3.558207e+01	1.372070e-02	1.914303e-01
9.279058e-14	1.000000e+09	5.461441e+02	6.448129e+00	5.461441e+02	1.046000e+02	1.867817e-09	1.046000e+02	4.455237e+11	3.558061e+01	1.375390e-02	1.915245e-01
9.649055e-14	1.000000e+09	5.467816e+02	6.356584e+00	5.467816e+02	1.047704e+02	1.849814e-09	1.047704e+02	4.491621e+11	3.558031e+01	1.378557e-02	1.916129e-01
1.003380e-13	1.000000e+09	5.474319e+02	6.271341e+00	5.474319e+02	1.049523e+02	1.832161e-09	1.049523e+02	4.528779e+11	3.556483e+01	1.381726e-02	1.917176e-01
1.043390e-13	1.000000e+09	5.480112e+02	6.180950e+00	5.480112e+02	1.051172e+02	1.814637e-09	1.051172e+02	4.561872e+11	3.554465e+01	1.384482e-02	1.918158e-01
1.084994e-13	1.000000e+09	5.485862e+02	6.102561e+00	5.485862e+02	1.052870e+02	1.797412e-09	1.052870e+02	4.594363e+11	3.551015e+01	1.387050e-02	1.919242e-01
1.128258e-13	1.000000e+09	5.491485e+02	6.024107e+00	5.491485e+02	1.054694e+02	1.780481e-09	1.054694e+02	4.626271e+11	3.544850e+01	1.389548e-02	1.920600e-01
1.173246e-13	1.000000e+09	5.495922e+02	5.922469e+00	5.495922e+02	1.056359e+02	1.763751e-09	1.056359e+02	4.651044e+11	3.535848e+01	1.391358e-02	1.922077e-01
1.220029e-13	1.000000e+09	5.501018e+02	5.866036e+00	5.501018e+02	1.058083e+02	1.747195e-09	1.058083e+02	4.679719e+11	3.528743e+01	1.393464e-02	1.923432e-01
1.268677e-13	1.000000e+09	5.505462e+02	5.774866e+00	5.505462e+02	1.059705e+02	1.730839e-09	1.059705e+02	4.704095e+11	3.520065e+01	1.395078e-02	1.924825e-01
1.319264e-13	1.000000e+09	5.509484e+02	5.699308e+00	5.509484e+02	1.061314e+02	1.714869e-09	1.061314e+02	4.726267e+11	3.509930e+01	1.396545e-02	1.926340e-01
1.371869e-13	1.000000e+09	5.513286e+02	5.615389e+00	5.513286e+02	1.062945e+02	1.699075e-09	1.062945e+02	4.746609e+11	3.498071e+01	1.397726e-02	1.927971e-01
1.426571e-13	1.000000e+09	5.516990e+02	5.544256e+00	5.516990e+02	1.064558e+02	1.683503e-09	1.064558e+02	4.766566e+11	3.486250e+01	1.398897e-02	1.929600e-01
1.483455e-13	1.000000e+09	5.520280e+02	5.479094e+00	5.520280e+02	1.066142e+02	1.668227e-09	1.066142e+02	4.783507e+11	3.472737e+01	1.399691e-02	1.931318e-01
1.542607e-13	1.000000e+09	5.523168e+02	5.403613e+00	5.523168e+02	1.067614e+02	1.654216e-09	1.067614e+02	4.798287e+11	3.459520e+01	1.400349e-02	1.932973e-01
1.604117e-13	1.000000e+09	5.526408e+02	5.336681e+00	5.526408e+02	1.069230e+02	1.641386e-09	1.069230e+02	4.814594e+11	3.445119e+01	1.400994e-02	1.934765e-01
1.668081e-13	1.000000e+09	5.528570e+02	5.260386e+00	5.528570e+02	1.070649e+02	1.629737e-09	1.070649e+02	4.824919e+11	3.429680e+01	1.401255e-02	1.936576e-01
1.734594e-13	1.000000e+09	5.530875e+02	5.204501e+00	5.530875e+02	1.072075e+02	1.618493e-09	1.072075e+02	4.835218e+11	3.414202e+01	1.401323e-02	1.938347e-01
1.803760e-13	1.000000e+09	5.533137e+02	5.138055e+00	5.533137e+02	1.073531e+02	1.607480e-09	1.073531e+02	4.845484e+11	3.398323e+01	1.401430e-02	1.940185e-01
1.875684e-13	1.000000e+09	5.535038e+02	5.077450e+00	5.535038e+02	1.074878e+02	1.596730e-09	1.074878e+02	4.853633e+11	3.382759e+01	1.401377e-02	1.941952e-01
1.950476e-13	1.000000e+09	5.536290e+02	5.012939e+00	5.536290e+02	1.076152e+02	1.586037e-09	1.076152e+02	4.857538e+11	3.365490e+01	1.400920e-02	1.943814e-01
2.028250e-13	1.000000e+09	5.537859e+02	4.954745e+00	5.537859e+02	1.077483e+02	1.575489e-09	1.077483e+02	4.863568e+11	3.348912e+01	1.400673e-02	1.945666e-01
2.109125e-13	1.000000e+09	5.538858e+02	4.887730e+00	5.538858e+02	1.078750e+02	1.565065e-09	1.078750e+02	4.865575e+11	3.330651e+01	1.399988e-02	1.947605e-01
2.193225e-13	1.000000e+09	5.539641e+02	4.829919e+00	5.539641e+02	1.080016e+02	1.554751e-09	1.080016e+02	4.866060e+11	3.311520e+01	1.399138e-02	1.949613e-01
2.280678e-13	1.000000e+09	5.540499e+02	4.773393e+00	5.540499e+02	1.081151e+02	1.544514e-09	1.081151e+02	4.867692e+11	3.295266e+01	1.398524e-02	1.951361e-01
2.371619e-13	1.000000e+09	5.541022e+02	4.715313e+00	5.541022e+02	1.082338e+02	1.534428e-09	1.082338e+02	4.866096e+11	3.276165e+01	1.397406e-02	1.953319e-01
2.466186e-13	1.000000e+09	5.541490e+02	4.659322e+00	5.541490e+02	1.083439e+02	1.524404e-09	1.083439e+02	4.865076e+11	3.258877e+01	1.396523e-02	1.955140e-01
2.564524e-13	1.000000e+09	5.541423e+02	4.601671e+00	5.541423e+02	1.084451e+02	1.514481e-09	1.084451e+02	4.860449e+11	3.240613e+01	1.395279e-02	1.956990e-01
2.666782e-13	1.000000e+09	5.541793e+02	4.553174e+00	5.541793e+02	1.085536e+02	1.504676e-09	1.085536e+02	4.858697e+11	3.223287e+01	1.394311e-02	1.958817e-01
2.773119e-13	1.000000e+09	5.541269e+02	4.499497e+00	5.541269e+02	1.086503e+02	1.494958e-09	1.086503e+02	4.850752e+11	3.203716e+01	1.392689e-02	1.960748e-01
2.883695e-13	1.000000e+09	5.540977e+02	4.448846e+00	5.540977e+02	1.087456e+02	1.485301e-09	1.087456e+02	4.844579e+11	3.185646e+01	1.391283e-02	1.962571e-01
2.998680e-13	1.000000e+09	5.540466e+02	4.401063e+00	5.540466e+02	1.088406e+02	1.475765e-09	1.088406e+02	4.837036e+11	3.166833e+01	1.389758e-02	1.964466e-01
3.118251e-13	1.000000e+09	5.539803e+02	4.350622e+00	5.539803e+02	1.089237e+02	1.466255e-09	1.089237e+02	4.828752e+11	3.149371e+01	1.388208e-02	1.966201e-01
3.242589e-13	1.000000e+09	5.539238e+02	4.302375e+00	5.539238e+02	1.090136e+02	1.456935e-09	1.090136e+02	4.820630e+11	3.131128e+01	1.386580e-02	1.968025e-01
3.371886e-13	1.000000e+09	5.538068e+02	4.254473e+00	5.538068e+02	1.090875e+02	1.447643e-09	1.090875e+02	4.809701e+11	3.113455e+01	1.384898e-02	1.969776e-01
3.506337e-13	1.000000e+09	5.537282e+02	4.205859e+00	5.537282e+02	1.091666e+02	1.438444e-09	1.091666e+02	4.800408e+11	3.096207e+01	1.383204e-02	1.971483e-01
3.646150e-13	1.000000e+09	5.536104e+02	4.160853e+00	5.536104e+02	1.092380e+02	1.429382e-09	1.092380e+02	4.788911e+11	3.078702e+01	1.381360e-02	1.973193e-01
3.791538e-13	1.000000e+09	5.534646e+02	4.112304e+00	5.534646e+02	1.093060e+02	1.420357e-09	1.093060e+02	4.775827e+11	3.060752e+01	1.379401e-02	1.974941e-01
3.942724e-13	1.000000e+09	5.533622e+02	4.066348e+00	5.533622e+02	1.093715e+02	1.411466e-09	1.093715e+02	4.765635e+11	3.045083e+01	1.377732e-02	1.976491e-01
4.099937e-13	1.000000e+09	5.531869e+02	4.028475e+00	5.531869e+02	1.094318e+02	1.402611e-09	1.094318e+02	4.751120e+11	3.027458e+01	1.375713e-02	1.978207e-01
4.263420e-13	1.000000e+09	5.530183e+02	3.974855e+00	5.530183e+02	1.094877e+02	1.393811e-09	1.094877e+02	4.736460e+11	3.010415e+01	1.373560e-02	1.979821e-01
4.433421e-13	1.000000e+09	5.528711e+02	3.938121e+00	5.528711e+02	1.095419e+02	1.385129e-09	1.095419e+02	4.723678e+11	2.994880e+01	1.371678e-02	1.981328e-01
4.610201e-13	1.000000e+09	5.526710e+02	3.897912e+00	5.526710e+02	1.095890e+02	1.376468e-09	1.095890e+02	4.707763e+11	2.978382e+01	1.369533e-02	1.982897e-01
4.794030e-13	1.000000e+09	5.525010e+02	3.843691e+00	5.525010e+02	1.096346e+02	1.367867e-09	1.096346e+02	4.693827e+11	2.963385e+01	1.367580e-02	1.984334e-01
4.985189e-13	1.000000e+09	5.523258e+02	3.810040e+00	5.523258e+02	1.096747e+02	1.359411e-09	1.096747e+02	4.679693e+11	2.949066e+01	1.365627e-02	1.985689e-01
5.183970e-13	1.000000e+09	5.521479e+02	3.773043e+00	5.521479e+02	1.097185e+02	1.350934e-09	1.097185e+02	4.665377e+11	2.934187e+01	1.363644e-02	1.987121e-01
5.390677e-13	1.000000e+09	5.519182e+02	3.734082e+00	5.519182e+02	1.097463e+02	1.342508e-09	1.097463e+02	4.647824e+11	2.919450e+01	1.361342e-02	1.988451e-01
5.605627e-13	1.000000e+09	5.517271e+02	3.703015e+00	5.517271e+02	1.097860e+02	1.334148e-09	1.097860e+02	4.633342e+11	2.905084e+01	1.359453e-02	1.989861e-01
5.829148e-13	1.000000e+09	5.514890e+02	3.659448e+00	5.514890e+02	1.098173e+02	1.325880e-09	1.098173e+02	4.615416e+11	2.889732e+01	1.357118e-02	1.991287e-01
6.061582e-13	1.000000e+09	5.512810e+02	3.623115e+00	5.512810e+02	1.098455e+02	1.317596e-09	1.098455e+02	4.600047e+11	2.876415e+01	1.355153e-02	1.992550e-01
6.303284e-13	1.000000e+09	5.510871e+02	3.586663e+00	5.510871e+02	1.098733e+02	1.309422e-09	1.098733e+02	4.585454e+11	2.863662e+01	1.353232e-02	1.993755e-01
6.554623e-13	1.000000e+09	5.508639e+02	3.549325e+00	5.508639e+02	1.098894e+02	1.301228e-09	1.098894e+02	4.569498e+11	2.851603e+01	1.351257e-02	1.994856e-01
6.815985e-13	1.000000e+09	5.506329e+02	3.516138e+00	5.506329e+02	1.099076e+02	1.293146e-09	1.099076e+02	4.552692e+11	2.838766e+01	1.349115e-02	1.996023e-01
7.087768e-13	1.000000e+09	5.504067e+02	3.479964e+00	5.504067e+02	1.099273e+02	1.285119e-09	1.099273e+02	4.536434e+11	2.826099e+01	1.347061e-02	1.997201e-01
7.370388e-13	1.000000e+09	5.501865e+02	3.449836e+00	5.501865e+02	1.099387e+02	1.277083e-09	1.099387e+02	4.521027e+11	2.815041e+01	1.345175e-02	1.998207e-01
7.664278e-13	1.000000e+09	5.499440e+02	3.414512e+00	5.499440e+02	1.099443e+02	1.269144e-09	1.099443e+02	4.504256e+11	2.803883e+01	1.343143e-02	1.999191e-01
7.969886e-13	1.000000e+09	5.497161e+02	3.381560e+00	5.497161e+02	1.099569e+02	1.261172e-09	1.099569e+02	4.488185e+11	2.792270e+01	1.341126e-02	2.000250e-01
8.287680e-13	1.000000e+09	5.494918e+02	3.351285e+00	5.494918e+02	1.099622e+02	1.253322e-09	1.099622e+02	4.472629e+11	2.781929e+01	1.339208e-02	2.001161e-01
8.618146e-13	1.000000e+09	5.492738e+02	3.320819e+00	5.492738e+02	1.099665e+02	1.245488e-09	1.099665e+02	4.457580e+11	2.772021e+01	1.337352e-02	2.002035e-01
8.961789e-13	1.000000e+09	5.490168e+02	3.288218e+00	5.490168e+02	1.099697e+02	1.237663e-09	1.099697e+02	4.440306e+11	2.760880e+01	1.335291e-02	2.003030e-01
9.319135e-13	1.000000e+09	5.488106e+02	3.260085e+00	5.488106e+02	1.099728e+02	1.229967e-09	1.099728e+02	4.426378e+11	2.751829e+01	1.333605e-02	2.003839e-01
9.690730e-13	1.000000e+09	5.485610e+02	3.226783e+00	5.485610e+02	1.099680e+02	1.222259e-09	1.099680e+02	4.409817e+11	2.742139e+01	1.331641e-02	2.004663e-01
1.007714e-12	1.000000e+09	5.483410e+02	3.196815e+00	5.483410e+02	1.099605e+02	1.214591e-09	1.099605e+02	4.395280e+11	2.734033e+01	1.329916e-02	2.005330e-01
1.047896e-12	1.000000e+09	5.481302e+02	3.169822e+00	5.481302e+02	1.099572e+02	1.206956e-09	1.099572e+02	4.381615e+11	2.725939e+01	1.328333e-02	2.006041e-01
1.089680e-12	1.000000e+09	5.478648e+02	3.140273e+00	5.478648e+02	1.099428e+02	1.199382e-09	1.099428e+02	4.364366e+11	2.716986e+01	1.326312e-02	2.006751e-01
1.133131e-12	1.000000e+09	5.476541e+02	3.110161e+00	5.476541e+02	1.099319e+02	1.191859e-09	1.099319e+02	4.350608e+11	2.709764e+01	1.324675e-02	2.007323e-01
1.178314e-12	1.000000e+09	5.474317e+02	3.082358e+00	5.474317e+02	1.099227e+02	1.184355e-09	1.099227e+02	4.336411e+11	2.702053e+01	1.323037e-02	2.007971e-01
1.225298e-12	1.000000e+09	5.471997e+02	3.056225e+00	5.471997e+02	1.099101e+02	1.176872e-09	1.099101e+02	4.321567e+11	2.694344e+01	1.321305e-02	2.008592e-01
1.274156e-12	1.000000e+09	5.470024e+02	3.030994e+00	5.470024e+02	1.098972e+02	1.169440e-09	1.098972e+02	4.309441e+11	2.688365e+01	1.319976e-02	2.009080e-01
1.324962e-12	1.000000e+09	5.467813e+02	3.003058e+00	5.467813e+02	1.098863e+02	1.162056e-09	1.098863e+02	4.295398e+11	2.680936e+01	1.318337e-02	2.009693e-01
1.377794e-12	1.000000e+09	5.465766e+02	2.973301e+00	5.465766e+02	1.098653e+02	1.154648e-09	1.098653e+02	4.282619e+11	2.675506e+01	1.316878e-02	2.010063e-01
1.432733e-12	1.000000e+09	5.463329e+02	2.949560e+00	5.463329e+02	1.098402e+02	1.147404e-09	1.098402e+02	4.267577e+11	2.669161e+01	1.315182e-02	2.010500e-01
1.489862e-12	1.000000e+09	5.461338e+02	2.924612e+00	5.461338e+02	1.098224e+02	1.140051e-09	1.098224e+02	4.255596e+11	2.663827e+01	1.313882e-02	2.010906e-01
1.549270e-12	1.000000e+09	5.459421e+02	2.898356e+00	5.459421e+02	1.098067e+02	1.132782e-09	1.098067e+02	4.243497e+11	2.658146e+01	1.312448e-02	2.011326e-01
1.611046e-12	1.000000e+09	5.457560e+02	2.873494e+00	5.457560e+02	1.097812e+02	1.125578e-09	1.097812e+02	4.232152e+11	2.654127e+01	1.311172e-02	2.011543e-01
1.675285e-12	1.000000e+09	5.455300e+02	2.848279e+00	5.455300e+02	1.097560e+02	1.118393e-09	1.097560e+02	4.218929e+11	2.648866e+01	1.309786e-02	2.011916e-01
1.742086e-12	1.000000e+09	5.453579e+02	2.825232e+00	5.453579e+02	1.097340e+02	1.111238e-09	1.097340e+02	4.208693e+11	2.645095e+01	1.308671e-02	2.012147e-01
1.811551e-12	1.000000e+09	5.451533e+02	2.803241e+00	5.451533e+02	1.097066e+02	1.104074e-09	1.097066e+02	4.196255e+11	2.640568e+01	1.307253e-02	2.012400e-01
1.883785e-12	1.000000e+09	5.449998e+02	2.779063e+00	5.449998e+02	1.096891e+02	1.096994e-09	1.096891e+02	4.187172e+11	2.636963e+01	1.306262e-02	2.012644e-01
1.958900e-12	1.000000e+09	5.448192e+02	2.755938e+00	5.448192e+02	1.096595e+02	1.089965e-09	1.096595e+02	4.176790e+11	2.633973e+01	1.305184e-02	2.012769e-01
2.037010e-12	1.000000e+09	5.446223e+02	2.731380e+00	5.446223e+02	1.096347e+02	1.082936e-09	1.096347e+02	4.165441e+11	2.629792e+01	1.303993e-02	2.013041e-01
2.118234e-12	1.000000e+09	5.444760e+02	2.709822e+00	5.444760e+02	1.096055e+02	1.075945e-09	1.096055e+02	4.156748e+11	2.627798e+01	1.303020e-02	2.013046e-01
2.202698e-12	1.000000e+09	5.443002e+02	2.688764e+00	5.443002e+02	1.095818e+02	1.068939e-09	1.095818e+02	4.146529e+11	2.624173e+01	1.301917e-02	2.013260e-01
2.290529e-12	1.000000e+09	5.441430e+02	2.663932e+00	5.441430e+02	1.095507e+02	1.062002e-09	1.095507e+02	4.137956e+11	2.622472e+01	1.301104e-02	2.013270e-01
2.381862e-12	1.000000e+09	5.439592e+02	2.643132e+00	5.439592e+02	1.095173e+02	1.055097e-09	1.095173e+02	4.127553e+11	2.619868e+01	1.300026e-02	2.013336e-01
2.476838e-12	1.000000e+09	5.438314e+02	2.622038e+00	5.438314e+02	1.094945e+02	1.048217e-09	1.094945e+02	4.119969e+11	2.617776e+01	1.299163e-02	2.013390e-01
2.575600e-12	1.000000e+09	5.436775e+02	2.600740e+00	5.436775e+02	1.094614e+02	1.041359e-09	1.094614e+02	4.111619e+11	2.616426e+01	1.298367e-02	2.013351e-01
2.678300e-12	1.000000e+09	5.435133e+02	2.580524e+00	5.435133e+02	1.094347e+02	1.034621e-09	1.094347e+02	4.102107e+11	2.613558e+01	1.297321e-02	2.013468e-01
2.785096e-12	1.000000e+09	5.433991e+02	2.561077e+00	5.433991e+02	1.094068e+02	1.027837e-09	1.094068e+02	4.096284e+11	2.613176e+01	1.296841e-02	2.013378e-01
2.896150e-12	1.000000e+09	5.432743e+02	2.539500e+00	5.432743e+02	1.093774e+02	1.021013e-09	1.093774e+02	4.089357e+11	2.612262e+01	1.296136e-02	2.013300e-01
3.011632e-12	1.000000e+09	5.431430e+02	2.517255e+00	5.431430e+02	1.093504e+02	1.014297e-09	1.093504e+02	4.082059e+11	2.610818e+01	1.295388e-02	2.013290e-01
3.131719e-12	1.000000e+09	5.430063e+02	2.495858e+00	5.430063e+02	1.093195e+02	1.007650e-09	1.093195e+02	4.075031e+11	2.610010e+01	1.294786e-02	2.013228e-01
3.256594e-12	1.000000e+09	5.428956e+02	2.479947e+00	5.428956e+02	1.092886e+02	1.000983e-09	1.092886e+02	4.069058e+11	2.609871e+01	1.294206e-02	2.013069e-01
3.386449e-12	1.000000e+09	5.427906e+02	2.458564e+00	5.427906e+02	1.092600e+02	9.943176e-10	1.092600e+02	4.063388e+11	2.609650e+01	1.293653e-02	2.012931e-01
3.521482e-12	1.000000e+09	5.426749e+02	2.438268e+00	5.426749e+02	1.092297e+02	9.877214e-10	1.092297e+02	4.057410e+11	2.609431e+01	1.293128e-02	2.012801e-01
3.661898e-12	1.000000e+09	5.425737e+02	2.420463e+00	5.425737e+02	1.092024e+02	9.811119e-10	1.092024e+02	4.052239e+11	2.609356e+01	1.292684e-02	2.012675e-01
3.807914e-12	1.000000e+09	5.424794e+02	2.401138e+00	5.424794e+02	1.091750e+02	9.745633e-10	1.091750e+02	4.047078e+11	2.609307e+01	1.292160e-02	2.012519e-01
3.959753e-12	1.000000e+09	5.423725e+02	2.383643e+00	5.423725e+02	1.091432e+02	9.680382e-10	1.091432e+02	4.041746e+11	2.609667e+01	1.291731e-02	2.012330e-01
4.117645e-12	1.000000e+09	5.422737e+02	2.363917e+00	5.422737e+02	1.091145e+02	9.615283e-10	1.091145e+02	4.036646e+11	2.609802e+01	1.291277e-02	2.012167e-01
4.281834e-12	1.000000e+09	5.422083e+02	2.346477e+00	5.422083e+02	1.090865e+02	9.551425e-10	1.090865e+02	4.033410e+11	2.611064e+01	1.291020e-02	2.011893e-01
4.452569e-12	1.000000e+09	5.421120e+02	2.328172e+00	5.421120e+02	1.090593e+02	9.486458e-10	1.090593e+02	4.028835e+11	2.611356e+01	1.290700e-02	2.011748e-01
4.630113e-12	1.000000e+09	5.420636e+02	2.311483e+00	5.420636e+02	1.090349e+02	9.422626e-10	1.090349e+02	4.026383e+11	2.612683e+01	1.290492e-02	2.011479e-01
4.814735e-12	1.000000e+09	5.419889e+02	2.294543e+00	5.419889e+02	1.090044e+02	9.358354e-10	1.090044e+02	4.022817e+11	2.614028e+01	1.290237e-02	2.011192e-01
5.006720e-12	1.000000e+09	5.419370e+02	2.276456e+00	5.419370e+02	1.089878e+02	9.295378e-10	1.089878e+02	4.020303e+11	2.614386e+01	1.290049e-02	2.011078e-01
5.206360e-12	1.000000e+09	5.418317e+02	2.259708e+00	5.418317e+02	1.089505e+02	9.231470e-10	1.089505e+02	4.015232e+11	2.615554e+01	1.289674e-02	2.010782e-01
5.413960e-12	1.000000e+09	5.417871e+02	2.241589e+00	5.417871e+02	1.089263e+02	9.168703e-10	1.089263e+02	4.013195e+11	2.617141e+01	1.289550e-02	2.010500e-01
5.629838e-12	1.000000e+09	5.417373e+02	2.224997e+00	5.417373e+02	1.089048e+02	9.106165e-10	1.089048e+02	4.010844e+11	2.618187e+01	1.289387e-02	2.010288e-01
5.854325e-12	1.000000e+09	5.416765e+02	2.206921e+00	5.416765e+02	1.088772e+02	9.043755e-10	1.088772e+02	4.008180e+11	2.619761e+01	1.289253e-02	2.010005e-01
6.087762e-12	1.000000e+09	5.416379e+02	2.192020e+00	5.416379e+02	1.088518e+02	8.981256e-10	1.088518e+02	4.006825e+11	2.621932e+01	1.289277e-02	2.009679e-01
6.330508e-12	1.000000e+09	5.415976e+02	2.176308e+00	5.415976e+02	1.088333e+02	8.920129e-10	1.088333e+02	4.004966e+11	2.622955e+01	1.289159e-02	2.009485e-01
6.582933e-12	1.000000e+09	5.415549e+02	2.159800e+00	5.415549e+02	1.088040e+02	8.857799e-10	1.088040e+02	4.003253e+11	2.625361e+01	1.289116e-02	2.009104e-01
6.845423e-12	1.000000e+09	5.415205e+02	2.144367e+00	5.415205e+02	1.087809e+02	8.796656e-10	1.087809e+02	4.002044e+11	2.627349e+01	1.289136e-02	2.008806e-01
7.118380e-12	1.000000e+09	5.414969e+02	2.127762e+00	5.414969e+02	1.087589e+02	8.735821e-10	1.087589e+02	4.001482e+11	2.629645e+01	1.289235e-02	2.008486e-01
7.402221e-12	1.000000e+09	5.414663e+02	2.112409e+00	5.414663e+02	1.087396e+02	8.674165e-10	1.087396e+02	3.999883e+11	2.630931e+01	1.289084e-02	2.008242e-01
7.697380e-12	1.000000e+09	5.414238e+02	2.098295e+00	5.414238e+02	1.087165e+02	8.614228e-10	1.087165e+02	3.998754e+11	2.632978e+01	1.289227e-02	2.007974e-01
8.004309e-12	1.000000e+09	5.414163e+02	2.083914e+00	5.414163e+02	1.086939e+02	8.554161e-10	1.086939e+02	3.998874e+11	2.635797e+01	1.289355e-02	2.007585e-01
8.323475e-12	1.000000e+09	5.414047e+02	2.066859e+00	5.414047e+02	1.086797e+02	8.493593e-10	1.086797e+02	3.998323e+11	2.637152e+01	1.289315e-02	2.007366e-01
8.655369e-12	1.000000e+09	5.413973e+02	2.050595e+00	5.413973e+02	1.086599e+02	8.434108e-10	1.086599e+02	3.998510e+11	2.639682e+01	1.289463e-02	2.007027e-01
9.000496e-12	1.000000e+09	5.413528e+02	2.039209e+00	5.413528e+02	1.086342e+02	8.374855e-10	1.086342e+02	3.996881e+11	2.641728e+01	1.289468e-02	2.006718e-01
9.359385e-12	1.000000e+09	5.413771e+02	2.022653e+00	5.413771e+02	1.086224e+02	8.315182e-10	1.086224e+02	3.998671e+11	2.644342e+01	1.289756e-02	2.006410e-01
9.732585e-12	1.000000e+09	5.413583e+02	2.008294e+00	5.413583e+02	1.086008e+02	8.256344e-10	1.086008e+02	3.998385e+11	2.646787e+01	1.289887e-02	2.006080e-01
1.012067e-11	1.000000e+09	5.413597e+02	1.993346e+00	5.413597e+02	1.085876e+02	8.197856e-10	1.085876e+02	3.998892e+11	2.648739e+01	1.290034e-02	2.005830e-01
1.052422e-11	1.000000e+09	5.413636e+02	1.980035e+00	5.413636e+02	1.085699e+02	8.139554e-10	1.085699e+02	4.000050e+11	2.651658e+01	1.290361e-02	2.005490e-01
1.094387e-11	1.000000e+09	5.413784e+02	1.965163e+00	5.413784e+02	1.085493e+02	8.081263e-10	1.085493e+02	4.001516e+11	2.655151e+01	1.290658e-02	2.005054e-01
1.138025e-11	1.000000e+09	5.413841e+02	1.952415e+00	5.413841e+02	1.085440e+02	8.023606e-10	1.085440e+02	4.002207e+11	2.656256e+01	1.290813e-02	2.004936e-01
1.183403e-11	1.000000e+09	5.413794e+02	1.939202e+00	5.413794e+02	1.085269e+02	7.966269e-10	1.085269e+02	4.002595e+11	2.658611e+01	1.290995e-02	2.004637e-01
1.230590e-11	1.000000e+09	5.413853e+02	1.926470e+00	5.413853e+02	1.085151e+02	7.909152e-10	1.085151e+02	4.003148e+11	2.660421e+01	1.291102e-02	2.004397e-01
1.279659e-11	1.000000e+09	5.414004e+02	1.910395e+00	5.414004e+02	1.085012e+02	7.851497e-10	1.085012e+02	4.004675e+11	2.663140e+01	1.291414e-02	2.004085e-01
1.330685e-11	1.000000e+09	5.414168e+02	1.898208e+00	5.414168e+02	1.084881e+02	7.794733e-10	1.084881e+02	4.005999e+11	2.665634e+01	1.291646e-02	2.003781e-01
1.383745e-11	1.000000e+09	5.414231e+02	1.886457e+00	5.414231e+02	1.084763e+02	7.738485e-10	1.084763e+02	4.007049e+11	2.667777e+01	1.291910e-02	2.003541e-01
1.438921e-11	1.000000e+09	5.414131e+02	1.871777e+00	5.414131e+02	1.084611e+02	7.681851e-10	1.084611e+02	4.007086e+11	2.669674e+01	1.292040e-02	2.003297e-01
1.496297e-11	1.000000e+09	5.414567e+02	1.858706e+00	5.414567e+02	1.084465e+02	7.626108e-10	1.084465e+02	4.010052e+11	2.673446e+01	1.292476e-02	2.002866e-01
1.555961e-11	1.000000e+09	5.414718e+02	1.844569e+00	5.414718e+02	1.084403e+02	7.570523e-10	1.084403e+02	4.011490e+11	2.675176e+01	1.292760e-02	2.002695e-01
1.618004e-11	1.000000e+09	5.415196e+02	1.833507e+00	5.415196e+02	1.084322e+02	7.515002e-10	1.084322e+02	4.014415e+11	2.678131e+01	1.293132e-02	2.002368e-01
1.682521e-11	1.000000e+09	5.415496e+02	1.821269e+00	5.415496e+02	1.084224e+02	7.460371e-10	1.084224e+02	4.016357e+11	2.680635e+01	1.293399e-02	2.002077e-01
1.749610e-11	1.000000e+09	5.415704e+02	1.807063e+00	5.415704e+02	1.084158e+02	7.405258e-10	1.084158e+02	4.018328e+11	2.682767e+01	1.293785e-02	2.001878e-01
1.819375e-11	1.000000e+09	5.415783e+02	1.796231e+00	5.415783e+02	1.084069e+02	7.351481e-10	1.084069e+02	4.019139e+11	2.684406e+01	1.293952e-02	2.001685e-01
1.891921e-11	1.000000e+09	5.416140e+02	1.783415e+00	5.416140e+02	1.084008e+02	7.296882e-10	1.084008e+02	4.021365e+11	2.686647e+01	1.294241e-02	2.001440e-01
1.967361e-11	1.000000e+09	5.416776e+02	1.770608e+00	5.416776e+02	1.083939e+02	7.243073e-10	1.083939e+02	4.025393e+11	2.690203e+01	1.294778e-02	2.001077e-01
2.045808e-11	1.000000e+09	5.416808e+02	1.758456e+00	5.416808e+02	1.083917e+02	7.189436e-10	1.083917e+02	4.025909e+11	2.690819e+01	1.294905e-02	2.001025e-01
2.127383e-11	1.000000e+09	5.417065e+02	1.748254e+00	5.417065e+02	1.083790e+02	7.136569e-10	1.083790e+02	4.027990e+11	2.693780e+01	1.295267e-02	2.000696e-01
2.212211e-11	1.000000e+09	5.417484e+02	1.735106e+00	5.417484e+02	1.083750e+02	7.083392e-10	1.083750e+02	4.030626e+11	2.696039e+01	1.295614e-02	2.000468e-01
2.300422e-11	1.000000e+09	5.417652e+02	1.724087e+00	5.417652e+02	1.083692e+02	7.030879e-10	1.083692e+02	4.031869e+11	2.697593e+01	1.295813e-02	2.000299e-01
2.392150e-11	1.000000e+09	5.418122e+02	1.711364e+00	5.418122e+02	1.083653e+02	6.978241e-10	1.083653e+02	4.035015e+11	2.700187e+01	1.296262e-02	2.000053e-01
2.487535e-11	1.000000e+09	5.418516e+02	1.701426e+00	5.418516e+02	1.083595e+02	6.926739e-10	1.083595e+02	4.037548e+11	2.702604e+01	1.296604e-02	1.999801e-01
2.586724e-11	1.000000e+09	5.418888e+02	1.688832e+00	5.418888e+02	1.083592e+02	6.875196e-10	1.083592e+02	4.039958e+11	2.704257e+01	1.296933e-02	1.999658e-01
2.689868e-11	1.000000e+09	5.419119e+02	1.678147e+00	5.419119e+02	1.083563e+02	6.823650e-10	1.083563e+02	4.041565e+11	2.705689e+01	1.297172e-02	1.999520e-01
2.797125e-11	1.000000e+09	5.419394e+02	1.666488e+00	5.419394e+02	1.083536e+02	6.772694e-10	1.083536e+02	4.043322e+11	2.707213e+01	1.297406e-02	1.999367e-01
2.908659e-11	1.000000e+09	5.419921e+02	1.656202e+00	5.419921e+02	1.083543e+02	6.722586e-10	1.083543e+02	4.046504e+11	2.709256e+01	1.297796e-02	1.999185e-01
3.024640e-11	1.000000e+09	5.420208e+02	1.644717e+00	5.420208e+02	1.083488e+02	6.672339e-10	1.083488e+02	4.048502e+11	2.711282e+01	1.298094e-02	1.998978e-01
3.145245e-11	1.000000e+09	5.420876e+02	1.634249e+00	5.420876e+02	1.083503e+02	6.622420e-10	1.083503e+02	4.052208e+11	2.713565e+01	1.298481e-02	1.998761e-01
3.270660e-11	1.000000e+09	5.420942e+02	1.623190e+00	5.420942e+02	1.083465e+02	6.572897e-10	1.083465e+02	4.053288e+11	2.714772e+01	1.298748e-02	1.998665e-01
3.401075e-11	1.000000e+09	5.421153e+02	1.613297e+00	5.421153e+02	1.083478e+02	6.523393e-10	1.083478e+02	4.054439e+11	2.715376e+01	1.298864e-02	1.998612e-01
3.536691e-11	1.000000e+09	5.421695e+02	1.601942e+00	5.421695e+02	1.083464e+02	6.473346e-10	1.083464e+02	4.057808e+11	2.717813e+01	1.299293e-02	1.998386e-01
3.677714e-11	1.000000e+09	5.422012e+02	1.591268e+00	5.422012e+02	1.083455e+02	6.418466e-10	1.083455e+02	4.059635e+11	2.719143e+01	1.299499e-02	1.998253e-01
3.824361e-11	1.000000e+09	5.422366e+02	1.580155e+00	5.422366e+02	1.083500e+02	6.357652e-10	1.083500e+02	4.061700e+11	2.719965e+01	1.299736e-02	1.998205e-01
3.976855e-11	1.000000e+09	5.422847e+02	1.569020e+00	5.422847e+02	1.083479e+02	6.291690e-10	1.083479e+02	4.064873e+11	2.722351e+01	1.300174e-02	1.997990e-01
4.135430e-11	1.000000e+09	5.423379e+02	1.557068e+00	5.423379e+02	1.083480e+02	6.222005e-10	1.083480e+02	4.068168e+11	2.724553e+01	1.300590e-02	1.997794e-01
4.300327e-11	1.000000e+09	5.423799e+02	1.545248e+00	5.423799e+02	1.083510e+02	6.148423e-10	1.083510e+02	4.070767e+11	2.725909e+01	1.300917e-02	1.997696e-01
4.471800e-11	1.000000e+09	5.423878e+02	1.533153e+00	5.423878e+02	1.083527e+02	6.071942e-10	1.083527e+02	4.071319e+11	2.726071e+01	1.300998e-02	1.997697e-01


==> anc/MASS_RADIUS_TIDAL_5.0e_pos_03_1.0e_neg_01_6.2e_pos_00.csv <==
7.476973e-23	6.250000e+00	2.252385e+05	2.252385e+05	3.261202e+02	3.913782e-01	3.913756e-01	2.641699e-06	1.504868e+14	1.638759e+16	3.893825e-13	1.737617e-06
7.775113e-23	6.250000e+00	2.242539e+05	2.242539e+05	3.248594e+02	3.970239e-01	3.970212e-01	2.672911e-06	8.208612e+13	8.321214e+15	2.171005e-13	1.770421e-06
8.085140e-23	6.250000e+00	2.227959e+05	2.227959e+05	3.235799e+02	3.992852e-01	3.992825e-01	2.704490e-06	6.623098e+13	6.525973e+15	1.809742e-13	1.792157e-06
8.407530e-23	6.250000e+00	2.213939e+05	2.213939e+05	3.223240e+02	4.032119e-01	4.032092e-01	2.736482e-06	-7.925231e+13	-7.436098e+15	-2.234985e-13	1.821242e-06
8.742775e-23	6.250000e+00	2.207059e+05	2.207059e+05	3.210621e+02	4.102725e-01	4.102698e-01	2.768671e-06	2.046781e+14	1.760797e+16	5.862637e-13	1.858911e-06
9.091388e-23	6.250000e+00	2.197825e+05	2.197825e+05	3.198046e+02	4.155926e-01	4.155897e-01	2.801513e-06	1.738736e+14	1.402474e+16	5.085800e-13	1.890926e-06
9.453901e-23	6.250000e+00	2.184140e+05	2.184140e+05	3.185581e+02	4.200612e-01	4.200583e-01	2.834561e-06	5.843476e+14	4.467952e+16	1.763440e-12	1.923234e-06
9.830870e-23	6.250000e+00	2.168783e+05	2.168783e+05	3.173237e+02	4.249309e-01	4.249280e-01	2.867987e-06	-1.742000e+14	-1.257351e+16	-5.445767e-13	1.959306e-06
1.022287e-22	6.250000e+00	2.156150e+05	2.156150e+05	3.160926e+02	4.272304e-01	4.272275e-01	2.901732e-06	-1.775177e+14	-1.247185e+16	-5.713968e-13	1.981450e-06
1.063050e-22	6.250000e+00	2.150393e+05	2.150393e+05	3.148504e+02	4.359106e-01	4.359076e-01	2.935953e-06	-1.190295e+14	-7.562536e+15	-3.882903e-13	2.027121e-06
1.105438e-22	6.250000e+00	2.138531e+05	2.138531e+05	3.136184e+02	4.416905e-01	4.416875e-01	2.970700e-06	-1.159357e+14	-6.896473e+15	-3.888039e-13	2.065392e-06
1.149517e-22	6.250000e+00	2.125510e+05	2.125510e+05	3.124057e+02	4.469654e-01	4.469624e-01	3.005607e-06	-3.243819e+14	-1.818390e+16	-1.121586e-12	2.102862e-06
1.195353e-22	6.250000e+00	2.114709e+05	2.114709e+05	3.111902e+02	4.524220e-01	4.524190e-01	3.041158e-06	2.216113e+14	1.169158e+16	7.860137e-13	2.139406e-06
1.243017e-22	6.250000e+00	2.103649e+05	2.103649e+05	3.099707e+02	4.577399e-01	4.577368e-01	3.077267e-06	-2.037382e+14	-1.013861e+16	-7.418172e-13	2.175933e-06
1.292582e-22	6.250000e+00	2.094644e+05	2.094644e+05	3.087535e+02	4.652195e-01	4.652164e-01	3.113340e-06	-1.638067e+14	-7.516961e+15	-6.093570e-13	2.220995e-06
1.344123e-22	6.250000e+00	2.077690e+05	2.077690e+05	3.075500e+02	4.685170e-01	4.685138e-01	3.150153e-06	4.858161e+14	2.152014e+16	1.882171e-12	2.254990e-06
1.397719e-22	6.250000e+00	2.070847e+05	2.070847e+05	3.063488e+02	4.755302e-01	4.755270e-01	3.187320e-06	1.590578e+14	6.541307e+15	6.264789e-13	2.296308e-06
1.453452e-22	6.250000e+00	2.062920e+05	2.062920e+05	3.051595e+02	4.819373e-01	4.819341e-01	3.224864e-06	2.867644e+14	1.102992e+16	1.151342e-12	2.336190e-06
1.511408e-22	6.250000e+00	2.053315e+05	2.053315e+05	3.039657e+02	4.871563e-01	4.871531e-01	3.263161e-06	5.636303e+14	2.054247e+16	2.316371e-12	2.372536e-06
1.571674e-22	6.250000e+00	2.039821e+05	2.039821e+05	3.027783e+02	4.924236e-01	4.924203e-01	3.301553e-06	-3.005768e+14	-1.038153e+16	-1.276693e-12	2.414053e-06
1.634343e-22	6.250000e+00	2.033161e+05	2.033161e+05	3.016017e+02	5.008983e-01	5.008950e-01	3.340421e-06	8.277284e+14	2.625065e+16	3.573719e-12	2.463643e-06
1.699512e-22	6.250000e+00	2.023670e+05	2.023670e+05	3.004280e+02	5.073950e-01	5.073916e-01	3.379656e-06	2.671334e+14	7.943230e+15	1.180650e-12	2.507302e-06
1.767279e-22	6.250000e+00	2.006210e+05	2.006210e+05	2.992525e+02	5.108854e-01	5.108820e-01	3.419758e-06	4.373357e+14	1.256601e+16	2.018477e-12	2.546520e-06
1.837748e-22	6.250000e+00	1.993215e+05	1.993215e+05	2.980907e+02	5.157218e-01	5.157183e-01	3.459923e-06	-2.583301e+14	-7.081052e+15	-1.231672e-12	2.587386e-06
1.911027e-22	6.250000e+00	1.989006e+05	1.989006e+05	2.969204e+02	5.240291e-01	5.240256e-01	3.501006e-06	2.992785e+15	7.573533e+16	1.442071e-11	2.634628e-06
1.987228e-22	6.250000e+00	1.980715e+05	1.980715e+05	2.957599e+02	5.319866e-01	5.319831e-01	3.541983e-06	1.162759e+15	2.728890e+16	5.720983e-12	2.685831e-06
2.066468e-22	6.250000e+00	1.963852e+05	1.963852e+05	2.946096e+02	5.351986e-01	5.351950e-01	3.584007e-06	6.063629e+14	1.380886e+16	3.113727e-12	2.725250e-06
2.148867e-22	6.250000e+00	1.960028e+05	1.960028e+05	2.934612e+02	5.437227e-01	5.437191e-01	3.626397e-06	-3.468186e+14	-7.298188e+15	-1.798384e-12	2.774056e-06
2.234551e-22	6.250000e+00	1.946935e+05	1.946935e+05	2.923181e+02	5.503600e-01	5.503563e-01	3.669063e-06	-3.400437e+15	-6.734425e+16	-1.823343e-11	2.826801e-06
2.323653e-22	6.250000e+00	1.937733e+05	1.937733e+05	2.911616e+02	5.565160e-01	5.565122e-01	3.712489e-06	-4.643814e+14	-8.699349e+15	-2.549746e-12	2.871996e-06
2.416307e-22	6.250000e+00	1.926459e+05	1.926459e+05	2.900429e+02	5.629709e-01	5.629672e-01	3.756154e-06	-5.490576e+16	-9.709304e+17	-3.103922e-10	2.922310e-06
2.512656e-22	6.250000e+00	1.914797e+05	1.914797e+05	2.889125e+02	5.698789e-01	5.698751e-01	3.800401e-06	-1.130514e+15	-1.880889e+16	-6.588004e-12	2.976185e-06
2.612846e-22	6.250000e+00	1.913125e+05	1.913125e+05	2.877914e+02	5.802066e-01	5.802027e-01	3.845392e-06	4.457026e+14	6.778475e+15	2.608672e-12	3.032768e-06
2.717032e-22	6.250000e+00	1.894453e+05	1.894453e+05	2.866622e+02	5.840815e-01	5.840776e-01	3.890841e-06	4.368944e+14	6.427014e+15	2.685646e-12	3.083115e-06
2.825372e-22	6.250000e+00	1.891199e+05	1.891199e+05	2.855382e+02	5.943053e-01	5.943013e-01	3.936837e-06	-7.195478e+14	-9.705362e+15	-4.461335e-12	3.142479e-06
2.938032e-22	6.250000e+00	1.876949e+05	1.876949e+05	2.844326e+02	5.996930e-01	5.996890e-01	3.983256e-06	3.368211e+15	4.342646e+16	2.168844e-11	3.195042e-06
3.055184e-22	6.250000e+00	1.863745e+05	1.863745e+05	2.833227e+02	6.054922e-01	6.054882e-01	4.030210e-06	1.467001e+15	1.802551e+16	9.785650e-12	3.248794e-06
3.177007e-22	6.250000e+00	1.862365e+05	1.862365e+05	2.822061e+02	6.165829e-01	6.165788e-01	4.077883e-06	1.975335e+15	2.216580e+16	1.322536e-11	3.310751e-06
3.303689e-22	6.250000e+00	1.852078e+05	1.852078e+05	2.811057e+02	6.238040e-01	6.237999e-01	4.126020e-06	-7.217840e+14	-7.641286e+15	-4.968237e-12	3.368130e-06
3.435421e-22	6.250000e+00	1.841762e+05	1.841762e+05	2.800224e+02	6.316478e-01	6.316436e-01	4.174509e-06	9.484288e+14	9.432567e+15	6.713183e-12	3.429584e-06
3.572406e-22	6.250000e+00	1.831655e+05	1.831655e+05	2.789202e+02	6.391351e-01	6.391309e-01	4.223813e-06	2.404399e+15	2.254463e+16	1.749360e-11	3.489386e-06
3.714854e-22	6.250000e+00	1.825882e+05	1.825882e+05	2.778331e+02	6.485092e-01	6.485049e-01	4.273515e-06	1.010122e+15	8.806300e+15	7.466232e-12	3.551758e-06
3.862981e-22	6.250000e+00	1.811742e+05	1.811742e+05	2.767426e+02	6.549449e-01	6.549406e-01	4.324253e-06	1.027290e+15	8.524505e+15	7.894104e-12	3.615002e-06
4.017015e-22	6.250000e+00	1.802759e+05	1.802759e+05	2.756758e+02	6.635702e-01	6.635658e-01	4.374815e-06	1.505142e+15	1.169885e+16	1.185716e-11	3.680859e-06
4.177191e-22	6.250000e+00	1.799131e+05	1.799131e+05	2.746000e+02	6.741217e-01	6.741173e-01	4.426744e-06	5.096259e+15	3.660664e+16	4.055350e-11	3.746929e-06
4.343754e-22	6.250000e+00	1.787730e+05	1.787730e+05	2.735223e+02	6.822887e-01	6.822843e-01	4.479151e-06	-1.058878e+15	-7.161514e+15	-8.698153e-12	3.816508e-06
4.516959e-22	6.250000e+00	1.779818e+05	1.779818e+05	2.724565e+02	6.911255e-01	6.911210e-01	4.531558e-06	-1.127340e+15	-7.149413e+15	-9.468223e-12	3.883125e-06
4.697070e-22	6.250000e+00	1.765348e+05	1.765348e+05	2.714004e+02	6.980405e-01	6.980359e-01	4.585571e-06	1.691679e+15	1.020739e+16	1.479985e-11	3.954124e-06
4.884362e-22	6.250000e+00	1.764820e+05	1.764820e+05	2.703349e+02	7.098882e-01	7.098836e-01	4.639596e-06	-1.867798e+15	-1.036049e+16	-1.636512e-11	4.022440e-06
5.079123e-22	6.250000e+00	1.752085e+05	1.752085e+05	2.692835e+02	7.181013e-01	7.180966e-01	4.694226e-06	-6.183001e+15	-3.237954e+16	-5.617127e-11	4.098552e-06
5.281650e-22	6.250000e+00	1.746606e+05	1.746606e+05	2.682299e+02	7.285625e-01	7.285577e-01	4.749840e-06	2.418243e+15	1.178056e+16	2.231599e-11	4.171303e-06
5.492253e-22	6.250000e+00	1.736238e+05	1.736238e+05	2.671830e+02	7.371866e-01	7.371818e-01	4.805875e-06	5.541967e+15	2.545522e+16	5.268765e-11	4.245884e-06
5.711253e-22	6.250000e+00	1.729759e+05	1.729759e+05	2.661394e+02	7.474356e-01	7.474307e-01	4.862285e-06	1.510741e+15	6.476215e+15	1.463367e-11	4.321039e-06
5.938985e-22	6.250000e+00	1.720752e+05	1.720752e+05	2.651104e+02	7.571003e-01	7.570954e-01	4.919659e-06	2.381643e+15	9.574353e+15	2.367971e-11	4.399822e-06
6.175799e-22	6.250000e+00	1.711274e+05	1.711274e+05	2.640708e+02	7.667904e-01	7.667854e-01	4.978167e-06	-4.199333e+15	-1.584153e+16	-4.292142e-11	4.480817e-06
6.422055e-22	6.250000e+00	1.707025e+05	1.707025e+05	2.630471e+02	7.780716e-01	7.780665e-01	5.036804e-06	3.966795e+15	1.391048e+16	4.105179e-11	4.558057e-06
6.678130e-22	6.250000e+00	1.698037e+05	1.698037e+05	2.620049e+02	7.878175e-01	7.878124e-01	5.095694e-06	-2.316781e+15	-7.634082e+15	-2.461731e-11	4.639578e-06
6.944417e-22	6.250000e+00	1.688830e+05	1.688830e+05	2.609807e+02	7.980983e-01	7.980931e-01	5.156395e-06	5.613189e+15	1.733515e+16	6.128746e-11	4.725748e-06
7.221321e-22	6.250000e+00	1.684523e+05	1.684523e+05	2.599713e+02	8.098184e-01	8.098132e-01	5.217081e-06	-4.348667e+15	-1.248584e+16	-4.809094e-11	4.807406e-06
7.509267e-22	6.250000e+00	1.675781e+05	1.675781e+05	2.589617e+02	8.201754e-01	8.201701e-01	5.278705e-06	-4.838694e+15	-1.303750e+16	-5.492040e-11	4.894289e-06
7.808694e-22	6.250000e+00	1.669440e+05	1.669440e+05	2.579438e+02	8.313324e-01	8.313271e-01	5.340703e-06	-6.384869e+15	-1.607972e+16	-7.385655e-11	4.979708e-06
8.120061e-22	6.250000e+00	1.658640e+05	1.658640e+05	2.569493e+02	8.415067e-01	8.415013e-01	5.403805e-06	-4.914424e+15	-1.164621e+16	-5.872227e-11	5.073473e-06
8.443843e-22	6.250000e+00	1.654169e+05	1.654169e+05	2.559349e+02	8.535955e-01	8.535900e-01	5.467513e-06	1.151175e+17	2.540276e+17	1.394227e-09	5.160268e-06
8.780536e-22	6.250000e+00	1.645009e+05	1.645009e+05	2.549428e+02	8.650262e-01	8.650206e-01	5.532173e-06	-3.654921e+15	-7.546260e+15	-4.551223e-11	5.258489e-06
9.130654e-22	6.250000e+00	1.641194e+05	1.641194e+05	2.539408e+02	8.772458e-01	8.772402e-01	5.597889e-06	-4.138343e+15	-7.965630e+15	-5.213369e-11	5.345169e-06
9.494734e-22	6.250000e+00	1.633518e+05	1.633518e+05	2.529559e+02	8.888891e-01	8.888834e-01	5.663614e-06	6.058162e+15	1.091699e+16	7.812907e-11	5.441563e-06
9.873330e-22	6.250000e+00	1.623552e+05	1.623552e+05	2.519686e+02	9.000387e-01	9.000329e-01	5.730225e-06	-9.905286e+17	-1.677108e+18	-1.317128e-08	5.543641e-06
1.026702e-21	6.250000e+00	1.614456e+05	1.614456e+05	2.509865e+02	9.114618e-01	9.114560e-01	5.797774e-06	5.332220e+15	8.476482e+15	7.292363e-11	5.645628e-06
1.067641e-21	6.250000e+00	1.612626e+05	1.612626e+05	2.500083e+02	9.249040e-01	9.248982e-01	5.866349e-06	-5.430783e+16	-8.023782e+16	-7.469397e-10	5.735391e-06
1.110213e-21	6.250000e+00	1.601930e+05	1.601930e+05	2.490329e+02	9.366199e-01	9.366140e-01	5.935627e-06	-6.544919e+15	-9.080031e+15	-9.306325e-11	5.846823e-06
1.154482e-21	6.250000e+00	1.594294e+05	1.594294e+05	2.480580e+02	9.489695e-01	9.489635e-01	6.005702e-06	-5.095025e+15	-6.620413e+15	-7.419847e-11	5.952285e-06
1.200516e-21	6.250000e+00	1.588652e+05	1.588652e+05	2.470937e+02	9.617647e-01	9.617587e-01	6.076841e-06	-2.235870e+16	-2.717079e+16	-3.314318e-10	6.053968e-06
1.248386e-21	6.250000e+00	1.583856e+05	1.583856e+05	2.461213e+02	9.754141e-01	9.754080e-01	6.148028e-06	1.065289e+16	1.206486e+16	1.603172e-10	6.158477e-06
1.298165e-21	6.250000e+00	1.578814e+05	1.578814e+05	2.451714e+02	9.890039e-01	9.889977e-01	6.220675e-06	6.678472e+15	7.058088e+15	1.021205e-10	6.264219e-06
1.349928e-21	6.250000e+00	1.572837e+05	1.572837e+05	2.442046e+02	1.002174e+00	1.002168e+00	6.293806e-06	8.089110e+15	8.001741e+15	1.260588e-10	6.371761e-06
1.403756e-21	6.250000e+00	1.564921e+05	1.564921e+05	2.432583e+02	1.015413e+00	1.015406e+00	6.368599e-06	-3.043235e+17	-2.819178e+17	-4.863677e-09	6.488588e-06
1.459730e-21	6.250000e+00	1.558113e+05	1.558113e+05	2.423039e+02	1.028606e+00	1.028600e+00	6.443616e-06	2.502766e+16	2.173572e+16	4.088051e-10	6.601615e-06
1.517935e-21	6.250000e+00	1.551084e+05	1.551084e+05	2.413624e+02	1.042462e+00	1.042456e+00	6.519898e-06	-2.343976e+16	-1.903930e+16	-3.916228e-10	6.720864e-06
1.578462e-21	6.250000e+00	1.545874e+05	1.545874e+05	2.404220e+02	1.056827e+00	1.056820e+00	6.596721e-06	1.702370e+16	1.291322e+16	2.892507e-10	6.836435e-06
1.641402e-21	6.250000e+00	1.540247e+05	1.540247e+05	2.394820e+02	1.070790e+00	1.070783e+00	6.674575e-06	-1.492649e+16	-1.060319e+16	-2.582836e-10	6.952065e-06
1.706852e-21	6.250000e+00	1.533987e+05	1.533987e+05	2.385472e+02	1.085305e+00	1.085298e+00	6.753233e-06	1.227580e+16	8.152510e+15	2.167869e-10	7.075059e-06
1.774912e-21	6.250000e+00	1.526628e+05	1.526628e+05	2.376199e+02	1.099467e+00	1.099460e+00	6.832811e-06	-1.323730e+16	-8.239275e+15	-2.394549e-10	7.201927e-06
1.845685e-21	6.250000e+00	1.521310e+05	1.521310e+05	2.366955e+02	1.114170e+00	1.114163e+00	6.913559e-06	-1.476019e+16	-8.596765e+15	-2.717027e-10	7.323750e-06
1.919281e-21	6.250000e+00	1.515893e+05	1.515893e+05	2.357757e+02	1.129358e+00	1.129351e+00	6.994851e-06	1.402936e+16	7.636250e+15	2.628977e-10	7.450117e-06
1.995811e-21	6.250000e+00	1.510181e+05	1.510181e+05	2.348425e+02	1.144578e+00	1.144571e+00	7.077118e-06	2.266253e+16	1.153669e+16	4.327672e-10	7.579078e-06
2.075393e-21	6.250000e+00	1.504765e+05	1.504765e+05	2.339366e+02	1.159878e+00	1.159870e+00	7.161226e-06	-1.465915e+16	-6.983094e+15	-2.850078e-10	7.708032e-06
2.158148e-21	6.250000e+00	1.497511e+05	1.497511e+05	2.330145e+02	1.175207e+00	1.175200e+00	7.245624e-06	-2.218090e+16	-9.894784e+15	-4.417947e-10	7.847739e-06
2.244203e-21	6.250000e+00	1.493284e+05	1.493284e+05	2.321032e+02	1.190750e+00	1.190742e+00	7.330966e-06	2.316980e+16	9.678761e+15	4.680595e-10	7.974033e-06
2.333689e-21	6.250000e+00	1.484661e+05	1.484661e+05	2.311997e+02	1.206472e+00	1.206464e+00	7.417794e-06	1.121019e+18	4.385587e+17	2.331140e-08	8.126244e-06
2.426743e-21	6.250000e+00	1.481511e+05	1.481511e+05	2.302979e+02	1.222713e+00	1.222706e+00	7.505229e-06	-8.061226e+16	-2.949701e+16	-1.694215e-09	8.253153e-06
2.523508e-21	6.250000e+00	1.475120e+05	1.475120e+05	2.293988e+02	1.238821e+00	1.238813e+00	7.593909e-06	-2.627280e+16	-9.004595e+15	-5.642354e-10	8.398099e-06
2.624131e-21	6.250000e+00	1.469072e+05	1.469072e+05	2.285076e+02	1.255315e+00	1.255307e+00	7.683324e-06	-2.814817e+16	-9.029986e+15	-6.170590e-10	8.544953e-06
2.728767e-21	6.250000e+00	1.461983e+05	1.461983e+05	2.276180e+02	1.271604e+00	1.271596e+00	7.773570e-06	-2.146815e+16	-6.457067e+15	-4.821418e-10	8.697805e-06
2.837575e-21	6.250000e+00	1.455745e+05	1.455745e+05	2.267219e+02	1.288384e+00	1.288376e+00	7.865546e-06	3.645763e+17	1.026980e+17	8.364747e-09	8.850340e-06
2.950721e-21	6.250000e+00	1.452268e+05	1.452268e+05	2.258486e+02	1.305904e+00	1.305896e+00	7.958746e-06	3.177195e+17	8.365422e+16	7.377378e-09	8.992172e-06
3.068380e-21	6.250000e+00	1.445937e+05	1.445937e+05	2.249635e+02	1.322585e+00	1.322577e+00	8.052486e-06	1.468227e+17	3.628069e+16	3.484475e-09	9.146904e-06
3.190729e-21	6.250000e+00	1.441607e+05	1.441607e+05	2.240862e+02	1.340102e+00	1.340094e+00	8.147191e-06	2.887681e+16	6.681287e+15	6.956747e-10	9.295890e-06
3.317958e-21	6.250000e+00	1.435257e+05	1.435257e+05	2.232057e+02	1.357761e+00	1.357753e+00	8.243395e-06	3.233107e+16	7.006543e+15	7.962741e-10	9.460052e-06
3.450259e-21	6.250000e+00	1.429394e+05	1.429394e+05	2.223476e+02	1.375468e+00	1.375460e+00	8.340630e-06	-2.084634e+17	-4.234256e+16	-5.240368e-09	9.622738e-06
3.587836e-21	6.250000e+00	1.426932e+05	1.426932e+05	2.214757e+02	1.394387e+00	1.394379e+00	8.439782e-06	-3.747687e+16	-7.109616e+15	-9.502517e-10	9.771928e-06
3.730899e-21	6.250000e+00	1.421131e+05	1.421131e+05	2.206105e+02	1.412169e+00	1.412161e+00	8.538958e-06	4.508247e+16	8.027387e+15	1.166617e-09	9.936937e-06
3.879666e-21	6.250000e+00	1.414614e+05	1.414614e+05	2.197530e+02	1.430673e+00	1.430665e+00	8.639568e-06	-4.898956e+16	-8.173366e+15	-1.297193e-09	1.011352e-05
4.034365e-21	6.250000e+00	1.408111e+05	1.408111e+05	2.188932e+02	1.449010e+00	1.449002e+00	8.741788e-06	1.411642e+18	2.209873e+17	3.825001e-08	1.029046e-05
4.195233e-21	6.250000e+00	1.404197e+05	1.404197e+05	2.180368e+02	1.468105e+00	1.468096e+00	8.845206e-06	1.829333e+18	2.682296e+17	5.026237e-08	1.045512e-05
4.362515e-21	6.250000e+00	1.399000e+05	1.399000e+05	2.171775e+02	1.487158e+00	1.487149e+00	8.949024e-06	7.816987e+16	1.074618e+16	2.187974e-09	1.063015e-05
4.536468e-21	6.250000e+00	1.393117e+05	1.393117e+05	2.163426e+02	1.506003e+00	1.505994e+00	9.054407e-06	-5.053293e+16	-6.522963e+15	-1.444535e-09	1.081032e-05
4.717357e-21	6.250000e+00	1.387714e+05	1.387714e+05	2.154935e+02	1.525913e+00	1.525904e+00	9.161547e-06	-7.364693e+16	-8.902382e+15	-2.146578e-09	1.099588e-05
4.905458e-21	6.250000e+00	1.381447e+05	1.381447e+05	2.146480e+02	1.545633e+00	1.545624e+00	9.269611e-06	2.457701e+17	2.786104e+16	7.327394e-09	1.118851e-05
5.101061e-21	6.250000e+00	1.377911e+05	1.377911e+05	2.138134e+02	1.565735e+00	1.565725e+00	9.379224e-06	6.467550e+16	6.873043e+15	1.953105e-09	1.136311e-05
5.304462e-21	6.250000e+00	1.372184e+05	1.372184e+05	2.129774e+02	1.585939e+00	1.585929e+00	9.489524e-06	-1.778231e+18	-1.772377e+17	-5.482991e-08	1.155777e-05
5.515974e-21	6.250000e+00	1.366774e+05	1.366774e+05	2.121508e+02	1.606465e+00	1.606455e+00	9.601192e-06	-3.507341e+17	-3.278101e+16	-1.103028e-08	1.175370e-05
5.735920e-21	6.250000e+00	1.364068e+05	1.364068e+05	2.113167e+02	1.627343e+00	1.627333e+00	9.715075e-06	-8.136017e+16	-7.128801e+15	-2.584177e-09	1.193007e-05
5.964637e-21	6.250000e+00	1.358173e+05	1.358173e+05	2.104948e+02	1.648028e+00	1.648018e+00	9.829561e-06	-3.233775e+17	-2.660029e+16	-1.049604e-08	1.213415e-05
6.202473e-21	6.250000e+00	1.352744e+05	1.352744e+05	2.096764e+02	1.669127e+00	1.669117e+00	9.945260e-06	1.590475e+18	1.227664e+17	5.266718e-08	1.233883e-05
6.449792e-21	6.250000e+00	1.349274e+05	1.349274e+05	2.088613e+02	1.690810e+00	1.690800e+00	1.006260e-05	-1.261554e+17	-9.129188e+15	-4.231517e-09	1.253125e-05
6.706974e-21	6.250000e+00	1.342372e+05	1.342372e+05	2.080428e+02	1.712392e+00	1.712382e+00	1.018165e-05	-7.488542e+17	-5.086059e+16	-2.577061e-08	1.275647e-05
6.974410e-21	6.250000e+00	1.338292e+05	1.338292e+05	2.072344e+02	1.734065e+00	1.734055e+00	1.030215e-05	-1.750246e+18	-1.116278e+17	-6.115552e-08	1.295730e-05
7.252510e-21	6.250000e+00	1.333052e+05	1.333052e+05	2.064198e+02	1.756573e+00	1.756562e+00	1.042391e-05	-1.353409e+17	-8.092789e+15	-4.822646e-09	1.317708e-05
7.541700e-21	6.250000e+00	1.329266e+05	1.329266e+05	2.056158e+02	1.778904e+00	1.778894e+00	1.054583e-05	-5.247641e+17	-2.945785e+16	-1.896688e-08	1.338261e-05
7.842420e-21	6.250000e+00	1.323835e+05	1.323835e+05	2.048131e+02	1.801209e+00	1.801198e+00	1.067100e-05	9.588324e+17	5.057346e+16	3.537238e-08	1.360599e-05
8.155132e-21	6.250000e+00	1.319491e+05	1.319491e+05	2.040183e+02	1.824296e+00	1.824285e+00	1.079644e-05	-4.316926e+17	-2.136478e+16	-1.618953e-08	1.382576e-05
8.480313e-21	6.250000e+00	1.315270e+05	1.315270e+05	2.032173e+02	1.847573e+00	1.847562e+00	1.092399e-05	-2.401494e+17	-1.115510e+16	-9.151626e-09	1.404710e-05
8.818460e-21	6.250000e+00	1.307891e+05	1.307891e+05	2.024281e+02	1.869973e+00	1.869962e+00	1.105265e-05	1.996981e+18	8.733681e+16	7.827225e-08	1.429762e-05
9.170091e-21	6.250000e+00	1.304450e+05	1.304450e+05	2.016353e+02	1.894267e+00	1.894255e+00	1.118364e-05	-5.007532e+17	-2.053139e+16	-1.988741e-08	1.452158e-05
9.535742e-21	6.250000e+00	1.300017e+05	1.300017e+05	2.008489e+02	1.917843e+00	1.917831e+00	1.131503e-05	3.195050e+17	1.231438e+16	1.290695e-08	1.475244e-05
9.915974e-21	6.250000e+00	1.296028e+05	1.296028e+05	2.000661e+02	1.942519e+00	1.942507e+00	1.144820e-05	2.913271e+17	1.053307e+16	1.195089e-08	1.498824e-05
1.031137e-20	6.250000e+00	1.288733e+05	1.288733e+05	1.992804e+02	1.965879e+00	1.965867e+00	1.158399e-05	-1.140342e+18	-3.883752e+16	-4.811835e-08	1.525435e-05
1.072253e-20	6.250000e+00	1.285393e+05	1.285393e+05	1.985042e+02	1.990924e+00	1.990912e+00	1.172057e-05	2.882130e+17	9.213826e+15	1.232039e-08	1.548883e-05
1.115008e-20	6.250000e+00	1.281052e+05	1.281052e+05	1.977308e+02	2.016003e+00	2.015991e+00	1.185913e-05	-2.608294e+17	-7.832508e+15	-1.134001e-08	1.573709e-05
1.159468e-20	6.250000e+00	1.276199e+05	1.276199e+05	1.969615e+02	2.041224e+00	2.041212e+00	1.199889e-05	-3.825099e+17	-1.079418e+16	-1.694895e-08	1.599456e-05
1.205701e-20	6.250000e+00	1.271652e+05	1.271652e+05	1.961939e+02	2.066394e+00	2.066382e+00	1.214010e-05	1.714481e+18	4.550579e+16	7.733620e-08	1.624969e-05
1.253778e-20	6.250000e+00	1.266150e+05	1.266150e+05	1.954299e+02	2.092299e+00	2.092287e+00	1.228345e-05	-3.629924e+18	-9.052708e+16	-1.673258e-07	1.652489e-05
1.303772e-20	6.250000e+00	1.263332e+05	1.263332e+05	1.946670e+02	2.118131e+00	2.118119e+00	1.242855e-05	-4.831824e+17	-1.133305e+16	-2.252243e-08	1.676623e-05
1.355759e-20	6.250000e+00	1.258131e+05	1.258131e+05	1.939051e+02	2.144046e+00	2.144033e+00	1.257500e-05	6.072227e+17	1.340224e+16	2.889418e-08	1.704152e-05
1.409819e-20	6.250000e+00	1.253110e+05	1.253110e+05	1.931479e+02	2.170592e+00	2.170580e+00	1.272366e-05	2.029610e+18	4.212319e+16	9.852759e-08	1.732164e-05
1.466034e-20	6.250000e+00	1.248271e+05	1.248271e+05	1.923906e+02	2.197656e+00	2.197643e+00	1.287299e-05	-1.933868e+18	-3.772490e+16	-9.571377e-08	1.760561e-05
1.524492e-20	6.250000e+00	1.244412e+05	1.244412e+05	1.916429e+02	2.224633e+00	2.224620e+00	1.302566e-05	-4.001140e+17	-7.343311e+15	-2.011195e-08	1.787698e-05
1.585280e-20	6.250000e+00	1.239522e+05	1.239522e+05	1.908992e+02	2.251590e+00	2.251577e+00	1.317946e-05	-4.063485e+17	-7.021851e+15	-2.083140e-08	1.816499e-05
1.648492e-20	6.250000e+00	1.234968e+05	1.234968e+05	1.901500e+02	2.279344e+00	2.279331e+00	1.333433e-05	4.172473e+17	6.781786e+15	2.178740e-08	1.845670e-05
1.714224e-20	6.250000e+00	1.229810e+05	1.229810e+05	1.894029e+02	2.306856e+00	2.306843e+00	1.349244e-05	-7.721287e+17	-1.181917e+16	-4.117099e-08	1.875783e-05
1.782578e-20	6.250000e+00	1.225740e+05	1.225740e+05	1.886626e+02	2.335472e+00	2.335458e+00	1.365090e-05	7.061904e+17	1.016362e+16	3.828441e-08	1.905357e-05
1.853657e-20	6.250000e+00	1.220668e+05	1.220668e+05	1.879333e+02	2.363864e+00	2.363851e+00	1.381236e-05	8.585914e+17	1.163252e+16	4.752149e-08	1.936533e-05
1.927571e-20	6.250000e+00	1.215950e+05	1.215950e+05	1.871997e+02	2.392634e+00	2.392620e+00	1.397511e-05	-1.401992e+18	-1.787987e+16	-7.911486e-08	1.967707e-05
2.004431e-20	6.250000e+00	1.212554e+05	1.212554e+05	1.864698e+02	2.421587e+00	2.421573e+00	1.414012e-05	-1.129405e+18	-1.356279e+16	-6.463034e-08	1.997097e-05
2.084357e-20	6.250000e+00	1.207989e+05	1.207989e+05	1.857390e+02	2.450737e+00	2.450722e+00	1.430683e-05	5.958339e+17	6.739723e+15	3.474568e-08	2.028773e-05
2.167469e-20	6.250000e+00	1.203082e+05	1.203082e+05	1.850161e+02	2.480260e+00	2.480246e+00	1.447643e-05	2.389397e+19	2.545671e+17	1.422015e-06	2.061589e-05
2.253896e-20	6.250000e+00	1.199198e+05	1.199198e+05	1.842912e+02	2.509999e+00	2.509984e+00	1.464677e-05	-8.407512e+17	-8.439174e+15	-5.085159e-08	2.093065e-05
2.343768e-20	6.250000e+00	1.194573e+05	1.194573e+05	1.835711e+02	2.540350e+00	2.540335e+00	1.481881e-05	-1.419899e+18	-1.342114e+16	-8.755591e-08	2.126576e-05
2.437225e-20	6.250000e+00	1.190494e+05	1.190494e+05	1.828631e+02	2.570562e+00	2.570547e+00	1.499425e-05	-1.291176e+18	-1.150390e+16	-8.099162e-08	2.159239e-05
2.534407e-20	6.250000e+00	1.186329e+05	1.186329e+05	1.821444e+02	2.601418e+00	2.601402e+00	1.517169e-05	2.628021e+18	2.205863e+16	1.677621e-07	2.192829e-05
2.635465e-20	6.250000e+00	1.181336e+05	1.181336e+05	1.814305e+02	2.633012e+00	2.632996e+00	1.535095e-05	1.078368e+18	8.521244e+15	7.030578e-08	2.228842e-05
2.740553e-20	6.250000e+00	1.176704e+05	1.176704e+05	1.807267e+02	2.663626e+00	2.663611e+00	1.553150e-05	1.264296e+18	9.429363e+15	8.406287e-08	2.263634e-05
2.849831e-20	6.250000e+00	1.172742e+05	1.172742e+05	1.800215e+02	2.695054e+00	2.695038e+00	1.571477e-05	-4.126764e+19	-2.902500e+17	-2.790545e-06	2.298080e-05
2.963466e-20	6.250000e+00	1.167927e+05	1.167927e+05	1.793216e+02	2.728029e+00	2.728013e+00	1.590059e-05	1.386839e+18	9.178694e+15	9.572778e-08	2.335787e-05
3.081632e-20	6.250000e+00	1.163801e+05	1.163801e+05	1.786172e+02	2.759534e+00	2.759518e+00	1.608768e-05	1.388543e+18	8.677219e+15	9.755675e-08	2.371139e-05
3.204510e-20	6.250000e+00	1.159533e+05	1.159533e+05	1.779171e+02	2.792497e+00	2.792481e+00	1.627759e-05	3.755481e+18	2.211575e+16	2.687453e-07	2.408295e-05
3.332288e-20	6.250000e+00	1.154934e+05	1.154934e+05	1.772236e+02	2.825478e+00	2.825462e+00	1.646881e-05	-1.540400e+18	-8.554085e+15	-1.124448e-07	2.446442e-05
3.465161e-20	6.250000e+00	1.151438e+05	1.151438e+05	1.765347e+02	2.858734e+00	2.858717e+00	1.666414e-05	-5.175976e+19	-2.710963e+17	-3.836013e-06	2.482750e-05
3.603332e-20	6.250000e+00	1.146801e+05	1.146801e+05	1.758447e+02	2.891729e+00	2.891712e+00	1.686107e-05	-1.006462e+19	-4.977478e+16	-7.611127e-07	2.521562e-05
3.747013e-20	6.250000e+00	1.143619e+05	1.143619e+05	1.751544e+02	2.926354e+00	2.926337e+00	1.705976e-05	1.587759e+18	7.398614e+15	1.217498e-07	2.558853e-05
3.896423e-20	6.250000e+00	1.139296e+05	1.139296e+05	1.744766e+02	2.959887e+00	2.959870e+00	1.726082e-05	8.375939e+18	3.686871e+16	6.545480e-07	2.597996e-05
4.051790e-20	6.250000e+00	1.134016e+05	1.134016e+05	1.737899e+02	2.994299e+00	2.994282e+00	1.746404e-05	-2.013248e+18	-8.364142e+15	-1.610247e-07	2.640438e-05
4.213353e-20	6.250000e+00	1.129717e+05	1.129717e+05	1.731123e+02	3.029798e+00	3.029781e+00	1.767007e-05	-3.319789e+18	-1.300295e+16	-2.706155e-07	2.681908e-05
4.381357e-20	6.250000e+00	1.125873e+05	1.125873e+05	1.724417e+02	3.064307e+00	3.064289e+00	1.787887e-05	-3.740122e+18	-1.384281e+16	-3.101203e-07	2.721717e-05
4.556061e-20	6.250000e+00	1.122209e+05	1.122209e+05	1.717688e+02	3.100006e+00	3.099988e+00	1.808973e-05	-1.919164e+18	-6.703471e+15	-1.617466e-07	2.762414e-05
4.737731e-20	6.250000e+00	1.116703e+05	1.116703e+05	1.710994e+02	3.135400e+00	3.135382e+00	1.830330e-05	3.329508e+18	1.098792e+16	2.875960e-07	2.807729e-05
4.926646e-20	6.250000e+00	1.113870e+05	1.113870e+05	1.704250e+02	3.171591e+00	3.171573e+00	1.851929e-05	3.683702e+19	1.147885e+17	3.222574e-06	2.847362e-05
5.123092e-20	6.250000e+00	1.109399e+05	1.109399e+05	1.697657e+02	3.208083e+00	3.208064e+00	1.873770e-05	1.168062e+19	3.437464e+16	1.042602e-06	2.891730e-05
5.327373e-20	6.250000e+00	1.104657e+05	1.104657e+05	1.691038e+02	3.244637e+00	3.244618e+00	1.895784e-05	2.937759e+18	8.169313e+15	2.678978e-07	2.937234e-05
5.539798e-20	6.250000e+00	1.100620e+05	1.100620e+05	1.684423e+02	3.281421e+00	3.281402e+00	1.918318e-05	-3.650673e+18	-9.595403e+15	-3.390604e-07	2.981429e-05
5.760694e-20	6.250000e+00	1.096348e+05	1.096348e+05	1.677861e+02	3.318794e+00	3.318774e+00	1.940898e-05	-3.783283e+18	-9.396529e+15	-3.582760e-07	3.027135e-05
5.990398e-20	6.250000e+00	1.092450e+05	1.092450e+05	1.671247e+02	3.356796e+00	3.356776e+00	1.963720e-05	-3.615546e+18	-8.482996e+15	-3.485443e-07	3.072724e-05
6.229262e-20	6.250000e+00	1.088631e+05	1.088631e+05	1.664799e+02	3.394868e+00	3.394848e+00	1.986947e-05	-5.795747e+18	-1.285272e+16	-5.685868e-07	3.118474e-05
6.477650e-20	6.250000e+00	1.084103e+05	1.084103e+05	1.658317e+02	3.432852e+00	3.432832e+00	2.010469e-05	3.756386e+18	7.879434e+15	3.762777e-07	3.166536e-05
6.735942e-20	6.250000e+00	1.080077e+05	1.080077e+05	1.651865e+02	3.471771e+00	3.471751e+00	2.033986e-05	-2.778929e+19	-5.509622e+16	-2.835930e-06	3.214375e-05
7.004533e-20	6.250000e+00	1.075999e+05	1.075999e+05	1.645346e+02	3.510326e+00	3.510306e+00	2.058019e-05	3.893828e+18	7.305320e+15	4.049560e-07	3.262387e-05
7.283835e-20	6.250000e+00	1.071982e+05	1.071982e+05	1.638951e+02	3.550275e+00	3.550254e+00	2.082326e-05	4.693010e+18	8.320352e+15	4.972859e-07	3.311880e-05
7.574273e-20	6.250000e+00	1.068157e+05	1.068157e+05	1.632543e+02	3.590539e+00	3.590518e+00	2.106931e-05	-2.738515e+19	-4.588986e+16	-2.954139e-06	3.361434e-05
7.876292e-20	6.250000e+00	1.063446e+05	1.063446e+05	1.626169e+02	3.629842e+00	3.629820e+00	2.131814e-05	6.942689e+18	1.101766e+16	7.656699e-07	3.413282e-05
8.190355e-20	6.250000e+00	1.059702e+05	1.059702e+05	1.619760e+02	3.669608e+00	3.669587e+00	2.156893e-05	1.211778e+19	1.821062e+16	1.360175e-06	3.462867e-05
8.516940e-20	6.250000e+00	1.055585e+05	1.055585e+05	1.613521e+02	3.710691e+00	3.710669e+00	2.182330e-05	6.765136e+18	9.616182e+15	7.742876e-07	3.515294e-05
8.856548e-20	6.250000e+00	1.051297e+05	1.051297e+05	1.607179e+02	3.751864e+00	3.751842e+00	2.208105e-05	-2.775712e+19	-3.733694e+16	-3.242191e-06	3.568796e-05
9.209697e-20	6.250000e+00	1.047306e+05	1.047306e+05	1.600912e+02	3.793423e+00	3.793400e+00	2.234249e-05	5.338449e+18	6.796086e+15	6.355331e-07	3.622076e-05
9.576928e-20	6.250000e+00	1.043301e+05	1.043301e+05	1.594701e+02	3.834447e+00	3.834425e+00	2.260498e-05	7.705387e+19	9.295666e+16	9.350560e-06	3.675303e-05
9.958802e-20	6.250000e+00	1.039338e+05	1.039338e+05	1.588459e+02	3.876992e+00	3.876969e+00	2.287165e-05	6.330030e+18	7.226553e+15	7.829104e-07	3.730250e-05
1.035590e-19	6.250000e+00	1.035287e+05	1.035287e+05	1.582248e+02	3.918492e+00	3.918468e+00	2.314130e-05	-1.112230e+20	-1.203927e+17	-1.402754e-05	3.784931e-05
1.076884e-19	6.250000e+00	1.031117e+05	1.031117e+05	1.576049e+02	3.961921e+00	3.961898e+00	2.341455e-05	8.499287e+18	8.706694e+15	1.093788e-06	3.842357e-05
1.119824e-19	6.250000e+00	1.027039e+05	1.027039e+05	1.569967e+02	4.004101e+00	4.004078e+00	2.369085e-05	-7.868107e+18	-7.644428e+15	-1.032825e-06	3.898685e-05
1.164476e-19	6.250000e+00	1.023151e+05	1.023151e+05	1.563802e+02	4.048070e+00	4.048046e+00	2.397163e-05	-1.648272e+19	-1.516313e+16	-2.205070e-06	3.956475e-05
1.210909e-19	6.250000e+00	1.019459e+05	1.019459e+05	1.557720e+02	4.091640e+00	4.091615e+00	2.425348e-05	-8.284376e+18	-7.223921e+15	-1.128504e-06	4.013541e-05
1.259193e-19	6.250000e+00	1.015033e+05	1.015033e+05	1.551606e+02	4.136212e+00	4.136188e+00	2.454002e-05	8.613353e+18	7.114724e+15	1.199118e-06	4.074952e-05
1.309403e-19	6.250000e+00	1.011499e+05	1.011499e+05	1.545597e+02	4.180027e+00	4.180003e+00	2.482874e-05	-1.203725e+19	-9.432600e+15	-1.705259e-06	4.132506e-05
1.361614e-19	6.250000e+00	1.007022e+05	1.007022e+05	1.539541e+02	4.225202e+00	4.225177e+00	2.512182e-05	-1.237741e+19	-9.191627e+15	-1.792777e-06	4.195739e-05
1.415908e-19	6.250000e+00	1.003268e+05	1.003268e+05	1.533527e+02	4.270583e+00	4.270558e+00	2.541866e-05	-2.900745e+19	-2.042085e+16	-4.280723e-06	4.256674e-05
1.472366e-19	6.250000e+00	9.994820e+04	9.994820e+04	1.527550e+02	4.315227e+00	4.315202e+00	2.571708e-05	-3.167143e+19	-2.116651e+16	-4.763038e-06	4.317464e-05
1.531076e-19	6.250000e+00	9.951555e+04	9.951555e+04	1.521577e+02	4.360761e+00	4.360735e+00	2.602063e-05	-6.828488e+19	-4.330253e+16	-1.049448e-05	4.381989e-05
1.592127e-19	6.250000e+00	9.908176e+04	9.908176e+04	1.515575e+02	4.406874e+00	4.406848e+00	2.632873e-05	1.512669e+19	9.101033e+15	2.376110e-06	4.447715e-05
1.655612e-19	6.250000e+00	9.876391e+04	9.876391e+04	1.509707e+02	4.453337e+00	4.453310e+00	2.663912e-05	6.880147e+19	3.927987e+16	1.098241e-05	4.509073e-05
1.721628e-19	6.250000e+00	9.834062e+04	9.834062e+04	1.503814e+02	4.499676e+00	4.499649e+00	2.695350e-05	-8.271643e+20	-4.484205e+17	-1.349020e-04	4.575603e-05
1.790277e-19	6.250000e+00	9.791042e+04	9.791042e+04	1.497932e+02	4.546720e+00	4.546693e+00	2.727059e-05	-1.771103e+19	-9.114918e+15	-2.952505e-06	4.643755e-05
1.861663e-19	6.250000e+00	9.755863e+04	9.755863e+04	1.492102e+02	4.595495e+00	4.595467e+00	2.759366e-05	2.462985e+19	1.201712e+16	4.180464e-06	4.710495e-05
1.935896e-19	6.250000e+00	9.719796e+04	9.719796e+04	1.486296e+02	4.642411e+00	4.642383e+00	2.791860e-05	-2.111882e+19	-9.793810e+15	-3.651532e-06	4.776243e-05
2.013089e-19	6.250000e+00	9.674735e+04	9.674735e+04	1.480482e+02	4.690079e+00	4.690051e+00	2.824769e-05	-3.026432e+20	-1.333613e+17	-5.355831e-05	4.847760e-05
2.093359e-19	6.250000e+00	9.634650e+04	9.634650e+04	1.474639e+02	4.738797e+00	4.738768e+00	2.858129e-05	5.921945e+19	2.478129e+16	1.069981e-05	4.918494e-05
2.176831e-19	6.250000e+00	9.595879e+04	9.595879e+04	1.468945e+02	4.788028e+00	4.787999e+00	2.891800e-05	-4.081371e+19	-1.621895e+16	-7.524429e-06	4.989671e-05
2.263630e-19	6.250000e+00	9.561973e+04	9.561973e+04	1.463164e+02	4.837031e+00	4.837002e+00	2.926233e-05	-1.934101e+19	-7.304404e+15	-3.629383e-06	5.058612e-05
2.353891e-19	6.250000e+00	9.519532e+04	9.519532e+04	1.457442e+02	4.884760e+00	4.884730e+00	2.960408e-05	-6.965698e+19	-2.504659e+16	-1.336528e-05	5.131303e-05
2.447751e-19	6.250000e+00	9.479642e+04	9.479642e+04	1.451832e+02	4.935834e+00	4.935804e+00	2.995179e-05	8.044881e+19	2.746104e+16	1.576344e-05	5.206772e-05
2.545354e-19	6.250000e+00	9.446762e+04	9.446762e+04	1.446154e+02	4.986885e+00	4.986854e+00	3.030714e-05	3.639494e+19	1.180034e+16	7.256336e-06	5.278935e-05
2.646848e-19	6.250000e+00	9.406065e+04	9.406065e+04	1.440487e+02	5.035335e+00	5.035305e+00	3.066372e-05	1.942464e+20	6.000825e+16	3.957349e-05	5.353286e-05
2.752389e-19	6.250000e+00	9.363866e+04	9.363866e+04	1.434891e+02	5.086428e+00	5.086397e+00	3.102630e-05	-2.369846e+19	-6.960746e+15	-4.937822e-06	5.431974e-05
2.862139e-19	6.250000e+00	9.327482e+04	9.327482e+04	1.429230e+02	5.137614e+00	5.137582e+00	3.139208e-05	2.295363e+19	6.412747e+15	4.876639e-06	5.508039e-05
2.976265e-19	6.250000e+00	9.286712e+04	9.286712e+04	1.423656e+02	5.189187e+00	5.189156e+00	3.176300e-05	-4.427178e+19	-1.176604e+16	-9.614092e-06	5.587755e-05
3.094942e-19	6.250000e+00	9.247520e+04	9.247520e+04	1.418118e+02	5.240564e+00	5.240532e+00	3.213537e-05	-3.350003e+19	-8.475297e+15	-7.430362e-06	5.666994e-05
3.218351e-19	6.250000e+00	9.209952e+04	9.209952e+04	1.412560e+02	5.292511e+00	5.292479e+00	3.251695e-05	6.252622e+19	1.505751e+16	1.415359e-05	5.746514e-05
3.346681e-19	6.250000e+00	9.174179e+04	9.174179e+04	1.407054e+02	5.343650e+00	5.343617e+00	3.289894e-05	-3.614933e+19	-8.296795e+15	-8.343640e-06	5.824663e-05
3.480127e-19	6.250000e+00	9.134610e+04	9.134610e+04	1.401606e+02	5.399193e+00	5.399160e+00	3.328841e-05	-3.245619e+19	-7.073806e+15	-7.654885e-06	5.910699e-05
3.618895e-19	6.250000e+00	9.096884e+04	9.096884e+04	1.396146e+02	5.449396e+00	5.449362e+00	3.368115e-05	4.584968e+19	9.541013e+15	1.103988e-05	5.990399e-05
3.763197e-19	6.250000e+00	9.058893e+04	9.058893e+04	1.390661e+02	5.504199e+00	5.504165e+00	3.407603e-05	6.326035e+19	1.252163e+16	1.555419e-05	6.076018e-05
3.913252e-19	6.250000e+00	9.021129e+04	9.021129e+04	1.385231e+02	5.557349e+00	5.557315e+00	3.448001e-05	-5.059888e+19	-9.545583e+15	-1.270363e-05	6.160370e-05
4.069290e-19	6.250000e+00	8.980933e+04	8.980933e+04	1.379789e+02	5.611216e+00	5.611181e+00	3.488764e-05	2.324985e+21	4.179605e+17	5.969033e-04	6.247921e-05
4.231550e-19	6.250000e+00	8.946027e+04	8.946027e+04	1.374450e+02	5.665026e+00	5.664991e+00	3.529883e-05	-1.187874e+20	-2.035920e+16	-3.109642e-05	6.332449e-05
4.400281e-19	6.250000e+00	8.906375e+04	8.906375e+04	1.369082e+02	5.720217e+00	5.720182e+00	3.571545e-05	-1.661571e+20	-2.713040e+16	-4.447390e-05	6.422610e-05
4.575739e-19	6.250000e+00	8.867909e+04	8.867909e+04	1.363691e+02	5.774292e+00	5.774256e+00	3.613597e-05	8.608996e+19	1.341093e+16	2.354711e-05	6.511447e-05
4.758194e-19	6.250000e+00	8.830102e+04	8.830102e+04	1.358426e+02	5.829866e+00	5.829830e+00	3.656273e-05	-9.608487e+19	-1.426796e+16	-2.684835e-05	6.602264e-05
4.947924e-19	6.250000e+00	8.792605e+04	8.792605e+04	1.353086e+02	5.884080e+00	5.884043e+00	3.699440e-05	2.513000e+20	3.562868e+16	7.172917e-05	6.692077e-05
5.145220e-19	6.250000e+00	8.753651e+04	8.753651e+04	1.347778e+02	5.939859e+00	5.939822e+00	3.743016e-05	-1.323052e+20	-1.789353e+16	-3.861197e-05	6.785580e-05
5.350382e-19	6.250000e+00	8.718205e+04	8.718205e+04	1.342526e+02	5.996420e+00	5.996382e+00	3.787082e-05	8.109270e+19	1.045976e+16	2.415113e-05	6.878044e-05
5.563725e-19	6.250000e+00	8.680817e+04	8.680817e+04	1.337296e+02	6.053173e+00	6.053135e+00	3.831915e-05	-5.835437e+19	-7.180552e+15	-1.775667e-05	6.973045e-05
5.785575e-19	6.250000e+00	8.641113e+04	8.641113e+04	1.332116e+02	6.108069e+00	6.108031e+00	3.876937e-05	9.748641e+19	1.146633e+16	3.035197e-05	7.068614e-05
6.016271e-19	6.250000e+00	8.605234e+04	8.605234e+04	1.326885e+02	6.167281e+00	6.167241e+00	3.922749e-05	-8.845517e+19	-9.914130e+15	-2.811907e-05	7.166894e-05
6.256166e-19	6.250000e+00	8.566377e+04	8.566377e+04	1.321714e+02	6.222456e+00	6.222416e+00	3.969114e-05	1.259872e+20	1.350571e+16	4.096677e-05	7.263813e-05
6.505627e-19	6.250000e+00	8.529102e+04	8.529102e+04	1.316526e+02	6.280351e+00	6.280311e+00	4.015878e-05	9.361968e+19	9.581812e+15	3.111300e-05	7.363438e-05
6.765035e-19	6.250000e+00	8.493060e+04	8.493060e+04	1.311413e+02	6.337346e+00	6.337305e+00	4.063207e-05	-1.306369e+20	-1.277994e+16	-4.434413e-05	7.461793e-05
7.034787e-19	6.250000e+00	8.454919e+04	8.454919e+04	1.306285e+02	6.396666e+00	6.396625e+00	4.111060e-05	9.680291e+19	9.038991e+15	3.360721e-05	7.565615e-05
7.315294e-19	6.250000e+00	8.416966e+04	8.416966e+04	1.301194e+02	6.452759e+00	6.452718e+00	4.159394e-05	-7.695247e+19	-6.878523e+15	-2.732348e-05	7.666372e-05
7.606987e-19	6.250000e+00	8.379201e+04	8.379201e+04	1.296080e+02	6.513447e+00	6.513404e+00	4.208711e-05	-7.792287e+19	-6.646771e+15	-2.829718e-05	7.773350e-05
7.910311e-19	6.250000e+00	8.344883e+04	8.344883e+04	1.291042e+02	6.570030e+00	6.569987e+00	4.258260e-05	-1.949253e+20	-1.592325e+16	-7.225338e-05	7.873123e-05
8.225730e-19	6.250000e+00	8.304836e+04	8.304836e+04	1.286011e+02	6.629905e+00	6.629862e+00	4.308613e-05	2.127722e+20	1.661033e+16	8.078874e-05	7.983186e-05
8.553725e-19	6.250000e+00	8.267480e+04	8.267480e+04	1.280977e+02	6.689794e+00	6.689750e+00	4.359430e-05	-1.413199e+20	-1.054727e+16	-5.488187e-05	8.091696e-05
8.894800e-19	6.250000e+00	8.232989e+04	8.232989e+04	1.275948e+02	6.745881e+00	6.745837e+00	4.411039e-05	1.126299e+20	8.062323e+15	4.466396e-05	8.193721e-05
9.249474e-19	6.250000e+00	8.194739e+04	8.194739e+04	1.270971e+02	6.807444e+00	6.807400e+00	4.462662e-05	-2.236970e+20	-1.530170e+16	-9.079791e-05	8.307091e-05
9.618292e-19	6.250000e+00	8.158908e+04	8.158908e+04	1.266048e+02	6.867551e+00	6.867506e+00	4.515335e-05	4.995348e+20	3.270063e+16	2.072511e-04	8.417243e-05
1.000181e-18	6.250000e+00	8.123303e+04	8.123303e+04	1.261061e+02	6.926569e+00	6.926523e+00	4.568640e-05	3.813930e+20	2.392115e+16	1.617337e-04	8.526788e-05
1.040063e-18	6.250000e+00	8.086027e+04	8.086027e+04	1.256166e+02	6.986582e+00	6.986536e+00	4.622565e-05	1.327809e+20	7.976485e+15	5.761702e-05	8.640315e-05
1.081535e-18	6.250000e+00	8.047692e+04	8.047692e+04	1.251266e+02	7.045841e+00	7.045794e+00	4.677241e-05	-2.496221e+20	-1.437537e+16	-1.109220e-04	8.755108e-05
1.124660e-18	6.250000e+00	8.013842e+04	8.013842e+04	1.246385e+02	7.108492e+00	7.108444e+00	4.732166e-05	3.137248e+20	1.728469e+16	1.423758e-04	8.870266e-05
1.169506e-18	6.250000e+00	7.974093e+04	7.974093e+04	1.241506e+02	7.170988e+00	7.170940e+00	4.788064e-05	-2.226728e+20	-1.174282e+16	-1.035982e-04	8.992858e-05
1.216139e-18	6.250000e+00	7.941201e+04	7.941201e+04	1.236639e+02	7.231375e+00	7.231326e+00	4.844821e-05	-2.058946e+21	-1.041216e+17	-9.779242e-04	9.106147e-05
1.264632e-18	6.250000e+00	7.903482e+04	7.903482e+04	1.231836e+02	7.291219e+00	7.291169e+00	4.901318e-05	4.253575e+20	2.064208e+16	2.068965e-04	9.225325e-05
1.315058e-18	6.250000e+00	7.867451e+04	7.867451e+04	1.227003e+02	7.353389e+00	7.353340e+00	4.959391e-05	-4.384072e+20	-2.039106e+16	-2.181718e-04	9.346597e-05
1.367495e-18	6.250000e+00	7.831127e+04	7.831127e+04	1.222217e+02	7.416040e+00	7.415990e+00	5.018265e-05	-1.700700e+20	-7.581717e+15	-8.661591e-05	9.469952e-05
1.422023e-18	6.250000e+00	7.795790e+04	7.795790e+04	1.217441e+02	7.478093e+00	7.478042e+00	5.077302e-05	1.747140e+20	7.470911e+15	9.101611e-05	9.592475e-05
1.478726e-18	6.250000e+00	7.761430e+04	7.761430e+04	1.212725e+02	7.539234e+00	7.539182e+00	5.137055e-05	-6.850339e+20	-2.812393e+16	-3.648334e-04	9.713717e-05
1.537689e-18	6.250000e+00	7.724106e+04	7.724106e+04	1.207958e+02	7.601959e+00	7.601907e+00	5.198028e-05	-2.206953e+20	-8.692917e+15	-1.204046e-04	9.841862e-05
1.599003e-18	6.250000e+00	7.687694e+04	7.687694e+04	1.203254e+02	7.663296e+00	7.663243e+00	5.258975e-05	inf	inf	inf	9.968264e-05
1.662762e-18	6.250000e+00	7.652210e+04	7.652210e+04	1.198542e+02	7.725116e+00	7.725063e+00	5.320970e-05	-3.285494e+20	-1.194196e+16	-1.878268e-04	1.009527e-04
1.729064e-18	6.250000e+00	7.616585e+04	7.616585e+04	1.193862e+02	7.787494e+00	7.787440e+00	5.383482e-05	2.904894e+20	1.014242e+16	1.699887e-04	1.022439e-04
1.798009e-18	6.250000e+00	7.580609e+04	7.580609e+04	1.189182e+02	7.852015e+00	7.851961e+00	5.447489e-05	4.118637e+20	1.379901e+16	2.467882e-04	1.035803e-04
1.869704e-18	6.250000e+00	7.543856e+04	7.543856e+04	1.184537e+02	7.915087e+00	7.915032e+00	5.511404e-05	-1.609671e+21	-5.181535e+16	-9.882375e-04	1.049210e-04
1.944257e-18	6.250000e+00	7.509601e+04	7.509601e+04	1.179922e+02	7.978138e+00	7.978082e+00	5.576715e-05	-2.228417e+20	-6.894277e+15	-1.399599e-04	1.062392e-04
2.021783e-18	6.250000e+00	7.473128e+04	7.473128e+04	1.175341e+02	8.041787e+00	8.041731e+00	5.642142e-05	-3.378658e+20	-1.004572e+16	-2.174320e-04	1.076094e-04
2.102401e-18	6.250000e+00	7.438777e+04	7.438777e+04	1.170715e+02	8.104995e+00	8.104938e+00	5.708831e-05	-4.293745e+20	-1.227644e+16	-2.827612e-04	1.089560e-04
2.186232e-18	6.250000e+00	7.405064e+04	7.405064e+04	1.166156e+02	8.166646e+00	8.166588e+00	5.776443e-05	-2.609829e+20	-7.184449e+15	-1.758163e-04	1.102846e-04
2.273407e-18	6.250000e+00	7.366899e+04	7.366899e+04	1.161598e+02	8.232657e+00	8.232598e+00	5.844089e-05	-1.027154e+21	-2.716035e+16	-7.100731e-04	1.117520e-04
2.364058e-18	6.250000e+00	7.331968e+04	7.331968e+04	1.157073e+02	8.298000e+00	8.297941e+00	5.913285e-05	-1.054244e+21	-2.679625e+16	-7.463278e-04	1.131756e-04
2.458323e-18	6.250000e+00	7.295085e+04	7.295085e+04	1.152556e+02	8.360898e+00	8.360838e+00	5.983090e-05	-2.709666e+20	-6.632102e+15	-1.967231e-04	1.146100e-04
2.556347e-18	6.250000e+00	7.261849e+04	7.261849e+04	1.148029e+02	8.422730e+00	8.422670e+00	6.053835e-05	9.142069e+20	2.156652e+16	6.790467e-04	1.159860e-04
2.658280e-18	6.250000e+00	7.228728e+04	7.228728e+04	1.143570e+02	8.489553e+00	8.489492e+00	6.124811e-05	-4.377989e+20	-9.927743e+15	-3.327027e-04	1.174419e-04
2.764277e-18	6.250000e+00	7.191658e+04	7.191658e+04	1.139067e+02	8.553246e+00	8.553185e+00	6.197067e-05	1.367333e+21	2.986890e+16	1.066155e-03	1.189329e-04
2.874501e-18	6.250000e+00	7.157779e+04	7.157779e+04	1.134640e+02	8.617630e+00	8.617567e+00	6.270121e-05	4.766102e+20	1.002823e+16	3.805075e-04	1.203953e-04
2.989120e-18	6.250000e+00	7.121340e+04	7.121340e+04	1.130198e+02	8.681500e+00	8.681437e+00	6.343965e-05	-7.270901e+20	-1.474397e+16	-5.954852e-04	1.219082e-04
3.108309e-18	6.250000e+00	7.087833e+04	7.087833e+04	1.125824e+02	8.744784e+00	8.744720e+00	6.419005e-05	-5.414971e+20	-1.058890e+16	-4.540670e-04	1.233774e-04
3.232251e-18	6.250000e+00	7.053890e+04	7.053890e+04	1.121389e+02	8.812877e+00	8.812812e+00	6.494503e-05	-3.591266e+20	-6.755524e+15	-3.084576e-04	1.249364e-04
3.361135e-18	6.250000e+00	7.018681e+04	7.018681e+04	1.117012e+02	8.875239e+00	8.875173e+00	6.571127e-05	2.516074e+21	4.569022e+16	2.215834e-03	1.264517e-04
3.495158e-18	6.250000e+00	6.985222e+04	6.985222e+04	1.112670e+02	8.938468e+00	8.938402e+00	6.648745e-05	3.791737e+20	6.645424e+15	3.420019e-04	1.279626e-04
3.634526e-18	6.250000e+00	6.949924e+04	6.949924e+04	1.108333e+02	9.003807e+00	9.003740e+00	6.727157e-05	4.565956e+20	7.716152e+15	4.223987e-04	1.295526e-04
3.779450e-18	6.250000e+00	6.916129e+04	6.916129e+04	1.103979e+02	9.067817e+00	9.067749e+00	6.806478e-05	4.318770e+20	7.044437e+15	4.093888e-04	1.311112e-04
3.930153e-18	6.250000e+00	6.879930e+04	6.879930e+04	1.099661e+02	9.133744e+00	9.133675e+00	6.886673e-05	-7.750098e+20	-1.219166e+16	-7.541860e-04	1.327593e-04
4.086866e-18	6.250000e+00	6.845874e+04	6.845874e+04	1.095357e+02	9.198466e+00	9.198396e+00	6.967372e-05	2.073668e+21	3.148925e+16	2.068645e-03	1.343651e-04
4.249827e-18	6.250000e+00	6.816088e+04	6.816088e+04	1.091110e+02	9.255694e+00	9.255624e+00	7.049534e-05	3.358294e+21	4.943945e+16	3.424001e-03	1.357919e-04
4.419286e-18	6.250000e+00	6.783040e+04	6.783040e+04	1.086781e+02	9.310173e+00	9.310101e+00	7.132506e-05	-6.264715e+20	-8.955970e+15	-6.544412e-04	1.372566e-04
4.595502e-18	6.250000e+00	6.751465e+04	6.751465e+04	1.082579e+02	9.363369e+00	9.363297e+00	7.216859e-05	9.401701e+20	1.306308e+16	1.005327e-03	1.386865e-04
4.778745e-18	6.250000e+00	6.719177e+04	6.719177e+04	1.078349e+02	9.416872e+00	9.416799e+00	7.302077e-05	-3.276423e+21	-4.424524e+16	-3.588483e-03	1.401492e-04
4.969295e-18	6.250000e+00	6.687328e+04	6.687328e+04	1.074143e+02	9.470424e+00	9.470350e+00	7.387824e-05	8.368613e+20	1.098516e+16	9.386021e-04	1.416175e-04
5.167442e-18	6.250000e+00	6.653342e+04	6.653342e+04	1.069935e+02	9.542862e+00	9.542788e+00	7.475351e-05	-3.620547e+21	-4.574893e+16	-4.165493e-03	1.434296e-04
5.373491e-18	6.250000e+00	6.622382e+04	6.622382e+04	1.065744e+02	9.576087e+00	9.576012e+00	7.562920e-05	1.241999e+22	1.542342e+17	1.462653e-02	1.446019e-04
5.587755e-18	6.250000e+00	6.589565e+04	6.589565e+04	1.061567e+02	9.627064e+00	9.626987e+00	7.652455e-05	-9.596770e+20	-1.160528e+16	-1.158597e-03	1.460956e-04
5.810564e-18	6.250000e+00	6.555696e+04	6.555696e+04	1.057425e+02	9.679299e+00	9.679222e+00	7.743001e-05	-6.337480e+20	-7.459282e+15	-7.850796e-04	1.476472e-04
6.042256e-18	6.250000e+00	6.521716e+04	6.521716e+04	1.053265e+02	9.731081e+00	9.731003e+00	7.834114e-05	-1.307297e+21	-1.498196e+16	-1.662095e-03	1.492104e-04
6.283187e-18	6.250000e+00	6.490595e+04	6.490595e+04	1.049159e+02	9.781381e+00	9.781302e+00	7.926434e-05	7.079322e+20	7.906620e+15	9.218502e-04	1.507008e-04
6.533726e-18	6.250000e+00	6.457585e+04	6.457585e+04	1.045071e+02	9.833559e+00	9.833479e+00	8.020047e-05	2.129430e+21	2.315846e+16	2.844486e-03	1.522792e-04
6.794254e-18	6.250000e+00	6.424939e+04	6.424939e+04	1.040948e+02	9.883736e+00	9.883655e+00	8.114388e-05	-3.839653e+21	-4.070861e+16	-5.260636e-03	1.538339e-04
7.065170e-18	6.250000e+00	6.390103e+04	6.390103e+04	1.036939e+02	9.939743e+00	9.939661e+00	8.210108e-05	7.269281e+21	7.492307e+16	1.023396e-02	1.555490e-04
7.346890e-18	6.250000e+00	6.358137e+04	6.358137e+04	1.032887e+02	9.991369e+00	9.991286e+00	8.306686e-05	-1.608583e+21	-1.615542e+16	-2.322124e-03	1.571430e-04
7.639842e-18	6.250000e+00	6.324041e+04	6.324041e+04	1.028826e+02	1.004129e+01	1.004120e+01	8.404898e-05	8.106744e+20	7.941451e+15	1.202166e-03	1.587796e-04
7.944476e-18	6.250000e+00	6.290515e+04	6.290515e+04	1.024800e+02	1.009537e+01	1.009528e+01	8.504152e-05	3.452247e+21	3.292233e+16	5.257292e-03	1.604856e-04
8.261257e-18	6.250000e+00	6.256488e+04	6.256488e+04	1.020814e+02	1.014684e+01	1.014676e+01	8.604165e-05	3.005541e+21	2.794266e+16	4.702847e-03	1.621811e-04
8.590670e-18	6.250000e+00	6.224131e+04	6.224131e+04	1.016830e+02	1.019941e+01	1.019932e+01	8.705629e-05	-1.105934e+21	-1.001969e+16	-1.775935e-03	1.638688e-04
8.933217e-18	6.250000e+00	6.191109e+04	6.191109e+04	1.012848e+02	1.025063e+01	1.025054e+01	8.808411e-05	2.626067e+21	2.320349e+16	4.330666e-03	1.655701e-04
9.289424e-18	6.250000e+00	6.158360e+04	6.158360e+04	1.008883e+02	1.030154e+01	1.030145e+01	8.912180e-05	-1.657029e+22	-1.428297e+17	-2.806054e-02	1.672774e-04
9.659834e-18	6.250000e+00	6.125807e+04	6.125807e+04	1.004964e+02	1.036621e+01	1.036612e+01	9.016948e-05	-5.649513e+21	-4.719658e+16	-9.823937e-03	1.692220e-04
1.004501e-17	6.250000e+00	6.093085e+04	6.093085e+04	1.001038e+02	1.041614e+01	1.041605e+01	9.123401e-05	1.157555e+21	9.440773e+15	2.067506e-03	1.709502e-04
1.044555e-17	6.250000e+00	6.059325e+04	6.059325e+04	9.971084e+01	1.046835e+01	1.046826e+01	9.231469e-05	-1.291400e+21	-1.027234e+16	-2.371542e-03	1.727643e-04
1.086206e-17	6.250000e+00	6.023167e+04	6.023167e+04	9.932210e+01	1.051250e+01	1.051241e+01	9.340158e-05	-2.251630e+22	-1.753746e+17	-4.260532e-02	1.745345e-04
1.129518e-17	6.250000e+00	5.991527e+04	5.991527e+04	9.893261e+01	1.056198e+01	1.056189e+01	9.450160e-05	-2.104892e+21	-1.601410e+16	-4.089155e-03	1.762820e-04
1.174557e-17	6.250000e+00	5.959888e+04	5.959888e+04	9.854640e+01	1.062618e+01	1.062609e+01	9.561751e-05	-1.714531e+21	-1.265491e+16	-3.420158e-03	1.782950e-04
1.221392e-17	6.250000e+00	5.924643e+04	5.924643e+04	9.816233e+01	1.066758e+01	1.066749e+01	9.674120e-05	2.803994e+21	2.029769e+16	5.761788e-03	1.800545e-04
1.270094e-17	6.250000e+00	5.891572e+04	5.891572e+04	9.777820e+01	1.072023e+01	1.072013e+01	9.788544e-05	-1.109016e+21	-7.832802e+15	-2.343545e-03	1.819588e-04
1.320738e-17	6.250000e+00	5.858448e+04	5.858448e+04	9.739495e+01	1.077074e+01	1.077064e+01	9.904156e-05	-1.241377e+21	-8.563974e+15	-2.698251e-03	1.838498e-04
1.373402e-17	6.250000e+00	5.824752e+04	5.824752e+04	9.701470e+01	1.082146e+01	1.082136e+01	1.002047e-04	-2.771296e+21	-1.867471e+16	-6.199932e-03	1.857840e-04
1.428165e-17	6.250000e+00	5.792899e+04	5.792899e+04	9.663263e+01	1.087299e+01	1.087289e+01	1.013848e-04	-4.618551e+21	-3.039215e+16	-1.061982e-02	1.876951e-04
1.485112e-17	6.250000e+00	5.769206e+04	5.769206e+04	9.626264e+01	1.098334e+01	1.098324e+01	1.025826e-04	1.087408e+22	6.803313e+16	2.552132e-02	1.903787e-04
1.544330e-17	6.250000e+00	5.729090e+04	5.729090e+04	9.588334e+01	1.099140e+01	1.099130e+01	1.037877e-04	-1.166357e+21	-7.270528e+15	-2.834617e-03	1.918525e-04
1.605909e-17	6.250000e+00	5.705908e+04	5.705908e+04	9.550895e+01	1.108754e+01	1.108743e+01	1.050182e-04	2.617805e+21	1.562289e+16	6.492392e-03	1.943168e-04
1.669944e-17	6.250000e+00	5.672446e+04	5.672446e+04	9.513233e+01	1.113221e+01	1.113210e+01	1.062518e-04	2.547771e+21	1.490230e+16	6.507286e-03	1.962506e-04
1.736532e-17	6.250000e+00	5.629627e+04	5.629627e+04	9.475988e+01	1.113548e+01	1.113537e+01	1.075017e-04	2.056151e+21	1.200911e+16	5.454413e-03	1.978013e-04
1.805775e-17	6.250000e+00	5.600642e+04	5.600642e+04	9.439053e+01	1.120216e+01	1.120205e+01	1.087703e-04	2.248822e+21	1.274810e+16	6.121495e-03	2.000157e-04
1.877779e-17	6.250000e+00	5.569237e+04	5.569237e+04	9.402603e+01	1.124848e+01	1.124837e+01	1.100539e-04	1.484767e+21	8.244980e+15	4.156913e-03	2.019752e-04
1.952655e-17	6.250000e+00	5.535315e+04	5.535315e+04	9.365590e+01	1.130485e+01	1.130474e+01	1.113519e-04	2.620191e+21	1.419085e+16	7.563317e-03	2.042314e-04
2.030515e-17	6.250000e+00	5.501579e+04	5.501579e+04	9.328947e+01	1.134136e+01	1.134125e+01	1.126684e-04	1.878620e+22	1.001183e+17	5.591053e-02	2.061473e-04
2.111481e-17	6.250000e+00	5.469450e+04	5.469450e+04	9.292626e+01	1.139569e+01	1.139557e+01	1.139930e-04	1.224651e+21	6.372498e+15	3.753058e-03	2.083516e-04
2.195675e-17	6.250000e+00	5.438049e+04	5.438049e+04	9.256046e+01	1.144722e+01	1.144710e+01	1.153356e-04	4.815942e+21	2.450085e+16	1.518996e-02	2.105023e-04
2.283226e-17	6.250000e+00	5.406750e+04	5.406750e+04	9.220148e+01	1.149575e+01	1.149564e+01	1.167006e-04	-4.926302e+21	-2.453770e+16	-1.599303e-02	2.126185e-04
2.374268e-17	6.250000e+00	5.377798e+04	5.377798e+04	9.183860e+01	1.155916e+01	1.155904e+01	1.180770e-04	3.961927e+21	1.919884e+16	1.321221e-02	2.149423e-04
2.468941e-17	6.250000e+00	5.342723e+04	5.342723e+04	9.148035e+01	1.159824e+01	1.159813e+01	1.194683e-04	1.303649e+21	6.211540e+15	4.491989e-03	2.170849e-04
2.567388e-17	6.250000e+00	5.315633e+04	5.315633e+04	9.112327e+01	1.166239e+01	1.166227e+01	1.208781e-04	2.502527e+21	1.159956e+16	8.844944e-03	2.193979e-04
2.669761e-17	6.250000e+00	5.282947e+04	5.282947e+04	9.076750e+01	1.170944e+01	1.170932e+01	1.223003e-04	1.768494e+21	8.033823e+15	6.446345e-03	2.216461e-04
2.776216e-17	6.250000e+00	5.253212e+04	5.253212e+04	9.041179e+01	1.175998e+01	1.175985e+01	1.237439e-04	2.576478e+21	1.145497e+16	9.660355e-03	2.238626e-04
2.886916e-17	6.250000e+00	5.220339e+04	5.220339e+04	9.006021e+01	1.181258e+01	1.181246e+01	1.252024e-04	2.171630e+21	9.441948e+15	8.402021e-03	2.262800e-04
3.002030e-17	6.250000e+00	5.187024e+04	5.187024e+04	8.970406e+01	1.185293e+01	1.185281e+01	1.266760e-04	1.749604e+21	7.478428e+15	6.989397e-03	2.285113e-04
3.121734e-17	6.250000e+00	5.156728e+04	5.156728e+04	8.935534e+01	1.190182e+01	1.190170e+01	1.281650e-04	2.329854e+21	9.755762e+15	9.584044e-03	2.308018e-04
3.246212e-17	6.250000e+00	5.133021e+04	5.133021e+04	8.900608e+01	1.197608e+01	1.197595e+01	1.296791e-04	-2.851744e+22	-1.157541e+17	-1.200430e-01	2.333145e-04
3.375652e-17	6.250000e+00	5.101892e+04	5.101892e+04	8.865624e+01	1.202189e+01	1.202176e+01	1.312100e-04	-4.745922e+21	-1.889982e+16	-2.059471e-02	2.356359e-04
3.510254e-17	6.250000e+00	5.066037e+04	5.066037e+04	8.831169e+01	1.206135e+01	1.206122e+01	1.327528e-04	-2.005042e+21	-7.854965e+15	-9.013079e-03	2.380825e-04
3.650224e-17	6.250000e+00	5.037420e+04	5.037420e+04	8.796818e+01	1.211024e+01	1.211011e+01	1.343138e-04	2.775556e+21	1.065579e+16	1.283514e-02	2.404057e-04
3.795774e-17	6.250000e+00	5.008449e+04	5.008449e+04	8.762322e+01	1.216959e+01	1.216946e+01	1.358956e-04	-5.767320e+21	-2.160698e+16	-2.745043e-02	2.429813e-04
3.947128e-17	6.250000e+00	4.973342e+04	4.973342e+04	8.728275e+01	1.220015e+01	1.220002e+01	1.375086e-04	-2.016697e+21	-7.461298e+15	-9.942379e-03	2.453109e-04
4.104517e-17	6.250000e+00	4.942952e+04	4.942952e+04	8.693885e+01	1.224860e+01	1.224846e+01	1.391265e-04	4.453918e+21	1.615513e+16	2.264131e-02	2.477993e-04
4.268182e-17	6.250000e+00	4.913606e+04	4.913606e+04	8.659818e+01	1.229899e+01	1.229884e+01	1.407652e-04	-2.657077e+21	-9.441863e+15	-1.391534e-02	2.503047e-04
4.438373e-17	6.250000e+00	4.883599e+04	4.883599e+04	8.625904e+01	1.234624e+01	1.234609e+01	1.424150e-04	-3.932591e+21	-1.370900e+16	-2.123587e-02	2.528102e-04
4.615351e-17	6.250000e+00	4.854225e+04	4.854225e+04	8.592378e+01	1.239684e+01	1.239669e+01	1.441038e-04	3.682618e+21	1.257773e+16	2.049503e-02	2.553824e-04
4.799385e-17	6.250000e+00	4.828906e+04	4.828906e+04	8.558661e+01	1.246053e+01	1.246039e+01	1.458052e-04	5.350224e+21	1.781102e+16	3.056466e-02	2.580405e-04
4.990758e-17	6.250000e+00	4.794005e+04	4.794005e+04	8.525194e+01	1.249303e+01	1.249288e+01	1.475131e-04	-3.515889e+21	-1.155305e+16	-2.082735e-02	2.605969e-04
5.189761e-17	6.250000e+00	4.764721e+04	4.764721e+04	8.491973e+01	1.254157e+01	1.254142e+01	1.492598e-04	1.775319e+21	5.721595e+15	1.084377e-02	2.632173e-04
5.396699e-17	6.250000e+00	4.738735e+04	4.738735e+04	8.458836e+01	1.259451e+01	1.259436e+01	1.510076e-04	-3.063718e+21	-9.668132e+15	-1.923216e-02	2.657779e-04
5.611889e-17	6.250000e+00	4.706515e+04	4.706515e+04	8.425522e+01	1.263783e+01	1.263768e+01	1.528056e-04	3.098910e+21	9.612726e+15	2.012811e-02	2.685178e-04
5.835660e-17	6.250000e+00	4.679491e+04	4.679491e+04	8.392690e+01	1.268078e+01	1.268063e+01	1.545991e-04	2.902869e+21	8.853142e+15	1.940553e-02	2.709863e-04
6.068353e-17	6.250000e+00	4.653519e+04	4.653519e+04	8.359817e+01	1.274245e+01	1.274229e+01	1.564150e-04	5.755168e+21	1.713141e+16	3.955867e-02	2.738240e-04
6.310325e-17	6.250000e+00	4.624728e+04	4.624728e+04	8.326979e+01	1.278884e+01	1.278868e+01	1.582569e-04	2.681333e+21	7.837822e+15	1.901128e-02	2.765317e-04
6.561945e-17	6.250000e+00	4.591637e+04	4.591637e+04	8.294331e+01	1.282312e+01	1.282296e+01	1.601355e-04	2.994483e+21	8.636810e+15	2.200773e-02	2.792712e-04
6.823599e-17	6.250000e+00	4.566235e+04	4.566235e+04	8.262243e+01	1.287390e+01	1.287374e+01	1.620132e-04	6.740015e+21	1.905941e+16	5.092852e-02	2.819370e-04
7.095686e-17	6.250000e+00	4.534529e+04	4.534529e+04	8.229937e+01	1.291534e+01	1.291518e+01	1.639151e-04	-1.193028e+22	-3.319869e+16	-9.334282e-02	2.848221e-04
7.378622e-17	6.250000e+00	4.506237e+04	4.506237e+04	8.197722e+01	1.296010e+01	1.295993e+01	1.658540e-04	2.217999e+21	6.066249e+15	1.790534e-02	2.876035e-04
7.672839e-17	6.250000e+00	4.478245e+04	4.478245e+04	8.165706e+01	1.300388e+01	1.300371e+01	1.678118e-04	3.589114e+21	9.652109e+15	2.989093e-02	2.903790e-04
7.978789e-17	6.250000e+00	4.449424e+04	4.449424e+04	8.133757e+01	1.305100e+01	1.305083e+01	1.697906e-04	-8.746378e+21	-2.309987e+16	-7.523163e-02	2.933188e-04
8.296938e-17	6.250000e+00	4.425030e+04	4.425030e+04	8.101882e+01	1.310633e+01	1.310616e+01	1.717878e-04	9.574266e+21	2.475710e+16	8.464782e-02	2.961863e-04
8.627774e-17	6.250000e+00	4.394254e+04	4.394254e+04	8.070276e+01	1.314225e+01	1.314207e+01	1.738119e-04	9.943216e+21	2.536171e+16	9.103159e-02	2.990780e-04
8.971801e-17	6.250000e+00	4.367051e+04	4.367051e+04	8.038651e+01	1.318635e+01	1.318617e+01	1.758630e-04	-3.849900e+21	-9.656660e+15	-3.635795e-02	3.019508e-04
9.329546e-17	6.250000e+00	4.338574e+04	4.338574e+04	8.007106e+01	1.322994e+01	1.322976e+01	1.779274e-04	-8.527315e+21	-2.103889e+16	-8.320864e-02	3.049375e-04
9.701555e-17	6.250000e+00	4.312094e+04	4.312094e+04	7.975781e+01	1.327414e+01	1.327396e+01	1.800308e-04	2.539708e+21	6.162429e+15	2.555253e-02	3.078351e-04
1.008840e-16	6.250000e+00	4.284364e+04	4.284364e+04	7.944454e+01	1.331726e+01	1.331708e+01	1.821444e-04	-4.478530e+21	-1.069206e+16	-4.653666e-02	3.108340e-04
1.049067e-16	6.250000e+00	4.259001e+04	4.259001e+04	7.913316e+01	1.336756e+01	1.336738e+01	1.842970e-04	-2.311624e+22	-5.415720e+16	-2.474399e-01	3.138661e-04
1.090898e-16	6.250000e+00	4.230491e+04	4.230491e+04	7.882491e+01	1.340044e+01	1.340025e+01	1.864705e-04	1.524645e+22	3.528369e+16	1.687743e-01	3.167584e-04
1.134396e-16	6.250000e+00	4.202889e+04	4.202889e+04	7.851788e+01	1.344534e+01	1.344515e+01	1.886688e-04	3.338448e+21	7.597766e+15	3.818531e-02	3.199071e-04
1.179630e-16	6.250000e+00	4.178644e+04	4.178644e+04	7.820929e+01	1.349314e+01	1.349295e+01	1.908944e-04	8.282011e+21	1.851697e+16	9.751018e-02	3.229072e-04
1.226667e-16	6.250000e+00	4.151250e+04	4.151250e+04	7.790542e+01	1.353828e+01	1.353809e+01	1.931353e-04	2.083318e+21	4.580759e+15	2.534851e-02	3.261255e-04
1.275579e-16	6.250000e+00	4.123184e+04	4.123184e+04	7.759894e+01	1.357616e+01	1.357596e+01	1.954167e-04	2.715661e+21	5.888318e+15	3.418245e-02	3.292639e-04
1.326442e-16	6.250000e+00	4.095997e+04	4.095997e+04	7.729780e+01	1.361646e+01	1.361626e+01	1.977179e-04	3.700090e+21	7.904805e+15	4.813995e-02	3.324334e-04
1.379333e-16	6.250000e+00	4.072163e+04	4.072163e+04	7.699305e+01	1.366013e+01	1.365993e+01	2.000436e-04	2.557242e+21	5.376476e+15	3.425607e-02	3.354515e-04
1.434333e-16	6.250000e+00	4.045135e+04	4.045135e+04	7.669477e+01	1.370354e+01	1.370334e+01	2.024001e-04	4.133033e+21	8.552729e+15	5.723937e-02	3.387660e-04
1.491527e-16	6.250000e+00	4.017213e+04	4.017213e+04	7.639263e+01	1.373673e+01	1.373653e+01	2.047830e-04	4.290893e+21	8.772650e+15	6.151981e-02	3.419468e-04
1.551000e-16	6.250000e+00	3.993669e+04	3.993669e+04	7.609448e+01	1.378129e+01	1.378108e+01	2.072113e-04	3.885083e+21	7.815408e+15	5.736294e-02	3.450783e-04
1.612845e-16	6.250000e+00	3.967796e+04	3.967796e+04	7.579574e+01	1.382209e+01	1.382188e+01	2.096391e-04	2.373508e+21	4.704600e+15	3.620224e-02	3.483568e-04
1.677157e-16	6.250000e+00	3.942651e+04	3.942651e+04	7.549933e+01	1.385961e+01	1.385940e+01	2.121118e-04	2.942749e+21	5.754367e+15	4.633429e-02	3.515303e-04
1.744032e-16	6.250000e+00	3.915709e+04	3.915709e+04	7.520630e+01	1.390066e+01	1.390044e+01	2.146242e-04	1.890443e+21	3.642392e+15	3.080371e-02	3.549973e-04
1.813574e-16	6.250000e+00	3.889925e+04	3.889925e+04	7.491069e+01	1.393934e+01	1.393912e+01	2.171356e-04	2.177389e+22	4.137381e+16	3.667084e-01	3.583446e-04
1.885890e-16	6.250000e+00	3.864511e+04	3.864511e+04	7.461854e+01	1.397668e+01	1.397646e+01	2.197052e-04	2.039337e+21	3.823571e+15	3.549013e-02	3.616675e-04
1.961088e-16	6.250000e+00	3.837648e+04	3.837648e+04	7.432569e+01	1.401234e+01	1.401211e+01	2.222984e-04	-1.591546e+24	-2.946227e+18	-2.868035e+01	3.651282e-04
2.039285e-16	6.250000e+00	3.814745e+04	3.814745e+04	7.403634e+01	1.404987e+01	1.404964e+01	2.249015e-04	4.411648e+21	8.058231e+15	8.191524e-02	3.683043e-04
2.120601e-16	6.250000e+00	3.789704e+04	3.789704e+04	7.374761e+01	1.408855e+01	1.408833e+01	2.275576e-04	4.938553e+21	8.897494e+15	9.476861e-02	3.717587e-04
2.205158e-16	6.250000e+00	3.764319e+04	3.764319e+04	7.345691e+01	1.412970e+01	1.412947e+01	2.302439e-04	4.445285e+21	7.892880e+15	8.821834e-02	3.753586e-04
2.293088e-16	6.250000e+00	3.741320e+04	3.741320e+04	7.316935e+01	1.416863e+01	1.416840e+01	2.329489e-04	2.620802e+22	4.589812e+16	5.362919e-01	3.787067e-04
2.384523e-16	6.250000e+00	3.716184e+04	3.716184e+04	7.288169e+01	1.420404e+01	1.420381e+01	2.357080e-04	1.754136e+21	3.033914e+15	3.712520e-02	3.822213e-04
2.479604e-16	6.250000e+00	3.689085e+04	3.689085e+04	7.259830e+01	1.423508e+01	1.423484e+01	2.384674e-04	5.189631e+21	8.878458e+15	1.139291e-01	3.858701e-04
2.578477e-16	6.250000e+00	3.667270e+04	3.667270e+04	7.231400e+01	1.427630e+01	1.427606e+01	2.412858e-04	2.683887e+21	4.525703e+15	6.069337e-02	3.892896e-04
2.681292e-16	6.250000e+00	3.641084e+04	3.641084e+04	7.203064e+01	1.430925e+01	1.430901e+01	2.441264e-04	2.245702e+21	3.743409e+15	5.263688e-02	3.929944e-04
2.788207e-16	6.250000e+00	3.615628e+04	3.615628e+04	7.174716e+01	1.434402e+01	1.434377e+01	2.470052e-04	4.316872e+21	7.109102e+15	1.047953e-01	3.967228e-04
2.899385e-16	6.250000e+00	3.594075e+04	3.594075e+04	7.146930e+01	1.438185e+01	1.438160e+01	2.499013e-04	5.305779e+21	8.623344e+15	1.327104e-01	4.001544e-04
3.014996e-16	6.250000e+00	3.567040e+04	3.567040e+04	7.118962e+01	1.441096e+01	1.441071e+01	2.528553e-04	6.319099e+21	1.016695e+16	1.641370e-01	4.040033e-04
3.135217e-16	6.250000e+00	3.543326e+04	3.543326e+04	7.090614e+01	1.444608e+01	1.444583e+01	2.558255e-04	2.309429e+21	3.670745e+15	6.202124e-02	4.076984e-04
3.260232e-16	6.250000e+00	3.519594e+04	3.519594e+04	7.063310e+01	1.448100e+01	1.448074e+01	2.588523e-04	1.516456e+21	2.381427e+15	4.211706e-02	4.114394e-04
3.390232e-16	6.250000e+00	3.497141e+04	3.497141e+04	7.035507e+01	1.451791e+01	1.451765e+01	2.619019e-04	3.378049e+21	5.237755e+15	9.687047e-02	4.151366e-04
3.525415e-16	6.250000e+00	3.472408e+04	3.472408e+04	7.008154e+01	1.455027e+01	1.455000e+01	2.649739e-04	2.507127e+21	3.844334e+15	7.449271e-02	4.190253e-04
3.665989e-16	6.250000e+00	3.449549e+04	3.449549e+04	6.980758e+01	1.458276e+01	1.458249e+01	2.680944e-04	1.581720e+21	2.398454e+15	4.857463e-02	4.227439e-04
3.812168e-16	6.250000e+00	3.428845e+04	3.428845e+04	6.953283e+01	1.461971e+01	1.461944e+01	2.712611e-04	2.617438e+21	3.919065e+15	8.283775e-02	4.263742e-04
3.964176e-16	6.250000e+00	3.402444e+04	3.402444e+04	6.926144e+01	1.464778e+01	1.464751e+01	2.744523e-04	1.885456e+21	2.796127e+15	6.202298e-02	4.305077e-04
4.122245e-16	6.250000e+00	3.382190e+04	3.382190e+04	6.899041e+01	1.468334e+01	1.468306e+01	2.776801e-04	1.884377e+21	2.760853e+15	6.386594e-02	4.341372e-04
4.286617e-16	6.250000e+00	3.356048e+04	3.356048e+04	6.871969e+01	1.471078e+01	1.471050e+01	2.809838e-04	2.533544e+21	3.677481e+15	8.926451e-02	4.383363e-04
4.457543e-16	6.250000e+00	3.333766e+04	3.333766e+04	6.844988e+01	1.474252e+01	1.474224e+01	2.842597e-04	1.705321e+21	2.448764e+15	6.211860e-02	4.422183e-04
4.635285e-16	6.250000e+00	3.310901e+04	3.310901e+04	6.818272e+01	1.477480e+01	1.477451e+01	2.876216e-04	2.372442e+21	3.369673e+15	8.944497e-02	4.462471e-04
4.820114e-16	6.250000e+00	3.288991e+04	3.288991e+04	6.791521e+01	1.480784e+01	1.480754e+01	2.909977e-04	1.847617e+21	2.595100e+15	7.200954e-02	4.502243e-04
5.012313e-16	6.250000e+00	3.266975e+04	3.266975e+04	6.765041e+01	1.483934e+01	1.483905e+01	2.944358e-04	1.865560e+21	2.592600e+15	7.519198e-02	4.542228e-04
5.212176e-16	6.250000e+00	3.245256e+04	3.245256e+04	6.738533e+01	1.486832e+01	1.486802e+01	2.978934e-04	1.312167e+21	1.805840e+15	5.468085e-02	4.581555e-04
5.420008e-16	6.250000e+00	3.222342e+04	3.222342e+04	6.719878e+01	1.489713e+01	1.489683e+01	3.017926e-04	1.447113e+21	1.972374e+15	6.247917e-02	4.623075e-04
5.636128e-16	6.250000e+00	3.202762e+04	3.202762e+04	6.685343e+01	1.492410e+01	1.492379e+01	3.049218e-04	1.183487e+21	1.598538e+15	5.267827e-02	4.659759e-04
5.860865e-16	6.250000e+00	3.181211e+04	3.181211e+04	6.659274e+01	1.494377e+01	1.494346e+01	3.085153e-04	1.282128e+21	1.720406e+15	5.902830e-02	4.697509e-04
6.094563e-16	6.250000e+00	3.162775e+04	3.162775e+04	6.633051e+01	1.496500e+01	1.496469e+01	3.121589e-04	1.314625e+21	1.751531e+15	6.230912e-02	4.731605e-04
6.337580e-16	6.250000e+00	3.144287e+04	3.144287e+04	6.607142e+01	1.498138e+01	1.498106e+01	3.158259e-04	1.293477e+21	1.713959e+15	6.313048e-02	4.764634e-04
6.590287e-16	6.250000e+00	3.123326e+04	3.123326e+04	6.581232e+01	1.499697e+01	1.499665e+01	3.195389e-04	1.051465e+21	1.386045e+15	5.306392e-02	4.801602e-04
6.853070e-16	6.250000e+00	3.100488e+04	3.100488e+04	6.555362e+01	1.502479e+01	1.502447e+01	3.233191e-04	9.436407e+20	1.232435e+15	4.940236e-02	4.845945e-04
7.126332e-16	6.250000e+00	3.081743e+04	3.081743e+04	6.529738e+01	1.502597e+01	1.502564e+01	3.271055e-04	1.089801e+21	1.422771e+15	5.881065e-02	4.875801e-04
7.410490e-16	6.250000e+00	3.063216e+04	3.063216e+04	6.504475e+01	1.504210e+01	1.504177e+01	3.309729e-04	8.357803e+20	1.085298e+15	4.648309e-02	4.910559e-04
7.705979e-16	6.250000e+00	3.042658e+04	3.042658e+04	6.478687e+01	1.505019e+01	1.504986e+01	3.348793e-04	8.543795e+20	1.106473e+15	4.914466e-02	4.946396e-04
8.013250e-16	6.250000e+00	3.022082e+04	3.022082e+04	6.453682e+01	1.506299e+01	1.506265e+01	3.387822e-04	9.656258e+20	1.245241e+15	5.746040e-02	4.984307e-04
8.332774e-16	6.250000e+00	3.002418e+04	3.002418e+04	6.427957e+01	1.507467e+01	1.507433e+01	3.428037e-04	1.025797e+21	1.317718e+15	6.306627e-02	5.020843e-04
8.665038e-16	6.250000e+00	2.983052e+04	2.983052e+04	6.402892e+01	1.508506e+01	1.508471e+01	3.468414e-04	7.935332e+20	1.015851e+15	5.039092e-02	5.056922e-04
9.010551e-16	6.250000e+00	2.963826e+04	2.963826e+04	6.377913e+01	1.509647e+01	1.509612e+01	3.509169e-04	8.740718e+20	1.114731e+15	5.732903e-02	5.093575e-04
9.369841e-16	6.250000e+00	2.942818e+04	2.942818e+04	6.352989e+01	1.510680e+01	1.510644e+01	3.550580e-04	7.191392e+20	9.140106e+14	4.887507e-02	5.133446e-04
9.743457e-16	6.250000e+00	2.923622e+04	2.923622e+04	6.327984e+01	1.511374e+01	1.511339e+01	3.592366e-04	8.878801e+20	1.125885e+15	6.235047e-02	5.169528e-04
1.013197e-15	6.250000e+00	2.903264e+04	2.903264e+04	6.303286e+01	1.512603e+01	1.512567e+01	3.634817e-04	6.758860e+20	8.535876e+14	4.915093e-02	5.210009e-04
1.053598e-15	6.250000e+00	2.883202e+04	2.883202e+04	6.278673e+01	1.514597e+01	1.514560e+01	3.677374e-04	6.624104e+20	8.310790e+14	4.987045e-02	5.253176e-04
1.095609e-15	6.250000e+00	2.863985e+04	2.863985e+04	6.254020e+01	1.514404e+01	1.514367e+01	3.720535e-04	6.681529e+20	8.388164e+14	5.201321e-02	5.287752e-04
1.139296e-15	6.250000e+00	2.844190e+04	2.844190e+04	6.229398e+01	1.517415e+01	1.517377e+01	3.764615e-04	5.802902e+20	7.213132e+14	4.676740e-02	5.335137e-04
1.184725e-15	6.250000e+00	2.824333e+04	2.824333e+04	6.205137e+01	1.516346e+01	1.516308e+01	3.808836e-04	6.326541e+20	7.891765e+14	5.280541e-02	5.368866e-04
1.231965e-15	6.250000e+00	2.804942e+04	2.804942e+04	6.180809e+01	1.516658e+01	1.516619e+01	3.853648e-04	6.073299e+20	7.568101e+14	5.246823e-02	5.407091e-04
1.281089e-15	6.250000e+00	2.785264e+04	2.785264e+04	6.156438e+01	1.517757e+01	1.517718e+01	3.898932e-04	5.202426e+20	6.459440e+14	4.655486e-02	5.449238e-04
1.332171e-15	6.250000e+00	2.765443e+04	2.765443e+04	6.132431e+01	1.520254e+01	1.520214e+01	3.944890e-04	5.313122e+20	6.542887e+14	4.927400e-02	5.497325e-04
1.385291e-15	6.250000e+00	2.746326e+04	2.746326e+04	6.108351e+01	1.519645e+01	1.519605e+01	3.991347e-04	5.687466e+20	7.017918e+14	5.460716e-02	5.533374e-04
1.440528e-15	6.250000e+00	2.726719e+04	2.726719e+04	6.084708e+01	1.523360e+01	1.523319e+01	4.038313e-04	5.365524e+20	6.540331e+14	5.339506e-02	5.586786e-04
1.497969e-15	6.250000e+00	2.707524e+04	2.707524e+04	6.060674e+01	1.521108e+01	1.521067e+01	4.086040e-04	4.775890e+20	5.864821e+14	4.923618e-02	5.618077e-04
1.557699e-15	6.250000e+00	2.688222e+04	2.688222e+04	6.036994e+01	1.522056e+01	1.522015e+01	4.134156e-04	4.304595e+20	5.269619e+14	4.599368e-02	5.661944e-04
1.619812e-15	6.250000e+00	2.668962e+04	2.668962e+04	6.013335e+01	1.522939e+01	1.522897e+01	4.182957e-04	4.604929e+20	5.620960e+14	5.100376e-02	5.706109e-04
1.684400e-15	6.250000e+00	2.649660e+04	2.649660e+04	5.989609e+01	1.523486e+01	1.523443e+01	4.232147e-04	4.189014e+20	5.104109e+14	4.811185e-02	5.749739e-04
1.751565e-15	6.250000e+00	2.630659e+04	2.630659e+04	5.966539e+01	1.524142e+01	1.524099e+01	4.281602e-04	3.789414e+20	4.607282e+14	4.511702e-02	5.793765e-04
1.821407e-15	6.250000e+00	2.612248e+04	2.612248e+04	5.942729e+01	1.524769e+01	1.524726e+01	4.332213e-04	3.753063e+20	4.553708e+14	4.628127e-02	5.837001e-04
1.894035e-15	6.250000e+00	2.592412e+04	2.592412e+04	5.919857e+01	1.525656e+01	1.525612e+01	4.383457e-04	3.571048e+20	4.320290e+14	4.574744e-02	5.885082e-04
1.969558e-15	6.250000e+00	2.574306e+04	2.574306e+04	5.896533e+01	1.527485e+01	1.527441e+01	4.434868e-04	3.496739e+20	4.205118e+14	4.639311e-02	5.933580e-04
2.048093e-15	6.250000e+00	2.556649e+04	2.556649e+04	5.873329e+01	1.534161e+01	1.534116e+01	4.487181e-04	3.611690e+20	4.249672e+14	4.959597e-02	6.000673e-04
2.129760e-15	6.250000e+00	2.536992e+04	2.536992e+04	5.850216e+01	1.529785e+01	1.529740e+01	4.539591e-04	3.384786e+20	4.039979e+14	4.830892e-02	6.029918e-04
2.214683e-15	6.250000e+00	2.517430e+04	2.517430e+04	5.827555e+01	1.528640e+01	1.528595e+01	4.593317e-04	3.205285e+20	3.840077e+14	4.755225e-02	6.072227e-04
2.302992e-15	6.250000e+00	2.499810e+04	2.499810e+04	5.804536e+01	1.530388e+01	1.530342e+01	4.647422e-04	2.864914e+20	3.412743e+14	4.402181e-02	6.122018e-04
2.394822e-15	6.250000e+00	2.481972e+04	2.481972e+04	5.781898e+01	1.532529e+01	1.532482e+01	4.702350e-04	2.828214e+20	3.345558e+14	4.504214e-02	6.174643e-04
2.490314e-15	6.250000e+00	2.462657e+04	2.462657e+04	5.759173e+01	1.530640e+01	1.530592e+01	4.757567e-04	2.813958e+20	3.349289e+14	4.660038e-02	6.215401e-04
2.589614e-15	6.250000e+00	2.444821e+04	2.444821e+04	5.736641e+01	1.532348e+01	1.532300e+01	4.813439e-04	2.601626e+20	3.079339e+14	4.467874e-02	6.267732e-04
2.692873e-15	6.250000e+00	2.426121e+04	2.426121e+04	5.713984e+01	1.533338e+01	1.533289e+01	4.869988e-04	2.364342e+20	2.789466e+14	4.219291e-02	6.320121e-04
2.800250e-15	6.250000e+00	2.408448e+04	2.408448e+04	5.691608e+01	1.534237e+01	1.534188e+01	4.927624e-04	2.389875e+20	2.811339e+14	4.423643e-02	6.370230e-04
2.911908e-15	6.250000e+00	2.391435e+04	2.391435e+04	5.669313e+01	1.536877e+01	1.536827e+01	4.985439e-04	2.353001e+20	2.744266e+14	4.512533e-02	6.426590e-04
3.028018e-15	6.250000e+00	2.372957e+04	2.372957e+04	5.647267e+01	1.535962e+01	1.535912e+01	5.044189e-04	2.099719e+20	2.456170e+14	4.186035e-02	6.472777e-04
3.148759e-15	6.250000e+00	2.354024e+04	2.354024e+04	5.625036e+01	1.534645e+01	1.534594e+01	5.103553e-04	2.130370e+20	2.502737e+14	4.420706e-02	6.519241e-04
3.274314e-15	6.250000e+00	2.337168e+04	2.337168e+04	5.602992e+01	1.537265e+01	1.537213e+01	5.163171e-04	2.037021e+20	2.372748e+14	4.381643e-02	6.577469e-04
3.404875e-15	6.250000e+00	2.319375e+04	2.319375e+04	5.581166e+01	1.537532e+01	1.537480e+01	5.224191e-04	1.931226e+20	2.247566e+14	4.315877e-02	6.629077e-04
3.540642e-15	6.250000e+00	2.302577e+04	2.302577e+04	5.559179e+01	1.539034e+01	1.538981e+01	5.285832e-04	1.839215e+20	2.130056e+14	4.262390e-02	6.683965e-04
3.681823e-15	6.250000e+00	2.284473e+04	2.284473e+04	5.537380e+01	1.538760e+01	1.538706e+01	5.347927e-04	1.739726e+20	2.016633e+14	4.194128e-02	6.735731e-04
3.828633e-15	6.250000e+00	2.266912e+04	2.266912e+04	5.515690e+01	1.539347e+01	1.539293e+01	5.411018e-04	1.689033e+20	1.954140e+14	4.232102e-02	6.790501e-04
3.981298e-15	6.250000e+00	2.250196e+04	2.250196e+04	5.494111e+01	1.539862e+01	1.539808e+01	5.474727e-04	1.619594e+20	1.870667e+14	4.211099e-02	6.843236e-04
4.140049e-15	6.250000e+00	2.236794e+04	2.236794e+04	5.472674e+01	1.540344e+01	1.540288e+01	5.539103e-04	1.513268e+20	1.745130e+14	4.053935e-02	6.886389e-04
4.305131e-15	6.250000e+00	2.217293e+04	2.217293e+04	5.451060e+01	1.543605e+01	1.543549e+01	5.604085e-04	1.471111e+20	1.678667e+14	4.117383e-02	6.961664e-04
4.476796e-15	6.250000e+00	2.198978e+04	2.198978e+04	5.436919e+01	1.541665e+01	1.541608e+01	5.675646e-04	1.414926e+20	1.624740e+14	4.127816e-02	7.010824e-04
4.655305e-15	6.250000e+00	2.184525e+04	2.184525e+04	5.407998e+01	1.544510e+01	1.544453e+01	5.735304e-04	1.337795e+20	1.522073e+14	4.033625e-02	7.070233e-04
4.840933e-15	6.250000e+00	2.168206e+04	2.168206e+04	5.386305e+01	1.541723e+01	1.541665e+01	5.802866e-04	1.277901e+20	1.467118e+14	4.000237e-02	7.110593e-04
5.033962e-15	6.250000e+00	2.154350e+04	2.154350e+04	5.365243e+01	1.541705e+01	1.541647e+01	5.870945e-04	1.235242e+20	1.418224e+14	3.992658e-02	7.156245e-04
5.234688e-15	6.250000e+00	2.141110e+04	2.141110e+04	5.344304e+01	1.541361e+01	1.541301e+01	5.940172e-04	1.195421e+20	1.374040e+14	3.984895e-02	7.198885e-04
5.443418e-15	6.250000e+00	2.126937e+04	2.126937e+04	5.323323e+01	1.539940e+01	1.539879e+01	6.010077e-04	1.110376e+20	1.282188e+14	3.826380e-02	7.240175e-04
5.660471e-15	6.250000e+00	2.113225e+04	2.113225e+04	5.302359e+01	1.539125e+01	1.539064e+01	6.080957e-04	1.078536e+20	1.248720e+14	3.838810e-02	7.283298e-04
5.886178e-15	6.250000e+00	2.100195e+04	2.100195e+04	5.281539e+01	1.538717e+01	1.538655e+01	6.152142e-04	1.063748e+20	1.233235e+14	3.905101e-02	7.326542e-04
6.120886e-15	6.250000e+00	2.088808e+04	2.088808e+04	5.260711e+01	1.540697e+01	1.540635e+01	6.224595e-04	1.026788e+20	1.182755e+14	3.873281e-02	7.375961e-04
6.364952e-15	6.250000e+00	2.074681e+04	2.074681e+04	5.240005e+01	1.539204e+01	1.539141e+01	6.297707e-04	9.585044e+19	1.109465e+14	3.740493e-02	7.418990e-04
6.618751e-15	6.250000e+00	2.057353e+04	2.057353e+04	5.219447e+01	1.533872e+01	1.533808e+01	6.371969e-04	9.211471e+19	1.084885e+14	3.748657e-02	7.455558e-04
6.882670e-15	6.250000e+00	2.043541e+04	2.043541e+04	5.199138e+01	1.532392e+01	1.532328e+01	6.447307e-04	8.820162e+19	1.043822e+14	3.712364e-02	7.498710e-04
7.157112e-15	6.250000e+00	2.030728e+04	2.030728e+04	5.178637e+01	1.532392e+01	1.532327e+01	6.522970e-04	8.546063e+19	1.011384e+14	3.711918e-02	7.546024e-04
7.442497e-15	6.250000e+00	2.018534e+04	2.018534e+04	5.158479e+01	1.533221e+01	1.533155e+01	6.599453e-04	8.292308e+19	9.787047e+13	3.711819e-02	7.595717e-04
7.739262e-15	6.250000e+00	2.004432e+04	2.004432e+04	5.138043e+01	1.530880e+01	1.530813e+01	6.677041e-04	7.928987e+19	9.430021e+13	3.675800e-02	7.637471e-04
8.047860e-15	6.250000e+00	1.986448e+04	1.986448e+04	5.117907e+01	1.525155e+01	1.525087e+01	6.755847e-04	7.505398e+19	9.095027e+13	3.639810e-02	7.677798e-04
8.368764e-15	6.250000e+00	1.972733e+04	1.972733e+04	5.097830e+01	1.524678e+01	1.524610e+01	6.835500e-04	7.138250e+19	8.663646e+13	3.583778e-02	7.728760e-04
8.702463e-15	6.250000e+00	1.959472e+04	1.959472e+04	5.077978e+01	1.525063e+01	1.524994e+01	6.915893e-04	6.810034e+19	8.254877e+13	3.536270e-02	7.783030e-04
9.049468e-15	6.250000e+00	1.944984e+04	1.944984e+04	5.058083e+01	1.521731e+01	1.521662e+01	6.997531e-04	6.524417e+19	7.995609e+13	3.516030e-02	7.823876e-04
9.410310e-15	6.250000e+00	1.929632e+04	1.929632e+04	5.038369e+01	1.519551e+01	1.519480e+01	7.079257e-04	6.269499e+19	7.738500e+13	3.515209e-02	7.874820e-04
9.785540e-15	6.250000e+00	1.915859e+04	1.915859e+04	5.018329e+01	1.517523e+01	1.517451e+01	7.162644e-04	6.004898e+19	7.461552e+13	3.489631e-02	7.920851e-04
1.017573e-14	6.250000e+00	1.901179e+04	1.901179e+04	4.998689e+01	1.516820e+01	1.516747e+01	7.247024e-04	5.683854e+19	7.079022e+13	3.432565e-02	7.978309e-04
1.058148e-14	6.250000e+00	1.889056e+04	1.889056e+04	4.979071e+01	1.516181e+01	1.516107e+01	7.332124e-04	5.435010e+19	6.783372e+13	3.388971e-02	8.026130e-04
1.100341e-14	6.250000e+00	1.873415e+04	1.873415e+04	4.959527e+01	1.512410e+01	1.512336e+01	7.418000e-04	5.204636e+19	6.577215e+13	3.383073e-02	8.073012e-04
1.144217e-14	6.250000e+00	1.860556e+04	1.860556e+04	4.940166e+01	1.513733e+01	1.513658e+01	7.505614e-04	4.972115e+19	6.255973e+13	3.345173e-02	8.135916e-04
1.189842e-14	6.250000e+00	1.845502e+04	1.845502e+04	4.920835e+01	1.510578e+01	1.510502e+01	7.593978e-04	4.753156e+19	6.043189e+13	3.330431e-02	8.185187e-04
1.237286e-14	6.250000e+00	1.832452e+04	1.832452e+04	4.901465e+01	1.509735e+01	1.509658e+01	7.683452e-04	4.593558e+19	5.856598e+13	3.334855e-02	8.238878e-04
1.286622e-14	6.250000e+00	1.816972e+04	1.816972e+04	4.882189e+01	1.505795e+01	1.505717e+01	7.773837e-04	4.347269e+19	5.615491e+13	3.292813e-02	8.287387e-04
1.337925e-14	6.250000e+00	1.803172e+04	1.803172e+04	4.862366e+01	1.505620e+01	1.505542e+01	7.863775e-04	4.130131e+19	5.338100e+13	3.249897e-02	8.349843e-04
1.391274e-14	6.250000e+00	1.789219e+04	1.789219e+04	4.843521e+01	1.501975e+01	1.501896e+01	7.955805e-04	3.945755e+19	5.161975e+13	3.227775e-02	8.394585e-04
1.446750e-14	6.250000e+00	1.777327e+04	1.777327e+04	4.824327e+01	1.500270e+01	1.500189e+01	8.049031e-04	3.779387e+19	4.972495e+13	3.196509e-02	8.441159e-04
1.504439e-14	6.250000e+00	1.766758e+04	1.766758e+04	4.805467e+01	1.498909e+01	1.498828e+01	8.143952e-04	3.614792e+19	4.777565e+13	3.149849e-02	8.483955e-04
1.564427e-14	6.250000e+00	1.753291e+04	1.753291e+04	4.786520e+01	1.496108e+01	1.496026e+01	8.239844e-04	3.484547e+19	4.648694e+13	3.154767e-02	8.533143e-04
1.626808e-14	6.250000e+00	1.740530e+04	1.740530e+04	4.767797e+01	1.493619e+01	1.493536e+01	8.336669e-04	3.314700e+19	4.459075e+13	3.112637e-02	8.581407e-04
1.691676e-14	6.250000e+00	1.729129e+04	1.729129e+04	4.749088e+01	1.491905e+01	1.491820e+01	8.434453e-04	3.190073e+19	4.316138e+13	3.095670e-02	8.628069e-04
1.759130e-14	6.250000e+00	1.715845e+04	1.715845e+04	4.730273e+01	1.490194e+01	1.490109e+01	8.533728e-04	3.032320e+19	4.126304e+13	3.058273e-02	8.684898e-04
1.829274e-14	6.250000e+00	1.703710e+04	1.703710e+04	4.711719e+01	1.489370e+01	1.489284e+01	8.634599e-04	2.925505e+19	3.991977e+13	3.057131e-02	8.741922e-04
1.902215e-14	6.250000e+00	1.691269e+04	1.691269e+04	4.693254e+01	1.483920e+01	1.483833e+01	8.735644e-04	2.769878e+19	3.849536e+13	3.002539e-02	8.774003e-04
1.978065e-14	6.250000e+00	1.679109e+04	1.679109e+04	4.674948e+01	1.481436e+01	1.481348e+01	8.838516e-04	2.663134e+19	3.732314e+13	2.992884e-02	8.822752e-04
2.056939e-14	6.250000e+00	1.667693e+04	1.667693e+04	4.656509e+01	1.482385e+01	1.482295e+01	8.942574e-04	2.542062e+19	3.551251e+13	2.955949e-02	8.888835e-04
2.138958e-14	6.250000e+00	1.654676e+04	1.654676e+04	4.638141e+01	1.476518e+01	1.476427e+01	9.047812e-04	2.416277e+19	3.443128e+13	2.921955e-02	8.923307e-04
2.224248e-14	6.250000e+00	1.641780e+04	1.641780e+04	4.620231e+01	1.475202e+01	1.475111e+01	9.153856e-04	2.308553e+19	3.304321e+13	2.903066e-02	8.985385e-04
2.312939e-14	6.250000e+00	1.630348e+04	1.630348e+04	4.601781e+01	1.472012e+01	1.471919e+01	9.261523e-04	2.222606e+19	3.215926e+13	2.894358e-02	9.028820e-04
2.405166e-14	6.250000e+00	1.618446e+04	1.618446e+04	4.583804e+01	1.472472e+01	1.472378e+01	9.370413e-04	2.119061e+19	3.061315e+13	2.862487e-02	9.098061e-04
2.501070e-14	6.250000e+00	1.606825e+04	1.606825e+04	4.565709e+01	1.466533e+01	1.466438e+01	9.480584e-04	2.024740e+19	2.984767e+13	2.835422e-02	9.126898e-04
2.600799e-14	6.250000e+00	1.594736e+04	1.594736e+04	4.547833e+01	1.470935e+01	1.470839e+01	9.591668e-04	1.944108e+19	2.823275e+13	2.827273e-02	9.223689e-04
2.704504e-14	6.250000e+00	1.579259e+04	1.579259e+04	4.529926e+01	1.464250e+01	1.464153e+01	9.704776e-04	1.823984e+19	2.709848e+13	2.785134e-02	9.271756e-04
2.812344e-14	6.250000e+00	1.569818e+04	1.569818e+04	4.512190e+01	1.465512e+01	1.465414e+01	9.818409e-04	1.773921e+19	2.624141e+13	2.791122e-02	9.335553e-04
2.924485e-14	6.250000e+00	1.557114e+04	1.557114e+04	4.494466e+01	1.458844e+01	1.458745e+01	9.934387e-04	1.670272e+19	2.527800e+13	2.737007e-02	9.368895e-04
3.041097e-14	6.250000e+00	1.545337e+04	1.545337e+04	4.476755e+01	1.457216e+01	1.457116e+01	1.005077e-03	1.603246e+19	2.439945e+13	2.728825e-02	9.429765e-04
3.162359e-14	6.250000e+00	1.530558e+04	1.530558e+04	4.459132e+01	1.452793e+01	1.452692e+01	1.016888e-03	1.506044e+19	2.327119e+13	2.689550e-02	9.491917e-04
3.288456e-14	6.250000e+00	1.518797e+04	1.518797e+04	4.441685e+01	1.451239e+01	1.451136e+01	1.028913e-03	1.436159e+19	2.231039e+13	2.665599e-02	9.555189e-04
3.419581e-14	6.250000e+00	1.505905e+04	1.505905e+04	4.424150e+01	1.449650e+01	1.449546e+01	1.040910e-03	1.371482e+19	2.142268e+13	2.656402e-02	9.626441e-04
3.555934e-14	6.250000e+00	1.495345e+04	1.495345e+04	4.406953e+01	1.449202e+01	1.449096e+01	1.053117e-03	1.311819e+19	2.052248e+13	2.631832e-02	9.691421e-04
3.697725e-14	6.250000e+00	1.482277e+04	1.482277e+04	4.389505e+01	1.442393e+01	1.442286e+01	1.065533e-03	1.236640e+19	1.980733e+13	2.592316e-02	9.730926e-04
3.845169e-14	6.250000e+00	1.470159e+04	1.470159e+04	4.372480e+01	1.441994e+01	1.441886e+01	1.078081e-03	1.183978e+19	1.899009e+13	2.585914e-02	9.808423e-04
3.998493e-14	6.250000e+00	1.457548e+04	1.457548e+04	4.355046e+01	1.438497e+01	1.438388e+01	1.090640e-03	1.118427e+19	1.815778e+13	2.550261e-02	9.869294e-04
4.157931e-14	6.250000e+00	1.445820e+04	1.445820e+04	4.337916e+01	1.443038e+01	1.442928e+01	1.103574e-03	1.075723e+19	1.719141e+13	2.554000e-02	9.980760e-04
4.323726e-14	6.250000e+00	1.433901e+04	1.433901e+04	4.320838e+01	1.438815e+01	1.438703e+01	1.116538e-03	1.020591e+19	1.655111e+13	2.525494e-02	1.003427e-03
4.496131e-14	6.250000e+00	1.421103e+04	1.421103e+04	4.303885e+01	1.430637e+01	1.430524e+01	1.129650e-03	9.616431e+18	1.604601e+13	2.488729e-02	1.006709e-03
4.675412e-14	6.250000e+00	1.409925e+04	1.409925e+04	4.287079e+01	1.433424e+01	1.433310e+01	1.142860e-03	9.245616e+18	1.527784e+13	2.489127e-02	1.016667e-03
4.861841e-14	6.250000e+00	1.397034e+04	1.397034e+04	4.270212e+01	1.429397e+01	1.429282e+01	1.156447e-03	8.725951e+18	1.462339e+13	2.459629e-02	1.023166e-03
5.055704e-14	6.250000e+00	1.385960e+04	1.385960e+04	4.253360e+01	1.425778e+01	1.425662e+01	1.169938e-03	8.282790e+18	1.405777e+13	2.429489e-02	1.028730e-03
5.257297e-14	6.250000e+00	1.375094e+04	1.375094e+04	4.236684e+01	1.423299e+01	1.423180e+01	1.183705e-03	7.923020e+18	1.356471e+13	2.417238e-02	1.035055e-03
5.466928e-14	6.250000e+00	1.361798e+04	1.361798e+04	4.219999e+01	1.421580e+01	1.421460e+01	1.197576e-03	7.468311e+18	1.286370e+13	2.391941e-02	1.043899e-03
5.684919e-14	6.250000e+00	1.351234e+04	1.351234e+04	4.203314e+01	1.420432e+01	1.420311e+01	1.211698e-03	7.134116e+18	1.233781e+13	2.375630e-02	1.051211e-03
5.911601e-14	6.250000e+00	1.339087e+04	1.339087e+04	4.186903e+01	1.418979e+01	1.418857e+01	1.225952e-03	6.767842e+18	1.176441e+13	2.357748e-02	1.059662e-03
6.147323e-14	6.250000e+00	1.327379e+04	1.327379e+04	4.170387e+01	1.415763e+01	1.415638e+01	1.240230e-03	6.415236e+18	1.127874e+13	2.335224e-02	1.066585e-03
6.392443e-14	6.250000e+00	1.315641e+04	1.315641e+04	4.154025e+01	1.416135e+01	1.416009e+01	1.254881e-03	6.117968e+18	1.074198e+13	2.328155e-02	1.076384e-03
6.647338e-14	6.250000e+00	1.304956e+04	1.304956e+04	4.139882e+01	1.411813e+01	1.411686e+01	1.269398e-03	5.795070e+18	1.033173e+13	2.297047e-02	1.081885e-03
6.912396e-14	6.250000e+00	1.295734e+04	1.295734e+04	4.120893e+01	1.410979e+01	1.410851e+01	1.284129e-03	5.561218e+18	9.944124e+12	2.283929e-02	1.088943e-03
7.188024e-14	6.250000e+00	1.285068e+04	1.285068e+04	4.104583e+01	1.409293e+01	1.409163e+01	1.299233e-03	5.298506e+18	9.531199e+12	2.267854e-02	1.096668e-03
7.474642e-14	6.250000e+00	1.273836e+04	1.273836e+04	4.088538e+01	1.407145e+01	1.407013e+01	1.314499e-03	5.036406e+18	9.129080e+12	2.252398e-02	1.104652e-03
7.772689e-14	6.250000e+00	1.263704e+04	1.263704e+04	4.072376e+01	1.405202e+01	1.405069e+01	1.329953e-03	4.799017e+18	8.759069e+12	2.233662e-02	1.111971e-03
8.082620e-14	6.250000e+00	1.254620e+04	1.254620e+04	4.056328e+01	1.402439e+01	1.402305e+01	1.345452e-03	4.592102e+18	8.464300e+12	2.215855e-02	1.117820e-03
8.404909e-14	6.250000e+00	1.245592e+04	1.245592e+04	4.040361e+01	1.404581e+01	1.404445e+01	1.361372e-03	4.425491e+18	8.095190e+12	2.213980e-02	1.127642e-03
8.740050e-14	6.250000e+00	1.234245e+04	1.234245e+04	4.024429e+01	1.399548e+01	1.399410e+01	1.377338e-03	4.181286e+18	7.787023e+12	2.189746e-02	1.133930e-03
9.088554e-14	6.250000e+00	1.226549e+04	1.226549e+04	4.008719e+01	1.397138e+01	1.396998e+01	1.393553e-03	4.019584e+18	7.550666e+12	2.171941e-02	1.139080e-03
9.450954e-14	6.250000e+00	1.216145e+04	1.216145e+04	3.992913e+01	1.392277e+01	1.392136e+01	1.409933e-03	3.809398e+18	7.281619e+12	2.147935e-02	1.144828e-03
9.827805e-14	6.250000e+00	1.208002e+04	1.208002e+04	3.977136e+01	1.390633e+01	1.390490e+01	1.426409e-03	3.665777e+18	7.048611e+12	2.137560e-02	1.151184e-03
1.021968e-13	6.250000e+00	1.196609e+04	1.196609e+04	3.961527e+01	1.387407e+01	1.387263e+01	1.443188e-03	3.463188e+18	6.736837e+12	2.117414e-02	1.159449e-03
1.062719e-13	6.250000e+00	1.187033e+04	1.187033e+04	3.945865e+01	1.384474e+01	1.384328e+01	1.460134e-03	3.294581e+18	6.477037e+12	2.096900e-02	1.166332e-03
1.105094e-13	6.250000e+00	1.177161e+04	1.177161e+04	3.930470e+01	1.381560e+01	1.381413e+01	1.477183e-03	3.135984e+18	6.230526e+12	2.081066e-02	1.173638e-03
1.149159e-13	6.250000e+00	1.167724e+04	1.167724e+04	3.914987e+01	1.379488e+01	1.379339e+01	1.494589e-03	2.990773e+18	5.986776e+12	2.066203e-02	1.181348e-03
1.194981e-13	6.250000e+00	1.158367e+04	1.158367e+04	3.899490e+01	1.377831e+01	1.377680e+01	1.512137e-03	2.852418e+18	5.744245e+12	2.051506e-02	1.189460e-03
1.242630e-13	6.250000e+00	1.149167e+04	1.149167e+04	3.884039e+01	1.374794e+01	1.374641e+01	1.529890e-03	2.717733e+18	5.533747e+12	2.034151e-02	1.196340e-03
1.292179e-13	6.250000e+00	1.138416e+04	1.138416e+04	3.868934e+01	1.376453e+01	1.376298e+01	1.547930e-03	2.583755e+18	5.229313e+12	2.026923e-02	1.209095e-03
1.343704e-13	6.250000e+00	1.129319e+04	1.129319e+04	3.853660e+01	1.368965e+01	1.368808e+01	1.566085e-03	2.447588e+18	5.090689e+12	1.998691e-02	1.212204e-03
1.397283e-13	6.250000e+00	1.120039e+04	1.120039e+04	3.838374e+01	1.366765e+01	1.366607e+01	1.584437e-03	2.331462e+18	4.888313e+12	1.984057e-02	1.220284e-03
1.452999e-13	6.250000e+00	1.110888e+04	1.110888e+04	3.823366e+01	1.365655e+01	1.365495e+01	1.603035e-03	2.225802e+18	4.685773e+12	1.973454e-02	1.229337e-03
1.510936e-13	6.250000e+00	1.102087e+04	1.102087e+04	3.808158e+01	1.363246e+01	1.363084e+01	1.621779e-03	2.123955e+18	4.511014e+12	1.959551e-02	1.236967e-03
1.571184e-13	6.250000e+00	1.092162e+04	1.092162e+04	3.793345e+01	1.360702e+01	1.360538e+01	1.640821e-03	2.013011e+18	4.315497e+12	1.943130e-02	1.245879e-03
1.633834e-13	6.250000e+00	1.085453e+04	1.085453e+04	3.778289e+01	1.360040e+01	1.359874e+01	1.660135e-03	1.943661e+18	4.176982e+12	1.934889e-02	1.252969e-03
1.698982e-13	6.250000e+00	1.074045e+04	1.074045e+04	3.763382e+01	1.355133e+01	1.354965e+01	1.679640e-03	1.821584e+18	3.986019e+12	1.911733e-02	1.261709e-03
1.766728e-13	6.250000e+00	1.065682e+04	1.065682e+04	3.748610e+01	1.356456e+01	1.356286e+01	1.699341e-03	1.746917e+18	3.804023e+12	1.906446e-02	1.272852e-03
1.837175e-13	6.250000e+00	1.053705e+04	1.053705e+04	3.733899e+01	1.355008e+01	1.354836e+01	1.719334e-03	1.638533e+18	3.587125e+12	1.892129e-02	1.285946e-03
1.910431e-13	6.250000e+00	1.045115e+04	1.045115e+04	3.719166e+01	1.347148e+01	1.346974e+01	1.739498e-03	1.548694e+18	3.490514e+12	1.863098e-02	1.288994e-03
1.986609e-13	6.250000e+00	1.037053e+04	1.037053e+04	3.704612e+01	1.345663e+01	1.345487e+01	1.759843e-03	1.480790e+18	3.355922e+12	1.851737e-02	1.297583e-03
2.065823e-13	6.250000e+00	1.026271e+04	1.026271e+04	3.690020e+01	1.343987e+01	1.343809e+01	1.780480e-03	1.395919e+18	3.183350e+12	1.839250e-02	1.309583e-03
2.148197e-13	6.250000e+00	1.018787e+04	1.018787e+04	3.675385e+01	1.342877e+01	1.342697e+01	1.801449e-03	1.338157e+18	3.064262e+12	1.828866e-02	1.318114e-03
2.233855e-13	6.250000e+00	1.008917e+04	1.008917e+04	3.660881e+01	1.338753e+01	1.338570e+01	1.822268e-03	1.261845e+18	2.934297e+12	1.810590e-02	1.326921e-03
2.322928e-13	6.250000e+00	9.999661e+03	9.999661e+03	3.645790e+01	1.336226e+01	1.336042e+01	1.843177e-03	1.197362e+18	2.810768e+12	1.796347e-02	1.336272e-03
2.415554e-13	6.250000e+00	9.918168e+03	9.918168e+03	3.631460e+01	1.336118e+01	1.335932e+01	1.864893e-03	1.145103e+18	2.689183e+12	1.789693e-02	1.347142e-03
2.511872e-13	6.250000e+00	9.841923e+03	9.841923e+03	3.616986e+01	1.333478e+01	1.333290e+01	1.886686e-03	1.093212e+18	2.592834e+12	1.775808e-02	1.354896e-03
2.612032e-13	6.250000e+00	9.748555e+03	9.748555e+03	3.602714e+01	1.330512e+01	1.330321e+01	1.908761e-03	1.033831e+18	2.479454e+12	1.761326e-02	1.364830e-03
2.716185e-13	6.250000e+00	9.685702e+03	9.685702e+03	3.588626e+01	1.328127e+01	1.327934e+01	1.931185e-03	9.942052e+17	2.405904e+12	1.749491e-02	1.371224e-03
2.824491e-13	6.250000e+00	9.598759e+03	9.598759e+03	3.574336e+01	1.324905e+01	1.324709e+01	1.953839e-03	9.422294e+17	2.307988e+12	1.734493e-02	1.380287e-03
2.937116e-13	6.250000e+00	9.527346e+03	9.527346e+03	3.560231e+01	1.321177e+01	1.320980e+01	1.976724e-03	9.001871e+17	2.236286e+12	1.720143e-02	1.386721e-03
3.054231e-13	6.250000e+00	9.460761e+03	9.460761e+03	3.546305e+01	1.321827e+01	1.321627e+01	2.000031e-03	8.667030e+17	2.147816e+12	1.715265e-02	1.397168e-03
3.176017e-13	6.250000e+00	9.374075e+03	9.374075e+03	3.532266e+01	1.319977e+01	1.319774e+01	2.023414e-03	8.223691e+17	2.052275e+12	1.704182e-02	1.408114e-03
3.302659e-13	6.250000e+00	9.320160e+03	9.320160e+03	3.518369e+01	1.315287e+01	1.315082e+01	2.047159e-03	7.911826e+17	2.009898e+12	1.687528e-02	1.411228e-03
3.434350e-13	6.250000e+00	9.231612e+03	9.231612e+03	3.504539e+01	1.312389e+01	1.312182e+01	2.071003e-03	7.480338e+17	1.921357e+12	1.673496e-02	1.421625e-03
3.571293e-13	6.250000e+00	9.152320e+03	9.152320e+03	3.490725e+01	1.310350e+01	1.310140e+01	2.095379e-03	7.121018e+17	1.843343e+12	1.663326e-02	1.431713e-03
3.713696e-13	6.250000e+00	9.088068e+03	9.088068e+03	3.476849e+01	1.306622e+01	1.306410e+01	2.120052e-03	6.813734e+17	1.789101e+12	1.648613e-02	1.437734e-03
3.861777e-13	6.250000e+00	9.008021e+03	9.008021e+03	3.464477e+01	1.305237e+01	1.305022e+01	2.150220e-03	6.481953e+17	1.711035e+12	1.639269e-02	1.448972e-03
4.015763e-13	6.250000e+00	8.935465e+03	8.935465e+03	3.448855e+01	1.301287e+01	1.301070e+01	2.168990e-03	6.169182e+17	1.653342e+12	1.624550e-02	1.456317e-03
4.175889e-13	6.250000e+00	8.868286e+03	8.868286e+03	3.434999e+01	1.299988e+01	1.299768e+01	2.194402e-03	5.910879e+17	1.592045e+12	1.616385e-02	1.465884e-03
4.342400e-13	6.250000e+00	8.787626e+03	8.787626e+03	3.421459e+01	1.295732e+01	1.295510e+01	2.220066e-03	5.591654e+17	1.530959e+12	1.600567e-02	1.474497e-03
4.515551e-13	6.250000e+00	8.726799e+03	8.726799e+03	3.407748e+01	1.292492e+01	1.292268e+01	2.246206e-03	5.358346e+17	1.485561e+12	1.587988e-02	1.481061e-03
4.695605e-13	6.250000e+00	8.668835e+03	8.668835e+03	3.394470e+01	1.288849e+01	1.288622e+01	2.272363e-03	5.140556e+17	1.445437e+12	1.575062e-02	1.486762e-03
4.882840e-13	6.250000e+00	8.604310e+03	8.604310e+03	3.381009e+01	1.285794e+01	1.285564e+01	2.299101e-03	4.914990e+17	1.398511e+12	1.563269e-02	1.494360e-03
5.077540e-13	6.250000e+00	8.540707e+03	8.540707e+03	3.367648e+01	1.285536e+01	1.285303e+01	2.326030e-03	4.720389e+17	1.344487e+12	1.558116e-02	1.505187e-03
5.280004e-13	6.250000e+00	8.481343e+03	8.481343e+03	3.354305e+01	1.279737e+01	1.279502e+01	2.353303e-03	4.506236e+17	1.312833e+12	1.540218e-02	1.508885e-03
5.490540e-13	6.250000e+00	8.422893e+03	8.422893e+03	3.341131e+01	1.276653e+01	1.276415e+01	2.380824e-03	4.320830e+17	1.274100e+12	1.528805e-02	1.515694e-03
5.709472e-13	6.250000e+00	8.364343e+03	8.364343e+03	3.327936e+01	1.271680e+01	1.271439e+01	2.408866e-03	4.128374e+17	1.241339e+12	1.512555e-02	1.520358e-03
5.937134e-13	6.250000e+00	8.280711e+03	8.280711e+03	3.314762e+01	1.272209e+01	1.271965e+01	2.436949e-03	3.915642e+17	1.174926e+12	1.508538e-02	1.536352e-03
6.173873e-13	6.250000e+00	8.237701e+03	8.237701e+03	3.301799e+01	1.266798e+01	1.266551e+01	2.465613e-03	3.775785e+17	1.157365e+12	1.493030e-02	1.537805e-03
6.420053e-13	6.250000e+00	8.176021e+03	8.176021e+03	3.288670e+01	1.262421e+01	1.262172e+01	2.494520e-03	3.601928e+17	1.123345e+12	1.478823e-02	1.544054e-03
6.676048e-13	6.250000e+00	8.102733e+03	8.102733e+03	3.275567e+01	1.261440e+01	1.261187e+01	2.523603e-03	3.426820e+17	1.072899e+12	1.471719e-02	1.556808e-03
6.942252e-13	6.250000e+00	8.051976e+03	8.051976e+03	3.262764e+01	1.255246e+01	1.254991e+01	2.553258e-03	3.280824e+17	1.052781e+12	1.453991e-02	1.558930e-03
7.219070e-13	6.250000e+00	8.012126e+03	8.012126e+03	3.249850e+01	1.254779e+01	1.254521e+01	2.583165e-03	3.190546e+17	1.025719e+12	1.449497e-02	1.566100e-03
7.506925e-13	6.250000e+00	7.918629e+03	7.918629e+03	3.237184e+01	1.248892e+01	1.248631e+01	2.613383e-03	2.970543e+17	9.777136e+11	1.431123e-02	1.577157e-03
7.806259e-13	6.250000e+00	7.859226e+03	7.859226e+03	3.224222e+01	1.246911e+01	1.246647e+01	2.643964e-03	2.843644e+17	9.434046e+11	1.422550e-02	1.586557e-03
8.117529e-13	6.250000e+00	7.787630e+03	7.787630e+03	3.211493e+01	1.242858e+01	1.242590e+01	2.674891e-03	2.690299e+17	9.071790e+11	1.408851e-02	1.595939e-03
8.441211e-13	6.250000e+00	7.726919e+03	7.726919e+03	3.198912e+01	1.237891e+01	1.237620e+01	2.706239e-03	2.560074e+17	8.807266e+11	1.394158e-02	1.602050e-03
8.777799e-13	6.250000e+00	7.668663e+03	7.668663e+03	3.186278e+01	1.235219e+01	1.234945e+01	2.738052e-03	2.447777e+17	8.512415e+11	1.384410e-02	1.610735e-03
9.127808e-13	6.250000e+00	7.606382e+03	7.606382e+03	3.173583e+01	1.232121e+01	1.231844e+01	2.770248e-03	2.332034e+17	8.212375e+11	1.373838e-02	1.619851e-03
9.491773e-13	6.250000e+00	7.519743e+03	7.519743e+03	3.160953e+01	1.226950e+01	1.226670e+01	2.802622e-03	2.175966e+17	7.825589e+11	1.357465e-02	1.631639e-03
9.870252e-13	6.250000e+00	7.472142e+03	7.472142e+03	3.148494e+01	1.222973e+01	1.222690e+01	2.835279e-03	2.089758e+17	7.638556e+11	1.345741e-02	1.636710e-03
1.026382e-12	6.250000e+00	7.409703e+03	7.409703e+03	3.136075e+01	1.222173e+01	1.221886e+01	2.868432e-03	1.994687e+17	7.314960e+11	1.339559e-02	1.649422e-03
1.067309e-12	6.250000e+00	7.335187e+03	7.335187e+03	3.123723e+01	1.220442e+01	1.220151e+01	2.902176e-03	1.885335e+17	6.963116e+11	1.331754e-02	1.663818e-03
1.109867e-12	6.250000e+00	7.269720e+03	7.269720e+03	3.111345e+01	1.216560e+01	1.216266e+01	2.936137e-03	1.786131e+17	6.702647e+11	1.319520e-02	1.673461e-03
1.154122e-12	6.250000e+00	7.211565e+03	7.211565e+03	3.099086e+01	1.213299e+01	1.213002e+01	2.970422e-03	1.702448e+17	6.474913e+11	1.309234e-02	1.682436e-03
1.200142e-12	6.250000e+00	7.143395e+03	7.143395e+03	3.086854e+01	1.206972e+01	1.206672e+01	3.005148e-03	1.602147e+17	6.254832e+11	1.292023e-02	1.689634e-03
1.247997e-12	6.250000e+00	7.085262e+03	7.085262e+03	3.074633e+01	1.207747e+01	1.207443e+01	3.040409e-03	1.535504e+17	5.975453e+11	1.289920e-02	1.704591e-03
1.297760e-12	6.250000e+00	7.034903e+03	7.034903e+03	3.062443e+01	1.200217e+01	1.199909e+01	3.075715e-03	1.459989e+17	5.862071e+11	1.271014e-02	1.706089e-03
1.349507e-12	6.250000e+00	6.965008e+03	6.965008e+03	3.049931e+01	1.197303e+01	1.196992e+01	3.110689e-03	1.378262e+17	5.601594e+11	1.261290e-02	1.719026e-03
1.403318e-12	6.250000e+00	6.923896e+03	6.923896e+03	3.039016e+01	1.195993e+01	1.195678e+01	3.146563e-03	1.332229e+17	5.444225e+11	1.255792e-02	1.727341e-03
1.459275e-12	6.250000e+00	6.834452e+03	6.834452e+03	3.025268e+01	1.197223e+01	1.196905e+01	3.183251e-03	1.246896e+17	5.069374e+11	1.254305e-02	1.751747e-03
1.517462e-12	6.250000e+00	6.785378e+03	6.785378e+03	3.015910e+01	1.186884e+01	1.186562e+01	3.225305e-03	1.179537e+17	5.008059e+11	1.230078e-02	1.749180e-03
1.577970e-12	6.250000e+00	6.729009e+03	6.729009e+03	3.000659e+01	1.186447e+01	1.186121e+01	3.256755e-03	1.127860e+17	4.797484e+11	1.226283e-02	1.763182e-03
1.640891e-12	6.250000e+00	6.682301e+03	6.682301e+03	2.988779e+01	1.184019e+01	1.183689e+01	3.294901e-03	1.082359e+17	4.651339e+11	1.218519e-02	1.771873e-03
1.706320e-12	6.250000e+00	6.653846e+03	6.653846e+03	2.976805e+01	1.180106e+01	1.179773e+01	3.333466e-03	1.050814e+17	4.591146e+11	1.208519e-02	1.773569e-03
1.774359e-12	6.250000e+00	6.589535e+03	6.589535e+03	2.965028e+01	1.179982e+01	1.179645e+01	3.372340e-03	9.985293e+16	4.365001e+11	1.205530e-02	1.790690e-03
1.845110e-12	6.250000e+00	6.541154e+03	6.541154e+03	2.953283e+01	1.170601e+01	1.170260e+01	3.411855e-03	9.450092e+16	4.299233e+11	1.183738e-02	1.789594e-03
1.918683e-12	6.250000e+00	6.493744e+03	6.493744e+03	2.941603e+01	1.170525e+01	1.170180e+01	3.451720e-03	9.095382e+16	4.139210e+11	1.181507e-02	1.802543e-03
1.995189e-12	6.250000e+00	6.444571e+03	6.444571e+03	2.930058e+01	1.169541e+01	1.169191e+01	3.492283e-03	8.722661e+16	3.986323e+11	1.176983e-02	1.814769e-03
2.074746e-12	6.250000e+00	6.402632e+03	6.402632e+03	2.918450e+01	1.167562e+01	1.167209e+01	3.532992e-03	8.398709e+16	3.870908e+11	1.170877e-02	1.823566e-03
2.157475e-12	6.250000e+00	6.359721e+03	6.359721e+03	2.906756e+01	1.161226e+01	1.160868e+01	3.573956e-03	8.020218e+16	3.798423e+11	1.156344e-02	1.825906e-03
2.243503e-12	6.250000e+00	6.311747e+03	6.311747e+03	2.895285e+01	1.156355e+01	1.155993e+01	3.616200e-03	7.642984e+16	3.696647e+11	1.144475e-02	1.832067e-03
2.332961e-12	6.250000e+00	6.271519e+03	6.271519e+03	2.883815e+01	1.151708e+01	1.151342e+01	3.657925e-03	7.328576e+16	3.616658e+11	1.133045e-02	1.836410e-03
2.425987e-12	6.250000e+00	6.224068e+03	6.224068e+03	2.872119e+01	1.147515e+01	1.147145e+01	3.699501e-03	6.989970e+16	3.513042e+11	1.122522e-02	1.843674e-03
2.522721e-12	6.250000e+00	6.193634e+03	6.193634e+03	2.860227e+01	1.146107e+01	1.145732e+01	3.742405e-03	6.794427e+16	3.435799e+11	1.118192e-02	1.850459e-03
2.623313e-12	6.250000e+00	6.146691e+03	6.146691e+03	2.848852e+01	1.138628e+01	1.138250e+01	3.786140e-03	6.442377e+16	3.366172e+11	1.101363e-02	1.852425e-03
2.727916e-12	6.250000e+00	6.097517e+03	6.097517e+03	2.837565e+01	1.137874e+01	1.137491e+01	3.830593e-03	6.166266e+16	3.232600e+11	1.097358e-02	1.866126e-03
2.836690e-12	6.250000e+00	6.046904e+03	6.046904e+03	2.826318e+01	1.129481e+01	1.129093e+01	3.874991e-03	5.817732e+16	3.164894e+11	1.079393e-02	1.867867e-03
2.949801e-12	6.250000e+00	6.006877e+03	6.006877e+03	2.815042e+01	1.128320e+01	1.127928e+01	3.920459e-03	5.606621e+16	3.065765e+11	1.075347e-02	1.878381e-03
3.067423e-12	6.250000e+00	5.968272e+03	5.968272e+03	2.803928e+01	1.123472e+01	1.123075e+01	3.966123e-03	5.372494e+16	3.001687e+11	1.064202e-02	1.882407e-03
3.189735e-12	6.250000e+00	5.926280e+03	5.926280e+03	2.792762e+01	1.119049e+01	1.118648e+01	4.012460e-03	5.136591e+16	2.927045e+11	1.054036e-02	1.888282e-03
3.316923e-12	6.250000e+00	5.882925e+03	5.882925e+03	2.781674e+01	1.114451e+01	1.114045e+01	4.059583e-03	4.902955e+16	2.852026e+11	1.043717e-02	1.894382e-03
3.449183e-12	6.250000e+00	5.850905e+03	5.850905e+03	2.770630e+01	1.111435e+01	1.111024e+01	4.106715e-03	4.736670e+16	2.792886e+11	1.036214e-02	1.899595e-03
3.586717e-12	6.250000e+00	5.808566e+03	5.808566e+03	2.759629e+01	1.108372e+01	1.107957e+01	4.153829e-03	4.535547e+16	2.711452e+11	1.028908e-02	1.908168e-03
3.729736e-12	6.250000e+00	5.769572e+03	5.769572e+03	2.748331e+01	1.104409e+01	1.103989e+01	4.201095e-03	4.345735e+16	2.644927e+11	1.019616e-02	1.914196e-03
3.878456e-12	6.250000e+00	5.723559e+03	5.723559e+03	2.736882e+01	1.097436e+01	1.097011e+01	4.249737e-03	4.115592e+16	2.585450e+11	1.005061e-02	1.917401e-03
4.033107e-12	6.250000e+00	5.652731e+03	5.652731e+03	2.726001e+01	1.100743e+01	1.100313e+01	4.299354e-03	3.879104e+16	2.400501e+11	1.008164e-02	1.947276e-03
4.193925e-12	6.250000e+00	5.630283e+03	5.630283e+03	2.715085e+01	1.095999e+01	1.095564e+01	4.349480e-03	3.765995e+16	2.381380e+11	9.984351e-03	1.946615e-03
4.361155e-12	6.250000e+00	5.607211e+03	5.607211e+03	2.704369e+01	1.086187e+01	1.085747e+01	4.400300e-03	3.619608e+16	2.394077e+11	9.795314e-03	1.937126e-03
4.535054e-12	6.250000e+00	5.573412e+03	5.573412e+03	2.693592e+01	1.082373e+01	1.081928e+01	4.451727e-03	3.481584e+16	2.343643e+11	9.710965e-03	1.942030e-03
4.715886e-12	6.250000e+00	5.537540e+03	5.537540e+03	2.682902e+01	1.079873e+01	1.079422e+01	4.503449e-03	3.350789e+16	2.281835e+11	9.652813e-03	1.950095e-03
4.903929e-12	6.250000e+00	5.495858e+03	5.495858e+03	2.672331e+01	1.076137e+01	1.075681e+01	4.555947e-03	3.199903e+16	2.217171e+11	9.573054e-03	1.958087e-03
5.099470e-12	6.250000e+00	5.447258e+03	5.447258e+03	2.661685e+01	1.070437e+01	1.069976e+01	4.608961e-03	3.022807e+16	2.150822e+11	9.453924e-03	1.965094e-03
5.302808e-12	6.250000e+00	5.424060e+03	5.424060e+03	2.651106e+01	1.066125e+01	1.065659e+01	4.663031e-03	2.931392e+16	2.128297e+11	9.365754e-03	1.965549e-03
5.514255e-12	6.250000e+00	5.379578e+03	5.379578e+03	2.640466e+01	1.059919e+01	1.059448e+01	4.716092e-03	2.775380e+16	2.074714e+11	9.240015e-03	1.970265e-03
5.734132e-12	6.250000e+00	5.324885e+03	5.324885e+03	2.629580e+01	1.060569e+01	1.060092e+01	4.769618e-03	2.635271e+16	1.963950e+11	9.233483e-03	1.991722e-03
5.962777e-12	6.250000e+00	5.308296e+03	5.308296e+03	2.618695e+01	1.054160e+01	1.053677e+01	4.824525e-03	2.560601e+16	1.967024e+11	9.112921e-03	1.985872e-03
6.200539e-12	6.250000e+00	5.279016e+03	5.279016e+03	2.607853e+01	1.049654e+01	1.049167e+01	4.872762e-03	2.466292e+16	1.935594e+11	9.023412e-03	1.988351e-03
6.447782e-12	6.250000e+00	5.256785e+03	5.256785e+03	2.601064e+01	1.048394e+01	1.047900e+01	4.941752e-03	2.406529e+16	1.900062e+11	8.992515e-03	1.994364e-03
6.704883e-12	6.250000e+00	5.235349e+03	5.235349e+03	2.593926e+01	1.044032e+01	1.043533e+01	4.986621e-03	2.336228e+16	1.883417e+11	8.910014e-03	1.994197e-03
6.972236e-12	6.250000e+00	5.204115e+03	5.204115e+03	2.580490e+01	1.040902e+01	1.040400e+01	5.019792e-03	2.250961e+16	1.842127e+11	8.845551e-03	2.000151e-03
7.250249e-12	6.250000e+00	5.188187e+03	5.188187e+03	2.558426e+01	1.042289e+01	1.041783e+01	5.067114e-03	2.221398e+16	1.805863e+11	8.864202e-03	2.008967e-03
7.539349e-12	6.250000e+00	5.172109e+03	5.172109e+03	2.543865e+01	1.035077e+01	1.034564e+01	5.124223e-03	2.154758e+16	1.813577e+11	8.732760e-03	2.001266e-03
7.839975e-12	6.250000e+00	5.144008e+03	5.144008e+03	2.533209e+01	1.033471e+01	1.032952e+01	5.182331e-03	2.089000e+16	1.771936e+11	8.700050e-03	2.009077e-03
8.152590e-12	6.250000e+00	5.132678e+03	5.132678e+03	2.522707e+01	1.030200e+01	1.029676e+01	5.240452e-03	2.051873e+16	1.768249e+11	8.640161e-03	2.007139e-03
8.477669e-12	6.250000e+00	5.121327e+03	5.121327e+03	2.512109e+01	1.030728e+01	1.030198e+01	5.299036e-03	2.030697e+16	1.745524e+11	8.646177e-03	2.012618e-03
8.815711e-12	6.250000e+00	5.132325e+03	5.132325e+03	2.501569e+01	1.028008e+01	1.027472e+01	5.358471e-03	2.042544e+16	1.779052e+11	8.603832e-03	2.003007e-03
9.167232e-12	6.250000e+00	5.128839e+03	5.128839e+03	2.491029e+01	1.026463e+01	1.025921e+01	5.417681e-03	2.028999e+16	1.780597e+11	8.575864e-03	2.001355e-03
9.532769e-12	6.250000e+00	5.127545e+03	5.127545e+03	2.480408e+01	1.022324e+01	1.021776e+01	5.478195e-03	2.009729e+16	1.799682e+11	8.505135e-03	1.993787e-03
9.912883e-12	6.250000e+00	5.129829e+03	5.129829e+03	2.469858e+01	1.020552e+01	1.019998e+01	5.538813e-03	2.008067e+16	1.813856e+11	8.479209e-03	1.989446e-03
1.030815e-11	6.250000e+00	5.134499e+03	5.134499e+03	2.459297e+01	1.017227e+01	1.016667e+01	5.599879e-03	2.003938e+16	1.839900e+11	8.423354e-03	1.981162e-03
1.071918e-11	6.250000e+00	5.147825e+03	5.147825e+03	2.448757e+01	1.015964e+01	1.015398e+01	5.661625e-03	2.026213e+16	1.871944e+11	8.407320e-03	1.973580e-03
1.114660e-11	6.250000e+00	5.148880e+03	5.148880e+03	2.438171e+01	1.013122e+01	1.012550e+01	5.723326e-03	2.017075e+16	1.889785e+11	8.360831e-03	1.967656e-03
1.159107e-11	6.250000e+00	5.159451e+03	5.159451e+03	2.427629e+01	1.012678e+01	1.012100e+01	5.785542e-03	2.037024e+16	1.912666e+11	8.357379e-03	1.962763e-03
1.205325e-11	6.250000e+00	5.157239e+03	5.157239e+03	2.417039e+01	1.008609e+01	1.008024e+01	5.848648e-03	2.016378e+16	1.931782e+11	8.290425e-03	1.955715e-03
1.253387e-11	6.250000e+00	5.149408e+03	5.149408e+03	2.406481e+01	1.010102e+01	1.009511e+01	5.911729e-03	2.006660e+16	1.908303e+11	8.313400e-03	1.961589e-03
1.303365e-11	6.250000e+00	5.191517e+03	5.191517e+03	2.395987e+01	1.004838e+01	1.004240e+01	5.975429e-03	2.072011e+16	2.022608e+11	8.241605e-03	1.935538e-03
1.355336e-11	6.250000e+00	5.181689e+03	5.181689e+03	2.385309e+01	1.000541e+01	9.999370e+00	6.039573e-03	2.035086e+16	2.029591e+11	8.171796e-03	1.930917e-03
1.409379e-11	6.250000e+00	5.220249e+03	5.220249e+03	2.374825e+01	1.000284e+01	9.996734e+00	6.104192e-03	2.113007e+16	2.110011e+11	8.175913e-03	1.916161e-03
1.465577e-11	6.250000e+00	5.206152e+03	5.206152e+03	2.364262e+01	9.992582e+00	9.986412e+00	6.169485e-03	2.080082e+16	2.087814e+11	8.158073e-03	1.919380e-03
1.524016e-11	6.250000e+00	5.203731e+03	5.203731e+03	2.353734e+01	9.961836e+00	9.955602e+00	6.234395e-03	2.062288e+16	2.102095e+11	8.107117e-03	1.914364e-03
1.584785e-11	6.250000e+00	5.224261e+03	5.224261e+03	2.343210e+01	9.915916e+00	9.909616e+00	6.300374e-03	2.087661e+16	2.177688e+11	8.046865e-03	1.898051e-03
1.647978e-11	6.250000e+00	5.232499e+03	5.232499e+03	2.332691e+01	9.883976e+00	9.877609e+00	6.366839e-03	2.091586e+16	2.217264e+11	7.998734e-03	1.888959e-03
1.713690e-11	6.250000e+00	5.236441e+03	5.236441e+03	2.322157e+01	9.919647e+00	9.913213e+00	6.433898e-03	2.114302e+16	2.201334e+11	8.055219e-03	1.894349e-03
1.782022e-11	6.250000e+00	5.259075e+03	5.259075e+03	2.311656e+01	9.878283e+00	9.871781e+00	6.501542e-03	2.145611e+16	2.281097e+11	8.000103e-03	1.878331e-03
1.853079e-11	6.250000e+00	5.277965e+03	5.277965e+03	2.301242e+01	9.825325e+00	9.818755e+00	6.569621e-03	2.164140e+16	2.363474e+11	7.925819e-03	1.861574e-03
1.926970e-11	6.250000e+00	5.288629e+03	5.288629e+03	2.290848e+01	9.828609e+00	9.821971e+00	6.638595e-03	2.187891e+16	2.385422e+11	7.932344e-03	1.858442e-03
2.003806e-11	6.250000e+00	5.293616e+03	5.293616e+03	2.280498e+01	9.832010e+00	9.825301e+00	6.708377e-03	2.200153e+16	2.394646e+11	7.939296e-03	1.857333e-03
2.083707e-11	6.250000e+00	5.298209e+03	5.298209e+03	2.270138e+01	9.792876e+00	9.786097e+00	6.778534e-03	2.193808e+16	2.435832e+11	7.882143e-03	1.848337e-03
2.166793e-11	6.250000e+00	5.316019e+03	5.316019e+03	2.259936e+01	9.789146e+00	9.782296e+00	6.849603e-03	2.231351e+16	2.482241e+11	7.883638e-03	1.841443e-03
2.253193e-11	6.250000e+00	5.321529e+03	5.321529e+03	2.249650e+01	9.795485e+00	9.788563e+00	6.921616e-03	2.246346e+16	2.490846e+11	7.895610e-03	1.840728e-03
2.343038e-11	6.250000e+00	5.314407e+03	5.314407e+03	2.239490e+01	9.752699e+00	9.745705e+00	6.994288e-03	2.212051e+16	2.507095e+11	7.827307e-03	1.835144e-03
2.436465e-11	6.250000e+00	5.348292e+03	5.348292e+03	2.229352e+01	9.730813e+00	9.723745e+00	7.067897e-03	2.277452e+16	2.610380e+11	7.806654e-03	1.819424e-03
2.533617e-11	6.250000e+00	5.372726e+03	5.372726e+03	2.219266e+01	9.711899e+00	9.704757e+00	7.142596e-03	2.324005e+16	2.689777e+11	7.786726e-03	1.807630e-03
2.634644e-11	6.250000e+00	5.379500e+03	5.379500e+03	2.209350e+01	9.703535e+00	9.696317e+00	7.218451e-03	2.336320e+16	2.715704e+11	7.778828e-03	1.803799e-03
2.739698e-11	6.250000e+00	5.380454e+03	5.380454e+03	2.199413e+01	9.685650e+00	9.678355e+00	7.294712e-03	2.330394e+16	2.733918e+11	7.752217e-03	1.800155e-03
2.848942e-11	6.250000e+00	5.387839e+03	5.387839e+03	2.189580e+01	9.689191e+00	9.681819e+00	7.372248e-03	2.349024e+16	2.750742e+11	7.760787e-03	1.798345e-03
2.962542e-11	6.250000e+00	5.404205e+03	5.404205e+03	2.179813e+01	9.691834e+00	9.684382e+00	7.451822e-03	2.388464e+16	2.793116e+11	7.772325e-03	1.793388e-03
3.080671e-11	6.250000e+00	5.426051e+03	5.426051e+03	2.169961e+01	9.659089e+00	9.651558e+00	7.531036e-03	2.424007e+16	2.883056e+11	7.730464e-03	1.780132e-03
3.203511e-11	6.250000e+00	5.436999e+03	5.436999e+03	2.160451e+01	9.632328e+00	9.624716e+00	7.612099e-03	2.437244e+16	2.939291e+11	7.694745e-03	1.771626e-03
3.331249e-11	6.250000e+00	5.430151e+03	5.430151e+03	2.150856e+01	9.650944e+00	9.643250e+00	7.693693e-03	2.429641e+16	2.901971e+11	7.719224e-03	1.777288e-03
3.464081e-11	6.250000e+00	5.457280e+03	5.457280e+03	2.141394e+01	9.639995e+00	9.632218e+00	7.776947e-03	2.489082e+16	2.989890e+11	7.713457e-03	1.766447e-03
3.602209e-11	6.250000e+00	5.468479e+03	5.468479e+03	2.132031e+01	9.590229e+00	9.582368e+00	7.861312e-03	2.493143e+16	3.073280e+11	7.647253e-03	1.753729e-03
3.745845e-11	6.250000e+00	5.474608e+03	5.474608e+03	2.122625e+01	9.626641e+00	9.618694e+00	7.947135e-03	2.525361e+16	3.054567e+11	7.702822e-03	1.758417e-03
3.895208e-11	6.250000e+00	5.494240e+03	5.494240e+03	2.113324e+01	9.633305e+00	9.625271e+00	8.033932e-03	2.577674e+16	3.107073e+11	7.722914e-03	1.753346e-03
4.050527e-11	6.250000e+00	5.503431e+03	5.503431e+03	2.104185e+01	9.616818e+00	9.608697e+00	8.121825e-03	2.591808e+16	3.150981e+11	7.700635e-03	1.747422e-03
4.212039e-11	6.250000e+00	5.514671e+03	5.514671e+03	2.095079e+01	9.575644e+00	9.567433e+00	8.210825e-03	2.600083e+16	3.229589e+11	7.646814e-03	1.736394e-03
4.379992e-11	6.250000e+00	5.518907e+03	5.518907e+03	2.086083e+01	9.582224e+00	9.573924e+00	8.300639e-03	2.613514e+16	3.235141e+11	7.656860e-03	1.736254e-03
4.554641e-11	6.250000e+00	5.504436e+03	5.504436e+03	2.077054e+01	9.612547e+00	9.604155e+00	8.392251e-03	2.592534e+16	3.158872e+11	7.695764e-03	1.746328e-03
4.736254e-11	6.250000e+00	5.531961e+03	5.531961e+03	2.068118e+01	9.562205e+00	9.553720e+00	8.485327e-03	2.636617e+16	3.298046e+11	7.633834e-03	1.728538e-03
4.925110e-11	6.250000e+00	5.552432e+03	5.552432e+03	2.059419e+01	9.551965e+00	9.543386e+00	8.578968e-03	2.682731e+16	3.373755e+11	7.625216e-03	1.720321e-03
5.121495e-11	6.250000e+00	5.574732e+03	5.574732e+03	2.050579e+01	9.537892e+00	9.529217e+00	8.675123e-03	2.733216e+16	3.462677e+11	7.614569e-03	1.710915e-03
5.325712e-11	6.250000e+00	5.581435e+03	5.581435e+03	2.041895e+01	9.531969e+00	9.523197e+00	8.771340e-03	2.748755e+16	3.493196e+11	7.611985e-03	1.707799e-03
5.538071e-11	6.250000e+00	5.590992e+03	5.590992e+03	2.033212e+01	9.543522e+00	9.534653e+00	8.868866e-03	2.779273e+16	3.510653e+11	7.630944e-03	1.706946e-03
5.758898e-11	6.250000e+00	5.610368e+03	5.610368e+03	2.024664e+01	9.548533e+00	9.539565e+00	8.968477e-03	2.834101e+16	3.570525e+11	7.648035e-03	1.701944e-03
5.988531e-11	6.250000e+00	5.614013e+03	5.614013e+03	2.016103e+01	9.544576e+00	9.535507e+00	9.069292e-03	2.841586e+16	3.587382e+11	7.643373e-03	1.700134e-03
6.227320e-11	6.250000e+00	5.644466e+03	5.644466e+03	2.007682e+01	9.521501e+00	9.512330e+00	9.171336e-03	2.912055e+16	3.721109e+11	7.623887e-03	1.686874e-03
6.475630e-11	6.250000e+00	5.659113e+03	5.659113e+03	1.999260e+01	9.522369e+00	9.513095e+00	9.274399e-03	2.951346e+16	3.769598e+11	7.627276e-03	1.682661e-03
6.733842e-11	6.250000e+00	5.648683e+03	5.648683e+03	1.990889e+01	9.513865e+00	9.504486e+00	9.378613e-03	2.919668e+16	3.745835e+11	7.615330e-03	1.684262e-03
7.002350e-11	6.250000e+00	5.688118e+03	5.688118e+03	1.982622e+01	9.534280e+00	9.524795e+00	9.484862e-03	3.040091e+16	3.858753e+11	7.658343e-03	1.676175e-03
7.281564e-11	6.250000e+00	5.683774e+03	5.683774e+03	1.974361e+01	9.508577e+00	9.498985e+00	9.592400e-03	3.014407e+16	3.878146e+11	7.622702e-03	1.672934e-03
7.571912e-11	6.250000e+00	5.724610e+03	5.724610e+03	1.966184e+01	9.522711e+00	9.513011e+00	9.699827e-03	3.140694e+16	4.010724e+11	7.662799e-03	1.663469e-03
7.873837e-11	6.250000e+00	5.709836e+03	5.709836e+03	1.958093e+01	9.547301e+00	9.537491e+00	9.810019e-03	3.110683e+16	3.921505e+11	7.688272e-03	1.672080e-03
8.187801e-11	6.250000e+00	5.745064e+03	5.745064e+03	1.949909e+01	9.514401e+00	9.504479e+00	9.921587e-03	3.194457e+16	4.097224e+11	7.656214e-03	1.656100e-03
8.514285e-11	6.250000e+00	5.745995e+03	5.745995e+03	1.941944e+01	9.490137e+00	9.480102e+00	1.003472e-02	3.184031e+16	4.136327e+11	7.625043e-03	1.651609e-03
8.853787e-11	6.250000e+00	5.762859e+03	5.762859e+03	1.933976e+01	9.479988e+00	9.469839e+00	1.014893e-02	3.227530e+16	4.215328e+11	7.616787e-03	1.645015e-03
9.206826e-11	6.250000e+00	5.782824e+03	5.782824e+03	1.925988e+01	9.500659e+00	9.490395e+00	1.026445e-02	3.301712e+16	4.265506e+11	7.658271e-03	1.642910e-03
9.573942e-11	6.250000e+00	5.792480e+03	5.792480e+03	1.918132e+01	9.493023e+00	9.482642e+00	1.038114e-02	3.325281e+16	4.313262e+11	7.648864e-03	1.638853e-03
9.955697e-11	6.250000e+00	5.802468e+03	5.802468e+03	1.910256e+01	9.476535e+00	9.466034e+00	1.050042e-02	3.344770e+16	4.376415e+11	7.627704e-03	1.633190e-03
1.035267e-10	6.250000e+00	5.820986e+03	5.820986e+03	1.902423e+01	9.487115e+00	9.476494e+00	1.062065e-02	3.409974e+16	4.436906e+11	7.653493e-03	1.629812e-03
1.076548e-10	6.250000e+00	5.839484e+03	5.839484e+03	1.894678e+01	9.474028e+00	9.463286e+00	1.074187e-02	3.459958e+16	4.533124e+11	7.643459e-03	1.622408e-03
1.119475e-10	6.250000e+00	5.856989e+03	5.856989e+03	1.886984e+01	9.471170e+00	9.460305e+00	1.086461e-02	3.514757e+16	4.611871e+11	7.649174e-03	1.617072e-03
1.164113e-10	6.250000e+00	5.832775e+03	5.832775e+03	1.879338e+01	9.494890e+00	9.483901e+00	1.098888e-02	3.453074e+16	4.474620e+11	7.672223e-03	1.627851e-03
1.210531e-10	6.250000e+00	5.888795e+03	5.888795e+03	1.871666e+01	9.486777e+00	9.475662e+00	1.111542e-02	3.629401e+16	4.723255e+11	7.687658e-03	1.610988e-03
1.258801e-10	6.250000e+00	5.903562e+03	5.903562e+03	1.864047e+01	9.481172e+00	9.469929e+00	1.124275e-02	3.674077e+16	4.795547e+11	7.685445e-03	1.606009e-03
1.308994e-10	6.250000e+00	5.942818e+03	5.942818e+03	1.856532e+01	9.481883e+00	9.470511e+00	1.137203e-02	3.805854e+16	4.965685e+11	7.701602e-03	1.595520e-03
1.361190e-10	6.250000e+00	5.945139e+03	5.945139e+03	1.848986e+01	9.461418e+00	9.449915e+00	1.150276e-02	3.799775e+16	5.011605e+11	7.674303e-03	1.591454e-03
1.415466e-10	6.250000e+00	5.967256e+03	5.967256e+03	1.841408e+01	9.473719e+00	9.462085e+00	1.163450e-02	3.886325e+16	5.092565e+11	7.704722e-03	1.587617e-03
1.471907e-10	6.250000e+00	6.003387e+03	6.003387e+03	1.834044e+01	9.459793e+00	9.448024e+00	1.176892e-02	4.002200e+16	5.283121e+11	7.698540e-03	1.575743e-03
1.530599e-10	6.250000e+00	5.974480e+03	5.974480e+03	1.826640e+01	9.500717e+00	9.488812e+00	1.190436e-02	3.932273e+16	5.079978e+11	7.748802e-03	1.590217e-03
1.591630e-10	6.250000e+00	6.024636e+03	6.024636e+03	1.819282e+01	9.482133e+00	9.470093e+00	1.204038e-02	4.098253e+16	5.346487e+11	7.745256e-03	1.573893e-03
1.655096e-10	6.250000e+00	6.042205e+03	6.042205e+03	1.811950e+01	9.461693e+00	9.449513e+00	1.218009e-02	4.147397e+16	5.469296e+11	7.724844e-03	1.565934e-03
1.721091e-10	6.250000e+00	6.058137e+03	6.058137e+03	1.804668e+01	9.460826e+00	9.448505e+00	1.232066e-02	4.205792e+16	5.548846e+11	7.731141e-03	1.561672e-03
1.789719e-10	6.250000e+00	6.084236e+03	6.084236e+03	1.797356e+01	9.479791e+00	9.467330e+00	1.246119e-02	4.318940e+16	5.641354e+11	7.770305e-03	1.558091e-03
1.861083e-10	6.250000e+00	6.095690e+03	6.095690e+03	1.790122e+01	9.457269e+00	9.444663e+00	1.260572e-02	4.345673e+16	5.744183e+11	7.745222e-03	1.551468e-03
1.935292e-10	6.250000e+00	6.128968e+03	6.128968e+03	1.782923e+01	9.533792e+00	9.521042e+00	1.275079e-02	4.539166e+16	5.762987e+11	7.872826e-03	1.555530e-03
2.012461e-10	6.250000e+00	6.142915e+03	6.142915e+03	1.775712e+01	9.470209e+00	9.457311e+00	1.289805e-02	4.541709e+16	5.962405e+11	7.788217e-03	1.541647e-03
2.092707e-10	6.250000e+00	6.151905e+03	6.151905e+03	1.768607e+01	9.465757e+00	9.452710e+00	1.304692e-02	4.573595e+16	6.018399e+11	7.785756e-03	1.538671e-03
2.176152e-10	6.250000e+00	6.178903e+03	6.178903e+03	1.761478e+01	9.491951e+00	9.478754e+00	1.319754e-02	4.706079e+16	6.107757e+11	7.837789e-03	1.536187e-03
2.262925e-10	6.250000e+00	6.245624e+03	6.245624e+03	1.754444e+01	9.483704e+00	9.470354e+00	1.334933e-02	4.977626e+16	6.488321e+11	7.856592e-03	1.518456e-03
2.353157e-10	6.250000e+00	6.235328e+03	6.235328e+03	1.747415e+01	9.498939e+00	9.485435e+00	1.350342e-02	4.945772e+16	6.395268e+11	7.870981e-03	1.523406e-03
2.446988e-10	6.250000e+00	6.260719e+03	6.260719e+03	1.740393e+01	9.462944e+00	9.449285e+00	1.365903e-02	5.023902e+16	6.620789e+11	7.834505e-03	1.511479e-03
2.544560e-10	6.250000e+00	6.265287e+03	6.265287e+03	1.733412e+01	9.464865e+00	9.451049e+00	1.381618e-02	5.046810e+16	6.644231e+11	7.841578e-03	1.510684e-03
2.646023e-10	6.250000e+00	6.331948e+03	6.331948e+03	1.726505e+01	9.494524e+00	9.480548e+00	1.397582e-02	5.373242e+16	6.964187e+11	7.918461e-03	1.499463e-03
2.751531e-10	6.250000e+00	6.339793e+03	6.339793e+03	1.719545e+01	9.491286e+00	9.477148e+00	1.413877e-02	5.405946e+16	7.018532e+11	7.917490e-03	1.497097e-03
2.861247e-10	6.250000e+00	6.324356e+03	6.324356e+03	1.712586e+01	9.482960e+00	9.468659e+00	1.430066e-02	5.324548e+16	6.943257e+11	7.893913e-03	1.499435e-03
2.975337e-10	6.250000e+00	6.389934e+03	6.389934e+03	1.705814e+01	9.467418e+00	9.452951e+00	1.446623e-02	5.618007e+16	7.386260e+11	7.910276e-03	1.481614e-03
3.093977e-10	6.250000e+00	6.414293e+03	6.414293e+03	1.698996e+01	9.477818e+00	9.463186e+00	1.463260e-02	5.745235e+16	7.512178e+11	7.936974e-03	1.477609e-03
3.217348e-10	6.250000e+00	6.410837e+03	6.410837e+03	1.692154e+01	9.489655e+00	9.474854e+00	1.480117e-02	5.742134e+16	7.461415e+11	7.954099e-03	1.480252e-03
3.345637e-10	6.250000e+00	6.478221e+03	6.478221e+03	1.685376e+01	9.472164e+00	9.457191e+00	1.497306e-02	6.055388e+16	7.941380e+11	7.960757e-03	1.462155e-03
3.479042e-10	6.250000e+00	6.498361e+03	6.498361e+03	1.678645e+01	9.498441e+00	9.483295e+00	1.514618e-02	6.187654e+16	8.003214e+11	8.009369e-03	1.461667e-03
3.617767e-10	6.250000e+00	6.517719e+03	6.517719e+03	1.671886e+01	9.553047e+00	9.537726e+00	1.532031e-02	6.351825e+16	7.983420e+11	8.100497e-03	1.465704e-03
3.762023e-10	6.250000e+00	6.561604e+03	6.561604e+03	1.665153e+01	9.471312e+00	9.455816e+00	1.549665e-02	6.491682e+16	8.517388e+11	8.005683e-03	1.443445e-03
3.912032e-10	6.250000e+00	6.590253e+03	6.590253e+03	1.658535e+01	9.477022e+00	9.461345e+00	1.567650e-02	6.655576e+16	8.706152e+11	8.030941e-03	1.438036e-03
4.068021e-10	6.250000e+00	6.624671e+03	6.624671e+03	1.651890e+01	9.521370e+00	9.505513e+00	1.585708e-02	6.900697e+16	8.818520e+11	8.112650e-03	1.437259e-03
4.230231e-10	6.250000e+00	6.652697e+03	6.652697e+03	1.645257e+01	9.489956e+00	9.473916e+00	1.604023e-02	7.021387e+16	9.122249e+11	8.082122e-03	1.426482e-03
4.398909e-10	6.250000e+00	6.669840e+03	6.669840e+03	1.638664e+01	9.520941e+00	9.504715e+00	1.622630e-02	7.159077e+16	9.150771e+11	8.135258e-03	1.427462e-03
4.574313e-10	6.250000e+00	6.707904e+03	6.707904e+03	1.632074e+01	9.493024e+00	9.476611e+00	1.641239e-02	7.351111e+16	9.535208e+11	8.119139e-03	1.415200e-03
4.756711e-10	6.250000e+00	6.755913e+03	6.755913e+03	1.625559e+01	9.494582e+00	9.477981e+00	1.660094e-02	7.641881e+16	9.904235e+11	8.144627e-03	1.405374e-03
4.946382e-10	6.250000e+00	6.792190e+03	6.792190e+03	1.619053e+01	9.485323e+00	9.468529e+00	1.679377e-02	7.857725e+16	1.023378e+12	8.153407e-03	1.396504e-03
5.143615e-10	6.250000e+00	6.823498e+03	6.823498e+03	1.612526e+01	9.486881e+00	9.469895e+00	1.698622e-02	8.057605e+16	1.048549e+12	8.170748e-03	1.390325e-03
5.348714e-10	6.250000e+00	6.847317e+03	6.847317e+03	1.606086e+01	9.528067e+00	9.510884e+00	1.718312e-02	8.275956e+16	1.053887e+12	8.247214e-03	1.391504e-03
5.561991e-10	6.250000e+00	6.904292e+03	6.904292e+03	1.599651e+01	9.511541e+00	9.494161e+00	1.738000e-02	8.632169e+16	1.108831e+12	8.253066e-03	1.377627e-03
5.783771e-10	6.250000e+00	6.907473e+03	6.907473e+03	1.593261e+01	9.498862e+00	9.481283e+00	1.757972e-02	8.636342e+16	1.116791e+12	8.238066e-03	1.375157e-03
6.014396e-10	6.250000e+00	6.976791e+03	6.976791e+03	1.586826e+01	9.520398e+00	9.502616e+00	1.778234e-02	9.156233e+16	1.170688e+12	8.308633e-03	1.364581e-03
6.254216e-10	6.250000e+00	7.021160e+03	7.021160e+03	1.580524e+01	9.505713e+00	9.487723e+00	1.798942e-02	9.451042e+16	1.217745e+12	8.308575e-03	1.353866e-03
6.503599e-10	6.250000e+00	7.064577e+03	7.064577e+03	1.574195e+01	9.524918e+00	9.506722e+00	1.819561e-02	9.814030e+16	1.251818e+12	8.365810e-03	1.348264e-03
6.762926e-10	6.250000e+00	7.106160e+03	7.106160e+03	1.567794e+01	9.523510e+00	9.505105e+00	1.840487e-02	1.012759e+17	1.292769e+12	8.383442e-03	1.340177e-03
7.032593e-10	6.250000e+00	7.140123e+03	7.140123e+03	1.561525e+01	9.510176e+00	9.491560e+00	1.861595e-02	1.037727e+17	1.333953e+12	8.387756e-03	1.331934e-03
7.313014e-10	6.250000e+00	7.190476e+03	7.190476e+03	1.555254e+01	9.516799e+00	9.497968e+00	1.883082e-02	1.079750e+17	1.383148e+12	8.426090e-03	1.323528e-03
7.604615e-10	6.250000e+00	7.246915e+03	7.246915e+03	1.549045e+01	9.539002e+00	9.519954e+00	1.904771e-02	1.131515e+17	1.432669e+12	8.491530e-03	1.316285e-03
7.907845e-10	6.250000e+00	7.278164e+03	7.278164e+03	1.542821e+01	9.521082e+00	9.501815e+00	1.926741e-02	1.155008e+17	1.476228e+12	8.483347e-03	1.308171e-03
8.223165e-10	6.250000e+00	7.323829e+03	7.323829e+03	1.536625e+01	9.515418e+00	9.495930e+00	1.948782e-02	1.194564e+17	1.531334e+12	8.503732e-03	1.299241e-03
8.551059e-10	6.250000e+00	7.369465e+03	7.369465e+03	1.530461e+01	9.522946e+00	9.503235e+00	1.971137e-02	1.237327e+17	1.579894e+12	8.538784e-03	1.292217e-03
8.892027e-10	6.250000e+00	7.422326e+03	7.422326e+03	1.524298e+01	9.533242e+00	9.513302e+00	1.993981e-02	1.289670e+17	1.637855e+12	8.587558e-03	1.284401e-03
9.246591e-10	6.250000e+00	7.471474e+03	7.471474e+03	1.518186e+01	9.539414e+00	9.519245e+00	2.016893e-02	1.337998e+17	1.693741e+12	8.620159e-03	1.276778e-03
9.615293e-10	6.250000e+00	7.536670e+03	7.536670e+03	1.512114e+01	9.547823e+00	9.527422e+00	2.040056e-02	1.406413e+17	1.772520e+12	8.675744e-03	1.266849e-03
9.998697e-10	6.250000e+00	7.557319e+03	7.557319e+03	1.505997e+01	9.566166e+00	9.545532e+00	2.063477e-02	1.431748e+17	1.787216e+12	8.712028e-03	1.265815e-03
1.039739e-09	6.250000e+00	7.637318e+03	7.637318e+03	1.499952e+01	9.544876e+00	9.524005e+00	2.087152e-02	1.512200e+17	1.908788e+12	8.729635e-03	1.249768e-03
1.081198e-09	6.250000e+00	7.682580e+03	7.682580e+03	1.493932e+01	9.544092e+00	9.522980e+00	2.111267e-02	1.562421e+17	1.972990e+12	8.756968e-03	1.242303e-03
1.124310e-09	6.250000e+00	7.709954e+03	7.709954e+03	1.487871e+01	9.546677e+00	9.525323e+00	2.135419e-02	1.594376e+17	2.010618e+12	8.778557e-03	1.238228e-03
1.169141e-09	6.250000e+00	7.800396e+03	7.800396e+03	1.481927e+01	9.564056e+00	9.542457e+00	2.159934e-02	1.706093e+17	2.132025e+12	8.861571e-03	1.226099e-03
1.215760e-09	6.250000e+00	7.855499e+03	7.855499e+03	1.475946e+01	9.582649e+00	9.560801e+00	2.184764e-02	1.779751e+17	2.202578e+12	8.924450e-03	1.219865e-03
1.264237e-09	6.250000e+00	7.924465e+03	7.924465e+03	1.470045e+01	9.577185e+00	9.555087e+00	2.209828e-02	1.866141e+17	2.316088e+12	8.957484e-03	1.208559e-03
1.314648e-09	6.250000e+00	7.981338e+03	7.981338e+03	1.464142e+01	9.568866e+00	9.546515e+00	2.235170e-02	1.938596e+17	2.416489e+12	8.978423e-03	1.198905e-03
1.367069e-09	6.250000e+00	8.037360e+03	8.037360e+03	1.458201e+01	9.583800e+00	9.561192e+00	2.260732e-02	2.021281e+17	2.499988e+12	9.039633e-03	1.192406e-03
1.421580e-09	6.250000e+00	8.110475e+03	8.110475e+03	1.452366e+01	9.585464e+00	9.562596e+00	2.286805e-02	2.127189e+17	2.628695e+12	9.092134e-03	1.181862e-03
1.478265e-09	6.250000e+00	8.185027e+03	8.185027e+03	1.446508e+01	9.591479e+00	9.568348e+00	2.313084e-02	2.240912e+17	2.760558e+12	9.149881e-03	1.171832e-03
1.537209e-09	6.250000e+00	8.231617e+03	8.231617e+03	1.440698e+01	9.600982e+00	9.577584e+00	2.339771e-02	2.316107e+17	2.839099e+12	9.192297e-03	1.166354e-03
1.598505e-09	6.250000e+00	8.300937e+03	8.300937e+03	1.434875e+01	9.599583e+00	9.575917e+00	2.366538e-02	2.427086e+17	2.977305e+12	9.237208e-03	1.156446e-03
1.662244e-09	6.250000e+00	8.392122e+03	8.392122e+03	1.429068e+01	9.610374e+00	9.586436e+00	2.393823e-02	2.583593e+17	3.151538e+12	9.310143e-03	1.145166e-03
1.728525e-09	6.250000e+00	8.457797e+03	8.457797e+03	1.423298e+01	9.611866e+00	9.587656e+00	2.421023e-02	2.697399e+17	3.287811e+12	9.348680e-03	1.136450e-03
1.797449e-09	6.250000e+00	8.528862e+03	8.528862e+03	1.417614e+01	9.630929e+00	9.606441e+00	2.448799e-02	2.836735e+17	3.423558e+12	9.428757e-03	1.129216e-03
1.869121e-09	6.250000e+00	8.605151e+03	8.605151e+03	1.411897e+01	9.639512e+00	9.614741e+00	2.477056e-02	2.986036e+17	3.587731e+12	9.492789e-03	1.120202e-03
1.943651e-09	6.250000e+00	8.691973e+03	8.691973e+03	1.406229e+01	9.633830e+00	9.608776e+00	2.505420e-02	3.155798e+17	3.802894e+12	9.541321e-03	1.108359e-03
2.021153e-09	6.250000e+00	8.748977e+03	8.748977e+03	1.400534e+01	9.666400e+00	9.641058e+00	2.534216e-02	3.291096e+17	3.899569e+12	9.630423e-03	1.104861e-03
2.101745e-09	6.250000e+00	8.837423e+03	8.837423e+03	1.394959e+01	9.665875e+00	9.640242e+00	2.563299e-02	3.479458e+17	4.123877e+12	9.682214e-03	1.093744e-03
2.185551e-09	6.250000e+00	8.996620e+03	8.996620e+03	1.389291e+01	9.701155e+00	9.675227e+00	2.592792e-02	3.872913e+17	4.507342e+12	9.856712e-03	1.078311e-03
2.272698e-09	6.250000e+00	9.023595e+03	9.023595e+03	1.383687e+01	9.664349e+00	9.638124e+00	2.622492e-02	3.914054e+17	4.642628e+12	9.813414e-03	1.071009e-03
2.363321e-09	6.250000e+00	9.099537e+03	9.099537e+03	1.378160e+01	9.689597e+00	9.663070e+00	2.652711e-02	4.121668e+17	4.825523e+12	9.909867e-03	1.064845e-03
2.457557e-09	6.250000e+00	9.207422e+03	9.207422e+03	1.372573e+01	9.712040e+00	9.685208e+00	2.683209e-02	4.418703e+17	5.113786e+12	1.001603e-02	1.054806e-03
2.555550e-09	6.250000e+00	9.351235e+03	9.351235e+03	1.367108e+01	9.703028e+00	9.675888e+00	2.714006e-02	4.813985e+17	5.597168e+12	1.009837e-02	1.037620e-03
2.657451e-09	6.250000e+00	9.429373e+03	9.429373e+03	1.361561e+01	9.709962e+00	9.682511e+00	2.745110e-02	5.052766e+17	5.853849e+12	1.016732e-02	1.029757e-03
2.763415e-09	6.250000e+00	9.501765e+03	9.501765e+03	1.356092e+01	9.770611e+00	9.742844e+00	2.776690e-02	5.321587e+17	5.976303e+12	1.030649e-02	1.028294e-03
2.873605e-09	6.250000e+00	9.582731e+03	9.582731e+03	1.350647e+01	9.761414e+00	9.733328e+00	2.808649e-02	5.582776e+17	6.299216e+12	1.036322e-02	1.018646e-03
2.988188e-09	6.250000e+00	9.764375e+03	9.764375e+03	1.345244e+01	9.743273e+00	9.714864e+00	2.840865e-02	6.188847e+17	7.048318e+12	1.045873e-02	9.978389e-04
3.107340e-09	6.250000e+00	9.811503e+03	9.811503e+03	1.339806e+01	9.756555e+00	9.727819e+00	2.873557e-02	6.375797e+17	7.211939e+12	1.051836e-02	9.943996e-04
3.231244e-09	6.250000e+00	9.946745e+03	9.946745e+03	1.334417e+01	9.770640e+00	9.741574e+00	2.906599e-02	6.903718e+17	7.752970e+12	1.063578e-02	9.822952e-04
3.360087e-09	6.250000e+00	1.003274e+04	1.003274e+04	1.329013e+01	9.779543e+00	9.750143e+00	2.940014e-02	7.260215e+17	8.116274e+12	1.071379e-02	9.747631e-04
3.494069e-09	6.250000e+00	1.018876e+04	1.018876e+04	1.323699e+01	9.778576e+00	9.748838e+00	2.973839e-02	7.924789e+17	8.863588e+12	1.082612e-02	9.597417e-04
3.633393e-09	6.250000e+00	1.031320e+04	1.031320e+04	1.318420e+01	9.796820e+00	9.766739e+00	3.008098e-02	8.509720e+17	9.429524e+12	1.094057e-02	9.499304e-04
3.778272e-09	6.250000e+00	1.044646e+04	1.044646e+04	1.313158e+01	9.808273e+00	9.777846e+00	3.042688e-02	9.181545e+17	1.011470e+13	1.107034e-02	9.389086e-04
3.928928e-09	6.250000e+00	1.057485e+04	1.057485e+04	1.307823e+01	9.811648e+00	9.780870e+00	3.077820e-02	9.849258e+17	1.083163e+13	1.117179e-02	9.278282e-04
4.085592e-09	6.250000e+00	1.071203e+04	1.071203e+04	1.302569e+01	9.824956e+00	9.793824e+00	3.113134e-02	1.061451e+18	1.159437e+13	1.128839e-02	9.171888e-04
4.248502e-09	6.250000e+00	1.084960e+04	1.084960e+04	1.297387e+01	9.837520e+00	9.806030e+00	3.148989e-02	1.145789e+18	1.243588e+13	1.143214e-02	9.067174e-04
4.417908e-09	6.250000e+00	1.100638e+04	1.100638e+04	1.292177e+01	9.870093e+00	9.838239e+00	3.185420e-02	1.245696e+18	1.329860e+13	1.156860e-02	8.967611e-04
4.594070e-09	6.250000e+00	1.117527e+04	1.117527e+04	1.286973e+01	9.878577e+00	9.846356e+00	3.222107e-02	1.365780e+18	1.451807e+13	1.175390e-02	8.839676e-04
4.777255e-09	6.250000e+00	1.130971e+04	1.130971e+04	1.281822e+01	9.905901e+00	9.873307e+00	3.259411e-02	1.464717e+18	1.535621e+13	1.187373e-02	8.758755e-04
4.967745e-09	6.250000e+00	1.151385e+04	1.151385e+04	1.276652e+01	9.897458e+00	9.864490e+00	3.296827e-02	1.623172e+18	1.709017e+13	1.203241e-02	8.596130e-04
5.165831e-09	6.250000e+00	1.169932e+04	1.169932e+04	1.271575e+01	9.930517e+00	9.897168e+00	3.334887e-02	1.791985e+18	1.855560e+13	1.226372e-02	8.488114e-04
5.371815e-09	6.250000e+00	1.186066e+04	1.186066e+04	1.266511e+01	9.926184e+00	9.892448e+00	3.373570e-02	1.939996e+18	2.013211e+13	1.239791e-02	8.369000e-04
5.586013e-09	6.250000e+00	1.208146e+04	1.208146e+04	1.261459e+01	9.947424e+00	9.913299e+00	3.412471e-02	2.164927e+18	2.222748e+13	1.261648e-02	8.233630e-04
5.808752e-09	6.250000e+00	1.223983e+04	1.223983e+04	1.256442e+01	9.955366e+00	9.920846e+00	3.452027e-02	2.334485e+18	2.387289e+13	1.274690e-02	8.133579e-04
6.040372e-09	6.250000e+00	1.249667e+04	1.249667e+04	1.251378e+01	9.980180e+00	9.945262e+00	3.491820e-02	2.637620e+18	2.663915e+13	1.298171e-02	7.986271e-04
6.281229e-09	6.250000e+00	1.273075e+04	1.273075e+04	1.246387e+01	1.000078e+01	9.965460e+00	3.532340e-02	2.945494e+18	2.944341e+13	1.321232e-02	7.855611e-04
6.531689e-09	6.250000e+00	1.301825e+04	1.301825e+04	1.241411e+01	1.003680e+01	1.000107e+01	3.573179e-02	3.386796e+18	3.325154e+13	1.358681e-02	7.709796e-04
6.792136e-09	6.250000e+00	1.320342e+04	1.320342e+04	1.236473e+01	1.003577e+01	9.999622e+00	3.614577e-02	3.679153e+18	3.614055e+13	1.375332e-02	7.600888e-04
7.062968e-09	6.250000e+00	1.347826e+04	1.347826e+04	1.231543e+01	1.007161e+01	1.003504e+01	3.656518e-02	4.142504e+18	3.997319e+13	1.396965e-02	7.472486e-04
7.344599e-09	6.250000e+00	1.383539e+04	1.383539e+04	1.226660e+01	1.009714e+01	1.006015e+01	3.698843e-02	4.884770e+18	4.654285e+13	1.445368e-02	7.298050e-04
7.637460e-09	6.250000e+00	1.404954e+04	1.404954e+04	1.221743e+01	1.009669e+01	1.005927e+01	3.741972e-02	5.349269e+18	5.098003e+13	1.465801e-02	7.186488e-04
7.941999e-09	6.250000e+00	1.435377e+04	1.435377e+04	1.216967e+01	1.011759e+01	1.007974e+01	3.785175e-02	6.021539e+18	5.679660e+13	1.482413e-02	7.048734e-04
8.258682e-09	6.250000e+00	1.467754e+04	1.467754e+04	1.212102e+01	1.013772e+01	1.009943e+01	3.829209e-02	6.928923e+18	6.470898e+13	1.525776e-02	6.906961e-04
8.587991e-09	6.250000e+00	1.504533e+04	1.504533e+04	1.207344e+01	1.016342e+01	1.012468e+01	3.873586e-02	7.962119e+18	7.342255e+13	1.549216e-02	6.755200e-04
8.930432e-09	6.250000e+00	1.542738e+04	1.542738e+04	1.202498e+01	1.019690e+01	1.015772e+01	3.918397e-02	9.319783e+18	8.454036e+13	1.599689e-02	6.609613e-04
9.286528e-09	6.250000e+00	1.582299e+04	1.582299e+04	1.197744e+01	1.021140e+01	1.017176e+01	3.964119e-02	1.095366e+19	9.865800e+13	1.656564e-02	6.453524e-04
9.656822e-09	6.250000e+00	1.624561e+04	1.624561e+04	1.192956e+01	1.023266e+01	1.019256e+01	4.010269e-02	1.269901e+19	1.131947e+14	1.683373e-02	6.298725e-04
1.004188e-08	6.250000e+00	1.672342e+04	1.672342e+04	1.188270e+01	1.026340e+01	1.022283e+01	4.057083e-02	1.497290e+19	1.314768e+14	1.717003e-02	6.137141e-04
1.044230e-08	6.250000e+00	1.721163e+04	1.721163e+04	1.183579e+01	1.028587e+01	1.024483e+01	4.104068e-02	1.814026e+19	1.575575e+14	1.801461e-02	5.976115e-04
1.085868e-08	6.250000e+00	1.776207e+04	1.776207e+04	1.178893e+01	1.031289e+01	1.027137e+01	4.152058e-02	2.241320e+19	1.921331e+14	1.901633e-02	5.806128e-04
1.129166e-08	6.250000e+00	1.830961e+04	1.830961e+04	1.174236e+01	1.034148e+01	1.029948e+01	4.200269e-02	2.645716e+19	2.236810e+14	1.928586e-02	5.648117e-04
1.174191e-08	6.250000e+00	1.891446e+04	1.891446e+04	1.169594e+01	1.035239e+01	1.030989e+01	4.249348e-02	3.204683e+19	2.695148e+14	1.985668e-02	5.473266e-04
1.221011e-08	6.250000e+00	1.975123e+04	1.975123e+04	1.164998e+01	1.038700e+01	1.034401e+01	4.298936e-02	4.268649e+19	3.530532e+14	2.130156e-02	5.258913e-04
1.269698e-08	6.250000e+00	2.035553e+04	2.035553e+04	1.160427e+01	1.038603e+01	1.034254e+01	4.349161e-02	5.073646e+19	4.198287e+14	2.177706e-02	5.102314e-04
1.320326e-08	6.250000e+00	2.116979e+04	2.116979e+04	1.155849e+01	1.039023e+01	1.034623e+01	4.399686e-02	6.154152e+19	5.082086e+14	2.171083e-02	4.908046e-04
1.372973e-08	6.250000e+00	2.191888e+04	2.191888e+04	1.151253e+01	1.041112e+01	1.036661e+01	4.451279e-02	7.428863e+19	6.073443e+14	2.202532e-02	4.749843e-04
1.427720e-08	6.250000e+00	2.307943e+04	2.307943e+04	1.146777e+01	1.036125e+01	1.031622e+01	4.503157e-02	1.057454e+20	8.855234e+14	2.422297e-02	4.489389e-04
1.484649e-08	6.250000e+00	2.429294e+04	2.429294e+04	1.142277e+01	1.031708e+01	1.027153e+01	4.555643e-02	1.268523e+20	1.085210e+15	2.248997e-02	4.246946e-04
1.543849e-08	6.250000e+00	2.548439e+04	2.548439e+04	1.137798e+01	1.024269e+01	1.019660e+01	4.609012e-02	1.584373e+20	1.405359e+15	2.210943e-02	4.019202e-04
1.605409e-08	6.250000e+00	2.689174e+04	2.689174e+04	1.133317e+01	1.013301e+01	1.008638e+01	4.662892e-02	3.238228e+20	3.031203e+15	3.453857e-02	3.768076e-04
1.669423e-08	6.250000e+00	2.854569e+04	2.854569e+04	1.128867e+01	9.971278e+00	9.924106e+00	4.717193e-02	2.926632e+20	2.969027e+15	2.316095e-02	3.493093e-04
1.735991e-08	6.250000e+00	3.058884e+04	3.058884e+04	1.124471e+01	9.731700e+00	9.683977e+00	4.772312e-02	3.380519e+20	3.872931e+15	1.893474e-02	3.181454e-04
1.805212e-08	6.250000e+00	3.304972e+04	3.304972e+04	1.120072e+01	9.379147e+00	9.330867e+00	4.827980e-02	9.479378e+20	1.306060e+16	3.606052e-02	2.837890e-04
1.877194e-08	6.250000e+00	3.589835e+04	3.589835e+04	1.115659e+01	8.890621e+00	8.841776e+00	4.884486e-02	1.130177e+21	2.034633e+16	2.843580e-02	2.476610e-04
1.952046e-08	6.250000e+00	3.980726e+04	3.980726e+04	1.111332e+01	8.115900e+00	8.066483e+00	4.941703e-02	-7.325853e+20	-2.080533e+16	-1.099355e-02	2.038799e-04
2.029882e-08	6.250000e+00	4.410727e+04	4.410727e+04	1.106979e+01	7.098736e+00	7.048740e+00	4.999649e-02	8.839409e+20	4.903634e+16	7.942617e-03	1.609425e-04
2.110823e-08	6.250000e+00	4.920748e+04	4.920748e+04	1.102658e+01	5.466828e+00	5.416250e+00	5.057799e-02	1.476664e+21	3.024159e+17	7.677453e-03	1.110975e-04
2.194990e-08	6.250000e+00	4.684958e+04	4.684958e+04	1.098335e+01	2.886883e+00	2.835710e+00	5.117349e-02	-9.174430e+18	-4.575442e+16	-6.097362e-05	6.162026e-05
2.282514e-08	6.250000e+00	1.311464e+04	1.311464e+04	1.094045e+01	1.441377e+00	1.389609e+00	5.176761e-02	-2.843135e+17	-4.569929e+16	-1.099276e-03	1.099059e-04
2.373528e-08	6.250000e+00	5.378026e+03	5.378026e+03	1.089797e+01	1.342297e+00	1.289920e+00	5.237705e-02	1.989133e+15	4.564788e+14	6.631940e-04	2.495892e-04
2.468171e-08	6.250000e+00	3.305062e+03	3.305062e+03	1.085515e+01	1.326601e+00	1.273604e+00	5.299781e-02	1.049920e+14	2.555371e+13	3.993461e-04	4.013847e-04
2.566588e-08	6.250000e+00	2.323954e+03	2.323954e+03	1.081280e+01	1.326546e+00	1.272921e+00	5.362563e-02	1.263995e+13	3.077043e+12	2.797040e-04	5.708142e-04
2.668929e-08	6.250000e+00	1.654707e+03	1.654707e+03	1.077077e+01	1.330212e+00	1.275939e+00	5.427346e-02	1.737743e+12	4.172350e+11	2.101218e-04	8.038959e-04
2.775351e-08	6.250000e+00	1.310396e+03	1.310396e+03	1.072977e+01	1.341099e+00	1.286161e+00	5.493785e-02	4.646053e+11	1.070977e+11	1.803693e-04	1.023430e-03
2.886016e-08	6.250000e+00	1.075538e+03	1.075538e+03	1.068824e+01	1.354690e+00	1.299082e+00	5.560772e-02	1.570222e+11	3.441610e+10	1.636525e-04	1.259546e-03
3.001094e-08	6.250000e+00	9.247882e+02	9.247882e+02	1.064855e+01	1.371450e+00	1.315161e+00	5.628819e-02	7.067330e+10	1.456653e+10	1.567239e-04	1.482988e-03
3.120761e-08	6.250000e+00	7.924749e+02	7.924749e+02	1.060843e+01	1.389228e+00	1.332244e+00	5.698391e-02	3.208948e+10	6.201481e+09	1.540020e-04	1.753024e-03
3.245200e-08	6.250000e+00	7.002173e+02	7.002173e+02	1.056960e+01	1.409265e+00	1.351580e+00	5.768470e-02	1.765207e+10	3.175650e+09	1.572979e-04	2.012611e-03
3.374600e-08	6.250000e+00	6.209274e+02	6.209274e+02	1.053058e+01	1.430751e+00	1.372364e+00	5.838685e-02	1.023123e+10	1.706506e+09	1.662704e-04	2.304216e-03
3.509160e-08	6.250000e+00	5.556497e+02	5.556497e+02	1.049299e+01	1.453728e+00	1.394621e+00	5.910711e-02	6.441715e+09	9.921692e+08	1.824263e-04	2.616267e-03
3.649085e-08	6.250000e+00	5.037392e+02	5.037392e+02	1.045510e+01	1.478228e+00	1.418400e+00	5.982862e-02	4.451882e+09	6.307193e+08	2.058762e-04	2.934511e-03
3.794590e-08	6.250000e+00	4.575136e+02	4.575136e+02	1.041797e+01	1.504398e+00	1.443845e+00	6.055273e-02	3.211155e+09	4.167231e+08	2.402882e-04	3.288204e-03
3.945897e-08	6.250000e+00	4.248129e+02	4.248129e+02	1.038073e+01	1.532267e+00	1.470984e+00	6.128343e-02	2.618474e+09	3.100102e+08	2.838906e-04	3.606922e-03
4.103238e-08	6.250000e+00	3.880123e+02	3.880123e+02	1.034379e+01	1.561468e+00	1.499449e+00	6.201983e-02	2.032476e+09	2.189572e+08	3.466483e-04	4.024275e-03
4.266852e-08	6.250000e+00	3.621878e+02	3.621878e+02	1.030644e+01	1.592569e+00	1.529805e+00	6.276318e-02	1.755607e+09	1.713707e+08	4.225220e-04	4.397079e-03
4.436990e-08	6.250000e+00	3.409023e+02	3.409023e+02	1.026905e+01	1.625687e+00	1.562174e+00	6.351308e-02	1.604181e+09	1.412761e+08	5.226305e-04	4.768777e-03
4.613912e-08	6.250000e+00	3.169104e+02	3.169104e+02	1.023111e+01	1.660202e+00	1.595929e+00	6.427321e-02	1.383098e+09	1.096599e+08	6.490249e-04	5.238711e-03
4.797889e-08	6.250000e+00	2.971850e+02	2.971850e+02	1.019285e+01	1.696848e+00	1.631815e+00	6.503296e-02	1.252972e+09	8.906913e+07	8.107707e-04	5.709734e-03
4.989202e-08	6.250000e+00	2.826722e+02	2.826722e+02	1.015523e+01	1.735802e+00	1.669998e+00	6.580445e-02	1.205628e+09	7.650886e+07	1.002050e-03	6.140691e-03
5.188143e-08	6.250000e+00	2.670013e+02	2.670013e+02	1.011702e+01	1.776804e+00	1.710219e+00	6.658496e-02	1.108806e+09	6.261215e+07	1.225689e-03	6.654663e-03
5.395017e-08	6.250000e+00	2.541054e+02	2.541054e+02	1.007844e+01	1.820159e+00	1.752783e+00	6.737620e-02	1.059319e+09	5.302488e+07	1.499852e-03	7.163009e-03
5.610140e-08	6.250000e+00	2.414906e+02	2.414906e+02	1.004073e+01	1.866282e+00	1.798113e+00	6.816942e-02	1.006154e+09	4.444041e+07	1.837617e-03	7.728179e-03
5.833841e-08	6.250000e+00	2.307433e+02	2.307433e+02	1.000304e+01	1.916831e+00	1.847854e+00	6.897737e-02	9.752403e+08	3.768706e+07	2.236439e-03	8.307201e-03
6.066461e-08	6.250000e+00	2.209708e+02	2.209708e+02	9.965223e+00	1.966853e+00	1.897065e+00	6.978886e-02	9.590233e+08	3.258135e+07	2.730526e-03	8.900967e-03
6.308358e-08	6.250000e+00	2.122831e+02	2.122831e+02	9.928148e+00	2.021628e+00	1.951016e+00	7.061184e-02	9.280535e+08	2.748317e+07	3.229144e-03	9.523265e-03
6.559900e-08	6.250000e+00	2.032393e+02	2.032393e+02	9.890540e+00	2.081042e+00	2.009602e+00	7.144014e-02	8.957780e+08	2.295071e+07	3.874830e-03	1.023937e-02
6.821471e-08	6.250000e+00	1.952416e+02	1.952416e+02	9.853011e+00	2.145600e+00	2.073319e+00	7.228149e-02	8.754797e+08	1.925316e+07	4.628881e-03	1.098947e-02
7.093473e-08	6.250000e+00	1.890686e+02	1.890686e+02	9.815616e+00	2.209091e+00	2.135963e+00	7.312764e-02	8.699760e+08	1.653635e+07	5.401344e-03	1.168407e-02
7.376321e-08	6.250000e+00	1.833028e+02	1.833028e+02	9.778452e+00	2.275431e+00	2.201444e+00	7.398677e-02	8.710831e+08	1.428044e+07	6.314013e-03	1.241351e-02
7.670447e-08	6.250000e+00	1.772531e+02	1.772531e+02	9.741024e+00	2.347819e+00	2.272970e+00	7.484859e-02	8.535372e+08	1.196464e+07	7.317186e-03	1.324557e-02
7.976302e-08	6.250000e+00	1.722705e+02	1.722705e+02	9.704043e+00	2.427554e+00	2.351838e+00	7.571639e-02	8.605323e+08	1.020757e+07	8.507546e-03	1.409153e-02
8.294352e-08	6.250000e+00	1.671535e+02	1.671535e+02	9.667343e+00	2.510602e+00	2.434001e+00	7.660128e-02	8.574074e+08	8.596028e+06	9.856008e-03	1.501974e-02
8.625084e-08	6.250000e+00	1.633695e+02	1.633695e+02	9.629925e+00	2.586428e+00	2.508936e+00	7.749192e-02	8.639565e+08	7.464316e+06	1.113599e-02	1.583177e-02
8.969004e-08	6.250000e+00	1.595770e+02	1.595770e+02	9.592916e+00	2.679223e+00	2.600830e+00	7.839334e-02	8.802247e+08	6.376008e+06	1.275951e-02	1.678954e-02
9.326637e-08	6.250000e+00	1.555971e+02	1.555971e+02	9.556241e+00	2.769121e+00	2.689817e+00	7.930380e-02	8.702463e+08	5.344811e+06	1.431284e-02	1.779674e-02
9.698531e-08	6.250000e+00	1.526898e+02	1.526898e+02	9.519580e+00	2.862236e+00	2.782015e+00	8.022123e-02	8.874250e+08	4.619602e+06	1.603883e-02	1.874543e-02
1.008525e-07	6.250000e+00	1.499258e+02	1.499258e+02	9.482785e+00	2.958539e+00	2.877390e+00	8.114924e-02	9.034404e+08	3.985778e+06	1.788993e-02	1.973335e-02
1.048740e-07	6.250000e+00	1.466803e+02	1.466803e+02	9.446569e+00	3.054531e+00	2.972448e+00	8.208253e-02	8.944625e+08	3.363872e+06	1.976033e-02	2.082441e-02
1.090558e-07	6.250000e+00	1.440682e+02	1.440682e+02	9.409547e+00	3.165642e+00	3.082613e+00	8.302885e-02	9.079219e+08	2.855876e+06	2.194314e-02	2.197322e-02
1.134043e-07	6.250000e+00	1.420622e+02	1.420622e+02	9.373135e+00	3.264752e+00	3.180770e+00	8.398184e-02	9.196597e+08	2.479568e+06	2.384103e-02	2.298114e-02
1.179262e-07	6.250000e+00	1.399989e+02	1.399989e+02	9.336950e+00	3.379708e+00	3.294764e+00	8.494404e-02	9.400688e+08	2.131884e+06	2.621974e-02	2.414097e-02
1.226284e-07	6.250000e+00	1.379288e+02	1.379288e+02	9.300653e+00	3.505840e+00	3.419921e+00	8.591938e-02	9.572966e+08	1.807531e+06	2.876490e-02	2.541775e-02
1.275182e-07	6.250000e+00	1.361145e+02	1.361145e+02	9.264475e+00	3.625353e+00	3.538457e+00	8.689635e-02	9.755601e+08	1.557767e+06	3.132014e-02	2.663459e-02
1.326029e-07	6.250000e+00	1.343262e+02	1.343262e+02	9.227875e+00	3.745445e+00	3.657553e+00	8.789121e-02	9.801879e+08	1.329819e+06	3.361990e-02	2.788320e-02
1.378903e-07	6.250000e+00	1.329713e+02	1.329713e+02	9.191543e+00	3.875203e+00	3.786318e+00	8.888542e-02	1.004725e+09	1.149674e+06	3.625346e-02	2.914316e-02
1.433886e-07	6.250000e+00	1.312522e+02	1.312522e+02	9.156017e+00	4.002913e+00	3.913011e+00	8.990186e-02	1.007816e+09	9.806199e+05	3.880968e-02	3.049788e-02
1.491062e-07	6.250000e+00	1.300440e+02	1.300440e+02	9.119726e+00	4.140467e+00	4.049547e+00	9.091913e-02	1.031768e+09	8.478827e+05	4.161229e-02	3.183896e-02
1.550517e-07	6.250000e+00	1.288856e+02	1.288856e+02	9.084108e+00	4.280906e+00	4.188954e+00	9.195234e-02	1.049147e+09	7.297224e+05	4.424929e-02	3.321479e-02
1.612343e-07	6.250000e+00	1.277896e+02	1.277896e+02	9.047977e+00	4.430156e+00	4.337170e+00	9.298619e-02	1.073058e+09	6.288230e+05	4.723203e-02	3.466757e-02
1.676634e-07	6.250000e+00	1.267639e+02	1.267639e+02	9.012151e+00	4.577084e+00	4.483051e+00	9.403367e-02	1.088170e+09	5.416919e+05	4.986670e-02	3.610717e-02
1.743489e-07	6.250000e+00	1.258054e+02	1.258054e+02	8.976795e+00	4.731385e+00	4.636293e+00	9.509167e-02	1.107658e+09	4.671588e+05	5.272315e-02	3.760877e-02
1.813009e-07	6.250000e+00	1.248256e+02	1.248256e+02	8.940850e+00	4.885587e+00	4.789423e+00	9.616412e-02	1.119582e+09	4.022278e+05	5.541523e-02	3.913931e-02
1.885302e-07	6.250000e+00	1.242119e+02	1.242119e+02	8.905424e+00	5.052851e+00	4.955619e+00	9.723194e-02	1.150126e+09	3.491908e+05	5.834731e-02	4.067929e-02
1.960477e-07	6.250000e+00	1.234677e+02	1.234677e+02	8.870018e+00	5.220030e+00	5.121709e+00	9.832124e-02	1.168885e+09	3.015828e+05	6.110785e-02	4.227853e-02
2.038650e-07	6.250000e+00	1.227130e+02	1.227130e+02	8.834438e+00	5.388794e+00	5.289375e+00	9.941905e-02	1.182678e+09	2.602608e+05	6.375357e-02	4.391379e-02
2.119940e-07	6.250000e+00	1.219299e+02	1.219299e+02	8.799353e+00	5.567480e+00	5.466955e+00	1.005253e-01	1.195949e+09	2.235729e+05	6.656609e-02	4.566132e-02
2.204471e-07	6.250000e+00	1.215866e+02	1.215866e+02	8.763742e+00	5.746068e+00	5.644417e+00	1.016517e-01	1.224606e+09	1.954980e+05	6.912891e-02	4.725908e-02
2.292373e-07	6.250000e+00	1.210124e+02	1.210124e+02	8.728539e+00	5.929617e+00	5.826846e+00	1.027701e-01	1.242376e+09	1.694807e+05	7.181158e-02	4.900006e-02
2.383780e-07	6.250000e+00	1.207230e+02	1.207230e+02	8.693140e+00	6.119625e+00	6.015716e+00	1.039094e-01	1.270888e+09	1.480755e+05	7.434438e-02	5.069145e-02
2.478831e-07	6.250000e+00	1.200345e+02	1.200345e+02	8.658110e+00	6.317794e+00	6.212736e+00	1.050575e-01	1.276523e+09	1.268240e+05	7.684026e-02	5.263313e-02
2.577673e-07	6.250000e+00	1.194962e+02	1.194962e+02	8.623155e+00	6.518564e+00	6.412343e+00	1.062208e-01	1.287931e+09	1.094291e+05	7.928897e-02	5.455037e-02
2.680456e-07	6.250000e+00	1.191885e+02	1.191885e+02	8.588299e+00	6.721759e+00	6.614368e+00	1.073909e-01	1.307783e+09	9.530615e+04	8.155571e-02	5.639602e-02
2.787338e-07	6.250000e+00	1.188406e+02	1.188406e+02	8.553090e+00	6.931841e+00	6.823283e+00	1.085578e-01	1.324731e+09	8.277223e+04	8.382924e-02	5.832892e-02
2.898481e-07	6.250000e+00	1.186827e+02	1.186827e+02	8.518362e+00	7.147939e+00	7.038191e+00	1.097480e-01	1.350043e+09	7.235079e+04	8.600070e-02	6.022731e-02
3.014056e-07	6.250000e+00	1.184861e+02	1.184861e+02	8.483742e+00	7.365314e+00	7.254371e+00	1.109435e-01	1.370063e+09	6.320978e+04	8.800238e-02	6.216183e-02
3.134240e-07	6.250000e+00	1.182652e+02	1.182652e+02	8.448930e+00	7.592235e+00	7.480086e+00	1.121486e-01	1.388658e+09	5.504873e+04	9.003300e-02	6.419669e-02
3.259216e-07	6.250000e+00	1.178792e+02	1.178792e+02	8.414184e+00	7.819503e+00	7.706131e+00	1.133713e-01	1.393794e+09	4.767636e+04	9.185531e-02	6.633489e-02
3.389175e-07	6.250000e+00	1.177603e+02	1.177603e+02	8.379460e+00	8.054885e+00	7.940290e+00	1.145951e-01	1.413085e+09	4.167460e+04	9.359772e-02	6.840069e-02
3.524316e-07	6.250000e+00	1.174467e+02	1.174467e+02	8.345123e+00	8.295851e+00	8.180011e+00	1.158401e-01	1.418983e+09	3.611373e+04	9.524977e-02	7.063502e-02
3.664846e-07	6.250000e+00	1.173581e+02	1.173581e+02	8.310577e+00	8.535000e+00	8.417916e+00	1.170839e-01	1.434099e+09	3.166370e+04	9.662868e-02	7.272616e-02
3.810980e-07	6.250000e+00	1.171928e+02	1.171928e+02	8.276214e+00	8.787664e+00	8.669320e+00	1.183444e-01	1.445738e+09	2.758813e+04	9.810179e-02	7.498470e-02
3.962940e-07	6.250000e+00	1.170045e+02	1.170045e+02	8.241613e+00	9.037372e+00	8.917754e+00	1.196181e-01	1.452402e+09	2.409217e+04	9.934946e-02	7.723954e-02
4.120960e-07	6.250000e+00	1.169690e+02	1.169690e+02	8.207650e+00	9.294013e+00	9.173120e+00	1.208921e-01	1.465048e+09	2.112690e+04	1.003664e-01	7.945703e-02
4.285281e-07	6.250000e+00	1.169094e+02	1.169094e+02	8.173303e+00	9.557355e+00	9.435174e+00	1.221814e-01	1.477363e+09	1.852672e+04	1.014687e-01	8.175013e-02
4.456153e-07	6.250000e+00	1.167741e+02	1.167741e+02	8.138889e+00	9.827643e+00	9.704165e+00	1.234783e-01	1.481954e+09	1.616546e+04	1.023751e-01	8.415947e-02
4.633840e-07	6.250000e+00	1.166687e+02	1.166687e+02	8.105111e+00	1.009909e+01	9.974295e+00	1.247977e-01	1.487519e+09	1.415959e+04	1.032245e-01	8.656218e-02
4.818611e-07	6.250000e+00	1.165823e+02	1.165823e+02	8.070781e+00	1.037760e+01	1.025150e+01	1.261031e-01	1.493346e+09	1.240725e+04	1.040133e-01	8.901524e-02
5.010750e-07	6.250000e+00	1.165792e+02	1.165792e+02	8.037002e+00	1.065772e+01	1.053028e+01	1.274391e-01	1.498404e+09	1.089700e+04	1.043796e-01	9.142047e-02
5.210551e-07	6.250000e+00	1.163787e+02	1.163787e+02	8.003118e+00	1.094143e+01	1.081265e+01	1.287804e-01	1.490139e+09	9.502917e+03	1.047011e-01	9.401574e-02
5.418318e-07	6.250000e+00	1.164757e+02	1.164757e+02	7.969040e+00	1.122985e+01	1.109973e+01	1.301227e-01	1.500782e+09	8.403245e+03	1.050103e-01	9.641369e-02
5.634370e-07	6.250000e+00	1.164670e+02	1.164670e+02	7.935449e+00	1.152132e+01	1.138982e+01	1.314978e-01	1.506379e+09	7.420325e+03	1.054412e-01	9.892344e-02
5.859037e-07	6.250000e+00	1.164723e+02	1.164723e+02	7.901357e+00	1.182789e+01	1.169503e+01	1.328634e-01	1.507520e+09	6.512178e+03	1.054974e-01	1.015512e-01
6.092663e-07	6.250000e+00	1.163195e+02	1.163195e+02	7.867662e+00	1.212032e+01	1.198607e+01	1.342515e-01	1.493497e+09	5.709977e+03	1.052043e-01	1.041985e-01
6.335604e-07	6.250000e+00	1.163311e+02	1.163311e+02	7.833874e+00	1.242566e+01	1.229001e+01	1.356454e-01	1.492664e+09	5.039238e+03	1.050931e-01	1.068129e-01
6.588232e-07	6.250000e+00	1.162520e+02	1.162520e+02	7.800495e+00	1.273346e+01	1.259641e+01	1.370451e-01	1.483604e+09	4.431867e+03	1.048110e-01	1.095332e-01
6.850934e-07	6.250000e+00	1.163503e+02	1.163503e+02	7.766949e+00	1.304611e+01	1.290765e+01	1.384550e-01	1.484924e+09	3.929153e+03	1.044617e-01	1.121278e-01
7.124111e-07	6.250000e+00	1.164142e+02	1.164142e+02	7.733649e+00	1.336113e+01	1.322126e+01	1.398693e-01	1.482652e+09	3.481958e+03	1.040162e-01	1.147723e-01
7.408180e-07	6.250000e+00	1.163141e+02	1.163141e+02	7.699966e+00	1.368103e+01	1.353971e+01	1.413128e-01	1.469079e+09	3.065152e+03	1.035081e-01	1.176214e-01
7.703577e-07	6.250000e+00	1.163347e+02	1.163347e+02	7.666730e+00	1.400295e+01	1.386019e+01	1.427623e-01	1.460983e+09	2.713610e+03	1.028467e-01	1.203678e-01
8.010752e-07	6.250000e+00	1.163626e+02	1.163626e+02	7.633506e+00	1.433198e+01	1.418776e+01	1.442131e-01	1.453966e+09	2.404494e+03	1.022299e-01	1.231665e-01
8.330176e-07	6.250000e+00	1.164640e+02	1.164640e+02	7.600165e+00	1.466394e+01	1.451828e+01	1.456624e-01	1.452333e+09	2.141968e+03	1.016714e-01	1.259096e-01
8.662336e-07	6.250000e+00	1.164170e+02	1.164170e+02	7.566935e+00	1.499246e+01	1.484532e+01	1.471427e-01	1.435319e+09	1.894890e+03	1.006835e-01	1.287824e-01
9.007742e-07	6.250000e+00	1.164203e+02	1.164203e+02	7.533893e+00	1.532184e+01	1.517321e+01	1.486251e-01	1.423727e+09	1.686057e+03	9.985615e-02	1.316080e-01
9.366920e-07	6.250000e+00	1.164521e+02	1.164521e+02	7.500527e+00	1.565896e+01	1.550884e+01	1.501147e-01	1.411472e+09	1.499195e+03	9.886125e-02	1.344669e-01
9.740420e-07	6.250000e+00	1.163957e+02	1.163957e+02	7.467636e+00	1.598704e+01	1.583542e+01	1.516195e-01	1.389400e+09	1.330414e+03	9.755141e-02	1.373508e-01
1.012881e-06	6.250000e+00	1.163872e+02	1.163872e+02	7.434646e+00	1.631895e+01	1.616582e+01	1.531311e-01	1.370147e+09	1.183876e+03	9.623490e-02	1.402126e-01
1.053269e-06	6.250000e+00	1.163256e+02	1.163256e+02	7.401707e+00	1.666078e+01	1.650611e+01	1.546668e-01	1.350355e+09	1.051892e+03	9.509610e-02	1.432254e-01
1.095268e-06	6.250000e+00	1.162260e+02	1.162260e+02	7.368595e+00	1.699217e+01	1.683598e+01	1.561872e-01	1.327226e+09	9.369160e+02	9.386858e-02	1.461994e-01
1.138941e-06	6.250000e+00	1.162898e+02	1.162898e+02	7.335958e+00	1.733224e+01	1.717452e+01	1.577242e-01	1.310027e+09	8.375421e+02	9.239810e-02	1.490435e-01
1.184355e-06	6.250000e+00	1.162687e+02	1.162687e+02	7.303512e+00	1.767383e+01	1.751455e+01	1.592767e-01	1.289556e+09	7.478029e+02	9.103694e-02	1.520085e-01
1.231581e-06	6.250000e+00	1.161357e+02	1.161357e+02	7.270566e+00	1.800715e+01	1.784632e+01	1.608354e-01	1.259976e+09	6.654830e+02	8.945900e-02	1.550526e-01
1.280689e-06	6.250000e+00	1.161815e+02	1.161815e+02	7.238074e+00	1.836028e+01	1.819788e+01	1.624003e-01	1.244622e+09	5.965425e+02	8.819510e-02	1.580310e-01
1.331756e-06	6.250000e+00	1.161292e+02	1.161292e+02	7.205281e+00	1.869020e+01	1.852622e+01	1.639827e-01	1.219797e+09	5.348326e+02	8.663057e-02	1.609431e-01
1.384859e-06	6.250000e+00	1.160908e+02	1.160908e+02	7.172513e+00	1.903469e+01	1.886913e+01	1.655621e-01	1.196252e+09	4.787327e+02	8.509890e-02	1.639638e-01
1.440079e-06	6.250000e+00	1.160163e+02	1.160163e+02	7.140208e+00	1.937588e+01	1.920873e+01	1.671563e-01	1.170217e+09	4.285078e+02	8.351452e-02	1.670100e-01
1.497502e-06	6.250000e+00	1.158995e+02	1.158995e+02	7.107805e+00	1.970743e+01	1.953866e+01	1.687704e-01	1.141571e+09	3.840192e+02	8.188174e-02	1.700390e-01
1.557214e-06	6.250000e+00	1.158589e+02	1.158589e+02	7.075064e+00	2.005050e+01	1.988012e+01	1.703772e-01	1.117943e+09	3.449800e+02	8.032749e-02	1.730596e-01
1.619307e-06	6.250000e+00	1.158161e+02	1.158161e+02	7.042763e+00	2.038407e+01	2.021208e+01	1.719932e-01	1.093556e+09	3.107322e+02	7.872031e-02	1.760037e-01
1.683875e-06	6.250000e+00	1.157549e+02	1.157549e+02	7.010715e+00	2.071673e+01	2.054310e+01	1.736297e-01	1.068820e+09	2.800908e+02	7.714330e-02	1.789706e-01
1.751019e-06	6.250000e+00	1.157629e+02	1.157629e+02	6.978635e+00	2.106174e+01	2.088648e+01	1.752651e-01	1.049958e+09	2.533380e+02	7.575599e-02	1.819387e-01
1.820840e-06	6.250000e+00	1.156563e+02	1.156563e+02	6.946246e+00	2.139254e+01	2.121563e+01	1.769109e-01	1.022466e+09	2.282112e+02	7.411290e-02	1.849665e-01
1.893444e-06	6.250000e+00	1.155810e+02	1.155810e+02	6.913956e+00	2.171981e+01	2.154126e+01	1.785586e-01	9.968493e+08	2.062286e+02	7.249176e-02	1.879186e-01
1.968944e-06	6.250000e+00	1.154226e+02	1.154226e+02	6.882032e+00	2.204402e+01	2.186380e+01	1.802238e-01	9.666451e+08	1.857005e+02	7.077879e-02	1.909852e-01
2.047455e-06	6.250000e+00	1.153245e+02	1.153245e+02	6.849754e+00	2.236303e+01	2.218112e+01	1.819093e-01	9.409971e+08	1.682424e+02	6.919446e-02	1.939139e-01
2.129096e-06	6.250000e+00	1.151494e+02	1.151494e+02	6.817816e+00	2.267725e+01	2.249367e+01	1.835778e-01	9.099122e+08	1.517217e+02	6.741908e-02	1.969377e-01
2.213992e-06	6.250000e+00	1.150669e+02	1.150669e+02	6.785765e+00	2.300108e+01	2.281581e+01	1.852621e-01	8.863755e+08	1.376819e+02	6.591073e-02	1.998930e-01
2.302274e-06	6.250000e+00	1.148820e+02	1.148820e+02	6.753890e+00	2.331165e+01	2.312470e+01	1.869542e-01	8.573568e+08	1.245365e+02	6.426774e-02	2.029182e-01
2.394075e-06	6.250000e+00	1.147647e+02	1.147647e+02	6.721893e+00	2.362048e+01	2.343183e+01	1.886509e-01	8.323309e+08	1.132015e+02	6.271137e-02	2.058167e-01
2.489538e-06	6.250000e+00	1.146800e+02	1.146800e+02	6.690077e+00	2.392727e+01	2.373692e+01	1.903552e-01	8.085068e+08	1.030903e+02	6.114167e-02	2.086439e-01
2.588806e-06	6.250000e+00	1.144953e+02	1.144953e+02	6.658610e+00	2.423147e+01	2.403941e+01	1.920648e-01	7.821690e+08	9.362710e+01	5.962854e-02	2.116373e-01
2.692034e-06	6.250000e+00	1.144419e+02	1.144419e+02	6.626654e+00	2.452804e+01	2.433427e+01	1.937765e-01	7.620709e+08	8.583824e+01	5.823195e-02	2.143275e-01
2.799377e-06	6.250000e+00	1.142681e+02	1.142681e+02	6.595185e+00	2.482067e+01	2.462516e+01	1.955162e-01	7.364349e+08	7.817474e+01	5.670220e-02	2.172143e-01
2.911000e-06	6.250000e+00	1.140699e+02	1.140699e+02	6.563683e+00	2.510696e+01	2.490972e+01	1.972381e-01	7.103333e+08	7.120195e+01	5.516937e-02	2.201015e-01
3.027074e-06	6.250000e+00	1.138680e+02	1.138680e+02	6.531989e+00	2.538737e+01	2.518839e+01	1.989793e-01	6.851940e+08	6.497178e+01	5.369037e-02	2.229544e-01
3.147777e-06	6.250000e+00	1.136825e+02	1.136825e+02	6.500233e+00	2.566690e+01	2.546617e+01	2.007332e-01	6.615370e+08	5.938637e+01	5.226093e-02	2.257771e-01
3.273293e-06	6.250000e+00	1.135720e+02	1.135720e+02	6.469044e+00	2.594185e+01	2.573938e+01	2.024741e-01	6.414703e+08	5.459736e+01	5.092270e-02	2.284177e-01
3.403813e-06	6.250000e+00	1.132812e+02	1.132812e+02	6.437282e+00	2.620531e+01	2.600108e+01	2.042262e-01	6.145165e+08	4.972642e+01	4.941227e-02	2.313296e-01
3.539538e-06	6.250000e+00	1.131157e+02	1.131157e+02	6.406086e+00	2.646651e+01	2.626051e+01	2.059955e-01	5.945651e+08	4.578427e+01	4.815895e-02	2.339774e-01
3.680675e-06	6.250000e+00	1.128940e+02	1.128940e+02	6.374725e+00	2.672188e+01	2.651413e+01	2.077571e-01	5.715834e+08	4.195120e+01	4.675382e-02	2.366989e-01
3.827440e-06	6.250000e+00	1.126820e+02	1.126820e+02	6.343363e+00	2.696992e+01	2.676040e+01	2.095131e-01	5.503691e+08	3.857057e+01	4.544364e-02	2.393454e-01
3.980056e-06	6.250000e+00	1.124314e+02	1.124314e+02	6.312140e+00	2.721062e+01	2.699932e+01	2.112995e-01	5.293323e+08	3.548429e+01	4.419592e-02	2.420198e-01
4.138759e-06	6.250000e+00	1.122423e+02	1.122423e+02	6.280758e+00	2.745050e+01	2.723744e+01	2.130651e-01	5.101261e+08	3.272851e+01	4.295231e-02	2.445647e-01
4.303789e-06	6.250000e+00	1.120236e+02	1.120236e+02	6.249631e+00	2.768383e+01	2.746898e+01	2.148497e-01	4.914528e+08	3.022393e+01	4.178550e-02	2.471250e-01
4.475400e-06	6.250000e+00	1.117515e+02	1.117515e+02	6.218568e+00	2.790644e+01	2.768980e+01	2.166405e-01	4.710173e+08	2.783011e+01	4.053791e-02	2.497187e-01
4.653854e-06	6.250000e+00	1.115018e+02	1.115018e+02	6.187574e+00	2.812371e+01	2.790530e+01	2.184183e-01	4.522618e+08	2.570552e+01	3.936155e-02	2.522266e-01
4.839423e-06	6.250000e+00	1.112619e+02	1.112619e+02	6.156716e+00	2.833619e+01	2.811599e+01	2.202042e-01	4.345778e+08	2.378813e+01	3.823193e-02	2.546801e-01
5.032392e-06	6.250000e+00	1.110183e+02	1.110183e+02	6.125500e+00	2.854168e+01	2.831967e+01	2.220074e-01	4.178637e+08	2.206160e+01	3.716664e-02	2.570899e-01
5.233056e-06	6.250000e+00	1.107524e+02	1.107524e+02	6.094655e+00	2.874032e+01	2.851652e+01	2.238034e-01	4.008841e+08	2.044376e+01	3.608650e-02	2.595007e-01
5.441721e-06	6.250000e+00	1.104468e+02	1.104468e+02	6.063572e+00	2.893258e+01	2.870698e+01	2.256030e-01	3.837319e+08	1.892743e+01	3.502300e-02	2.619595e-01
5.658706e-06	6.250000e+00	1.102447e+02	1.102447e+02	6.032814e+00	2.911935e+01	2.889196e+01	2.273965e-01	3.699871e+08	1.767168e+01	3.407925e-02	2.641339e-01
5.884343e-06	6.250000e+00	1.099356e+02	1.099356e+02	6.002131e+00	2.929021e+01	2.906106e+01	2.291576e-01	3.540654e+08	1.642369e+01	3.307375e-02	2.664307e-01
6.118978e-06	6.250000e+00	1.096140e+02	1.096140e+02	5.970801e+00	2.945143e+01	2.922057e+01	2.308610e-01	3.388315e+08	1.529157e+01	3.211772e-02	2.686831e-01
6.362968e-06	6.250000e+00	1.094340e+02	1.094340e+02	5.939380e+00	2.961210e+01	2.937956e+01	2.325409e-01	3.281632e+08	1.441264e+01	3.136311e-02	2.705932e-01
6.616687e-06	6.250000e+00	1.091025e+02	1.091025e+02	5.907016e+00	2.974717e+01	2.951298e+01	2.341901e-01	3.137780e+08	1.347083e+01	3.044665e-02	2.726533e-01
6.880524e-06	6.250000e+00	1.089126e+02	1.089126e+02	5.874475e+00	2.988529e+01	2.964948e+01	2.358126e-01	3.039650e+08	1.275076e+01	2.975258e-02	2.743971e-01
7.154880e-06	6.250000e+00	1.086114e+02	1.086114e+02	5.841569e+00	3.000960e+01	2.977217e+01	2.374375e-01	2.921103e+08	1.200178e+01	2.899088e-02	2.763026e-01


==> anc/MASS_RADIUS_TIDAL_5.0e_pos_03_1.0e_neg_01_6.2e_pos_02.csv <==
7.476973e-23	6.250000e+02	2.278098e+05	2.278098e+05	2.059952e+02	3.776885e-01	3.776780e-01	1.053557e-05	5.173516e+13	6.731578e+15	1.264779e-13	1.657911e-06
7.775113e-23	6.250000e+02	2.270782e+05	2.270782e+05	2.051961e+02	3.842608e-01	3.842502e-01	1.066010e-05	-8.318153e+13	-9.928790e+15	-2.066525e-13	1.692196e-06
8.085140e-23	6.250000e+02	2.260369e+05	2.260369e+05	2.043845e+02	3.895825e-01	3.895717e-01	1.078617e-05	8.095350e+13	9.020665e+15	2.057929e-13	1.723535e-06
8.407530e-23	6.250000e+02	2.248761e+05	2.248761e+05	2.035941e+02	3.936196e-01	3.936087e-01	1.091316e-05	5.929242e+14	6.275027e+16	1.546586e-12	1.750384e-06
8.742775e-23	6.250000e+02	2.231920e+05	2.231920e+05	2.027970e+02	3.952065e-01	3.951955e-01	1.104225e-05	-1.473830e+14	-1.528716e+16	-3.991583e-13	1.770702e-06
9.091388e-23	6.250000e+02	2.224018e+05	2.224018e+05	2.020105e+02	4.010948e-01	4.010836e-01	1.117242e-05	-8.395514e+13	-8.087462e+15	-2.314448e-13	1.803469e-06
9.453901e-23	6.250000e+02	2.211092e+05	2.211092e+05	2.012196e+02	4.063501e-01	4.063388e-01	1.130386e-05	-7.375581e+13	-6.657239e+15	-2.093406e-13	1.837780e-06
9.830870e-23	6.250000e+02	2.199708e+05	2.199708e+05	2.004338e+02	4.117036e-01	4.116921e-01	1.143770e-05	8.856020e+14	7.487131e+16	2.579319e-12	1.871629e-06
1.022287e-22	6.250000e+02	2.185042e+05	2.185042e+05	1.996495e+02	4.160494e-01	4.160379e-01	1.157246e-05	8.751550e+13	7.020376e+15	2.635586e-13	1.904080e-06
1.063050e-22	6.250000e+02	2.174509e+05	2.174509e+05	1.988720e+02	4.217285e-01	4.217168e-01	1.170888e-05	2.690698e+14	2.016973e+16	8.301377e-13	1.939420e-06
1.105438e-22	6.250000e+02	2.168593e+05	2.168593e+05	1.981008e+02	4.277138e-01	4.277019e-01	1.184780e-05	-1.337493e+14	-9.343838e+15	-4.183046e-13	1.972310e-06
1.149517e-22	6.250000e+02	2.151618e+05	2.151618e+05	1.973206e+02	4.308882e-01	4.308762e-01	1.198690e-05	1.786098e+14	1.202492e+16	5.809920e-13	2.002624e-06
1.195353e-22	6.250000e+02	2.140137e+05	2.140137e+05	1.965553e+02	4.371939e-01	4.371817e-01	1.212869e-05	-1.317332e+14	-8.247548e+15	-4.401275e-13	2.042831e-06
1.243017e-22	6.250000e+02	2.134017e+05	2.134017e+05	1.957912e+02	4.436370e-01	4.436247e-01	1.227173e-05	1.515186e+14	8.817128e+15	5.135320e-13	2.078882e-06
1.292582e-22	6.250000e+02	2.121704e+05	2.121704e+05	1.950229e+02	4.486690e-01	4.486566e-01	1.241635e-05	3.101367e+14	1.705779e+16	1.081984e-12	2.114664e-06
1.344123e-22	6.250000e+02	2.108401e+05	2.108401e+05	1.942667e+02	4.542971e-01	4.542846e-01	1.256248e-05	1.853302e+14	9.577371e+15	6.672243e-13	2.154700e-06
1.397719e-22	6.250000e+02	2.097825e+05	2.097825e+05	1.935014e+02	4.614856e-01	4.614729e-01	1.271061e-05	3.338620e+15	1.595058e+17	1.232571e-11	2.199829e-06
1.453452e-22	6.250000e+02	2.085922e+05	2.085922e+05	1.927514e+02	4.668439e-01	4.668311e-01	1.286076e-05	-1.784842e+14	-8.048989e+15	-6.779546e-13	2.238070e-06
1.511408e-22	6.250000e+02	2.077389e+05	2.077389e+05	1.919983e+02	4.728722e-01	4.728592e-01	1.301237e-05	-3.372831e+14	-1.426513e+16	-1.307667e-12	2.276282e-06
1.571674e-22	6.250000e+02	2.061982e+05	2.061982e+05	1.912425e+02	4.764034e-01	4.763903e-01	1.316656e-05	3.729210e+14	1.519646e+16	1.500664e-12	2.310415e-06
1.634343e-22	6.250000e+02	2.053292e+05	2.053292e+05	1.905013e+02	4.826443e-01	4.826309e-01	1.332086e-05	3.882892e+14	1.482585e+16	1.595855e-12	2.350588e-06
1.699512e-22	6.250000e+02	2.044276e+05	2.044276e+05	1.897568e+02	4.900385e-01	4.900250e-01	1.347961e-05	3.435445e+15	1.215715e+17	1.443367e-11	2.397125e-06
1.767279e-22	6.250000e+02	2.031436e+05	2.031436e+05	1.890165e+02	4.946397e-01	4.946261e-01	1.363782e-05	7.252672e+15	2.449362e+17	3.144659e-11	2.434927e-06
1.837748e-22	6.250000e+02	2.020918e+05	2.020918e+05	1.882762e+02	5.014573e-01	5.014435e-01	1.379904e-05	-1.215608e+15	-3.833752e+16	-5.409303e-12	2.481334e-06
1.911027e-22	6.250000e+02	2.012574e+05	2.012574e+05	1.875450e+02	5.078517e-01	5.078378e-01	1.396145e-05	-9.996781e+14	-2.959208e+16	-4.541427e-12	2.523394e-06
1.987228e-22	6.250000e+02	1.997453e+05	1.997453e+05	1.868143e+02	5.123136e-01	5.122995e-01	1.412573e-05	-5.877596e+14	-1.665406e+16	-2.772731e-12	2.564834e-06
2.066468e-22	6.250000e+02	1.989055e+05	1.989055e+05	1.860837e+02	5.200343e-01	5.200200e-01	1.429312e-05	-9.067412e+14	-2.384095e+16	-4.368588e-12	2.614480e-06
2.148867e-22	6.250000e+02	1.982726e+05	1.982726e+05	1.853522e+02	5.271490e-01	5.271346e-01	1.446217e-05	2.956863e+14	7.263806e+15	1.447468e-12	2.658709e-06
2.234551e-22	6.250000e+02	1.969080e+05	1.969080e+05	1.846293e+02	5.326411e-01	5.326265e-01	1.463300e-05	-4.911699e+14	-1.145667e+16	-2.488892e-12	2.705025e-06
2.323653e-22	6.250000e+02	1.963046e+05	1.963046e+05	1.839061e+02	5.411856e-01	5.411707e-01	1.480415e-05	-5.592481e+14	-1.204685e+16	-2.877685e-12	2.756866e-06
2.416307e-22	6.250000e+02	1.951484e+05	1.951484e+05	1.831964e+02	5.474010e-01	5.473860e-01	1.497950e-05	-3.500948e+14	-7.122914e+15	-1.855463e-12	2.805050e-06
2.512656e-22	6.250000e+02	1.942221e+05	1.942221e+05	1.824833e+02	5.540482e-01	5.540331e-01	1.515628e-05	9.999257e+14	1.915269e+16	5.427071e-12	2.852653e-06
2.612846e-22	6.250000e+02	1.933359e+05	1.933359e+05	1.817731e+02	5.611124e-01	5.610971e-01	1.533487e-05	-6.970507e+14	-1.253184e+16	-3.870733e-12	2.902267e-06
2.717032e-22	6.250000e+02	1.929192e+05	1.929192e+05	1.810596e+02	5.708592e-01	5.708437e-01	1.551605e-05	-2.535221e+15	-4.181870e+16	-1.423080e-11	2.959058e-06
2.825372e-22	6.250000e+02	1.908573e+05	1.908573e+05	1.803502e+02	5.738604e-01	5.738447e-01	1.569883e-05	6.337585e+14	1.018339e+16	3.753800e-12	3.006751e-06
2.938032e-22	6.250000e+02	1.904165e+05	1.904165e+05	1.796481e+02	5.828883e-01	5.828725e-01	1.588514e-05	-1.715092e+15	-2.548945e+16	-1.027675e-11	3.061123e-06
3.055184e-22	6.250000e+02	1.892829e+05	1.892829e+05	1.789520e+02	5.896562e-01	5.896401e-01	1.607122e-05	-5.158935e+14	-7.237122e+15	-3.184891e-12	3.115211e-06
3.177007e-22	6.250000e+02	1.879974e+05	1.879974e+05	1.782492e+02	5.961615e-01	5.961452e-01	1.626165e-05	1.126960e+15	1.496543e+16	7.198482e-12	3.171116e-06
3.303689e-22	6.250000e+02	1.874479e+05	1.874479e+05	1.775551e+02	6.054471e-01	6.054307e-01	1.645383e-05	6.334092e+15	7.785799e+16	4.105567e-11	3.229950e-06
3.435421e-22	6.250000e+02	1.861103e+05	1.861103e+05	1.768615e+02	6.108371e-01	6.108204e-01	1.664656e-05	2.049484e+15	2.410003e+16	1.376843e-11	3.282125e-06
3.572406e-22	6.250000e+02	1.851665e+05	1.851665e+05	1.761693e+02	6.194477e-01	6.194308e-01	1.684476e-05	1.004318e+15	1.101155e+16	6.920714e-12	3.345355e-06
3.714854e-22	6.250000e+02	1.844131e+05	1.844131e+05	1.754769e+02	6.276798e-01	6.276628e-01	1.704342e-05	-1.057711e+15	-1.085616e+16	-7.438747e-12	3.403663e-06
3.862981e-22	6.250000e+02	1.833162e+05	1.833162e+05	1.747950e+02	6.354182e-01	6.354009e-01	1.724431e-05	6.829813e+14	6.593418e+15	4.948749e-12	3.466241e-06
4.017015e-22	6.250000e+02	1.823165e+05	1.823165e+05	1.741173e+02	6.435596e-01	6.435421e-01	1.744765e-05	8.099952e+14	7.337339e+15	6.031755e-12	3.529903e-06
4.177191e-22	6.250000e+02	1.820773e+05	1.820773e+05	1.734358e+02	6.535704e-01	6.535527e-01	1.765346e-05	1.146781e+15	9.616533e+15	8.595915e-12	3.589521e-06
4.343754e-22	6.250000e+02	1.808968e+05	1.808968e+05	1.727618e+02	6.610203e-01	6.610024e-01	1.786191e-05	-1.515226e+15	-1.200614e+16	-1.173315e-11	3.654130e-06
4.516959e-22	6.250000e+02	1.801514e+05	1.801514e+05	1.720867e+02	6.701745e-01	6.701564e-01	1.807221e-05	-1.292148e+15	-9.558125e+15	-1.021445e-11	3.720062e-06
4.697070e-22	6.250000e+02	1.792754e+05	1.792754e+05	1.714169e+02	6.789862e-01	6.789679e-01	1.828539e-05	-9.596094e+14	-6.649511e+15	-7.772877e-12	3.787391e-06
4.884362e-22	6.250000e+02	1.779818e+05	1.779818e+05	1.707474e+02	6.864104e-01	6.863919e-01	1.850050e-05	1.698901e+15	1.114933e+16	1.426858e-11	3.856631e-06
5.079123e-22	6.250000e+02	1.774080e+05	1.774080e+05	1.700766e+02	6.965708e-01	6.965521e-01	1.871961e-05	-1.816588e+15	-1.107721e+16	-1.550535e-11	3.926377e-06
5.281650e-22	6.250000e+02	1.768934e+05	1.768934e+05	1.694151e+02	7.067144e-01	7.066954e-01	1.893923e-05	1.347785e+15	7.645415e+15	1.167223e-11	3.995143e-06
5.492253e-22	6.250000e+02	1.760358e+05	1.760358e+05	1.687555e+02	7.158703e-01	7.158512e-01	1.916362e-05	-2.422722e+15	-1.288641e+16	-2.149757e-11	4.066617e-06
5.711253e-22	6.250000e+02	1.747324e+05	1.747324e+05	1.680906e+02	7.241709e-01	7.241515e-01	1.939019e-05	1.714036e+15	8.606265e+15	1.578500e-11	4.144458e-06
5.938985e-22	6.250000e+02	1.738566e+05	1.738566e+05	1.674388e+02	7.332497e-01	7.332301e-01	1.961910e-05	1.452267e+16	6.851523e+16	1.371456e-10	4.217555e-06
6.175799e-22	6.250000e+02	1.730460e+05	1.730460e+05	1.667884e+02	7.430985e-01	7.430787e-01	1.984988e-05	2.624552e+15	1.158306e+16	2.537104e-11	4.294225e-06
6.422055e-22	6.250000e+02	1.725842e+05	1.725842e+05	1.661390e+02	7.540044e-01	7.539843e-01	2.008436e-05	2.098367e+15	8.610176e+15	2.055738e-11	4.368908e-06
6.678130e-22	6.250000e+02	1.718558e+05	1.718558e+05	1.654897e+02	7.640948e-01	7.640745e-01	2.032303e-05	2.076302e+15	7.971758e+15	2.077592e-11	4.446138e-06
6.944417e-22	6.250000e+02	1.709786e+05	1.709786e+05	1.648410e+02	7.739473e-01	7.739268e-01	2.056084e-05	-1.550083e+16	-5.582105e+16	-1.591248e-10	4.526575e-06
7.221321e-22	6.250000e+02	1.698812e+05	1.698812e+05	1.641988e+02	7.838352e-01	7.838144e-01	2.080375e-05	-2.012340e+15	-6.801074e+15	-2.133368e-11	4.614019e-06
7.509267e-22	6.250000e+02	1.688350e+05	1.688350e+05	1.635632e+02	7.932386e-01	7.932176e-01	2.104991e-05	3.483516e+15	1.109171e+16	3.808871e-11	4.698306e-06
7.808694e-22	6.250000e+02	1.684263e+05	1.684263e+05	1.629190e+02	8.050742e-01	8.050529e-01	2.129762e-05	1.195969e+16	3.536227e+16	1.323614e-10	4.779979e-06
8.120061e-22	6.250000e+02	1.678274e+05	1.678274e+05	1.622821e+02	8.160242e-01	8.160027e-01	2.155017e-05	-1.366281e+16	-3.775938e+16	-1.539278e-10	4.862282e-06
8.443843e-22	6.250000e+02	1.669810e+05	1.669810e+05	1.616512e+02	8.268156e-01	8.267938e-01	2.180231e-05	-4.891907e+15	-1.266003e+16	-5.652423e-11	4.951556e-06
8.780536e-22	6.250000e+02	1.661460e+05	1.661460e+05	1.610214e+02	8.375494e-01	8.375273e-01	2.206034e-05	2.722040e+15	6.604538e+15	3.225054e-11	5.041046e-06
9.130654e-22	6.250000e+02	1.655158e+05	1.655158e+05	1.603906e+02	8.490025e-01	8.489801e-01	2.232132e-05	-3.046703e+15	-6.906936e+15	-3.678955e-11	5.129435e-06
9.494734e-22	6.250000e+02	1.647950e+05	1.647950e+05	1.597670e+02	8.607380e-01	8.607154e-01	2.258403e-05	-3.567684e+15	-7.551469e+15	-4.403093e-11	5.223084e-06
9.873330e-22	6.250000e+02	1.641291e+05	1.641291e+05	1.591435e+02	8.724580e-01	8.724351e-01	2.285023e-05	1.068094e+16	2.112940e+16	1.345155e-10	5.315680e-06
1.026702e-21	6.250000e+02	1.634235e+05	1.634235e+05	1.585231e+02	8.844862e-01	8.844631e-01	2.312045e-05	4.907762e+15	9.066259e+15	6.315428e-11	5.412235e-06
1.067641e-21	6.250000e+02	1.628819e+05	1.628819e+05	1.579054e+02	8.963277e-01	8.963043e-01	2.339224e-05	3.076680e+16	5.317999e+16	4.025398e-10	5.502929e-06
1.110213e-21	6.250000e+02	1.620430e+05	1.620430e+05	1.572909e+02	9.079859e-01	9.079622e-01	2.366848e-05	-1.176082e+16	-1.905646e+16	-1.578982e-10	5.603363e-06
1.154482e-21	6.250000e+02	1.613846e+05	1.613846e+05	1.566754e+02	9.203905e-01	9.203666e-01	2.394953e-05	-4.718463e+15	-7.143973e+15	-6.465198e-11	5.703089e-06
1.200516e-21	6.250000e+02	1.607407e+05	1.607407e+05	1.560596e+02	9.327951e-01	9.327709e-01	2.423134e-05	-1.403004e+16	-1.986679e+16	-1.961198e-10	5.803106e-06
1.248386e-21	6.250000e+02	1.599624e+05	1.599624e+05	1.554499e+02	9.454274e-01	9.454029e-01	2.451678e-05	-1.783670e+16	-2.361421e+16	-2.554559e-10	5.910310e-06
1.298165e-21	6.250000e+02	1.594016e+05	1.594016e+05	1.548436e+02	9.583174e-01	9.582926e-01	2.480539e-05	8.554770e+15	1.058429e+16	1.246913e-10	6.011969e-06
1.349928e-21	6.250000e+02	1.587431e+05	1.587431e+05	1.542438e+02	9.709911e-01	9.709660e-01	2.509912e-05	6.254797e+15	7.246646e+15	9.307445e-11	6.116746e-06
1.403756e-21	6.250000e+02	1.579556e+05	1.579556e+05	1.536379e+02	9.838355e-01	9.838101e-01	2.539445e-05	1.731468e+17	1.878460e+17	2.641375e-09	6.228556e-06
1.459730e-21	6.250000e+02	1.571694e+05	1.571694e+05	1.530400e+02	9.967840e-01	9.967584e-01	2.569479e-05	1.360478e+16	1.382567e+16	2.127857e-10	6.342099e-06
1.517935e-21	6.250000e+02	1.564821e+05	1.564821e+05	1.524442e+02	1.010030e+00	1.010004e+00	2.599876e-05	-7.853793e+15	-7.471505e+15	-1.255587e-10	6.454602e-06
1.578462e-21	6.250000e+02	1.560503e+05	1.560503e+05	1.518513e+02	1.024299e+00	1.024272e+00	2.630415e-05	-1.099716e+16	-9.753202e+15	-1.782579e-10	6.563902e-06
1.641402e-21	6.250000e+02	1.554626e+05	1.554626e+05	1.512536e+02	1.038028e+00	1.038001e+00	2.661321e-05	-9.902671e+15	-8.216881e+15	-1.635740e-10	6.677028e-06
1.706852e-21	6.250000e+02	1.547832e+05	1.547832e+05	1.506622e+02	1.051923e+00	1.051896e+00	2.692990e-05	2.055653e+16	1.595991e+16	3.470738e-10	6.796105e-06
1.774912e-21	6.250000e+02	1.541679e+05	1.541679e+05	1.500770e+02	1.065956e+00	1.065929e+00	2.724657e-05	-8.819887e+15	-6.408644e+15	-1.519092e-10	6.914254e-06
1.845685e-21	6.250000e+02	1.535912e+05	1.535912e+05	1.494951e+02	1.080612e+00	1.080585e+00	2.756821e-05	-2.110680e+16	-1.432428e+16	-3.704094e-10	7.035640e-06
1.919281e-21	6.250000e+02	1.525795e+05	1.525795e+05	1.489086e+02	1.093937e+00	1.093909e+00	2.789399e-05	3.716255e+16	2.372161e+16	6.740860e-10	7.169617e-06
1.995811e-21	6.250000e+02	1.525419e+05	1.525419e+05	1.483272e+02	1.109464e+00	1.109436e+00	2.822160e-05	1.159875e+17	6.899935e+16	2.106475e-09	7.273174e-06
2.075393e-21	6.250000e+02	1.516180e+05	1.516180e+05	1.477467e+02	1.123885e+00	1.123857e+00	2.855596e-05	2.095386e+17	1.168568e+17	3.922844e-09	7.412610e-06
2.158148e-21	6.250000e+02	1.510060e+05	1.510060e+05	1.471692e+02	1.139097e+00	1.139068e+00	2.889315e-05	-4.156458e+16	-2.167304e+16	-7.940413e-10	7.543387e-06
2.244203e-21	6.250000e+02	1.504973e+05	1.504973e+05	1.465976e+02	1.154634e+00	1.154605e+00	2.923467e-05	2.267171e+17	1.104745e+17	4.404861e-09	7.672127e-06
2.333689e-21	6.250000e+02	1.501648e+05	1.501648e+05	1.460280e+02	1.170419e+00	1.170390e+00	2.957819e-05	-3.628835e+16	-1.652189e+16	-7.128819e-10	7.794232e-06
2.426743e-21	6.250000e+02	1.494416e+05	1.494416e+05	1.454540e+02	1.185573e+00	1.185543e+00	2.992627e-05	-9.400903e+16	-4.013537e+16	-1.891922e-09	7.933356e-06
2.523508e-21	6.250000e+02	1.487153e+05	1.487153e+05	1.448892e+02	1.201186e+00	1.201156e+00	3.028205e-05	2.287804e+16	9.148859e+15	4.717718e-10	8.077087e-06
2.624131e-21	6.250000e+02	1.483657e+05	1.483657e+05	1.443258e+02	1.217442e+00	1.217412e+00	3.063919e-05	9.995574e+16	3.737368e+16	2.085604e-09	8.205687e-06
2.728767e-21	6.250000e+02	1.477153e+05	1.477153e+05	1.437584e+02	1.233380e+00	1.233349e+00	3.099839e-05	3.515068e+16	1.231540e+16	7.497178e-10	8.349714e-06
2.837575e-21	6.250000e+02	1.470330e+05	1.470330e+05	1.431990e+02	1.249444e+00	1.249413e+00	3.136590e-05	1.957909e+16	6.429966e+15	4.273755e-10	8.497711e-06
2.950721e-21	6.250000e+02	1.466355e+05	1.466355e+05	1.426404e+02	1.266769e+00	1.266738e+00	3.173564e-05	-8.703939e+16	-2.668260e+16	-1.925802e-09	8.638901e-06
3.068380e-21	6.250000e+02	1.460051e+05	1.460051e+05	1.420816e+02	1.283234e+00	1.283202e+00	3.211053e-05	1.716004e+17	4.931606e+16	3.879449e-09	8.788972e-06
3.190729e-21	6.250000e+02	1.452097e+05	1.452097e+05	1.415286e+02	1.299814e+00	1.299782e+00	3.248812e-05	4.676442e+16	1.260403e+16	1.086497e-09	8.951289e-06
3.317958e-21	6.250000e+02	1.449233e+05	1.449233e+05	1.409740e+02	1.317648e+00	1.317615e+00	3.287071e-05	9.497878e+16	2.391279e+16	2.228575e-09	9.092036e-06
3.450259e-21	6.250000e+02	1.442558e+05	1.442558e+05	1.404261e+02	1.334394e+00	1.334361e+00	3.325960e-05	-2.799856e+16	-6.617825e+15	-6.722948e-10	9.250190e-06
3.587836e-21	6.250000e+02	1.438159e+05	1.438159e+05	1.398749e+02	1.352306e+00	1.352272e+00	3.365076e-05	5.019332e+16	1.109867e+16	1.223778e-09	9.403035e-06
3.730899e-21	6.250000e+02	1.433367e+05	1.433367e+05	1.393324e+02	1.370242e+00	1.370208e+00	3.404933e-05	-4.283391e+16	-8.867490e+15	-1.061922e-09	9.559608e-06
3.879666e-21	6.250000e+02	1.425344e+05	1.425344e+05	1.387884e+02	1.387692e+00	1.387657e+00	3.445171e-05	8.203447e+16	1.594159e+16	2.091653e-09	9.735838e-06
4.034365e-21	6.250000e+02	1.420416e+05	1.420416e+05	1.382463e+02	1.406120e+00	1.406085e+00	3.485638e-05	6.667305e+16	1.212937e+16	1.729672e-09	9.899354e-06
4.195233e-21	6.250000e+02	1.416753e+05	1.416753e+05	1.377058e+02	1.424929e+00	1.424893e+00	3.526831e-05	1.139591e+17	1.939919e+16	2.994818e-09	1.005771e-05
4.362515e-21	6.250000e+02	1.411307e+05	1.411307e+05	1.371733e+02	1.443320e+00	1.443284e+00	3.568507e-05	4.858417e+16	7.756790e+15	1.301601e-09	1.022683e-05
4.536468e-21	6.250000e+02	1.406150e+05	1.406150e+05	1.366362e+02	1.461990e+00	1.461954e+00	3.610495e-05	7.756783e+16	1.161342e+16	2.116484e-09	1.039711e-05
4.717357e-21	6.250000e+02	1.400180e+05	1.400180e+05	1.361049e+02	1.480994e+00	1.480958e+00	3.653253e-05	6.124758e+16	8.596505e+15	1.707108e-09	1.057717e-05
4.905458e-21	6.250000e+02	1.395488e+05	1.395488e+05	1.355685e+02	1.500744e+00	1.500707e+00	3.696263e-05	-9.302798e+16	-1.222026e+16	-2.636779e-09	1.075426e-05
5.101061e-21	6.250000e+02	1.389013e+05	1.389013e+05	1.350404e+02	1.520095e+00	1.520057e+00	3.739960e-05	-5.396905e+16	-6.649541e+15	-1.565688e-09	1.094371e-05
5.304462e-21	6.250000e+02	1.385681e+05	1.385681e+05	1.345153e+02	1.539797e+00	1.539759e+00	3.784143e-05	5.857781e+16	6.767303e+15	1.719916e-09	1.111220e-05
5.515974e-21	6.250000e+02	1.380343e+05	1.380343e+05	1.339892e+02	1.560056e+00	1.560018e+00	3.828693e-05	-7.469231e+16	-8.083047e+15	-2.235797e-09	1.130195e-05
5.735920e-21	6.250000e+02	1.375420e+05	1.375420e+05	1.334733e+02	1.580118e+00	1.580079e+00	3.873889e-05	-6.557420e+16	-6.657109e+15	-1.998239e-09	1.148826e-05
5.964637e-21	6.250000e+02	1.368980e+05	1.368980e+05	1.329479e+02	1.600213e+00	1.600174e+00	3.919492e-05	6.814542e+16	6.494525e+15	2.125895e-09	1.168909e-05
6.202473e-21	6.250000e+02	1.363893e+05	1.363893e+05	1.324240e+02	1.620651e+00	1.620611e+00	3.965726e-05	-2.471864e+17	-2.210941e+16	-7.856219e-09	1.188253e-05
6.449792e-21	6.250000e+02	1.360260e+05	1.360260e+05	1.319081e+02	1.641686e+00	1.641646e+00	4.012586e-05	-2.786245e+17	-2.336515e+16	-8.974324e-09	1.206892e-05
6.706974e-21	6.250000e+02	1.354964e+05	1.354964e+05	1.313955e+02	1.662843e+00	1.662802e+00	4.059820e-05	8.874301e+16	6.980366e+15	2.914649e-09	1.227223e-05
6.974410e-21	6.250000e+02	1.349910e+05	1.349910e+05	1.308786e+02	1.683925e+00	1.683884e+00	4.107738e-05	1.077681e+17	7.959331e+15	3.606264e-09	1.247435e-05
7.252510e-21	6.250000e+02	1.345212e+05	1.345212e+05	1.303734e+02	1.705598e+00	1.705556e+00	4.156344e-05	-3.437691e+17	-2.381680e+16	-1.170588e-08	1.267903e-05
7.541700e-21	6.250000e+02	1.340229e+05	1.340229e+05	1.298616e+02	1.727213e+00	1.727171e+00	4.205355e-05	-5.420657e+17	-3.526330e+16	-1.880389e-08	1.288744e-05
7.842420e-21	6.250000e+02	1.334957e+05	1.334957e+05	1.293549e+02	1.749566e+00	1.749524e+00	4.255079e-05	-1.214918e+18	-7.411304e+16	-4.298353e-08	1.310579e-05
8.155132e-21	6.250000e+02	1.329952e+05	1.329952e+05	1.288525e+02	1.771992e+00	1.771949e+00	4.305227e-05	1.184363e+17	6.779161e+15	4.269684e-09	1.332373e-05
8.480313e-21	6.250000e+02	1.325689e+05	1.325689e+05	1.283444e+02	1.794558e+00	1.794514e+00	4.356105e-05	1.968301e+17	1.057558e+16	7.210664e-09	1.353680e-05
8.818460e-21	6.250000e+02	1.320306e+05	1.320306e+05	1.278463e+02	1.817077e+00	1.817033e+00	4.407271e-05	3.331067e+17	1.681575e+16	1.245379e-08	1.376255e-05
9.170091e-21	6.250000e+02	1.316007e+05	1.316007e+05	1.273504e+02	1.840144e+00	1.840099e+00	4.459213e-05	2.458127e+17	1.165052e+16	9.341245e-09	1.398278e-05
9.535742e-21	6.250000e+02	1.311145e+05	1.311145e+05	1.268535e+02	1.863575e+00	1.863530e+00	4.511912e-05	3.705983e+17	1.648804e+16	1.434633e-08	1.421334e-05
9.915974e-21	6.250000e+02	1.306578e+05	1.306578e+05	1.263531e+02	1.886996e+00	1.886951e+00	4.565186e-05	-1.900385e+17	-7.943037e+15	-7.486119e-09	1.444228e-05
1.031137e-20	6.250000e+02	1.301152e+05	1.301152e+05	1.258640e+02	1.910598e+00	1.910552e+00	4.619067e-05	-2.643510e+17	-1.038328e+16	-1.063241e-08	1.468389e-05
1.072253e-20	6.250000e+02	1.296173e+05	1.296173e+05	1.253732e+02	1.934576e+00	1.934530e+00	4.673293e-05	-5.330990e+18	-1.967336e+17	-2.185670e-07	1.492530e-05
1.115008e-20	6.250000e+02	1.291901e+05	1.291901e+05	1.248807e+02	1.959180e+00	1.959133e+00	4.728842e-05	1.988189e+17	6.887892e+15	8.287114e-09	1.516510e-05
1.159468e-20	6.250000e+02	1.287706e+05	1.287706e+05	1.243957e+02	1.983829e+00	1.983781e+00	4.784560e-05	3.135171e+17	1.020328e+16	1.328216e-08	1.540591e-05
1.205701e-20	6.250000e+02	1.282040e+05	1.282040e+05	1.239098e+02	2.008217e+00	2.008169e+00	4.841045e-05	1.958899e+18	5.997341e+16	8.483889e-08	1.566423e-05
1.253778e-20	6.250000e+02	1.277429e+05	1.277429e+05	1.234236e+02	2.033855e+00	2.033806e+00	4.898015e-05	4.368207e+17	1.255173e+16	1.926239e-08	1.592147e-05
1.303772e-20	6.250000e+02	1.272018e+05	1.272018e+05	1.229435e+02	2.058648e+00	2.058599e+00	4.955768e-05	-2.605975e+17	-7.047894e+15	-1.173803e-08	1.618411e-05
1.355759e-20	6.250000e+02	1.268104e+05	1.268104e+05	1.224634e+02	2.084643e+00	2.084593e+00	5.014272e-05	1.331928e+18	3.383159e+16	6.092542e-08	1.643906e-05
1.409819e-20	6.250000e+02	1.263865e+05	1.263865e+05	1.219862e+02	2.110204e+00	2.110154e+00	5.073448e-05	-4.269098e+17	-1.020266e+16	-1.985744e-08	1.669643e-05
1.466034e-20	6.250000e+02	1.259151e+05	1.259151e+05	1.215088e+02	2.136366e+00	2.136315e+00	5.133469e-05	1.566653e+18	3.520417e+16	7.424643e-08	1.696673e-05
1.524492e-20	6.250000e+02	1.255167e+05	1.255167e+05	1.210400e+02	2.162615e+00	2.162563e+00	5.193876e-05	-1.208885e+18	-2.555575e+16	-5.820610e-08	1.722970e-05
1.585280e-20	6.250000e+02	1.250129e+05	1.250129e+05	1.205625e+02	2.189599e+00	2.189547e+00	5.255011e-05	9.654849e+17	1.918325e+16	4.743103e-08	1.751499e-05
1.648492e-20	6.250000e+02	1.245879e+05	1.245879e+05	1.200946e+02	2.216649e+00	2.216596e+00	5.317289e-05	-5.086155e+17	-9.503968e+15	-2.541570e-08	1.779185e-05
1.714224e-20	6.250000e+02	1.240850e+05	1.240850e+05	1.196256e+02	2.243594e+00	2.243540e+00	5.380131e-05	-7.905292e+17	-1.390581e+16	-4.031004e-08	1.808111e-05
1.782578e-20	6.250000e+02	1.236362e+05	1.236362e+05	1.191549e+02	2.270876e+00	2.270822e+00	5.443688e-05	8.118284e+17	1.344302e+16	4.215289e-08	1.836741e-05
1.853657e-20	6.250000e+02	1.231586e+05	1.231586e+05	1.186953e+02	2.298723e+00	2.298668e+00	5.507585e-05	-4.924603e+17	-7.672524e+15	-2.606992e-08	1.866474e-05
1.927571e-20	6.250000e+02	1.227045e+05	1.227045e+05	1.182297e+02	2.326422e+00	2.326366e+00	5.572710e-05	6.079917e+17	8.921852e+15	3.278591e-08	1.895956e-05
2.004431e-20	6.250000e+02	1.222443e+05	1.222443e+05	1.177707e+02	2.354993e+00	2.354937e+00	5.638400e-05	-2.221530e+18	-3.066932e+16	-1.220678e-07	1.926465e-05
2.084357e-20	6.250000e+02	1.218105e+05	1.218105e+05	1.173095e+02	2.383555e+00	2.383498e+00	5.704997e-05	6.134123e+17	7.973085e+15	3.430998e-08	1.956774e-05
2.167469e-20	6.250000e+02	1.213417e+05	1.213417e+05	1.168521e+02	2.412273e+00	2.412216e+00	5.772493e-05	-8.237589e+17	-1.008480e+16	-4.697214e-08	1.988000e-05
2.253896e-20	6.250000e+02	1.208851e+05	1.208851e+05	1.163925e+02	2.441885e+00	2.441827e+00	5.840032e-05	1.016191e+18	1.170440e+16	5.904767e-08	2.020005e-05
2.343768e-20	6.250000e+02	1.205391e+05	1.205391e+05	1.159415e+02	2.470819e+00	2.470760e+00	5.908979e-05	2.391968e+18	2.597471e+16	1.409961e-07	2.049807e-05
2.437225e-20	6.250000e+02	1.201200e+05	1.201200e+05	1.154880e+02	2.500884e+00	2.500825e+00	5.979159e-05	1.055229e+18	1.078645e+16	6.329381e-08	2.081988e-05
2.534407e-20	6.250000e+02	1.195780e+05	1.195780e+05	1.150393e+02	2.531538e+00	2.531478e+00	6.049477e-05	2.444003e+18	2.350602e+16	1.499468e-07	2.117061e-05
2.635465e-20	6.250000e+02	1.191322e+05	1.191322e+05	1.145899e+02	2.561817e+00	2.561756e+00	6.120985e-05	5.290647e+18	4.794772e+16	3.307156e-07	2.150399e-05
2.740553e-20	6.250000e+02	1.187411e+05	1.187411e+05	1.141426e+02	2.592396e+00	2.592334e+00	6.193092e-05	-9.991793e+18	-8.533683e+16	-6.349339e-07	2.183233e-05
2.849831e-20	6.250000e+02	1.182460e+05	1.182460e+05	1.136966e+02	2.623077e+00	2.623014e+00	6.266324e-05	-2.355359e+18	-1.896714e+16	-1.528325e-07	2.218322e-05
2.963466e-20	6.250000e+02	1.178230e+05	1.178230e+05	1.132541e+02	2.654333e+00	2.654270e+00	6.340476e-05	1.047290e+20	7.948580e+17	6.918423e-06	2.252814e-05
3.081632e-20	6.250000e+02	1.174078e+05	1.174078e+05	1.128112e+02	2.685474e+00	2.685410e+00	6.415078e-05	-1.035537e+19	-7.414149e+16	-6.962626e-07	2.287305e-05
3.204510e-20	6.250000e+02	1.169894e+05	1.169894e+05	1.123751e+02	2.717521e+00	2.717456e+00	6.490587e-05	5.654415e+18	3.815253e+16	3.870315e-07	2.322878e-05
3.332288e-20	6.250000e+02	1.164776e+05	1.164776e+05	1.119334e+02	2.750126e+00	2.750060e+00	6.566867e-05	-1.618794e+18	-1.029031e+16	-1.132584e-07	2.361077e-05
3.465161e-20	6.250000e+02	1.160641e+05	1.160641e+05	1.114934e+02	2.781944e+00	2.781877e+00	6.644745e-05	4.416406e+18	2.650496e+16	3.145365e-07	2.396903e-05
3.603332e-20	6.250000e+02	1.156688e+05	1.156688e+05	1.110606e+02	2.815128e+00	2.815061e+00	6.722863e-05	-1.191007e+18	-6.736328e+15	-8.628264e-08	2.433783e-05
3.747013e-20	6.250000e+02	1.152375e+05	1.152375e+05	1.106273e+02	2.848249e+00	2.848181e+00	6.802327e-05	2.079886e+18	1.109556e+16	1.535188e-07	2.471634e-05
3.896423e-20	6.250000e+02	1.147911e+05	1.147911e+05	1.101967e+02	2.881692e+00	2.881623e+00	6.882902e-05	2.066825e+19	1.040078e+17	1.555445e-06	2.510380e-05
4.051790e-20	6.250000e+02	1.143476e+05	1.143476e+05	1.097686e+02	2.915447e+00	2.915378e+00	6.963531e-05	1.389395e+19	6.596291e+16	1.066060e-06	2.549636e-05
4.213353e-20	6.250000e+02	1.140014e+05	1.140014e+05	1.093357e+02	2.948794e+00	2.948724e+00	7.045764e-05	-3.364446e+18	-1.509007e+16	-2.620924e-07	2.586631e-05
4.381357e-20	6.250000e+02	1.135005e+05	1.135005e+05	1.089141e+02	2.982670e+00	2.982599e+00	7.129591e-05	-1.982012e+18	-8.396151e+15	-1.578366e-07	2.627890e-05
4.556061e-20	6.250000e+02	1.131028e+05	1.131028e+05	1.084856e+02	3.018455e+00	3.018383e+00	7.213395e-05	1.847730e+18	7.374206e+15	1.497484e-07	2.668770e-05
4.737731e-20	6.250000e+02	1.126546e+05	1.126546e+05	1.080639e+02	3.052601e+00	3.052528e+00	7.298180e-05	1.760463e+18	6.641657e+15	1.455368e-07	2.709699e-05
4.926646e-20	6.250000e+02	1.122679e+05	1.122679e+05	1.076373e+02	3.088004e+00	3.087930e+00	7.384138e-05	5.184480e+18	1.846359e+16	4.360324e-07	2.750567e-05
5.123092e-20	6.250000e+02	1.118291e+05	1.118291e+05	1.072200e+02	3.123808e+00	3.123733e+00	7.471845e-05	3.037717e+18	1.021235e+16	2.605342e-07	2.793377e-05
5.327373e-20	6.250000e+02	1.114241e+05	1.114241e+05	1.068001e+02	3.159590e+00	3.159515e+00	7.559932e-05	-4.111933e+18	-1.305847e+16	-3.591216e-07	2.835643e-05
5.539798e-20	6.250000e+02	1.110423e+05	1.110423e+05	1.063834e+02	3.196275e+00	3.196198e+00	7.648965e-05	-6.860283e+18	-2.056466e+16	-6.095242e-07	2.878430e-05
5.760694e-20	6.250000e+02	1.106590e+05	1.106590e+05	1.059717e+02	3.231500e+00	3.231423e+00	7.739482e-05	-7.526402e+18	-2.135829e+16	-6.803696e-07	2.920233e-05
5.990398e-20	6.250000e+02	1.101897e+05	1.101897e+05	1.055587e+02	3.268993e+00	3.268915e+00	7.830416e-05	4.048754e+18	1.084554e+16	3.738581e-07	2.966695e-05
6.229262e-20	6.250000e+02	1.097844e+05	1.097844e+05	1.051462e+02	3.306167e+00	3.306088e+00	7.923078e-05	1.094371e+19	2.770389e+16	1.029326e-06	3.011509e-05
6.477650e-20	6.250000e+02	1.093851e+05	1.093851e+05	1.047325e+02	3.343792e+00	3.343712e+00	8.016780e-05	7.185600e+18	1.718963e+16	6.882778e-07	3.056900e-05
6.735942e-20	6.250000e+02	1.089557e+05	1.089557e+05	1.043242e+02	3.382380e+00	3.382299e+00	8.111178e-05	9.671319e+18	2.184610e+16	9.447731e-07	3.104363e-05
7.004533e-20	6.250000e+02	1.085338e+05	1.085338e+05	1.039214e+02	3.420352e+00	3.420270e+00	8.206993e-05	-5.099596e+18	-1.089386e+16	-5.079271e-07	3.151416e-05
7.283835e-20	6.250000e+02	1.081065e+05	1.081065e+05	1.035110e+02	3.459325e+00	3.459242e+00	8.303727e-05	-7.299907e+19	-1.473536e+17	-7.415663e-06	3.199923e-05
7.574273e-20	6.250000e+02	1.077315e+05	1.077315e+05	1.031121e+02	3.497676e+00	3.497592e+00	8.401688e-05	1.003478e+19	1.916946e+16	1.037254e-06	3.246660e-05
7.876292e-20	6.250000e+02	1.073687e+05	1.073687e+05	1.027062e+02	3.536050e+00	3.535965e+00	8.501060e-05	-5.122595e+18	-9.266124e+15	-5.385081e-07	3.293370e-05
8.190355e-20	6.250000e+02	1.069231e+05	1.069231e+05	1.023050e+02	3.576121e+00	3.576035e+00	8.601120e-05	4.049203e+18	6.923223e+15	4.346125e-07	3.344572e-05
8.516940e-20	6.250000e+02	1.065020e+05	1.065020e+05	1.019042e+02	3.616071e+00	3.615984e+00	8.703034e-05	4.930097e+18	7.973897e+15	5.397073e-07	3.395309e-05
8.856548e-20	6.250000e+02	1.060794e+05	1.060794e+05	1.015076e+02	3.656069e+00	3.655981e+00	8.805344e-05	1.119494e+19	1.713759e+16	1.250137e-06	3.446540e-05
9.209697e-20	6.250000e+02	1.056957e+05	1.056957e+05	1.011131e+02	3.696286e+00	3.696197e+00	8.909416e-05	-2.215988e+19	-3.211735e+16	-2.519837e-06	3.497102e-05
9.576928e-20	6.250000e+02	1.052848e+05	1.052848e+05	1.007155e+02	3.737574e+00	3.737483e+00	9.014406e-05	6.288323e+18	8.621565e+15	7.291170e-07	3.549964e-05
9.958802e-20	6.250000e+02	1.048949e+05	1.048949e+05	1.003241e+02	3.778724e+00	3.778633e+00	9.120703e-05	6.553450e+18	8.506364e+15	7.740878e-07	3.602392e-05
1.035590e-19	6.250000e+02	1.044194e+05	1.044194e+05	9.993308e+01	3.819929e+00	3.819837e+00	9.228704e-05	1.851586e+19	2.276499e+16	2.237321e-06	3.658254e-05
1.076884e-19	6.250000e+02	1.040661e+05	1.040661e+05	9.954106e+01	3.861811e+00	3.861718e+00	9.337201e-05	1.052058e+19	1.224855e+16	1.292958e-06	3.710921e-05
1.119824e-19	6.250000e+02	1.036787e+05	1.036787e+05	9.915659e+01	3.902925e+00	3.902830e+00	9.446804e-05	-2.034143e+19	-2.246108e+16	-2.546982e-06	3.764444e-05
1.164476e-19	6.250000e+02	1.032457e+05	1.032457e+05	9.876908e+01	3.946411e+00	3.946315e+00	9.558395e-05	1.374702e+20	1.436142e+17	1.757684e-05	3.822350e-05
1.210909e-19	6.250000e+02	1.028691e+05	1.028691e+05	9.838156e+01	3.989337e+00	3.989240e+00	9.671444e-05	-7.465809e+19	-7.388788e+16	-9.721714e-06	3.878070e-05
1.259193e-19	6.250000e+02	1.024473e+05	1.024473e+05	9.800203e+01	4.032232e+00	4.032135e+00	9.785436e-05	-4.427007e+19	-4.153196e+16	-5.884359e-06	3.935909e-05
1.309403e-19	6.250000e+02	1.020455e+05	1.020455e+05	9.761643e+01	4.075314e+00	4.075215e+00	9.900428e-05	1.651775e+19	1.469418e+16	2.239097e-06	3.993625e-05
1.361614e-19	6.250000e+02	1.016489e+05	1.016489e+05	9.723572e+01	4.119105e+00	4.119005e+00	1.001772e-04	-1.500136e+19	-1.265075e+16	-2.073519e-06	4.052286e-05
1.415908e-19	6.250000e+02	1.012891e+05	1.012891e+05	9.685554e+01	4.163507e+00	4.163406e+00	1.013634e-04	-1.043419e+19	-8.339926e+15	-1.468033e-06	4.110517e-05
1.472366e-19	6.250000e+02	1.008809e+05	1.008809e+05	9.647836e+01	4.208453e+00	4.208350e+00	1.025549e-04	1.124669e+19	8.519466e+15	1.614621e-06	4.171703e-05
1.531076e-19	6.250000e+02	1.004575e+05	1.004575e+05	9.609950e+01	4.252477e+00	4.252373e+00	1.037657e-04	2.640532e+19	1.898811e+16	3.871421e-06	4.233109e-05
1.592127e-19	6.250000e+02	1.000563e+05	1.000563e+05	9.572392e+01	4.297402e+00	4.297297e+00	1.049964e-04	1.780461e+19	1.214794e+16	2.663187e-06	4.294984e-05
1.655612e-19	6.250000e+02	9.971622e+04	9.971622e+04	9.535007e+01	4.343070e+00	4.342963e+00	1.062246e-04	1.115844e+19	7.221369e+15	1.697718e-06	4.355429e-05
1.721628e-19	6.250000e+02	9.928883e+04	9.928883e+04	9.498032e+01	4.389435e+00	4.389327e+00	1.074851e-04	-1.184635e+19	-7.270122e+15	-1.841510e-06	4.420875e-05
1.790277e-19	6.250000e+02	9.888168e+04	9.888168e+04	9.460837e+01	4.436003e+00	4.435894e+00	1.087490e-04	2.497660e+19	1.454032e+16	3.963195e-06	4.486173e-05
1.861663e-19	6.250000e+02	9.851459e+04	9.851459e+04	9.423928e+01	4.482214e+00	4.482104e+00	1.100396e-04	1.589798e+19	8.787780e+15	2.569985e-06	4.549797e-05
1.935896e-19	6.250000e+02	9.812751e+04	9.812751e+04	9.387589e+01	4.528817e+00	4.528705e+00	1.113323e-04	-3.514741e+19	-1.844886e+16	-5.794699e-06	4.615237e-05
2.013089e-19	6.250000e+02	9.772239e+04	9.772239e+04	9.350692e+01	4.575914e+00	4.575801e+00	1.126483e-04	1.528394e+19	7.618091e+15	2.572505e-06	4.682565e-05
2.093359e-19	6.250000e+02	9.733704e+04	9.733704e+04	9.314132e+01	4.621965e+00	4.621851e+00	1.139731e-04	4.059444e+19	1.924567e+16	6.968946e-06	4.748414e-05
2.176831e-19	6.250000e+02	9.693603e+04	9.693603e+04	9.277895e+01	4.670903e+00	4.670788e+00	1.153158e-04	3.009159e+19	1.353446e+16	5.273638e-06	4.818542e-05
2.263630e-19	6.250000e+02	9.650580e+04	9.650580e+04	9.241710e+01	4.720005e+00	4.719888e+00	1.166804e-04	2.177403e+19	9.294517e+15	3.901784e-06	4.890903e-05
2.353891e-19	6.250000e+02	9.612323e+04	9.612323e+04	9.205520e+01	4.767467e+00	4.767349e+00	1.180564e-04	1.800849e+19	7.312046e+15	3.291749e-06	4.959745e-05
2.447751e-19	6.250000e+02	9.573771e+04	9.573771e+04	9.169615e+01	4.816928e+00	4.816809e+00	1.194530e-04	-1.924388e+19	-7.420645e+15	-3.588960e-06	5.031380e-05
2.545354e-19	6.250000e+02	9.534027e+04	9.534027e+04	9.134087e+01	4.865846e+00	4.865725e+00	1.208569e-04	1.032802e+20	3.786388e+16	1.966646e-05	5.103663e-05
2.646848e-19	6.250000e+02	9.495086e+04	9.495086e+04	9.098312e+01	4.914076e+00	4.913953e+00	1.222860e-04	-2.870493e+19	-1.001722e+16	-5.578960e-06	5.175388e-05
2.752389e-19	6.250000e+02	9.459812e+04	9.459812e+04	9.062831e+01	4.964495e+00	4.964371e+00	1.237292e-04	-7.471192e+19	-2.477505e+16	-1.479342e-05	5.247984e-05
2.862139e-19	6.250000e+02	9.420526e+04	9.420526e+04	9.027577e+01	5.014071e+00	5.013945e+00	1.251851e-04	2.326488e+19	7.340888e+15	4.703448e-06	5.322495e-05
2.976265e-19	6.250000e+02	9.381757e+04	9.381757e+04	8.992483e+01	5.065008e+00	5.064881e+00	1.266667e-04	6.870573e+20	2.061068e+17	1.417958e-04	5.398784e-05
3.094942e-19	6.250000e+02	9.340850e+04	9.340850e+04	8.957115e+01	5.116826e+00	5.116698e+00	1.281614e-04	-4.493169e+19	-1.281001e+16	-9.477897e-06	5.477902e-05
3.218351e-19	6.250000e+02	9.301792e+04	9.301792e+04	8.922102e+01	5.166741e+00	5.166612e+00	1.296716e-04	4.611557e+19	1.252460e+16	9.933581e-06	5.554566e-05
3.346681e-19	6.250000e+02	9.263322e+04	9.263322e+04	8.887289e+01	5.217743e+00	5.217612e+00	1.311969e-04	2.539572e+19	6.566699e+15	5.584932e-06	5.632691e-05
3.480127e-19	6.250000e+02	9.228179e+04	9.228179e+04	8.852714e+01	5.270268e+00	5.270135e+00	1.327529e-04	9.308897e+20	2.289469e+17	2.086457e-04	5.711059e-05
3.618895e-19	6.250000e+02	9.193421e+04	9.193421e+04	8.817790e+01	5.321250e+00	5.321115e+00	1.343123e-04	-4.320373e+19	-1.012635e+16	-9.867946e-06	5.788106e-05
3.763197e-19	6.250000e+02	9.152378e+04	9.152378e+04	8.783849e+01	5.373202e+00	5.373066e+00	1.359067e-04	-1.443441e+20	-3.222798e+16	-3.371480e-05	5.870827e-05
3.913252e-19	6.250000e+02	9.110591e+04	9.110591e+04	8.749387e+01	5.427192e+00	5.427054e+00	1.375088e-04	2.101555e+21	4.463391e+17	5.022260e-04	5.957014e-05
4.069290e-19	6.250000e+02	9.075113e+04	9.075113e+04	8.715278e+01	5.478532e+00	5.478393e+00	1.391279e-04	5.998057e+19	1.215317e+16	1.461644e-05	6.036875e-05
4.231550e-19	6.250000e+02	9.039234e+04	9.039234e+04	8.681182e+01	5.532246e+00	5.532105e+00	1.407806e-04	-2.390084e+20	-4.612174e+16	-5.940818e-05	6.120260e-05
4.400281e-19	6.250000e+02	9.001866e+04	9.001866e+04	8.647133e+01	5.586682e+00	5.586540e+00	1.424320e-04	5.422651e+19	9.964187e+15	1.376069e-05	6.206138e-05
4.575739e-19	6.250000e+02	8.964835e+04	8.964835e+04	8.613300e+01	5.639457e+00	5.639313e+00	1.441112e-04	8.643002e+19	1.515228e+16	2.238949e-05	6.290642e-05
4.758194e-19	6.250000e+02	8.924609e+04	8.924609e+04	8.580007e+01	5.692440e+00	5.692294e+00	1.458134e-04	-1.022685e+20	-1.710998e+16	-2.709487e-05	6.378364e-05
4.947924e-19	6.250000e+02	8.886332e+04	8.886332e+04	8.546625e+01	5.746737e+00	5.746590e+00	1.475358e-04	-4.797083e+19	-7.653682e+15	-1.298542e-05	6.466940e-05
5.145220e-19	6.250000e+02	8.849155e+04	8.849155e+04	8.512989e+01	5.802043e+00	5.801894e+00	1.492733e-04	5.543719e+19	8.431336e+15	1.532440e-05	6.556607e-05
5.350382e-19	6.250000e+02	8.812461e+04	8.812461e+04	8.479941e+01	5.856328e+00	5.856177e+00	1.510271e-04	-7.781507e+19	-1.129632e+16	-2.196185e-05	6.645508e-05
5.563725e-19	6.250000e+02	8.775010e+04	8.775010e+04	8.446796e+01	5.913692e+00	5.913539e+00	1.528135e-04	-1.887625e+20	-2.609890e+16	-5.442130e-05	6.739243e-05
5.785575e-19	6.250000e+02	8.734719e+04	8.734719e+04	8.413623e+01	5.968355e+00	5.968201e+00	1.546166e-04	-2.876160e+20	-3.797865e+16	-8.485150e-05	6.832911e-05
6.016271e-19	6.250000e+02	8.699587e+04	8.699587e+04	8.381096e+01	6.023873e+00	6.023716e+00	1.564453e-04	-1.183504e+20	-1.492076e+16	-3.562608e-05	6.924321e-05
6.256166e-19	6.250000e+02	8.661394e+04	8.661394e+04	8.348320e+01	6.079841e+00	6.079682e+00	1.582871e-04	6.535969e+19	7.867722e+15	2.011232e-05	7.019471e-05
6.505627e-19	6.250000e+02	8.625847e+04	8.625847e+04	8.315888e+01	6.137028e+00	6.136867e+00	1.601584e-04	9.940935e+19	1.141923e+16	3.122553e-05	7.114696e-05
6.765035e-19	6.250000e+02	8.585133e+04	8.585133e+04	8.283168e+01	6.191991e+00	6.191829e+00	1.620486e-04	inf	inf	inf	7.212458e-05
7.034787e-19	6.250000e+02	8.548735e+04	8.548735e+04	8.251002e+01	6.249364e+00	6.249200e+00	1.639574e-04	-9.806651e+19	-1.028825e+16	-3.221830e-05	7.310279e-05
7.315294e-19	6.250000e+02	8.513312e+04	8.513312e+04	8.218669e+01	6.305561e+00	6.305395e+00	1.658930e-04	-6.480519e+19	-6.501164e+15	-2.173744e-05	7.406707e-05
7.606987e-19	6.250000e+02	8.474137e+04	8.474137e+04	8.186545e+01	6.364894e+00	6.364726e+00	1.678537e-04	-1.046412e+20	-1.001721e+16	-3.591838e-05	7.510964e-05
7.910311e-19	6.250000e+02	8.439252e+04	8.439252e+04	8.154770e+01	6.422495e+00	6.422325e+00	1.698380e-04	-1.249076e+20	-1.143062e+16	-4.376836e-05	7.610266e-05
8.225730e-19	6.250000e+02	8.399070e+04	8.399070e+04	8.122905e+01	6.479407e+00	6.479235e+00	1.718368e-04	1.773258e+20	1.552729e+16	6.363662e-05	7.714433e-05
8.553725e-19	6.250000e+02	8.363562e+04	8.363562e+04	8.091051e+01	6.536497e+00	6.536323e+00	1.738574e-04	1.101633e+20	9.232335e+15	4.038052e-05	7.815447e-05
8.894800e-19	6.250000e+02	8.326047e+04	8.326047e+04	8.059526e+01	6.597006e+00	6.596830e+00	1.759123e-04	1.275913e+20	1.021143e+16	4.783194e-05	7.923335e-05
9.249474e-19	6.250000e+02	8.289452e+04	8.289452e+04	8.027965e+01	6.654717e+00	6.654539e+00	1.779802e-04	8.610917e+19	6.597833e+15	3.299983e-05	8.027934e-05
9.618292e-19	6.250000e+02	8.254067e+04	8.254067e+04	7.996855e+01	6.712286e+00	6.712106e+00	1.800893e-04	1.729365e+20	1.269213e+16	6.770768e-05	8.132095e-05
1.000181e-18	6.250000e+02	8.215718e+04	8.215718e+04	7.965941e+01	6.772154e+00	6.771972e+00	1.822159e-04	5.393079e+20	3.786192e+16	2.161228e-04	8.242924e-05
1.040063e-18	6.250000e+02	8.179698e+04	8.179698e+04	7.934493e+01	6.832620e+00	6.832435e+00	1.843653e-04	-1.802744e+20	-1.210592e+16	-7.384802e-05	8.353144e-05
1.081535e-18	6.250000e+02	8.143766e+04	8.143766e+04	7.903625e+01	6.892556e+00	6.892370e+00	1.865387e-04	1.652797e+20	1.062473e+16	6.921250e-05	8.463598e-05
1.124660e-18	6.250000e+02	8.107322e+04	8.107322e+04	7.872843e+01	6.950216e+00	6.950028e+00	1.887342e-04	-1.057443e+20	-6.520264e+15	-4.528569e-05	8.572765e-05
1.169506e-18	6.250000e+02	8.068206e+04	8.068206e+04	7.841819e+01	7.011381e+00	7.011190e+00	1.909586e-04	-9.124266e+20	-5.384932e+16	-4.003173e-04	8.690136e-05
1.216139e-18	6.250000e+02	8.035786e+04	8.035786e+04	7.811410e+01	7.071884e+00	7.071691e+00	1.932109e-04	-2.833335e+20	-1.601852e+16	-1.268374e-04	8.800489e-05
1.264632e-18	6.250000e+02	7.999578e+04	7.999578e+04	7.781075e+01	7.133096e+00	7.132901e+00	1.954937e-04	2.724740e+20	1.475485e+16	1.247616e-04	8.916840e-05
1.315058e-18	6.250000e+02	7.962909e+04	7.962909e+04	7.750577e+01	7.192622e+00	7.192424e+00	1.977986e-04	3.139091e+20	1.630676e+16	1.470742e-04	9.032657e-05
1.367495e-18	6.250000e+02	7.927404e+04	7.927404e+04	7.720296e+01	7.254102e+00	7.253902e+00	2.001383e-04	-1.475542e+20	-7.345701e+15	-7.069485e-05	9.150665e-05
1.422023e-18	6.250000e+02	7.889910e+04	7.889910e+04	7.690186e+01	7.314622e+00	7.314420e+00	2.024958e-04	-1.612139e+20	-7.699150e+15	-7.909215e-05	9.270857e-05
1.478726e-18	6.250000e+02	7.852911e+04	7.852911e+04	7.660202e+01	7.375357e+00	7.375152e+00	2.048846e-04	-1.755922e+20	-8.046185e+15	-8.819483e-05	9.391876e-05
1.537689e-18	6.250000e+02	7.819873e+04	7.819873e+04	7.630279e+01	7.437390e+00	7.437183e+00	2.072936e-04	-3.799855e+21	-1.669799e+17	-1.949215e-03	9.510883e-05
1.599003e-18	6.250000e+02	7.783797e+04	7.783797e+04	7.600500e+01	7.497547e+00	7.497337e+00	2.097476e-04	9.630843e+20	4.065072e+16	5.055894e-04	9.632248e-05
1.662762e-18	6.250000e+02	7.749320e+04	7.749320e+04	7.570968e+01	7.560436e+00	7.560224e+00	2.122282e-04	2.148242e+20	8.696591e+15	1.153072e-04	9.756258e-05
1.729064e-18	6.250000e+02	7.711448e+04	7.711448e+04	7.541187e+01	7.622844e+00	7.622629e+00	2.147349e-04	2.561453e+20	9.951794e+15	1.408958e-04	9.885100e-05
1.798009e-18	6.250000e+02	7.676113e+04	7.676113e+04	7.511717e+01	7.684736e+00	7.684519e+00	2.172650e-04	-1.815259e+20	-6.773200e+15	-1.021699e-04	1.001123e-04
1.869704e-18	6.250000e+02	7.639710e+04	7.639710e+04	7.482521e+01	7.746910e+00	7.746691e+00	2.198179e-04	6.474937e+20	2.320561e+16	3.732008e-04	1.014032e-04
1.944257e-18	6.250000e+02	7.604071e+04	7.604071e+04	7.453438e+01	7.809079e+00	7.808857e+00	2.224374e-04	2.476121e+20	8.526538e+15	1.460940e-04	1.026960e-04
2.021783e-18	6.250000e+02	7.568102e+04	7.568102e+04	7.424113e+01	7.871179e+00	7.870954e+00	2.250471e-04	3.334629e+20	1.103694e+16	2.014670e-04	1.040047e-04
2.102401e-18	6.250000e+02	7.533095e+04	7.533095e+04	7.395254e+01	7.934043e+00	7.933815e+00	2.276998e-04	4.663644e+20	1.483381e+16	2.883696e-04	1.053225e-04
2.186232e-18	6.250000e+02	7.498604e+04	7.498604e+04	7.366558e+01	7.996718e+00	7.996487e+00	2.303845e-04	1.528543e+22	4.674324e+17	9.670896e-03	1.066427e-04
2.273407e-18	6.250000e+02	7.464103e+04	7.464103e+04	7.337629e+01	8.060154e+00	8.059921e+00	2.330940e-04	-2.889189e+20	-8.492962e+15	-1.870592e-04	1.079856e-04
2.364058e-18	6.250000e+02	7.429475e+04	7.429475e+04	7.309067e+01	8.123645e+00	8.123409e+00	2.358542e-04	4.286683e+20	1.211621e+16	2.840677e-04	1.093434e-04
2.458323e-18	6.250000e+02	7.392197e+04	7.392197e+04	7.280436e+01	8.186180e+00	8.185941e+00	2.386250e-04	3.123279e+20	8.495801e+15	2.122435e-04	1.107408e-04
2.556347e-18	6.250000e+02	7.358374e+04	7.358374e+04	7.251983e+01	8.247827e+00	8.247585e+00	2.414536e-04	4.125764e+20	1.080953e+16	2.868707e-04	1.120876e-04
2.658280e-18	6.250000e+02	7.324874e+04	7.324874e+04	7.223912e+01	8.312203e+00	8.311959e+00	2.443017e-04	-5.457428e+20	-1.375331e+16	-3.882205e-04	1.134791e-04
2.764277e-18	6.250000e+02	7.288232e+04	7.288232e+04	7.195537e+01	8.375625e+00	8.375378e+00	2.471665e-04	4.979692e+22	1.208137e+18	3.632309e-02	1.149198e-04
2.874501e-18	6.250000e+02	7.253728e+04	7.253728e+04	7.167523e+01	8.437201e+00	8.436950e+00	2.501033e-04	-1.024505e+21	-2.396195e+16	-7.652423e-04	1.163154e-04
2.989120e-18	6.250000e+02	7.218774e+04	7.218774e+04	7.139635e+01	8.503697e+00	8.503444e+00	2.530687e-04	-2.954990e+20	-6.645341e+15	-2.261154e-04	1.177997e-04
3.108309e-18	6.250000e+02	7.184083e+04	7.184083e+04	7.111472e+01	8.566385e+00	8.566129e+00	2.560327e-04	4.572868e+20	9.912897e+15	3.584454e-04	1.192412e-04
3.232251e-18	6.250000e+02	7.150021e+04	7.150021e+04	7.083923e+01	8.630950e+00	8.630691e+00	2.590672e-04	-8.143388e+20	-1.700247e+16	-6.536718e-04	1.207122e-04
3.361135e-18	6.250000e+02	7.113470e+04	7.113470e+04	7.056043e+01	8.695112e+00	8.694850e+00	2.620951e-04	1.494451e+21	3.006810e+16	1.230738e-03	1.222345e-04
3.495158e-18	6.250000e+02	7.080662e+04	7.080662e+04	7.028618e+01	8.759048e+00	8.758783e+00	2.652029e-04	-2.159442e+21	-4.188485e+16	-1.819967e-03	1.237038e-04
3.634526e-18	6.250000e+02	7.046129e+04	7.046129e+04	7.001377e+01	8.822872e+00	8.822604e+00	2.683388e-04	1.172958e+21	2.193980e+16	1.013027e-03	1.252159e-04
3.779450e-18	6.250000e+02	7.011397e+04	7.011397e+04	6.973978e+01	8.886226e+00	8.885955e+00	2.715011e-04	-4.227951e+20	-7.630326e+15	-3.742816e-04	1.267397e-04
3.930153e-18	6.250000e+02	6.978767e+04	6.978767e+04	6.946691e+01	8.950495e+00	8.950220e+00	2.746957e-04	-3.926978e+20	-6.836334e+15	-3.558411e-04	1.282532e-04
4.086866e-18	6.250000e+02	6.943741e+04	6.943741e+04	6.919566e+01	9.012402e+00	9.012124e+00	2.779489e-04	-2.879608e+21	-4.843180e+16	-2.675822e-03	1.297917e-04
4.249827e-18	6.250000e+02	6.910145e+04	6.910145e+04	6.892831e+01	9.076844e+00	9.076563e+00	2.812282e-04	-6.794945e+20	-1.102838e+16	-6.469065e-04	1.313553e-04
4.419286e-18	6.250000e+02	6.877417e+04	6.877417e+04	6.865831e+01	9.140111e+00	9.139826e+00	2.845292e-04	1.337078e+21	2.096040e+16	1.303531e-03	1.329003e-04
4.595502e-18	6.250000e+02	6.843726e+04	6.843726e+04	6.838832e+01	9.202198e+00	9.201910e+00	2.879092e-04	-4.356956e+20	-6.602758e+15	-4.353227e-04	1.344618e-04
4.778745e-18	6.250000e+02	6.811169e+04	6.811169e+04	6.812213e+01	9.259453e+00	9.259162e+00	2.912893e-04	7.886249e+20	1.158627e+16	8.069628e-04	1.359451e-04
4.969295e-18	6.250000e+02	6.782827e+04	6.782827e+04	6.785660e+01	9.310764e+00	9.310470e+00	2.947355e-04	7.620528e+20	1.089076e+16	7.962009e-04	1.372697e-04
5.167442e-18	6.250000e+02	6.751633e+04	6.751633e+04	6.759269e+01	9.364362e+00	9.364064e+00	2.982089e-04	-6.695005e+20	-9.297365e+15	-7.158105e-04	1.386977e-04
5.373491e-18	6.250000e+02	6.720549e+04	6.720549e+04	6.732856e+01	9.415653e+00	9.415351e+00	3.017194e-04	6.466037e+20	8.737475e+15	7.074661e-04	1.401024e-04
5.587755e-18	6.250000e+02	6.686928e+04	6.686928e+04	6.706534e+01	9.468310e+00	9.468005e+00	3.052829e-04	2.907007e+21	3.820179e+16	3.261400e-03	1.415943e-04
5.810564e-18	6.250000e+02	6.653680e+04	6.653680e+04	6.680381e+01	9.521659e+00	9.521350e+00	3.088827e-04	5.005814e+20	6.396045e+15	5.757799e-04	1.431037e-04
6.042256e-18	6.250000e+02	6.622037e+04	6.622037e+04	6.654341e+01	9.572612e+00	9.572300e+00	3.125327e-04	7.004818e+20	8.714541e+15	8.251447e-04	1.445569e-04
6.283187e-18	6.250000e+02	6.590758e+04	6.590758e+04	6.628288e+01	9.625005e+00	9.624689e+00	3.162130e-04	-1.219487e+21	-1.476292e+16	-1.470928e-03	1.460379e-04
6.533726e-18	6.250000e+02	6.558108e+04	6.558108e+04	6.602238e+01	9.675860e+00	9.675540e+00	3.199422e-04	-9.829982e+20	-1.159057e+16	-1.215489e-03	1.475404e-04
6.794254e-18	6.250000e+02	6.524368e+04	6.524368e+04	6.576655e+01	9.727506e+00	9.727182e+00	3.237266e-04	1.128184e+21	1.295305e+16	1.431458e-03	1.490950e-04
7.065170e-18	6.250000e+02	6.493147e+04	6.493147e+04	6.551080e+01	9.776875e+00	9.776547e+00	3.275536e-04	-1.224907e+21	-1.371207e+16	-1.591910e-03	1.505722e-04
7.346890e-18	6.250000e+02	6.459392e+04	6.459392e+04	6.525468e+01	9.831850e+00	9.831518e+00	3.314104e-04	3.317100e+21	3.610625e+16	4.424778e-03	1.522101e-04
7.639842e-18	6.250000e+02	6.427563e+04	6.427563e+04	6.499988e+01	9.880381e+00	9.880046e+00	3.353238e-04	-3.426401e+21	-3.638897e+16	-4.684874e-03	1.537189e-04
7.944476e-18	6.250000e+02	6.392639e+04	6.392639e+04	6.474655e+01	9.933401e+00	9.933062e+00	3.392749e-04	7.789835e+20	8.054496e+15	1.094507e-03	1.553881e-04
8.261257e-18	6.250000e+02	6.361024e+04	6.361024e+04	6.449305e+01	9.983604e+00	9.983261e+00	3.432670e-04	-1.953689e+21	-1.969785e+16	-2.813918e-03	1.569496e-04
8.590670e-18	6.250000e+02	6.326583e+04	6.326583e+04	6.424213e+01	1.003304e+01	1.003269e+01	3.473175e-04	-6.760227e+20	-6.649643e+15	-1.000476e-03	1.585855e-04
8.933217e-18	6.250000e+02	6.294905e+04	6.294905e+04	6.399054e+01	1.008735e+01	1.008700e+01	3.514388e-04	8.013288e+20	7.672284e+15	1.216063e-03	1.602463e-04
9.289424e-18	6.250000e+02	6.262014e+04	6.262014e+04	6.374309e+01	1.014033e+01	1.013997e+01	3.555661e-04	1.897772e+21	1.770045e+16	2.956413e-03	1.619340e-04
9.659834e-18	6.250000e+02	6.229933e+04	6.229933e+04	6.349197e+01	1.018993e+01	1.018957e+01	3.597767e-04	-1.706692e+21	-1.553457e+16	-2.727907e-03	1.635640e-04
1.004501e-17	6.250000e+02	6.196912e+04	6.196912e+04	6.324457e+01	1.024326e+01	1.024290e+01	3.640105e-04	1.027156e+21	9.108456e+15	1.685975e-03	1.652963e-04
1.044555e-17	6.250000e+02	6.163432e+04	6.163432e+04	6.299645e+01	1.029198e+01	1.029161e+01	3.683156e-04	1.412996e+21	1.223622e+16	2.382973e-03	1.669845e-04
1.086206e-17	6.250000e+02	6.129796e+04	6.129796e+04	6.275391e+01	1.034539e+01	1.034501e+01	3.726657e-04	9.501495e+20	8.017853e+15	1.646846e-03	1.687721e-04
1.129518e-17	6.250000e+02	6.097464e+04	6.097464e+04	6.250612e+01	1.040452e+01	1.040414e+01	3.770506e-04	9.714679e+20	7.967443e+15	1.728915e-03	1.706368e-04
1.174557e-17	6.250000e+02	6.065068e+04	6.065068e+04	6.226369e+01	1.044771e+01	1.044733e+01	3.814892e-04	3.345286e+21	2.687369e+16	6.114291e-03	1.722604e-04
1.221392e-17	6.250000e+02	6.030977e+04	6.030977e+04	6.202114e+01	1.049845e+01	1.049806e+01	3.859981e-04	-9.948413e+20	-7.800595e+15	-1.870280e-03	1.740755e-04
1.270094e-17	6.250000e+02	5.999373e+04	5.999373e+04	6.177641e+01	1.055057e+01	1.055018e+01	3.905237e-04	-2.337207e+21	-1.787794e+16	-4.510857e-03	1.758612e-04
1.320738e-17	6.250000e+02	5.965973e+04	5.965973e+04	6.153736e+01	1.061442e+01	1.061403e+01	3.951643e-04	4.938730e+21	3.665498e+16	9.801670e-03	1.779161e-04
1.373402e-17	6.250000e+02	5.940441e+04	5.940441e+04	6.129783e+01	1.070536e+01	1.070496e+01	3.998173e-04	-1.151415e+21	-8.188903e+15	-2.334694e-03	1.802115e-04
1.428165e-17	6.250000e+02	5.899902e+04	5.899902e+04	6.105641e+01	1.070493e+01	1.070452e+01	4.045691e-04	-1.497262e+21	-1.065073e+16	-3.141703e-03	1.814425e-04
1.485112e-17	6.250000e+02	5.868285e+04	5.868285e+04	6.081960e+01	1.075554e+01	1.075513e+01	4.093170e-04	-5.198137e+21	-3.611499e+16	-1.120426e-02	1.832824e-04
1.544330e-17	6.250000e+02	5.835677e+04	5.835677e+04	6.058013e+01	1.080835e+01	1.080794e+01	4.141421e-04	-4.476797e+21	-3.035080e+16	-9.922074e-03	1.852116e-04
1.605909e-17	6.250000e+02	5.803866e+04	5.803866e+04	6.034465e+01	1.085916e+01	1.085874e+01	4.190406e-04	-1.688377e+21	-1.118121e+16	-3.845687e-03	1.871021e-04
1.669944e-17	6.250000e+02	5.772588e+04	5.772588e+04	6.011004e+01	1.092137e+01	1.092095e+01	4.239433e-04	-4.355986e+21	-2.803501e+16	-1.019353e-02	1.891936e-04
1.736532e-17	6.250000e+02	5.738474e+04	5.738474e+04	5.987569e+01	1.096158e+01	1.096115e+01	4.289847e-04	-1.530083e+21	-9.668271e+15	-3.688284e-03	1.910191e-04
1.805775e-17	6.250000e+02	5.708193e+04	5.708193e+04	5.964149e+01	1.101381e+01	1.101337e+01	4.340253e-04	-7.091283e+21	-4.375596e+16	-1.755185e-02	1.929474e-04
1.877779e-17	6.250000e+02	5.674959e+04	5.674959e+04	5.940834e+01	1.106354e+01	1.106310e+01	4.391384e-04	-1.598149e+21	-9.641541e+15	-4.072816e-03	1.949537e-04
1.952655e-17	6.250000e+02	5.642848e+04	5.642848e+04	5.917672e+01	1.111725e+01	1.111681e+01	4.443271e-04	-3.063947e+21	-1.804241e+16	-8.033056e-03	1.970149e-04
2.030515e-17	6.250000e+02	5.610080e+04	5.610080e+04	5.894599e+01	1.116709e+01	1.116665e+01	4.495760e-04	-4.593535e+23	-2.645124e+18	-1.239918e+00	1.990541e-04
2.111481e-17	6.250000e+02	5.581550e+04	5.581550e+04	5.871728e+01	1.123076e+01	1.123031e+01	4.548910e-04	1.416990e+21	7.930876e+15	3.923594e-03	2.012122e-04
2.195675e-17	6.250000e+02	5.551039e+04	5.551039e+04	5.848665e+01	1.127807e+01	1.127761e+01	4.602599e-04	-3.937858e+21	-2.158168e+16	-1.120676e-02	2.031705e-04
2.283226e-17	6.250000e+02	5.517918e+04	5.517918e+04	5.825853e+01	1.133100e+01	1.133053e+01	4.656656e-04	1.126646e+22	6.031792e+16	3.303715e-02	2.053492e-04
2.374268e-17	6.250000e+02	5.487224e+04	5.487224e+04	5.803220e+01	1.137898e+01	1.137851e+01	4.711868e-04	-1.459354e+21	-7.649690e+15	-4.400361e-03	2.073722e-04
2.468941e-17	6.250000e+02	5.452521e+04	5.452521e+04	5.780438e+01	1.142006e+01	1.141958e+01	4.767529e-04	-2.091989e+21	-1.077006e+16	-6.511240e-03	2.094454e-04
2.567388e-17	6.250000e+02	5.423270e+04	5.423270e+04	5.757906e+01	1.148204e+01	1.148156e+01	4.823606e-04	-2.395467e+21	-1.200312e+16	-7.659060e-03	2.117181e-04
2.669761e-17	6.250000e+02	5.393995e+04	5.393995e+04	5.735374e+01	1.153210e+01	1.153161e+01	4.880683e-04	-3.355603e+21	-1.645238e+16	-1.102324e-02	2.137951e-04
2.776216e-17	6.250000e+02	5.360202e+04	5.360202e+04	5.712914e+01	1.157141e+01	1.157092e+01	4.937889e-04	2.104789e+21	1.014557e+16	7.135004e-03	2.158765e-04
2.886916e-17	6.250000e+02	5.328701e+04	5.328701e+04	5.690545e+01	1.162126e+01	1.162076e+01	4.996096e-04	-1.438028e+21	-6.784255e+15	-5.020558e-03	2.180880e-04
3.002030e-17	6.250000e+02	5.297031e+04	5.297031e+04	5.668491e+01	1.167117e+01	1.167066e+01	5.055346e-04	-2.672894e+21	-1.234269e+16	-9.614145e-03	2.203342e-04
3.121734e-17	6.250000e+02	5.266486e+04	5.266486e+04	5.646481e+01	1.172104e+01	1.172053e+01	5.115073e-04	6.178219e+21	2.792753e+16	2.287442e-02	2.225590e-04
3.246212e-17	6.250000e+02	5.238341e+04	5.238341e+04	5.624370e+01	1.177815e+01	1.177763e+01	5.175380e-04	1.864021e+21	8.223678e+15	7.088810e-03	2.248450e-04
3.375652e-17	6.250000e+02	5.207522e+04	5.207522e+04	5.602276e+01	1.182969e+01	1.182917e+01	5.236220e-04	2.823220e+21	1.218647e+16	1.105810e-02	2.271654e-04
3.510254e-17	6.250000e+02	5.174716e+04	5.174716e+04	5.580676e+01	1.186957e+01	1.186904e+01	5.298191e-04	1.916626e+21	8.135077e+15	7.748115e-03	2.293763e-04
3.650224e-17	6.250000e+02	5.146979e+04	5.146979e+04	5.558869e+01	1.192909e+01	1.192856e+01	5.360312e-04	5.595096e+21	2.316170e+16	2.323469e-02	2.317688e-04
3.795774e-17	6.250000e+02	5.114796e+04	5.114796e+04	5.537030e+01	1.197058e+01	1.197004e+01	5.423832e-04	-2.921367e+22	-1.188530e+17	-1.251803e-01	2.340383e-04
3.947128e-17	6.250000e+02	5.083206e+04	5.083206e+04	5.515587e+01	1.201706e+01	1.201651e+01	5.487953e-04	1.533697e+21	6.119959e+15	6.778635e-03	2.364071e-04
4.104517e-17	6.250000e+02	5.053411e+04	5.053411e+04	5.493850e+01	1.206801e+01	1.206746e+01	5.552821e-04	1.752529e+21	6.846775e+15	7.976887e-03	2.388093e-04
4.268182e-17	6.250000e+02	5.024261e+04	5.024261e+04	5.472475e+01	1.211642e+01	1.211586e+01	5.617951e-04	4.790816e+21	1.834582e+16	2.244604e-02	2.411583e-04
4.438373e-17	6.250000e+02	4.994890e+04	4.994890e+04	5.451042e+01	1.216424e+01	1.216367e+01	5.684364e-04	-2.244929e+21	-8.429048e+15	-1.083089e-02	2.435336e-04
4.615351e-17	6.250000e+02	4.968307e+04	4.968307e+04	5.429717e+01	1.222405e+01	1.222348e+01	5.751420e-04	7.566177e+21	2.772045e+16	3.749090e-02	2.460406e-04
4.799385e-17	6.250000e+02	4.935560e+04	4.935560e+04	5.408597e+01	1.226161e+01	1.226103e+01	5.819120e-04	-2.341021e+21	-8.446313e+15	-1.198987e-02	2.484341e-04
4.990758e-17	6.250000e+02	4.905587e+04	4.905587e+04	5.387420e+01	1.230706e+01	1.230647e+01	5.887729e-04	5.684845e+21	2.013480e+16	3.001614e-02	2.508784e-04
5.189761e-17	6.250000e+02	4.876653e+04	4.876653e+04	5.366575e+01	1.235717e+01	1.235657e+01	5.957168e-04	6.428460e+21	2.231067e+16	3.496141e-02	2.533944e-04
5.396699e-17	6.250000e+02	4.848275e+04	4.848275e+04	5.345516e+01	1.240233e+01	1.240173e+01	6.027630e-04	2.171769e+21	7.401115e+15	1.216098e-02	2.558091e-04
5.611889e-17	6.250000e+02	4.820848e+04	4.820848e+04	5.324638e+01	1.246036e+01	1.245975e+01	6.098644e-04	4.697178e+21	1.563812e+16	2.705896e-02	2.584682e-04
5.835660e-17	6.250000e+02	4.789525e+04	4.789525e+04	5.303839e+01	1.249768e+01	1.249706e+01	6.170510e-04	8.811971e+21	2.890190e+16	5.244474e-02	2.609377e-04
6.068353e-17	6.250000e+02	4.760709e+04	4.760709e+04	5.283199e+01	1.254603e+01	1.254540e+01	6.243421e-04	2.493552e+21	8.022091e+15	1.529507e-02	2.635327e-04
6.310325e-17	6.250000e+02	4.732038e+04	4.732038e+04	5.262650e+01	1.259358e+01	1.259295e+01	6.317175e-04	3.948115e+21	1.246362e+16	2.495973e-02	2.661343e-04
6.561945e-17	6.250000e+02	4.704280e+04	4.704280e+04	5.242206e+01	1.263990e+01	1.263927e+01	6.391591e-04	-2.681572e+21	-8.311330e+15	-1.745882e-02	2.686894e-04
6.823599e-17	6.250000e+02	4.680009e+04	4.680009e+04	5.221620e+01	1.269686e+01	1.269621e+01	6.467364e-04	-3.913237e+22	-1.185919e+17	-2.614531e-01	2.712998e-04
7.095686e-17	6.250000e+02	4.646439e+04	4.646439e+04	5.201242e+01	1.273316e+01	1.273251e+01	6.543497e-04	2.580994e+21	7.710917e+15	1.787628e-02	2.740413e-04
7.378622e-17	6.250000e+02	4.621040e+04	4.621040e+04	5.180949e+01	1.278581e+01	1.278515e+01	6.620226e-04	-4.633764e+21	-1.356103e+16	-3.298575e-02	2.766868e-04
7.672839e-17	6.250000e+02	4.594215e+04	4.594215e+04	5.160683e+01	1.283616e+01	1.283549e+01	6.699263e-04	-6.154306e+21	-1.766048e+16	-4.510387e-02	2.793984e-04
7.978789e-17	6.250000e+02	4.566279e+04	4.566279e+04	5.140522e+01	1.287648e+01	1.287580e+01	6.777650e-04	6.819999e+21	1.926633e+16	5.153040e-02	2.819906e-04
8.296938e-17	6.250000e+02	4.534774e+04	4.534774e+04	5.120370e+01	1.291407e+01	1.291338e+01	6.857552e-04	7.385666e+21	2.056245e+16	5.777002e-02	2.847786e-04
8.627774e-17	6.250000e+02	4.510544e+04	4.510544e+04	5.100426e+01	1.296345e+01	1.296276e+01	6.938078e-04	2.612567e+21	7.136146e+15	2.099008e-02	2.874033e-04
8.971801e-17	6.250000e+02	4.479318e+04	4.479318e+04	5.080680e+01	1.300380e+01	1.300310e+01	7.020143e-04	3.410062e+21	9.170861e+15	2.836573e-02	2.903077e-04
9.329546e-17	6.250000e+02	4.451702e+04	4.451702e+04	5.060832e+01	1.304752e+01	1.304680e+01	7.102749e-04	5.978193e+21	1.580996e+16	5.128975e-02	2.930905e-04
9.701555e-17	6.250000e+02	4.424947e+04	4.424947e+04	5.040885e+01	1.308776e+01	1.308704e+01	7.186969e-04	-9.784677e+21	-2.548123e+16	-8.651621e-02	2.957721e-04
1.008840e-16	6.250000e+02	4.396780e+04	4.396780e+04	5.021370e+01	1.313282e+01	1.313209e+01	7.271624e-04	1.022588e+22	2.617649e+16	9.335081e-02	2.986916e-04
1.049067e-16	6.250000e+02	4.369969e+04	4.369969e+04	5.001767e+01	1.317905e+01	1.317831e+01	7.357886e-04	-4.558452e+21	-1.146560e+16	-4.290590e-02	3.015822e-04
1.090898e-16	6.250000e+02	4.342492e+04	4.342492e+04	4.982125e+01	1.322224e+01	1.322150e+01	7.444568e-04	8.505934e+21	2.104732e+16	8.262628e-02	3.044851e-04
1.134396e-16	6.250000e+02	4.316427e+04	4.316427e+04	4.962618e+01	1.326433e+01	1.326358e+01	7.532414e-04	2.164260e+21	5.270874e+15	2.166599e-02	3.072989e-04
1.179630e-16	6.250000e+02	4.288890e+04	4.288890e+04	4.943504e+01	1.330784e+01	1.330707e+01	7.621055e-04	-6.202949e+21	-1.486144e+16	-6.411577e-02	3.102863e-04
1.226667e-16	6.250000e+02	4.264442e+04	4.264442e+04	4.924194e+01	1.335540e+01	1.335463e+01	7.711108e-04	2.195682e+21	5.167554e+15	2.335338e-02	3.131805e-04
1.275579e-16	6.250000e+02	4.235938e+04	4.235938e+04	4.904948e+01	1.339281e+01	1.339203e+01	7.801739e-04	2.334098e+21	5.417012e+15	2.567215e-02	3.161712e-04
1.326442e-16	6.250000e+02	4.212468e+04	4.212468e+04	4.885777e+01	1.343944e+01	1.343865e+01	7.893789e-04	-5.383200e+21	-1.227819e+16	-6.087633e-02	3.190396e-04
1.379333e-16	6.250000e+02	4.185471e+04	4.185471e+04	4.866690e+01	1.348156e+01	1.348076e+01	7.987075e-04	8.407681e+21	1.887886e+16	9.818519e-02	3.221038e-04
1.434333e-16	6.250000e+02	4.157510e+04	4.157510e+04	4.847779e+01	1.351214e+01	1.351133e+01	8.081253e-04	2.952594e+21	6.555163e+15	3.565566e-02	3.250055e-04
1.491527e-16	6.250000e+02	4.132546e+04	4.132546e+04	4.828723e+01	1.356547e+01	1.356465e+01	8.177209e-04	2.565636e+21	5.584976e+15	3.192991e-02	3.282593e-04
1.551000e-16	6.250000e+02	4.105709e+04	4.105709e+04	4.809944e+01	1.359993e+01	1.359910e+01	8.273230e-04	3.167333e+21	6.807853e+15	4.072341e-02	3.312444e-04
1.612845e-16	6.250000e+02	4.079017e+04	4.079017e+04	4.791091e+01	1.363972e+01	1.363889e+01	8.370491e-04	2.024964e+22	4.289329e+16	2.689870e-01	3.343876e-04
1.677157e-16	6.250000e+02	4.055842e+04	4.055842e+04	4.772464e+01	1.368116e+01	1.368032e+01	8.469374e-04	-7.925114e+21	-1.653447e+16	-1.083157e-01	3.373199e-04
1.744032e-16	6.250000e+02	4.027493e+04	4.027493e+04	4.753911e+01	1.371831e+01	1.371746e+01	8.569554e-04	3.155209e+21	6.494183e+15	4.466277e-02	3.406167e-04
1.813574e-16	6.250000e+02	4.004029e+04	4.004029e+04	4.735241e+01	1.375935e+01	1.375848e+01	8.670629e-04	-1.088195e+22	-2.206568e+16	-1.586031e-01	3.436376e-04
1.885890e-16	6.250000e+02	3.979774e+04	3.979774e+04	4.716727e+01	1.379925e+01	1.379837e+01	8.772676e-04	5.515133e+21	1.102248e+16	8.286194e-02	3.467344e-04
1.961088e-16	6.250000e+02	3.953409e+04	3.953409e+04	4.698344e+01	1.383830e+01	1.383741e+01	8.876038e-04	1.186497e+22	2.338048e+16	1.842889e-01	3.500346e-04
2.039285e-16	6.250000e+02	3.929209e+04	3.929209e+04	4.680045e+01	1.387861e+01	1.387771e+01	8.980409e-04	2.606073e+21	5.061233e+15	4.173997e-02	3.532164e-04
2.120601e-16	6.250000e+02	3.901994e+04	3.901994e+04	4.661703e+01	1.391165e+01	1.391074e+01	9.086686e-04	5.166570e+21	9.915377e+15	8.567632e-02	3.565267e-04
2.205158e-16	6.250000e+02	3.878707e+04	3.878707e+04	4.643614e+01	1.395419e+01	1.395327e+01	9.194456e-04	2.023170e+21	3.823928e+15	3.456914e-02	3.597638e-04
2.293088e-16	6.250000e+02	3.854155e+04	3.854155e+04	4.625411e+01	1.398855e+01	1.398762e+01	9.302809e-04	2.758847e+21	5.150681e+15	4.866011e-02	3.629472e-04
2.384523e-16	6.250000e+02	3.836351e+04	3.836351e+04	4.607239e+01	1.404334e+01	1.404240e+01	9.412256e-04	2.659855e+21	4.869744e+15	4.801288e-02	3.660598e-04
2.479604e-16	6.250000e+02	3.804448e+04	3.804448e+04	4.589417e+01	1.406715e+01	1.406620e+01	9.523651e-04	6.157590e+21	1.117840e+16	1.158895e-01	3.697554e-04
2.578477e-16	6.250000e+02	3.779959e+04	3.779959e+04	4.571377e+01	1.410075e+01	1.409979e+01	9.635471e-04	2.353301e+21	4.221492e+15	4.574393e-02	3.730399e-04
2.681292e-16	6.250000e+02	3.755577e+04	3.755577e+04	4.553463e+01	1.413689e+01	1.413592e+01	9.749356e-04	2.614574e+21	4.630534e+15	5.249388e-02	3.764240e-04
2.788207e-16	6.250000e+02	3.731595e+04	3.731595e+04	4.535844e+01	1.417364e+01	1.417265e+01	9.864734e-04	2.179518e+21	3.810256e+15	4.518342e-02	3.798278e-04
2.899385e-16	6.250000e+02	3.709217e+04	3.709217e+04	4.518157e+01	1.421366e+01	1.421266e+01	9.980464e-04	3.710381e+21	6.395720e+15	7.926810e-02	3.831983e-04
3.014996e-16	6.250000e+02	3.684134e+04	3.684134e+04	4.500478e+01	1.424156e+01	1.424055e+01	1.009820e-03	2.526453e+21	4.312442e+15	5.583745e-02	3.865647e-04
3.135217e-16	6.250000e+02	3.661184e+04	3.661184e+04	4.482856e+01	1.428023e+01	1.427920e+01	1.021788e-03	4.384782e+21	7.383675e+15	9.998422e-02	3.900439e-04
3.260232e-16	6.250000e+02	3.634737e+04	3.634737e+04	4.465422e+01	1.431324e+01	1.431220e+01	1.033780e-03	1.676043e+21	2.789947e+15	3.962885e-02	3.937901e-04
3.390232e-16	6.250000e+02	3.611452e+04	3.611452e+04	4.447997e+01	1.434602e+01	1.434498e+01	1.045973e-03	1.625343e+21	2.674776e+15	3.968504e-02	3.972370e-04
3.525415e-16	6.250000e+02	3.588000e+04	3.588000e+04	4.430746e+01	1.438138e+01	1.438032e+01	1.058374e-03	3.833593e+21	6.231648e+15	9.670196e-02	4.008189e-04
3.665989e-16	6.250000e+02	3.565251e+04	3.565251e+04	4.413311e+01	1.441712e+01	1.441605e+01	1.070815e-03	4.600932e+21	7.386746e+15	1.198082e-01	4.043789e-04
3.812168e-16	6.250000e+02	3.540979e+04	3.540979e+04	4.396285e+01	1.444943e+01	1.444835e+01	1.083451e-03	2.770180e+21	4.397988e+15	7.464184e-02	4.080632e-04
3.964176e-16	6.250000e+02	3.517823e+04	3.517823e+04	4.379019e+01	1.448306e+01	1.448196e+01	1.096231e-03	4.480279e+21	7.030790e+15	1.247460e-01	4.117051e-04
4.122245e-16	6.250000e+02	3.496311e+04	3.496311e+04	4.361791e+01	1.451882e+01	1.451771e+01	1.109173e-03	4.621686e+21	7.163802e+15	1.326910e-01	4.152612e-04
4.286617e-16	6.250000e+02	3.471755e+04	3.471755e+04	4.344709e+01	1.454591e+01	1.454479e+01	1.122186e-03	1.643151e+21	2.523322e+15	4.886785e-02	4.189786e-04
4.457543e-16	6.250000e+02	3.448915e+04	3.448915e+04	4.327863e+01	1.457963e+01	1.457850e+01	1.135454e-03	2.388068e+21	3.625050e+15	7.340503e-02	4.227310e-04
4.635285e-16	6.250000e+02	3.426430e+04	3.426430e+04	4.310870e+01	1.460995e+01	1.460880e+01	1.148830e-03	2.651777e+21	3.983766e+15	8.422078e-02	4.263898e-04
4.820114e-16	6.250000e+02	3.404279e+04	3.404279e+04	4.294137e+01	1.464068e+01	1.463952e+01	1.162461e-03	1.823687e+21	2.711089e+15	5.982954e-02	4.300670e-04
5.012313e-16	6.250000e+02	3.382781e+04	3.382781e+04	4.277351e+01	1.467543e+01	1.467425e+01	1.176148e-03	1.676433e+21	2.462818e+15	5.676857e-02	4.338273e-04
5.212176e-16	6.250000e+02	3.358780e+04	3.358780e+04	4.260748e+01	1.470546e+01	1.470427e+01	1.190047e-03	2.742819e+21	3.988456e+15	9.624556e-02	4.378213e-04
5.420008e-16	6.250000e+02	3.337338e+04	3.337338e+04	4.243968e+01	1.473284e+01	1.473164e+01	1.203994e-03	1.648967e+21	2.375633e+15	5.974512e-02	4.414549e-04
5.636128e-16	6.250000e+02	3.317400e+04	3.317400e+04	4.227585e+01	1.476690e+01	1.476568e+01	1.218243e-03	1.303022e+21	1.855686e+15	4.864669e-02	4.451348e-04
5.860865e-16	6.250000e+02	3.296337e+04	3.296337e+04	4.210999e+01	1.479409e+01	1.479286e+01	1.232604e-03	1.608804e+21	2.270186e+15	6.200636e-02	4.488040e-04
6.094563e-16	6.250000e+02	3.273516e+04	3.273516e+04	4.194574e+01	1.482371e+01	1.482246e+01	1.247084e-03	1.644943e+21	2.298089e+15	6.564021e-02	4.528375e-04
6.337580e-16	6.250000e+02	3.252515e+04	3.252515e+04	4.178153e+01	1.484995e+01	1.484869e+01	1.261891e-03	1.365913e+21	1.891466e+15	5.628827e-02	4.565682e-04
6.590287e-16	6.250000e+02	3.231386e+04	3.231386e+04	4.161797e+01	1.487811e+01	1.487683e+01	1.276668e-03	1.804529e+21	2.475285e+15	7.682651e-02	4.604250e-04
6.853070e-16	6.250000e+02	3.210761e+04	3.210761e+04	4.145448e+01	1.490565e+01	1.490436e+01	1.291881e-03	1.284357e+21	1.745547e+15	5.645956e-02	4.642404e-04
7.126332e-16	6.250000e+02	3.191489e+04	3.191489e+04	4.129326e+01	1.492840e+01	1.492709e+01	1.307071e-03	1.473736e+21	1.987712e+15	6.676430e-02	4.677566e-04
7.410490e-16	6.250000e+02	3.172733e+04	3.172733e+04	4.113226e+01	1.495184e+01	1.495051e+01	1.322468e-03	1.342966e+21	1.797182e+15	6.265975e-02	4.712605e-04
7.705979e-16	6.250000e+02	3.155038e+04	3.155038e+04	4.097299e+01	1.496820e+01	1.496687e+01	1.338108e-03	1.253245e+21	1.667967e+15	6.013181e-02	4.744223e-04
8.013250e-16	6.250000e+02	3.134441e+04	3.134441e+04	4.081234e+01	1.498188e+01	1.498053e+01	1.353874e-03	9.673538e+20	1.281602e+15	4.795969e-02	4.779763e-04
8.332774e-16	6.250000e+02	3.114813e+04	3.114813e+04	4.065271e+01	1.499777e+01	1.499640e+01	1.369800e-03	1.430657e+21	1.885393e+15	7.319250e-02	4.814982e-04
8.665038e-16	6.250000e+02	3.096020e+04	3.096020e+04	4.049412e+01	1.501255e+01	1.501117e+01	1.385977e-03	1.321823e+21	1.733407e+15	6.970216e-02	4.848985e-04
9.010551e-16	6.250000e+02	3.077098e+04	3.077098e+04	4.033730e+01	1.502336e+01	1.502196e+01	1.402312e-03	1.080468e+21	1.411810e+15	5.874852e-02	4.882316e-04
9.369841e-16	6.250000e+02	3.057606e+04	3.057606e+04	4.017868e+01	1.503421e+01	1.503280e+01	1.418888e-03	1.005785e+21	1.309487e+15	5.645323e-02	4.916989e-04
9.743457e-16	6.250000e+02	3.036749e+04	3.036749e+04	4.002266e+01	1.507219e+01	1.507075e+01	1.435574e-03	8.278856e+20	1.064361e+15	4.808585e-02	4.963264e-04
1.013197e-15	6.250000e+02	3.020521e+04	3.020521e+04	3.986571e+01	1.506046e+01	1.505900e+01	1.452525e-03	8.258365e+20	1.065868e+15	4.926927e-02	4.986046e-04
1.053598e-15	6.250000e+02	3.000174e+04	3.000174e+04	3.970988e+01	1.507165e+01	1.507018e+01	1.469548e-03	1.025487e+21	1.318641e+15	6.328335e-02	5.023591e-04
1.095609e-15	6.250000e+02	2.980520e+04	2.980520e+04	3.955333e+01	1.508431e+01	1.508282e+01	1.487014e-03	9.524302e+20	1.219568e+15	6.073852e-02	5.060965e-04
1.139296e-15	6.250000e+02	2.961275e+04	2.961275e+04	3.940117e+01	1.509140e+01	1.508990e+01	1.504503e-03	7.114139e+20	9.088123e+14	4.686192e-02	5.096252e-04
1.184725e-15	6.250000e+02	2.940272e+04	2.940272e+04	3.924661e+01	1.514285e+01	1.514132e+01	1.522329e-03	8.357536e+20	1.049641e+15	5.704693e-02	5.150152e-04
1.231965e-15	6.250000e+02	2.923756e+04	2.923756e+04	3.909509e+01	1.511434e+01	1.511280e+01	1.540167e-03	8.845070e+20	1.121386e+15	6.209936e-02	5.169496e-04
1.281089e-15	6.250000e+02	2.903523e+04	2.903523e+04	3.894041e+01	1.511791e+01	1.511635e+01	1.558481e-03	6.852054e+20	8.676852e+14	4.980647e-02	5.206747e-04
1.332171e-15	6.250000e+02	2.884724e+04	2.884724e+04	3.878841e+01	1.513128e+01	1.512970e+01	1.576790e-03	7.319102e+20	9.227405e+14	5.495763e-02	5.245313e-04
1.385291e-15	6.250000e+02	2.865586e+04	2.865586e+04	3.863706e+01	1.515089e+01	1.514930e+01	1.595407e-03	6.468871e+20	8.102845e+14	5.021718e-02	5.287188e-04
1.440528e-15	6.250000e+02	2.846685e+04	2.846685e+04	3.848673e+01	1.514955e+01	1.514794e+01	1.614187e-03	7.230520e+20	9.060887e+14	5.801815e-02	5.321823e-04
1.497969e-15	6.250000e+02	2.827458e+04	2.827458e+04	3.833576e+01	1.515867e+01	1.515704e+01	1.633277e-03	6.931724e+20	8.660347e+14	5.753760e-02	5.361237e-04
1.557699e-15	6.250000e+02	2.808952e+04	2.808952e+04	3.818694e+01	1.516458e+01	1.516293e+01	1.652481e-03	5.508781e+20	6.869158e+14	4.725252e-02	5.398661e-04
1.619812e-15	6.250000e+02	2.790026e+04	2.790026e+04	3.803627e+01	1.523776e+01	1.523609e+01	1.672030e-03	5.608497e+20	6.827174e+14	4.976185e-02	5.461512e-04
1.684400e-15	6.250000e+02	2.770997e+04	2.770997e+04	3.788879e+01	1.517807e+01	1.517638e+01	1.691726e-03	5.498217e+20	6.825580e+14	5.048155e-02	5.477475e-04
1.751565e-15	6.250000e+02	2.752359e+04	2.752359e+04	3.774026e+01	1.520334e+01	1.520163e+01	1.711725e-03	5.060813e+20	6.230533e+14	4.806026e-02	5.523749e-04
1.821407e-15	6.250000e+02	2.733352e+04	2.733352e+04	3.759314e+01	1.519854e+01	1.519681e+01	1.731800e-03	4.673942e+20	5.763339e+14	4.595123e-02	5.560404e-04
1.894035e-15	6.250000e+02	2.715290e+04	2.715290e+04	3.744615e+01	1.520142e+01	1.519967e+01	1.752220e-03	5.112090e+20	6.297632e+14	5.195273e-02	5.598452e-04
1.969558e-15	6.250000e+02	2.697117e+04	2.697117e+04	3.730098e+01	1.520919e+01	1.520742e+01	1.772793e-03	4.324279e+20	5.313528e+14	4.544710e-02	5.639056e-04
2.048093e-15	6.250000e+02	2.678326e+04	2.678326e+04	3.715521e+01	1.521617e+01	1.521438e+01	1.793775e-03	4.506131e+20	5.524298e+14	4.904307e-02	5.681223e-04
2.129760e-15	6.250000e+02	2.659817e+04	2.659817e+04	3.700872e+01	1.524351e+01	1.524169e+01	1.815017e-03	4.275161e+20	5.194309e+14	4.817089e-02	5.731036e-04
2.214683e-15	6.250000e+02	2.641443e+04	2.641443e+04	3.686462e+01	1.523252e+01	1.523068e+01	1.836480e-03	4.191522e+20	5.111083e+14	4.889413e-02	5.766742e-04
2.302992e-15	6.250000e+02	2.623361e+04	2.623361e+04	3.672220e+01	1.527126e+01	1.526940e+01	1.857980e-03	4.116002e+20	4.955653e+14	4.969088e-02	5.821259e-04
2.394822e-15	6.250000e+02	2.604723e+04	2.604723e+04	3.657736e+01	1.525951e+01	1.525763e+01	1.880095e-03	3.938126e+20	4.759778e+14	4.926897e-02	5.858401e-04
2.490314e-15	6.250000e+02	2.586801e+04	2.586801e+04	3.643596e+01	1.525441e+01	1.525250e+01	1.902176e-03	3.601531e+20	4.360242e+14	4.664054e-02	5.897016e-04
2.589614e-15	6.250000e+02	2.568504e+04	2.568504e+04	3.629302e+01	1.526234e+01	1.526042e+01	1.924567e-03	3.380869e+20	4.082468e+14	4.536471e-02	5.942112e-04
2.692873e-15	6.250000e+02	2.550779e+04	2.550779e+04	3.615038e+01	1.528477e+01	1.528282e+01	1.947274e-03	3.384822e+20	4.057345e+14	4.701791e-02	5.992196e-04
2.800250e-15	6.250000e+02	2.533183e+04	2.533183e+04	3.601072e+01	1.528461e+01	1.528264e+01	1.970274e-03	3.100304e+20	3.716492e+14	4.458230e-02	6.033754e-04
2.911908e-15	6.250000e+02	2.514371e+04	2.514371e+04	3.586860e+01	1.528164e+01	1.527965e+01	1.993363e-03	2.913126e+20	3.495497e+14	4.348139e-02	6.077719e-04
3.028018e-15	6.250000e+02	2.497285e+04	2.497285e+04	3.572885e+01	1.530607e+01	1.530405e+01	2.016879e-03	3.076908e+20	3.662658e+14	4.751879e-02	6.129084e-04
3.148759e-15	6.250000e+02	2.479965e+04	2.479965e+04	3.558923e+01	1.530617e+01	1.530413e+01	2.040672e-03	2.931958e+20	3.489997e+14	4.688359e-02	6.171929e-04
3.274314e-15	6.250000e+02	2.461332e+04	2.461332e+04	3.545049e+01	1.530204e+01	1.529998e+01	2.064861e-03	2.686331e+20	3.201933e+14	4.460665e-02	6.216976e-04
3.404875e-15	6.250000e+02	2.444372e+04	2.444372e+04	3.531287e+01	1.532485e+01	1.532276e+01	2.089028e-03	2.613151e+20	3.091605e+14	4.491792e-02	6.269442e-04
3.540642e-15	6.250000e+02	2.427886e+04	2.427886e+04	3.517521e+01	1.534373e+01	1.534161e+01	2.113886e-03	2.395452e+20	2.816652e+14	4.259288e-02	6.319788e-04
3.681823e-15	6.250000e+02	2.409350e+04	2.409350e+04	3.503686e+01	1.531856e+01	1.531642e+01	2.138635e-03	2.316311e+20	2.746043e+14	4.279458e-02	6.357964e-04
3.828633e-15	6.250000e+02	2.393318e+04	2.393318e+04	3.490039e+01	1.535441e+01	1.535224e+01	2.163855e-03	2.277299e+20	2.668425e+14	4.350202e-02	6.415532e-04
3.981298e-15	6.250000e+02	2.376869e+04	2.376869e+04	3.476425e+01	1.536777e+01	1.536558e+01	2.189460e-03	2.167016e+20	2.528177e+14	4.284769e-02	6.465554e-04
4.140049e-15	6.250000e+02	2.358948e+04	2.358948e+04	3.462837e+01	1.535425e+01	1.535203e+01	2.215167e-03	2.100431e+20	2.461305e+14	4.313280e-02	6.508939e-04
4.305131e-15	6.250000e+02	2.342532e+04	2.342532e+04	3.449203e+01	1.538117e+01	1.537893e+01	2.241448e-03	2.035689e+20	2.364638e+14	4.328879e-02	6.566046e-04
4.476796e-15	6.250000e+02	2.324318e+04	2.324318e+04	3.435829e+01	1.534974e+01	1.534747e+01	2.267796e-03	1.900853e+20	2.230709e+14	4.203028e-02	6.603978e-04
4.655305e-15	6.250000e+02	2.309833e+04	2.309833e+04	3.422405e+01	1.538460e+01	1.538230e+01	2.294469e-03	1.856676e+20	2.154297e+14	4.235689e-02	6.660479e-04
4.840933e-15	6.250000e+02	2.293810e+04	2.293810e+04	3.409028e+01	1.539015e+01	1.538783e+01	2.321748e-03	1.792597e+20	2.076197e+14	4.234352e-02	6.709427e-04
5.033962e-15	6.250000e+02	2.277278e+04	2.277278e+04	3.397528e+01	1.538458e+01	1.538223e+01	2.349653e-03	1.677172e+20	1.946029e+14	4.107607e-02	6.755689e-04
5.234688e-15	6.250000e+02	2.261826e+04	2.261826e+04	3.382346e+01	1.538737e+01	1.538499e+01	2.376714e-03	1.596560e+20	1.850817e+14	4.045579e-02	6.803073e-04
5.443418e-15	6.250000e+02	2.246023e+04	2.246023e+04	3.369309e+01	1.539357e+01	1.539116e+01	2.404505e-03	1.529581e+20	1.769604e+14	4.014144e-02	6.853700e-04
5.660471e-15	6.250000e+02	2.230875e+04	2.230875e+04	3.356197e+01	1.539828e+01	1.539585e+01	2.433068e-03	1.514009e+20	1.748910e+14	4.110022e-02	6.902351e-04
5.886178e-15	6.250000e+02	2.215659e+04	2.215659e+04	3.343032e+01	1.540437e+01	1.540191e+01	2.461830e-03	1.458338e+20	1.681275e+14	4.096707e-02	6.952500e-04
6.120886e-15	6.250000e+02	2.200193e+04	2.200193e+04	3.329904e+01	1.540958e+01	1.540709e+01	2.490673e-03	1.412407e+20	1.625571e+14	4.109106e-02	7.003741e-04
6.364952e-15	6.250000e+02	2.184869e+04	2.184869e+04	3.316845e+01	1.541575e+01	1.541323e+01	2.520043e-03	1.352295e+20	1.553273e+14	4.074141e-02	7.055689e-04
6.618751e-15	6.250000e+02	2.171419e+04	2.171419e+04	3.303928e+01	1.541553e+01	1.541298e+01	2.549701e-03	1.303388e+20	1.497203e+14	4.049922e-02	7.099290e-04
6.882670e-15	6.250000e+02	2.156908e+04	2.156908e+04	3.291144e+01	1.539702e+01	1.539444e+01	2.579836e-03	1.255968e+20	1.451425e+14	4.035633e-02	7.138470e-04
7.157112e-15	6.250000e+02	2.145153e+04	2.145153e+04	3.278151e+01	1.540589e+01	1.540328e+01	2.610156e-03	1.213578e+20	1.398407e+14	4.007446e-02	7.181722e-04
7.442497e-15	6.250000e+02	2.131840e+04	2.131840e+04	3.265404e+01	1.539723e+01	1.539459e+01	2.640841e-03	1.133598e+20	1.309923e+14	3.861691e-02	7.222509e-04
7.739262e-15	6.250000e+02	2.119326e+04	2.119326e+04	3.252622e+01	1.539681e+01	1.539414e+01	2.672256e-03	1.101114e+20	1.272561e+14	3.863089e-02	7.264956e-04
8.047860e-15	6.250000e+02	2.105395e+04	2.105395e+04	3.240043e+01	1.537723e+01	1.537453e+01	2.703706e-03	1.068146e+20	1.242337e+14	3.873052e-02	7.303727e-04
8.368764e-15	6.250000e+02	2.093941e+04	2.093941e+04	3.227375e+01	1.539026e+01	1.538752e+01	2.735546e-03	1.038992e+20	1.203325e+14	3.871515e-02	7.349899e-04
8.702463e-15	6.250000e+02	2.079729e+04	2.079729e+04	3.214653e+01	1.536047e+01	1.535770e+01	2.767767e-03	9.701292e+19	1.134507e+14	3.740136e-02	7.385804e-04
9.049468e-15	6.250000e+02	2.067182e+04	2.067182e+04	3.202140e+01	1.535730e+01	1.535450e+01	2.800491e-03	9.374502e+19	1.097421e+14	3.725170e-02	7.429102e-04
9.410310e-15	6.250000e+02	2.052217e+04	2.052217e+04	3.189679e+01	1.532362e+01	1.532079e+01	2.833421e-03	9.165607e+19	1.084810e+14	3.776903e-02	7.466863e-04
9.785540e-15	6.250000e+02	2.039980e+04	2.039980e+04	3.177122e+01	1.532722e+01	1.532435e+01	2.866907e-03	8.735661e+19	1.032711e+14	3.709001e-02	7.513416e-04
1.017573e-14	6.250000e+02	2.026243e+04	2.026243e+04	3.164715e+01	1.529540e+01	1.529250e+01	2.900713e-03	8.499711e+19	1.015313e+14	3.732829e-02	7.548652e-04
1.058148e-14	6.250000e+02	2.012842e+04	2.012842e+04	3.152375e+01	1.528398e+01	1.528104e+01	2.934878e-03	7.947162e+19	9.528627e+13	3.607905e-02	7.593233e-04
1.100341e-14	6.250000e+02	1.999377e+04	1.999377e+04	3.140013e+01	1.526801e+01	1.526504e+01	2.969260e-03	7.828757e+19	9.435851e+13	3.675448e-02	7.636381e-04
1.144217e-14	6.250000e+02	1.985545e+04	1.985545e+04	3.127829e+01	1.524996e+01	1.524696e+01	3.004591e-03	7.416241e+19	8.991660e+13	3.604759e-02	7.680492e-04
1.189842e-14	6.250000e+02	1.971005e+04	1.971005e+04	3.115589e+01	1.522582e+01	1.522278e+01	3.039881e-03	7.068605e+19	8.638338e+13	3.564395e-02	7.724900e-04
1.237286e-14	6.250000e+02	1.961165e+04	1.961165e+04	3.103434e+01	1.523903e+01	1.523595e+01	3.075882e-03	6.868355e+19	8.357309e+13	3.551183e-02	7.770395e-04
1.286622e-14	6.250000e+02	1.945170e+04	1.945170e+04	3.091338e+01	1.519531e+01	1.519220e+01	3.112200e-03	6.496268e+19	8.018930e+13	3.499191e-02	7.811816e-04
1.337925e-14	6.250000e+02	1.933575e+04	1.933575e+04	3.079138e+01	1.519678e+01	1.519363e+01	3.148722e-03	6.354105e+19	7.839643e+13	3.526475e-02	7.859423e-04
1.391274e-14	6.250000e+02	1.918288e+04	1.918288e+04	3.067235e+01	1.517471e+01	1.517152e+01	3.185864e-03	5.975182e+19	7.425900e+13	3.450434e-02	7.910550e-04
1.446750e-14	6.250000e+02	1.907342e+04	1.907342e+04	3.055253e+01	1.515582e+01	1.515259e+01	3.223346e-03	5.763927e+19	7.208118e+13	3.425051e-02	7.946040e-04
1.504439e-14	6.250000e+02	1.893734e+04	1.893734e+04	3.043253e+01	1.513971e+01	1.513645e+01	3.261422e-03	5.525667e+19	6.946999e+13	3.403152e-02	7.994634e-04
1.564427e-14	6.250000e+02	1.880964e+04	1.880964e+04	3.031306e+01	1.512559e+01	1.512229e+01	3.299655e-03	5.282196e+19	6.671948e+13	3.365140e-02	8.041403e-04
1.626808e-14	6.250000e+02	1.868737e+04	1.868737e+04	3.019611e+01	1.510967e+01	1.510634e+01	3.338668e-03	5.090745e+19	6.464066e+13	3.350668e-02	8.085500e-04
1.691676e-14	6.250000e+02	1.854520e+04	1.854520e+04	3.007701e+01	1.508742e+01	1.508404e+01	3.378100e-03	4.853650e+19	6.208600e+13	3.318960e-02	8.135485e-04
1.759130e-14	6.250000e+02	1.844254e+04	1.844254e+04	2.995921e+01	1.509614e+01	1.509272e+01	3.417923e-03	4.696448e+19	5.990177e+13	3.301845e-02	8.185499e-04
1.829274e-14	6.250000e+02	1.830370e+04	1.830370e+04	2.984273e+01	1.506504e+01	1.506158e+01	3.458002e-03	4.502730e+19	5.802621e+13	3.287555e-02	8.230600e-04
1.902215e-14	6.250000e+02	1.816513e+04	1.816513e+04	2.972580e+01	1.503965e+01	1.503615e+01	3.498700e-03	4.284318e+19	5.567924e+13	3.249234e-02	8.279408e-04
1.978065e-14	6.250000e+02	1.803774e+04	1.803774e+04	2.960911e+01	1.502474e+01	1.502120e+01	3.540288e-03	4.122935e+19	5.384832e+13	3.238820e-02	8.329611e-04
2.056939e-14	6.250000e+02	1.791935e+04	1.791935e+04	2.949328e+01	1.501410e+01	1.501052e+01	3.582041e-03	3.951618e+19	5.179385e+13	3.208148e-02	8.378707e-04
2.138958e-14	6.250000e+02	1.781401e+04	1.781401e+04	2.938049e+01	1.503341e+01	1.502979e+01	3.623919e-03	3.862175e+19	5.029722e+13	3.229343e-02	8.439093e-04
2.224248e-14	6.250000e+02	1.769346e+04	1.769346e+04	2.926389e+01	1.498422e+01	1.498055e+01	3.666633e-03	3.671980e+19	4.861043e+13	3.176350e-02	8.468793e-04
2.312939e-14	6.250000e+02	1.757993e+04	1.757993e+04	2.914957e+01	1.496030e+01	1.495659e+01	3.709935e-03	3.544501e+19	4.729912e+13	3.166359e-02	8.509874e-04
2.405166e-14	6.250000e+02	1.744459e+04	1.744459e+04	2.903606e+01	1.494105e+01	1.493729e+01	3.753708e-03	3.365299e+19	4.519795e+13	3.124721e-02	8.564860e-04
2.501070e-14	6.250000e+02	1.734094e+04	1.734094e+04	2.892304e+01	1.491060e+01	1.490681e+01	3.797768e-03	3.227711e+19	4.379440e+13	3.087609e-02	8.598496e-04
2.600799e-14	6.250000e+02	1.727279e+04	1.727279e+04	2.880936e+01	1.493971e+01	1.493587e+01	3.842794e-03	3.183182e+19	4.277114e+13	3.105566e-02	8.649275e-04
2.704504e-14	6.250000e+02	1.711109e+04	1.711109e+04	2.869738e+01	1.488163e+01	1.487775e+01	3.887750e-03	2.995592e+19	4.104210e+13	3.063275e-02	8.697072e-04
2.812344e-14	6.250000e+02	1.699576e+04	1.699576e+04	2.858634e+01	1.490815e+01	1.490422e+01	3.933581e-03	2.886172e+19	3.919251e+13	3.052885e-02	8.771689e-04
2.924485e-14	6.250000e+02	1.689748e+04	1.689748e+04	2.847275e+01	1.483049e+01	1.482651e+01	3.980417e-03	2.768674e+19	3.859172e+13	3.014760e-02	8.776745e-04
3.041097e-14	6.250000e+02	1.676700e+04	1.676700e+04	2.836185e+01	1.486909e+01	1.486507e+01	4.026989e-03	2.635789e+19	3.626504e+13	2.983494e-02	8.868071e-04
3.162359e-14	6.250000e+02	1.665027e+04	1.665027e+04	2.825174e+01	1.477301e+01	1.476894e+01	4.074633e-03	2.522076e+19	3.584371e+13	2.956263e-02	8.872536e-04
3.288456e-14	6.250000e+02	1.653616e+04	1.653616e+04	2.814077e+01	1.481108e+01	1.480695e+01	4.122634e-03	2.434469e+19	3.415633e+13	2.953401e-02	8.956782e-04
3.419581e-14	6.250000e+02	1.641617e+04	1.641617e+04	2.803016e+01	1.472888e+01	1.472471e+01	4.171037e-03	2.300601e+19	3.318884e+13	2.894501e-02	8.972182e-04
3.555934e-14	6.250000e+02	1.632446e+04	1.632446e+04	2.792112e+01	1.473616e+01	1.473194e+01	4.220318e-03	2.242472e+19	3.227049e+13	2.901510e-02	9.027042e-04
3.697725e-14	6.250000e+02	1.618919e+04	1.618919e+04	2.781225e+01	1.469380e+01	1.468953e+01	4.270082e-03	2.124162e+19	3.101112e+13	2.865188e-02	9.076301e-04
3.845169e-14	6.250000e+02	1.608530e+04	1.608530e+04	2.770379e+01	1.467522e+01	1.467090e+01	4.320325e-03	2.046491e+19	3.006675e+13	2.850722e-02	9.123373e-04
3.998493e-14	6.250000e+02	1.597315e+04	1.597315e+04	2.759512e+01	1.467565e+01	1.467128e+01	4.371054e-03	1.961955e+19	2.882055e+13	2.830270e-02	9.187701e-04
4.157931e-14	6.250000e+02	1.584797e+04	1.584797e+04	2.748820e+01	1.463338e+01	1.462896e+01	4.422708e-03	1.867417e+19	2.783027e+13	2.801979e-02	9.233603e-04
4.323726e-14	6.250000e+02	1.574393e+04	1.574393e+04	2.738037e+01	1.462979e+01	1.462532e+01	4.474762e-03	1.794775e+19	2.678052e+13	2.783145e-02	9.292341e-04
4.496131e-14	6.250000e+02	1.561821e+04	1.561821e+04	2.727274e+01	1.459124e+01	1.458671e+01	4.527475e-03	1.711189e+19	2.587246e+13	2.762058e-02	9.342450e-04
4.675412e-14	6.250000e+02	1.550522e+04	1.550522e+04	2.716567e+01	1.454503e+01	1.454045e+01	4.580936e-03	1.621740e+19	2.491195e+13	2.714455e-02	9.380732e-04
4.861841e-14	6.250000e+02	1.539886e+04	1.539886e+04	2.706057e+01	1.454658e+01	1.454194e+01	4.634983e-03	1.563513e+19	2.400475e+13	2.708634e-02	9.446531e-04
5.055704e-14	6.250000e+02	1.528079e+04	1.528079e+04	2.695459e+01	1.451532e+01	1.451063e+01	4.689544e-03	1.491605e+19	2.314841e+13	2.685442e-02	9.499061e-04
5.257297e-14	6.250000e+02	1.516702e+04	1.516702e+04	2.684874e+01	1.451658e+01	1.451183e+01	4.744838e-03	1.429015e+19	2.216744e+13	2.670708e-02	9.571146e-04
5.466928e-14	6.250000e+02	1.506382e+04	1.506382e+04	2.674384e+01	1.445548e+01	1.445068e+01	4.800807e-03	1.365121e+19	2.162759e+13	2.639895e-02	9.596160e-04
5.684919e-14	6.250000e+02	1.494757e+04	1.494757e+04	2.663915e+01	1.443670e+01	1.443184e+01	4.856912e-03	1.301158e+19	2.074871e+13	2.615582e-02	9.658222e-04
5.911601e-14	6.250000e+02	1.482511e+04	1.482511e+04	2.653491e+01	1.441115e+01	1.440624e+01	4.914359e-03	1.236996e+19	1.990099e+13	2.591016e-02	9.720773e-04
6.147323e-14	6.250000e+02	1.470900e+04	1.470900e+04	2.643145e+01	1.439806e+01	1.439309e+01	4.972287e-03	1.180699e+19	1.908179e+13	2.572263e-02	9.788609e-04
6.392443e-14	6.250000e+02	1.462050e+04	1.462050e+04	2.632840e+01	1.440145e+01	1.439642e+01	5.030682e-03	1.140229e+19	1.840606e+13	2.560188e-02	9.850175e-04
6.647338e-14	6.250000e+02	1.450141e+04	1.450141e+04	2.622519e+01	1.436186e+01	1.435677e+01	5.090150e-03	1.086164e+19	1.777632e+13	2.540595e-02	9.903768e-04
6.912396e-14	6.250000e+02	1.438070e+04	1.438070e+04	2.612329e+01	1.435982e+01	1.435467e+01	5.149891e-03	1.032979e+19	1.691789e+13	2.519313e-02	9.985479e-04
7.188024e-14	6.250000e+02	1.426984e+04	1.426984e+04	2.602088e+01	1.433441e+01	1.432920e+01	5.210561e-03	9.868570e+18	1.630630e+13	2.501784e-02	1.004525e-03
7.474642e-14	6.250000e+02	1.417517e+04	1.417517e+04	2.591934e+01	1.429822e+01	1.429295e+01	5.271485e-03	9.484460e+18	1.587094e+13	2.485778e-02	1.008681e-03
7.772689e-14	6.250000e+02	1.408379e+04	1.408379e+04	2.581724e+01	1.432741e+01	1.432208e+01	5.334189e-03	9.176738e+18	1.520021e+13	2.484170e-02	1.017298e-03
8.082620e-14	6.250000e+02	1.396877e+04	1.396877e+04	2.571801e+01	1.427858e+01	1.427318e+01	5.396902e-03	8.701758e+18	1.466162e+13	2.454189e-02	1.022179e-03
8.404909e-14	6.250000e+02	1.385576e+04	1.385576e+04	2.561578e+01	1.423119e+01	1.422573e+01	5.460393e-03	8.249960e+18	1.413336e+13	2.423212e-02	1.027096e-03
8.740050e-14	6.250000e+02	1.377285e+04	1.377285e+04	2.551527e+01	1.426667e+01	1.426114e+01	5.524767e-03	8.016093e+18	1.356283e+13	2.426245e-02	1.035854e-03
9.088554e-14	6.250000e+02	1.365284e+04	1.365284e+04	2.541692e+01	1.426954e+01	1.426395e+01	5.590048e-03	7.637119e+18	1.290860e+13	2.414936e-02	1.045170e-03
9.450954e-14	6.250000e+02	1.356312e+04	1.356312e+04	2.531650e+01	1.420593e+01	1.420028e+01	5.655485e-03	7.288420e+18	1.259751e+13	2.381919e-02	1.047394e-03
9.827805e-14	6.250000e+02	1.345345e+04	1.345345e+04	2.521785e+01	1.417369e+01	1.416797e+01	5.722490e-03	6.943873e+18	1.213912e+13	2.363330e-02	1.053536e-03
1.021968e-13	6.250000e+02	1.335675e+04	1.335675e+04	2.511990e+01	1.416783e+01	1.416204e+01	5.789459e-03	6.655932e+18	1.165981e+13	2.348526e-02	1.060724e-03
1.062719e-13	6.250000e+02	1.324644e+04	1.324644e+04	2.502205e+01	1.414242e+01	1.413657e+01	5.857520e-03	6.341452e+18	1.120907e+13	2.332296e-02	1.067639e-03
1.105094e-13	6.250000e+02	1.314878e+04	1.314878e+04	2.492336e+01	1.410961e+01	1.410368e+01	5.926632e-03	6.053725e+18	1.082549e+13	2.310396e-02	1.073074e-03
1.149159e-13	6.250000e+02	1.307708e+04	1.307708e+04	2.482515e+01	1.410929e+01	1.410330e+01	5.996340e-03	5.863626e+18	1.048673e+13	2.299868e-02	1.078933e-03
1.194981e-13	6.250000e+02	1.294428e+04	1.294428e+04	2.472792e+01	1.407811e+01	1.407204e+01	6.067094e-03	5.508643e+18	9.961468e+12	2.273767e-02	1.087593e-03
1.242630e-13	6.250000e+02	1.285533e+04	1.285533e+04	2.463175e+01	1.408489e+01	1.407875e+01	6.138798e-03	5.308594e+18	9.576620e+12	2.268056e-02	1.095646e-03
1.292179e-13	6.250000e+02	1.276061e+04	1.276061e+04	2.453517e+01	1.405137e+01	1.404516e+01	6.211089e-03	5.070959e+18	9.257571e+12	2.248142e-02	1.101152e-03
1.343704e-13	6.250000e+02	1.267715e+04	1.267715e+04	2.444017e+01	1.403297e+01	1.402668e+01	6.284126e-03	4.872303e+18	8.953378e+12	2.232123e-02	1.106950e-03
1.397283e-13	6.250000e+02	1.259313e+04	1.259313e+04	2.434357e+01	1.402788e+01	1.402152e+01	6.358046e-03	4.692381e+18	8.638388e+12	2.222364e-02	1.113931e-03
1.452999e-13	6.250000e+02	1.253501e+04	1.253501e+04	2.424897e+01	1.399001e+01	1.398357e+01	6.432875e-03	4.549710e+18	8.489732e+12	2.205214e-02	1.116074e-03
1.510936e-13	6.250000e+02	1.241344e+04	1.241344e+04	2.415390e+01	1.396936e+01	1.396285e+01	6.508664e-03	4.298911e+18	8.081207e+12	2.187710e-02	1.125342e-03
1.571184e-13	6.250000e+02	1.233996e+04	1.233996e+04	2.405912e+01	1.395311e+01	1.394652e+01	6.585207e-03	4.153776e+18	7.853954e+12	2.177538e-02	1.130726e-03
1.633834e-13	6.250000e+02	1.224110e+04	1.224110e+04	2.396549e+01	1.394269e+01	1.393603e+01	6.662637e-03	3.968254e+18	7.531242e+12	2.165655e-02	1.139007e-03
1.698982e-13	6.250000e+02	1.215241e+04	1.215241e+04	2.387156e+01	1.391208e+01	1.390533e+01	6.741137e-03	3.792002e+18	7.276273e+12	2.146094e-02	1.144800e-03
1.766728e-13	6.250000e+02	1.206513e+04	1.206513e+04	2.377910e+01	1.389003e+01	1.388321e+01	6.820393e-03	3.631081e+18	7.022965e+12	2.130431e-02	1.151254e-03
1.837175e-13	6.250000e+02	1.198380e+04	1.198380e+04	2.368467e+01	1.385714e+01	1.385024e+01	6.900829e-03	3.485321e+18	6.821425e+12	2.115246e-02	1.156322e-03
1.910431e-13	6.250000e+02	1.189199e+04	1.189199e+04	2.359236e+01	1.383004e+01	1.382306e+01	6.981861e-03	3.324536e+18	6.570725e+12	2.096766e-02	1.162972e-03
1.986609e-13	6.250000e+02	1.181341e+04	1.181341e+04	2.350018e+01	1.381743e+01	1.381037e+01	7.063648e-03	3.196071e+18	6.345707e+12	2.083684e-02	1.169640e-03
2.065823e-13	6.250000e+02	1.172715e+04	1.172715e+04	2.340756e+01	1.379795e+01	1.379080e+01	7.147308e-03	3.059567e+18	6.117694e+12	2.069137e-02	1.176582e-03
2.148197e-13	6.250000e+02	1.163460e+04	1.163460e+04	2.331688e+01	1.376373e+01	1.375650e+01	7.231079e-03	2.916260e+18	5.903987e+12	2.051915e-02	1.182999e-03
2.233855e-13	6.250000e+02	1.154410e+04	1.154410e+04	2.322544e+01	1.373551e+01	1.372820e+01	7.316261e-03	2.784591e+18	5.695570e+12	2.037286e-02	1.189829e-03
2.322928e-13	6.250000e+02	1.147631e+04	1.147631e+04	2.313489e+01	1.374176e+01	1.373436e+01	7.402424e-03	2.694942e+18	5.499683e+12	2.030626e-02	1.197403e-03
2.415554e-13	6.250000e+02	1.138243e+04	1.138243e+04	2.304451e+01	1.369209e+01	1.368460e+01	7.489178e-03	2.559195e+18	5.318078e+12	2.009189e-02	1.202915e-03
2.511872e-13	6.250000e+02	1.130444e+04	1.130444e+04	2.295348e+01	1.367818e+01	1.367060e+01	7.577568e-03	2.457140e+18	5.132019e+12	1.996528e-02	1.209983e-03
2.612032e-13	6.250000e+02	1.122845e+04	1.122845e+04	2.286376e+01	1.365294e+01	1.364527e+01	7.666753e-03	2.361833e+18	4.978734e+12	1.984917e-02	1.215924e-03
2.716185e-13	6.250000e+02	1.113713e+04	1.113713e+04	2.277489e+01	1.363622e+01	1.362846e+01	7.757013e-03	2.251421e+18	4.775144e+12	1.970976e-02	1.224393e-03
2.824491e-13	6.250000e+02	1.105920e+04	1.105920e+04	2.268546e+01	1.360390e+01	1.359605e+01	7.848887e-03	2.157301e+18	4.630134e+12	1.956066e-02	1.230098e-03
2.937116e-13	6.250000e+02	1.096273e+04	1.096273e+04	2.259618e+01	1.364303e+01	1.363509e+01	7.939949e-03	2.063887e+18	4.366489e+12	1.955169e-02	1.244492e-03
3.054231e-13	6.250000e+02	1.090469e+04	1.090469e+04	2.250768e+01	1.356729e+01	1.355925e+01	8.034052e-03	1.984623e+18	4.317305e+12	1.930650e-02	1.244170e-03
3.176017e-13	6.250000e+02	1.083191e+04	1.083191e+04	2.242083e+01	1.359018e+01	1.358205e+01	8.128480e-03	1.916829e+18	4.134828e+12	1.928185e-02	1.254643e-03
3.302659e-13	6.250000e+02	1.075936e+04	1.075936e+04	2.233255e+01	1.354222e+01	1.353400e+01	8.224175e-03	1.835802e+18	4.030656e+12	1.909784e-02	1.258646e-03
3.434350e-13	6.250000e+02	1.066625e+04	1.066625e+04	2.224519e+01	1.351036e+01	1.350204e+01	8.320837e-03	1.741696e+18	3.869343e+12	1.892362e-02	1.266646e-03
3.571293e-13	6.250000e+02	1.057968e+04	1.057968e+04	2.215740e+01	1.355981e+01	1.355140e+01	8.418540e-03	1.677302e+18	3.658833e+12	1.898193e-02	1.281685e-03
3.713696e-13	6.250000e+02	1.050306e+04	1.050306e+04	2.207109e+01	1.348632e+01	1.347780e+01	8.517643e-03	1.595797e+18	3.576931e+12	1.872789e-02	1.284037e-03
3.861777e-13	6.250000e+02	1.042822e+04	1.042822e+04	2.198482e+01	1.344129e+01	1.343267e+01	8.617689e-03	1.524179e+18	3.474017e+12	1.853854e-02	1.288933e-03
4.015763e-13	6.250000e+02	1.035108e+04	1.035108e+04	2.189820e+01	1.343916e+01	1.343044e+01	8.719553e-03	1.462543e+18	3.336167e+12	1.846172e-02	1.298335e-03
4.175889e-13	6.250000e+02	1.028439e+04	1.028439e+04	2.181262e+01	1.341941e+01	1.341059e+01	8.821676e-03	1.407764e+18	3.234916e+12	1.835392e-02	1.304833e-03
4.342400e-13	6.250000e+02	1.021067e+04	1.021067e+04	2.172726e+01	1.339010e+01	1.338118e+01	8.926046e-03	1.348560e+18	3.132932e+12	1.822596e-02	1.311383e-03
4.515551e-13	6.250000e+02	1.013868e+04	1.013868e+04	2.164278e+01	1.338119e+01	1.337216e+01	9.029947e-03	1.294883e+18	3.018264e+12	1.813074e-02	1.319816e-03
4.695605e-13	6.250000e+02	1.006050e+04	1.006050e+04	2.155767e+01	1.335343e+01	1.334429e+01	9.135846e-03	1.236365e+18	2.911945e+12	1.799447e-02	1.327312e-03
4.882840e-13	6.250000e+02	1.000454e+04	1.000454e+04	2.147290e+01	1.335844e+01	1.334919e+01	9.243957e-03	1.199846e+18	2.820635e+12	1.795689e-02	1.335238e-03
5.077540e-13	6.250000e+02	9.921408e+03	9.921408e+03	2.138890e+01	1.331692e+01	1.330757e+01	9.352310e-03	1.139837e+18	2.721599e+12	1.778556e-02	1.342241e-03
5.280004e-13	6.250000e+02	9.868147e+03	9.868147e+03	2.130520e+01	1.332257e+01	1.331311e+01	9.462190e-03	1.107559e+18	2.638923e+12	1.775334e-02	1.350058e-03
5.490540e-13	6.250000e+02	9.799252e+03	9.799252e+03	2.124349e+01	1.327101e+01	1.326143e+01	9.577615e-03	1.058062e+18	2.570344e+12	1.756457e-02	1.354288e-03
5.709472e-13	6.250000e+02	9.740206e+03	9.740206e+03	2.113874e+01	1.325953e+01	1.324985e+01	9.686254e-03	1.022160e+18	2.493894e+12	1.748919e-02	1.361319e-03
5.937134e-13	6.250000e+02	9.667991e+03	9.667991e+03	2.105560e+01	1.327083e+01	1.326103e+01	9.800035e-03	9.827795e+17	2.387627e+12	1.745284e-02	1.372656e-03
6.173873e-13	6.250000e+02	9.610796e+03	9.610796e+03	2.097921e+01	1.322422e+01	1.321431e+01	9.915372e-03	9.458250e+17	2.338620e+12	1.730235e-02	1.375976e-03
6.420053e-13	6.250000e+02	9.537444e+03	9.537444e+03	2.089079e+01	1.321514e+01	1.320511e+01	1.003192e-02	9.053028e+17	2.246128e+12	1.720779e-02	1.385606e-03
6.676048e-13	6.250000e+02	9.489627e+03	9.489627e+03	2.080935e+01	1.317508e+01	1.316493e+01	1.014925e-02	8.761938e+17	2.207164e+12	1.707834e-02	1.388366e-03
6.942252e-13	6.250000e+02	9.419173e+03	9.419173e+03	2.072795e+01	1.320191e+01	1.319164e+01	1.026861e-02	8.442326e+17	2.105126e+12	1.708006e-02	1.401600e-03
7.219070e-13	6.250000e+02	9.357245e+03	9.357245e+03	2.064664e+01	1.315112e+01	1.314073e+01	1.038974e-02	8.085954e+17	2.055499e+12	1.690762e-02	1.405448e-03
7.506925e-13	6.250000e+02	9.295105e+03	9.295105e+03	2.056580e+01	1.312779e+01	1.311728e+01	1.051155e-02	7.771605e+17	1.993208e+12	1.680082e-02	1.412334e-03
7.806259e-13	6.250000e+02	9.242783e+03	9.242783e+03	2.048458e+01	1.307977e+01	1.306913e+01	1.063451e-02	7.486422e+17	1.955573e+12	1.664761e-02	1.415133e-03
8.117529e-13	6.250000e+02	9.171837e+03	9.171837e+03	2.040417e+01	1.304629e+01	1.303553e+01	1.075970e-02	7.145916e+17	1.890698e+12	1.651458e-02	1.422430e-03
8.441211e-13	6.250000e+02	9.130251e+03	9.130251e+03	2.032470e+01	1.310159e+01	1.309070e+01	1.088596e-02	7.022561e+17	1.819183e+12	1.660249e-02	1.434964e-03
8.777799e-13	6.250000e+02	9.060712e+03	9.060712e+03	2.024615e+01	1.304347e+01	1.303246e+01	1.101402e-02	6.682194e+17	1.769917e+12	1.641340e-02	1.439564e-03
9.127808e-13	6.250000e+02	9.010956e+03	9.010956e+03	2.016565e+01	1.303267e+01	1.302152e+01	1.114371e-02	6.475948e+17	1.722412e+12	1.635085e-02	1.446313e-03
9.491773e-13	6.250000e+02	8.931411e+03	8.931411e+03	2.008735e+01	1.297384e+01	1.296257e+01	1.127451e-02	6.121226e+17	1.665311e+12	1.615583e-02	1.452608e-03
9.870252e-13	6.250000e+02	8.886626e+03	8.886626e+03	2.000821e+01	1.294889e+01	1.293748e+01	1.140671e-02	5.932221e+17	1.629504e+12	1.605551e-02	1.457121e-03
1.026382e-12	6.250000e+02	8.821511e+03	8.821511e+03	1.992961e+01	1.293718e+01	1.292564e+01	1.154001e-02	5.690809e+17	1.570274e+12	1.597903e-02	1.466550e-03
1.067309e-12	6.250000e+02	8.770559e+03	8.770559e+03	1.985112e+01	1.290644e+01	1.289476e+01	1.167661e-02	5.489334e+17	1.532807e+12	1.586626e-02	1.471564e-03
1.109867e-12	6.250000e+02	8.708153e+03	8.708153e+03	1.977399e+01	1.289807e+01	1.288625e+01	1.181302e-02	5.274061e+17	1.477482e+12	1.579815e-02	1.481148e-03
1.154122e-12	6.250000e+02	8.662114e+03	8.662114e+03	1.969619e+01	1.285586e+01	1.284391e+01	1.195247e-02	5.092794e+17	1.450275e+12	1.566491e-02	1.484148e-03
1.200142e-12	6.250000e+02	8.634575e+03	8.634575e+03	1.961906e+01	1.282819e+01	1.281609e+01	1.209186e-02	4.983305e+17	1.434469e+12	1.557413e-02	1.485677e-03
1.247997e-12	6.250000e+02	8.566487e+03	8.566487e+03	1.954185e+01	1.280405e+01	1.279181e+01	1.223458e-02	4.759671e+17	1.383057e+12	1.547584e-02	1.494667e-03
1.297760e-12	6.250000e+02	8.502289e+03	8.502289e+03	1.946550e+01	1.278117e+01	1.276879e+01	1.237754e-02	4.555799e+17	1.335709e+12	1.538072e-02	1.503262e-03
1.349507e-12	6.250000e+02	8.440788e+03	8.440788e+03	1.938903e+01	1.276961e+01	1.275709e+01	1.252296e-02	4.373601e+17	1.288104e+12	1.531142e-02	1.512846e-03
1.403318e-12	6.250000e+02	8.406511e+03	8.406511e+03	1.931291e+01	1.270346e+01	1.269079e+01	1.266982e-02	4.234334e+17	1.279895e+12	1.512855e-02	1.511146e-03
1.459275e-12	6.250000e+02	8.355540e+03	8.355540e+03	1.924183e+01	1.267638e+01	1.266354e+01	1.283521e-02	4.081952e+17	1.247073e+12	1.503441e-02	1.517122e-03
1.517462e-12	6.250000e+02	8.305781e+03	8.305781e+03	1.916141e+01	1.266981e+01	1.265684e+01	1.296934e-02	3.947856e+17	1.209236e+12	1.498132e-02	1.525420e-03
1.577970e-12	6.250000e+02	8.262972e+03	8.262972e+03	1.908609e+01	1.263228e+01	1.261916e+01	1.312222e-02	3.816465e+17	1.186458e+12	1.486179e-02	1.528782e-03
1.640891e-12	6.250000e+02	8.224457e+03	8.224457e+03	1.901135e+01	1.261020e+01	1.259693e+01	1.327454e-02	3.710837e+17	1.163755e+12	1.479201e-02	1.533257e-03
1.706320e-12	6.250000e+02	8.169131e+03	8.169131e+03	1.893696e+01	1.258525e+01	1.257182e+01	1.343069e-02	3.565212e+17	1.129213e+12	1.469932e-02	1.540586e-03
1.774359e-12	6.250000e+02	8.128258e+03	8.128258e+03	1.886216e+01	1.255694e+01	1.254335e+01	1.358780e-02	3.452515e+17	1.105901e+12	1.459619e-02	1.544850e-03
1.845110e-12	6.250000e+02	8.082938e+03	8.082938e+03	1.878819e+01	1.251964e+01	1.250589e+01	1.374778e-02	3.331961e+17	1.083280e+12	1.448588e-02	1.548897e-03
1.918683e-12	6.250000e+02	8.045060e+03	8.045060e+03	1.871439e+01	1.252551e+01	1.251160e+01	1.390887e-02	3.251158e+17	1.054536e+12	1.447048e-02	1.556919e-03
1.995189e-12	6.250000e+02	7.988730e+03	7.988730e+03	1.864096e+01	1.247214e+01	1.245807e+01	1.407220e-02	3.106364e+17	1.029312e+12	1.432040e-02	1.561217e-03
2.074746e-12	6.250000e+02	7.966056e+03	7.966056e+03	1.856818e+01	1.248437e+01	1.247014e+01	1.423675e-02	3.062582e+17	1.009843e+12	1.432063e-02	1.567196e-03
2.157475e-12	6.250000e+02	7.901204e+03	7.901204e+03	1.851103e+01	1.241166e+01	1.239725e+01	1.440716e-02	2.899417e+17	9.843778e+11	1.412328e-02	1.570856e-03
2.243503e-12	6.250000e+02	7.847031e+03	7.847031e+03	1.842195e+01	1.239646e+01	1.238188e+01	1.457208e-02	2.788130e+17	9.524128e+11	1.405651e-02	1.579764e-03
2.332961e-12	6.250000e+02	7.807885e+03	7.807885e+03	1.835025e+01	1.240129e+01	1.238655e+01	1.474248e-02	2.716013e+17	9.259701e+11	1.403964e-02	1.588304e-03
2.425987e-12	6.250000e+02	7.756416e+03	7.756416e+03	1.827774e+01	1.232751e+01	1.231260e+01	1.491536e-02	2.591782e+17	9.103774e+11	1.384791e-02	1.589331e-03
2.522721e-12	6.250000e+02	7.710601e+03	7.710601e+03	1.820637e+01	1.232953e+01	1.231444e+01	1.509140e-02	2.511096e+17	8.813154e+11	1.382018e-02	1.599036e-03
2.623313e-12	6.250000e+02	7.663431e+03	7.663431e+03	1.813432e+01	1.230071e+01	1.228544e+01	1.526736e-02	2.419339e+17	8.591045e+11	1.373004e-02	1.605118e-03
2.727916e-12	6.250000e+02	7.622547e+03	7.622547e+03	1.806347e+01	1.227251e+01	1.225706e+01	1.544577e-02	2.340730e+17	8.407854e+11	1.364401e-02	1.610027e-03
2.836690e-12	6.250000e+02	7.568680e+03	7.568680e+03	1.799235e+01	1.225341e+01	1.223779e+01	1.562734e-02	2.246932e+17	8.134002e+11	1.357001e-02	1.618963e-03
2.949801e-12	6.250000e+02	7.554021e+03	7.554021e+03	1.792150e+01	1.221635e+01	1.220054e+01	1.581035e-02	2.209627e+17	8.121039e+11	1.347470e-02	1.617198e-03
3.067423e-12	6.250000e+02	7.490455e+03	7.490455e+03	1.785139e+01	1.220585e+01	1.218985e+01	1.599581e-02	2.109029e+17	7.784706e+11	1.341630e-02	1.629521e-03
3.189735e-12	6.250000e+02	7.432239e+03	7.432239e+03	1.778088e+01	1.219374e+01	1.217756e+01	1.618317e-02	2.019537e+17	7.491471e+11	1.335810e-02	1.640655e-03
3.316923e-12	6.250000e+02	7.416419e+03	7.416419e+03	1.771098e+01	1.218444e+01	1.216807e+01	1.637310e-02	1.991966e+17	7.417447e+11	1.331686e-02	1.642900e-03
3.449183e-12	6.250000e+02	7.356409e+03	7.356409e+03	1.764215e+01	1.214653e+01	1.212997e+01	1.656378e-02	1.896826e+17	7.174084e+11	1.320655e-02	1.651149e-03
3.586717e-12	6.250000e+02	7.320620e+03	7.320620e+03	1.757168e+01	1.213055e+01	1.211379e+01	1.675761e-02	1.843293e+17	7.017650e+11	1.315062e-02	1.657039e-03
3.729736e-12	6.250000e+02	7.267634e+03	7.267634e+03	1.750316e+01	1.207234e+01	1.205539e+01	1.695436e-02	1.757089e+17	6.852299e+11	1.299929e-02	1.661110e-03
3.878456e-12	6.250000e+02	7.216514e+03	7.216514e+03	1.743427e+01	1.206032e+01	1.204317e+01	1.715248e-02	1.688867e+17	6.619134e+11	1.294344e-02	1.671212e-03
4.033107e-12	6.250000e+02	7.175745e+03	7.175745e+03	1.736593e+01	1.207248e+01	1.205513e+01	1.735256e-02	1.641760e+17	6.402160e+11	1.294392e-02	1.682401e-03
4.193925e-12	6.250000e+02	7.140137e+03	7.140137e+03	1.729802e+01	1.202614e+01	1.200859e+01	1.755639e-02	1.586839e+17	6.308139e+11	1.282601e-02	1.684301e-03
4.361155e-12	6.250000e+02	7.108317e+03	7.108317e+03	1.722978e+01	1.196385e+01	1.194609e+01	1.776024e-02	1.534131e+17	6.259046e+11	1.268002e-02	1.683077e-03
4.535054e-12	6.250000e+02	7.063765e+03	7.063765e+03	1.717156e+01	1.202994e+01	1.201197e+01	1.797015e-02	1.499221e+17	5.950442e+11	1.278721e-02	1.703049e-03
4.715886e-12	6.250000e+02	7.024521e+03	7.024521e+03	1.709443e+01	1.195072e+01	1.193254e+01	1.817969e-02	1.436970e+17	5.894908e+11	1.260246e-02	1.701286e-03
4.903929e-12	6.250000e+02	7.001180e+03	7.001180e+03	1.702763e+01	1.191720e+01	1.189881e+01	1.839059e-02	1.403580e+17	5.839380e+11	1.251620e-02	1.702170e-03
5.099470e-12	6.250000e+02	6.946786e+03	6.946786e+03	1.696020e+01	1.194796e+01	1.192935e+01	1.860680e-02	1.353694e+17	5.559709e+11	1.255140e-02	1.719926e-03
5.302808e-12	6.250000e+02	6.945430e+03	6.945430e+03	1.689335e+01	1.191243e+01	1.189361e+01	1.882287e-02	1.342976e+17	5.598430e+11	1.246418e-02	1.715147e-03
5.514255e-12	6.250000e+02	6.873609e+03	6.873609e+03	1.682629e+01	1.191085e+01	1.189180e+01	1.904420e-02	1.271977e+17	5.305987e+11	1.243501e-02	1.732837e-03
5.734132e-12	6.250000e+02	6.835610e+03	6.835610e+03	1.676037e+01	1.183986e+01	1.182059e+01	1.926666e-02	1.220933e+17	5.247578e+11	1.227147e-02	1.732085e-03
5.962777e-12	6.250000e+02	6.810335e+03	6.810335e+03	1.669532e+01	1.183711e+01	1.181760e+01	1.950515e-02	1.196331e+17	5.147817e+11	1.224899e-02	1.738110e-03
6.200539e-12	6.250000e+02	6.785110e+03	6.785110e+03	1.662834e+01	1.187391e+01	1.185419e+01	1.971894e-02	1.180175e+17	5.000092e+11	1.230987e-02	1.749995e-03
6.447782e-12	6.250000e+02	6.799766e+03	6.799766e+03	1.656673e+01	1.181760e+01	1.179762e+01	1.997861e-02	1.182088e+17	5.128645e+11	1.219751e-02	1.737943e-03
6.704883e-12	6.250000e+02	6.772231e+03	6.772231e+03	1.649686e+01	1.181003e+01	1.178985e+01	2.018255e-02	1.155941e+17	5.031303e+11	1.217217e-02	1.743891e-03
6.972236e-12	6.250000e+02	6.758429e+03	6.758429e+03	1.643174e+01	1.181494e+01	1.179452e+01	2.041870e-02	1.144704e+17	4.972062e+11	1.217744e-02	1.748178e-03
7.250249e-12	6.250000e+02	6.755843e+03	6.755843e+03	1.636776e+01	1.181332e+01	1.179267e+01	2.065519e-02	1.141597e+17	4.961951e+11	1.216765e-02	1.748609e-03
7.539349e-12	6.250000e+02	6.737620e+03	6.737620e+03	1.631426e+01	1.178603e+01	1.176513e+01	2.090252e-02	1.120442e+17	4.926638e+11	1.210453e-02	1.749288e-03
7.839975e-12	6.250000e+02	6.739228e+03	6.739228e+03	1.623872e+01	1.179921e+01	1.177807e+01	2.114112e-02	1.124307e+17	4.916092e+11	1.213180e-02	1.750825e-03
8.152590e-12	6.250000e+02	6.728595e+03	6.728595e+03	1.617500e+01	1.177903e+01	1.175764e+01	2.138756e-02	1.111469e+17	4.901732e+11	1.208834e-02	1.750593e-03
8.477669e-12	6.250000e+02	6.726130e+03	6.726130e+03	1.612526e+01	1.177141e+01	1.174973e+01	2.167893e-02	1.107817e+17	4.901463e+11	1.207071e-02	1.750101e-03
8.815711e-12	6.250000e+02	6.710961e+03	6.710961e+03	1.605288e+01	1.177962e+01	1.175771e+01	2.191389e-02	1.096003e+17	4.832314e+11	1.207756e-02	1.755281e-03
9.167232e-12	6.250000e+02	6.717721e+03	6.717721e+03	1.598977e+01	1.179515e+01	1.177298e+01	2.216586e-02	1.104393e+17	4.837337e+11	1.210891e-02	1.755826e-03
9.532769e-12	6.250000e+02	6.720882e+03	6.720882e+03	1.593711e+01	1.176578e+01	1.174332e+01	2.246334e-02	1.101990e+17	4.887356e+11	1.205418e-02	1.750630e-03
9.912883e-12	6.250000e+02	6.714593e+03	6.714593e+03	1.585884e+01	1.174868e+01	1.172602e+01	2.266275e-02	1.093629e+17	4.885680e+11	1.201885e-02	1.749723e-03
1.030815e-11	6.250000e+02	6.712088e+03	6.712088e+03	1.580348e+01	1.175223e+01	1.172928e+01	2.295002e-02	1.092023e+17	4.871136e+11	1.202360e-02	1.750905e-03
1.071918e-11	6.250000e+02	6.723135e+03	6.723135e+03	1.574879e+01	1.178237e+01	1.175913e+01	2.324017e-02	1.106935e+17	4.874821e+11	1.208799e-02	1.752511e-03
1.114660e-11	6.250000e+02	6.709265e+03	6.709265e+03	1.567224e+01	1.178241e+01	1.175894e+01	2.346392e-02	1.095208e+17	4.823101e+11	1.208406e-02	1.756140e-03
1.159107e-11	6.250000e+02	6.718044e+03	6.718044e+03	1.561029e+01	1.176489e+01	1.174116e+01	2.373671e-02	1.099079e+17	4.876283e+11	1.204775e-02	1.751238e-03
1.205325e-11	6.250000e+02	6.720231e+03	6.720231e+03	1.555884e+01	1.177019e+01	1.174616e+01	2.403883e-02	1.101929e+17	4.877928e+11	1.205934e-02	1.751457e-03
1.253387e-11	6.250000e+02	6.718061e+03	6.718061e+03	1.548681e+01	1.175630e+01	1.173201e+01	2.429025e-02	1.098156e+17	4.890013e+11	1.203748e-02	1.749955e-03
1.303365e-11	6.250000e+02	6.729040e+03	6.729040e+03	1.545318e+01	1.173254e+01	1.170790e+01	2.463949e-02	1.102914e+17	4.961142e+11	1.199133e-02	1.743568e-03
1.355336e-11	6.250000e+02	6.734777e+03	6.734777e+03	1.538126e+01	1.178324e+01	1.175835e+01	2.489753e-02	1.117525e+17	4.919634e+11	1.209852e-02	1.749612e-03
1.409379e-11	6.250000e+02	6.742344e+03	6.742344e+03	1.531575e+01	1.176746e+01	1.174228e+01	2.517416e-02	1.121122e+17	4.968665e+11	1.206951e-02	1.745307e-03
1.465577e-11	6.250000e+02	6.752767e+03	6.752767e+03	1.525157e+01	1.175404e+01	1.172858e+01	2.545687e-02	1.128376e+17	5.029428e+11	1.205414e-02	1.740625e-03
1.524016e-11	6.250000e+02	6.773150e+03	6.773150e+03	1.520750e+01	1.178800e+01	1.176221e+01	2.578536e-02	1.152433e+17	5.063093e+11	1.212701e-02	1.740401e-03
1.584785e-11	6.250000e+02	6.790794e+03	6.790794e+03	1.513554e+01	1.178397e+01	1.175791e+01	2.605853e-02	1.167939e+17	5.139994e+11	1.213134e-02	1.735286e-03
1.647978e-11	6.250000e+02	6.807902e+03	6.807902e+03	1.508115e+01	1.181910e+01	1.179272e+01	2.637211e-02	1.190267e+17	5.160870e+11	1.220869e-02	1.736085e-03
1.713690e-11	6.250000e+02	6.827717e+03	6.827717e+03	1.502914e+01	1.180021e+01	1.177352e+01	2.668939e-02	1.204553e+17	5.264742e+11	1.217698e-02	1.728280e-03
1.782022e-11	6.250000e+02	6.836448e+03	6.836448e+03	1.497878e+01	1.186948e+01	1.184247e+01	2.701356e-02	1.227525e+17	5.210403e+11	1.233017e-02	1.736206e-03
1.853079e-11	6.250000e+02	6.859479e+03	6.859479e+03	1.489561e+01	1.182629e+01	1.179900e+01	2.728493e-02	1.240473e+17	5.362225e+11	1.225245e-02	1.724080e-03
1.926970e-11	6.250000e+02	6.880991e+03	6.880991e+03	1.483517e+01	1.183572e+01	1.180813e+01	2.759605e-02	1.263293e+17	5.439135e+11	1.228401e-02	1.720061e-03
2.003806e-11	6.250000e+02	6.907916e+03	6.907916e+03	1.476799e+01	1.182784e+01	1.179994e+01	2.790368e-02	1.288107e+17	5.564482e+11	1.228309e-02	1.712215e-03
2.083707e-11	6.250000e+02	6.950582e+03	6.950582e+03	1.470909e+01	1.189818e+01	1.186996e+01	2.822756e-02	1.346158e+17	5.645371e+11	1.244748e-02	1.711826e-03
2.166793e-11	6.250000e+02	6.954539e+03	6.954539e+03	1.466079e+01	1.188672e+01	1.185815e+01	2.857004e-02	1.347610e+17	5.678766e+11	1.242550e-02	1.709203e-03
2.253193e-11	6.250000e+02	6.980616e+03	6.980616e+03	1.461720e+01	1.191726e+01	1.188833e+01	2.892495e-02	1.382024e+17	5.749557e+11	1.250657e-02	1.707192e-03
2.343038e-11	6.250000e+02	7.018380e+03	7.018380e+03	1.456622e+01	1.188835e+01	1.185908e+01	2.927082e-02	1.415730e+17	5.961722e+11	1.247060e-02	1.693889e-03
2.436465e-11	6.250000e+02	7.047337e+03	7.047337e+03	1.450213e+01	1.190955e+01	1.187995e+01	2.959821e-02	1.452142e+17	6.060840e+11	1.253069e-02	1.689936e-03
2.533617e-11	6.250000e+02	7.088302e+03	7.088302e+03	1.442844e+01	1.194924e+01	1.191933e+01	2.991446e-02	1.507159e+17	6.186681e+11	1.263395e-02	1.685769e-03
2.634644e-11	6.250000e+02	7.141408e+03	7.141408e+03	1.439004e+01	1.196241e+01	1.193212e+01	3.029085e-02	1.571131e+17	6.413853e+11	1.268774e-02	1.675077e-03
2.739698e-11	6.250000e+02	7.186967e+03	7.186967e+03	1.430657e+01	1.201206e+01	1.198146e+01	3.060019e-02	1.639280e+17	6.554893e+11	1.282378e-02	1.671367e-03
2.848942e-11	6.250000e+02	7.213461e+03	7.213461e+03	1.427362e+01	1.197775e+01	1.194676e+01	3.098894e-02	1.661854e+17	6.740875e+11	1.276339e-02	1.660472e-03
2.962542e-11	6.250000e+02	7.239212e+03	7.239212e+03	1.421838e+01	1.200283e+01	1.197148e+01	3.135211e-02	1.701334e+17	6.829222e+11	1.283584e-02	1.658030e-03
3.080671e-11	6.250000e+02	7.283807e+03	7.283807e+03	1.416170e+01	1.203354e+01	1.200182e+01	3.171221e-02	1.766919e+17	7.002455e+11	1.292753e-02	1.652094e-03
3.203511e-11	6.250000e+02	7.329146e+03	7.329146e+03	1.409087e+01	1.206419e+01	1.203213e+01	3.205705e-02	1.834761e+17	7.179409e+11	1.301379e-02	1.646057e-03
3.331249e-11	6.250000e+02	7.387478e+03	7.387478e+03	1.403338e+01	1.207264e+01	1.204021e+01	3.242523e-02	1.917233e+17	7.475908e+11	1.307029e-02	1.634203e-03
3.464081e-11	6.250000e+02	7.432876e+03	7.432876e+03	1.398825e+01	1.209468e+01	1.206187e+01	3.280793e-02	1.988848e+17	7.684756e+11	1.314948e-02	1.627187e-03
3.602209e-11	6.250000e+02	7.486614e+03	7.486614e+03	1.391468e+01	1.211780e+01	1.208463e+01	3.316578e-02	2.074036e+17	7.937762e+11	1.322758e-02	1.618595e-03
3.745845e-11	6.250000e+02	7.544141e+03	7.544141e+03	1.387109e+01	1.214850e+01	1.211493e+01	3.356743e-02	2.171174e+17	8.205043e+11	1.332713e-02	1.610323e-03
3.895208e-11	6.250000e+02	7.598816e+03	7.598816e+03	1.380451e+01	1.215788e+01	1.212394e+01	3.393933e-02	2.259665e+17	8.506571e+11	1.337844e-02	1.599970e-03
4.050527e-11	6.250000e+02	7.655036e+03	7.655036e+03	1.377310e+01	1.222234e+01	1.218798e+01	3.436719e-02	2.374345e+17	8.705055e+11	1.354874e-02	1.596641e-03
4.212039e-11	6.250000e+02	7.712029e+03	7.712029e+03	1.372833e+01	1.221617e+01	1.218139e+01	3.477917e-02	2.468446e+17	9.072948e+11	1.357286e-02	1.584041e-03
4.379992e-11	6.250000e+02	7.781776e+03	7.781776e+03	1.364082e+01	1.230981e+01	1.227469e+01	3.512743e-02	2.629675e+17	9.303462e+11	1.382292e-02	1.581877e-03
4.554641e-11	6.250000e+02	7.828223e+03	7.828223e+03	1.358648e+01	1.231447e+01	1.227894e+01	3.553243e-02	2.718134e+17	9.598247e+11	1.386904e-02	1.573087e-03
4.736254e-11	6.250000e+02	7.901506e+03	7.901506e+03	1.354893e+01	1.232703e+01	1.229106e+01	3.596973e-02	2.861953e+17	1.005473e+12	1.393813e-02	1.560086e-03
4.925110e-11	6.250000e+02	7.979293e+03	7.979293e+03	1.351644e+01	1.238506e+01	1.234865e+01	3.641268e-02	3.044305e+17	1.044714e+12	1.411749e-02	1.552150e-03
5.121495e-11	6.250000e+02	8.027109e+03	8.027109e+03	1.344909e+01	1.239696e+01	1.236014e+01	3.681793e-02	3.149960e+17	1.075796e+12	1.417753e-02	1.544386e-03
5.325712e-11	6.250000e+02	8.110556e+03	8.110556e+03	1.337239e+01	1.243075e+01	1.239355e+01	3.719909e-02	3.347034e+17	1.127646e+12	1.430534e-02	1.532664e-03
5.538071e-11	6.250000e+02	8.177586e+03	8.177586e+03	1.331907e+01	1.248623e+01	1.244860e+01	3.763003e-02	3.530272e+17	1.163192e+12	1.448018e-02	1.526885e-03
5.758898e-11	6.250000e+02	8.253908e+03	8.253908e+03	1.327369e+01	1.250387e+01	1.246579e+01	3.807674e-02	3.720660e+17	1.217302e+12	1.456844e-02	1.514903e-03
5.988531e-11	6.250000e+02	8.325782e+03	8.325782e+03	1.323791e+01	1.254488e+01	1.250633e+01	3.854126e-02	3.923046e+17	1.262675e+12	1.470922e-02	1.506750e-03
6.227320e-11	6.250000e+02	8.409143e+03	8.409143e+03	1.316909e+01	1.259560e+01	1.255664e+01	3.895819e-02	4.171840e+17	1.315930e+12	1.488197e-02	1.497846e-03
6.475630e-11	6.250000e+02	8.496023e+03	8.496023e+03	1.310816e+01	1.264767e+01	1.260828e+01	3.939207e-02	4.445403e+17	1.373596e+12	1.506344e-02	1.488657e-03
6.733842e-11	6.250000e+02	8.565783e+03	8.565783e+03	1.306333e+01	1.269590e+01	1.265604e+01	3.985739e-02	4.683141e+17	1.419778e+12	1.523327e-02	1.482164e-03
7.002350e-11	6.250000e+02	8.654585e+03	8.654585e+03	1.301931e+01	1.273061e+01	1.269028e+01	4.033005e-02	4.976034e+17	1.488118e+12	1.537246e-02	1.470967e-03
7.281564e-11	6.250000e+02	8.743184e+03	8.743184e+03	1.295241e+01	1.278335e+01	1.274258e+01	4.076944e-02	5.299776e+17	1.552510e+12	1.555968e-02	1.462093e-03
7.571912e-11	6.250000e+02	8.829893e+03	8.829893e+03	1.291025e+01	1.280633e+01	1.276508e+01	4.125103e-02	5.610739e+17	1.628905e+12	1.567957e-02	1.450339e-03
7.873837e-11	6.250000e+02	8.931978e+03	8.931978e+03	1.285731e+01	1.284481e+01	1.280309e+01	4.172455e-02	6.007372e+17	1.718088e+12	1.585030e-02	1.438071e-03
8.187801e-11	6.250000e+02	9.044172e+03	9.044172e+03	1.279816e+01	1.288749e+01	1.284530e+01	4.218777e-02	6.466590e+17	1.819005e+12	1.602959e-02	1.424949e-03
8.514285e-11	6.250000e+02	9.186707e+03	9.186707e+03	1.274716e+01	1.295354e+01	1.291087e+01	4.267191e-02	7.101485e+17	1.947185e+12	1.627950e-02	1.410031e-03
8.853787e-11	6.250000e+02	9.275472e+03	9.275472e+03	1.271724e+01	1.299294e+01	1.294974e+01	4.320071e-02	7.532976e+17	2.034365e+12	1.645803e-02	1.400785e-03
9.206826e-11	6.250000e+02	9.422178e+03	9.422178e+03	1.266647e+01	1.302898e+01	1.298528e+01	4.369675e-02	8.245607e+17	2.196195e+12	1.665549e-02	1.382799e-03
9.573942e-11	6.250000e+02	9.512159e+03	9.512159e+03	1.262090e+01	1.307149e+01	1.302728e+01	4.420707e-02	8.743129e+17	2.291090e+12	1.684079e-02	1.374187e-03
9.955697e-11	6.250000e+02	9.644280e+03	9.644280e+03	1.257283e+01	1.308999e+01	1.304528e+01	4.471624e-02	9.453686e+17	2.459825e+12	1.699587e-02	1.357280e-03
1.035267e-10	6.250000e+02	9.828232e+03	9.828232e+03	1.249480e+01	1.317001e+01	1.312484e+01	4.517300e-02	1.059402e+18	2.673809e+12	1.732907e-02	1.340018e-03
1.076548e-10	6.250000e+02	9.940619e+03	9.940619e+03	1.246603e+01	1.320612e+01	1.316038e+01	4.573439e-02	1.133847e+18	2.822791e+12	1.752180e-02	1.328500e-03
1.119475e-10	6.250000e+02	1.010210e+04	1.010210e+04	1.240958e+01	1.323274e+01	1.318650e+01	4.624127e-02	1.243513e+18	3.064795e+12	1.772893e-02	1.309899e-03
1.164113e-10	6.250000e+02	1.027501e+04	1.027501e+04	1.234583e+01	1.325907e+01	1.321233e+01	4.674103e-02	1.370314e+18	3.343916e+12	1.794733e-02	1.290419e-03
1.210531e-10	6.250000e+02	1.047552e+04	1.047552e+04	1.230459e+01	1.336045e+01	1.331315e+01	4.729338e-02	1.544941e+18	3.629167e+12	1.837065e-02	1.275397e-03
1.258801e-10	6.250000e+02	1.066558e+04	1.066558e+04	1.224698e+01	1.336645e+01	1.331863e+01	4.781684e-02	1.708935e+18	4.005398e+12	1.857357e-02	1.253233e-03
1.308994e-10	6.250000e+02	1.086591e+04	1.086591e+04	1.221656e+01	1.342957e+01	1.338117e+01	4.840381e-02	1.910632e+18	4.373873e+12	1.892073e-02	1.235936e-03
1.361190e-10	6.250000e+02	1.107797e+04	1.107797e+04	1.214929e+01	1.348224e+01	1.343332e+01	4.891550e-02	2.139257e+18	4.802338e+12	1.923326e-02	1.217031e-03
1.415466e-10	6.250000e+02	1.128681e+04	1.128681e+04	1.210648e+01	1.351998e+01	1.347050e+01	4.948179e-02	2.386082e+18	5.282085e+12	1.953983e-02	1.197857e-03
1.471907e-10	6.250000e+02	1.152872e+04	1.152872e+04	1.205169e+01	1.357177e+01	1.352174e+01	5.003162e-02	2.705875e+18	5.876580e+12	1.992938e-02	1.177214e-03
1.530599e-10	6.250000e+02	1.177926e+04	1.177926e+04	1.201684e+01	1.364916e+01	1.359852e+01	5.063615e-02	3.076933e+18	6.495140e+12	2.035257e-02	1.158745e-03
1.591630e-10	6.250000e+02	1.203415e+04	1.203415e+04	1.196242e+01	1.370093e+01	1.364974e+01	5.119671e-02	3.494735e+18	7.238748e+12	2.076959e-02	1.138504e-03
1.655096e-10	6.250000e+02	1.229799e+04	1.229799e+04	1.191365e+01	1.377568e+01	1.372391e+01	5.177499e-02	3.987526e+18	8.037817e+12	2.126299e-02	1.120157e-03
1.721091e-10	6.250000e+02	1.259278e+04	1.259278e+04	1.186501e+01	1.383730e+01	1.378494e+01	5.236708e-02	4.587400e+18	9.042936e+12	2.172951e-02	1.098828e-03
1.789719e-10	6.250000e+02	1.287635e+04	1.287635e+04	1.182599e+01	1.388434e+01	1.383136e+01	5.298086e-02	5.235379e+18	1.014663e+13	2.218580e-02	1.078282e-03
1.861083e-10	6.250000e+02	1.320497e+04	1.320497e+04	1.177604e+01	1.396137e+01	1.390780e+01	5.357816e-02	6.082767e+18	1.146728e+13	2.272510e-02	1.057282e-03
1.935292e-10	6.250000e+02	1.355856e+04	1.355856e+04	1.173073e+01	1.402133e+01	1.396714e+01	5.419062e-02	7.101957e+18	1.310484e+13	2.324884e-02	1.034131e-03
2.012461e-10	6.250000e+02	1.397128e+04	1.397128e+04	1.168350e+01	1.410535e+01	1.405054e+01	5.480819e-02	8.517907e+18	1.525504e+13	2.400173e-02	1.009596e-03
2.092707e-10	6.250000e+02	1.436492e+04	1.436492e+04	1.164090e+01	1.416968e+01	1.411424e+01	5.544186e-02	1.007530e+19	1.763837e+13	2.470780e-02	9.864087e-04
2.176152e-10	6.250000e+02	1.483685e+04	1.483685e+04	1.157618e+01	1.422996e+01	1.417394e+01	5.602052e-02	1.221697e+19	2.093848e+13	2.548860e-02	9.590956e-04
2.262925e-10	6.250000e+02	1.532237e+04	1.532237e+04	1.152933e+01	1.433386e+01	1.427721e+01	5.664842e-02	1.484623e+19	2.453584e+13	2.636798e-02	9.354853e-04
2.353157e-10	6.250000e+02	1.583242e+04	1.583242e+04	1.148282e+01	1.444419e+01	1.438690e+01	5.729102e-02	1.808418e+19	2.876287e+13	2.726799e-02	9.123173e-04
2.446988e-10	6.250000e+02	1.635724e+04	1.635724e+04	1.145470e+01	1.451945e+01	1.446146e+01	5.799269e-02	2.202369e+19	3.413020e+13	2.821187e-02	8.876471e-04
2.544560e-10	6.250000e+02	1.694423e+04	1.694423e+04	1.140672e+01	1.464702e+01	1.458837e+01	5.864719e-02	2.737273e+19	4.060430e+13	2.939679e-02	8.644250e-04
2.646023e-10	6.250000e+02	1.755111e+04	1.755111e+04	1.136125e+01	1.473941e+01	1.468010e+01	5.930944e-02	3.388850e+19	4.871383e+13	3.052252e-02	8.397990e-04
2.751531e-10	6.250000e+02	1.824372e+04	1.824372e+04	1.131239e+01	1.491715e+01	1.485718e+01	5.997361e-02	4.334291e+19	5.867973e+13	3.216936e-02	8.176597e-04
2.861247e-10	6.250000e+02	1.899355e+04	1.899355e+04	1.126933e+01	1.494177e+01	1.488112e+01	6.064993e-02	5.459588e+19	7.330782e+13	3.312991e-02	7.866757e-04
2.975337e-10	6.250000e+02	1.984033e+04	1.984033e+04	1.121853e+01	1.503995e+01	1.497863e+01	6.132570e-02	7.220838e+19	9.383288e+13	3.523181e-02	7.580498e-04
3.093977e-10	6.250000e+02	2.074463e+04	2.074463e+04	1.116835e+01	1.513335e+01	1.507136e+01	6.199385e-02	9.384537e+19	1.182326e+14	3.664174e-02	7.295071e-04
3.217348e-10	6.250000e+02	2.168319e+04	2.168319e+04	1.113907e+01	1.518161e+01	1.511886e+01	6.275211e-02	1.264817e+20	1.568332e+14	3.958248e-02	7.001559e-04
3.345637e-10	6.250000e+02	2.285975e+04	2.285975e+04	1.108772e+01	1.515254e+01	1.508911e+01	6.343708e-02	1.702848e+20	2.131808e+14	4.091759e-02	6.628483e-04
3.479042e-10	6.250000e+02	2.427501e+04	2.427501e+04	1.102685e+01	1.509811e+01	1.503402e+01	6.409023e-02	2.433749e+20	3.102148e+14	4.330817e-02	6.219611e-04
3.617767e-10	6.250000e+02	2.583389e+04	2.583389e+04	1.100330e+01	1.503473e+01	1.496984e+01	6.489118e-02	3.543287e+20	4.612413e+14	4.619008e-02	5.819771e-04
3.762023e-10	6.250000e+02	2.767028e+04	2.767028e+04	1.095972e+01	1.502769e+01	1.496206e+01	6.562251e-02	5.509587e+20	7.188836e+14	5.094976e-02	5.430983e-04
3.912032e-10	6.250000e+02	2.983938e+04	2.983938e+04	1.090421e+01	1.484404e+01	1.477772e+01	6.631326e-02	8.032275e+20	1.114495e+15	5.093080e-02	4.974646e-04
4.068021e-10	6.250000e+02	3.237822e+04	3.237822e+04	1.084844e+01	1.463295e+01	1.456593e+01	6.701558e-02	1.601942e+21	2.387744e+15	6.752632e-02	4.519380e-04
4.230231e-10	6.250000e+02	3.551538e+04	3.551538e+04	1.081222e+01	1.419560e+01	1.412781e+01	6.779458e-02	2.517069e+21	4.366423e+15	6.681963e-02	3.997030e-04
4.398909e-10	6.250000e+02	3.965260e+04	3.965260e+04	1.077381e+01	1.357900e+01	1.351042e+01	6.857836e-02	8.044144e+21	1.742372e+16	1.230871e-01	3.424491e-04
4.574313e-10	6.250000e+02	4.512062e+04	4.512062e+04	1.073898e+01	1.269973e+01	1.263034e+01	6.938398e-02	1.385323e+22	4.193524e+16	1.111136e-01	2.814617e-04
4.756711e-10	6.250000e+02	5.322989e+04	5.322989e+04	1.068858e+01	1.136575e+01	1.129562e+01	7.012862e-02	-5.647016e+22	-2.977337e+17	-1.982130e-01	2.135220e-04
4.946382e-10	6.250000e+02	6.608944e+04	6.608944e+04	1.065264e+01	9.294630e+00	9.223696e+00	7.093338e-02	-5.034592e+20	-7.257779e+15	-5.989564e-04	1.406371e-04
5.143615e-10	6.250000e+02	9.816189e+04	9.816189e+04	1.059139e+01	4.135876e+00	4.064215e+00	7.166115e-02	5.982746e+20	4.943823e+17	9.846395e-05	4.213322e-05
5.348714e-10	6.250000e+02	7.187910e+02	7.187910e+02	1.056037e+01	7.262120e-02	1.068784e-04	7.251432e-02	6.036607e+08	2.988656e+14	4.719230e-06	1.010324e-04
5.561991e-10	6.250000e+02	2.778788e+02	2.778788e+02	1.052168e+01	7.343582e-02	9.090366e-05	7.334492e-02	2.251860e+06	1.054391e+12	2.038711e-06	2.642729e-04
5.783771e-10	6.250000e+02	1.722203e+02	1.722203e+02	1.047124e+01	7.420889e-02	8.671588e-05	7.412217e-02	1.369593e+05	6.085722e+10	1.356003e-06	4.308950e-04
6.014396e-10	6.250000e+02	1.247462e+02	1.247462e+02	1.042258e+01	7.500299e-02	8.471758e-05	7.491827e-02	3.102718e+04	1.307222e+10	1.540625e-06	6.012447e-04
6.254216e-10	6.250000e+02	9.830543e+01	9.830543e+01	1.037854e+01	7.582303e-02	8.364213e-05	7.573939e-02	1.635582e+04	6.526294e+09	2.672243e-06	7.713005e-04
6.503599e-10	6.250000e+02	8.140950e+01	8.140950e+01	1.034986e+01	7.673757e-02	8.307348e-05	7.665449e-02	1.290051e+04	4.848045e+09	5.411561e-06	9.426119e-04
6.762926e-10	6.250000e+02	6.893141e+01	6.893141e+01	1.028603e+01	7.748091e-02	8.265721e-05	7.739826e-02	1.140174e+04	4.083170e+09	1.098947e-05	1.124029e-03
7.032593e-10	6.250000e+02	6.046267e+01	6.046267e+01	1.026301e+01	7.843770e-02	8.258291e-05	7.835512e-02	1.090070e+04	3.671387e+09	2.023528e-05	1.297291e-03
7.313014e-10	6.250000e+02	5.353047e+01	5.353047e+01	1.020746e+01	7.922986e-02	8.253924e-05	7.914732e-02	1.035724e+04	3.317413e+09	3.534514e-05	1.480089e-03
7.604615e-10	6.250000e+02	4.821617e+01	4.821617e+01	1.017754e+01	8.017149e-02	8.267707e-05	8.008881e-02	1.012241e+04	3.056218e+09	5.826556e-05	1.662751e-03
7.907845e-10	6.250000e+02	4.372522e+01	4.372522e+01	1.012714e+01	8.101075e-02	8.284045e-05	8.092791e-02	9.790650e+03	2.806069e+09	9.188461e-05	1.852724e-03
8.223165e-10	6.250000e+02	4.013775e+01	4.013775e+01	1.008463e+01	8.189925e-02	8.310301e-05	8.181614e-02	9.546684e+03	2.590914e+09	1.374608e-04	2.040455e-03
8.551059e-10	6.250000e+02	3.712213e+01	3.712213e+01	1.004205e+01	8.279162e-02	8.342188e-05	8.270820e-02	9.333336e+03	2.399413e+09	1.985929e-04	2.230250e-03
8.892027e-10	6.250000e+02	3.442469e+01	3.442469e+01	1.000061e+01	8.370537e-02	8.379277e-05	8.362158e-02	9.080588e+03	2.209772e+09	2.817442e-04	2.431550e-03
9.246591e-10	6.250000e+02	3.227954e+01	3.227954e+01	9.972896e+00	8.470659e-02	8.422702e-05	8.462236e-02	8.964115e+03	2.055519e+09	3.836734e-04	2.624157e-03
9.615293e-10	6.250000e+02	3.028853e+01	3.028853e+01	9.933831e+00	8.562738e-02	8.467841e-05	8.554270e-02	8.731060e+03	1.896722e+09	5.137686e-04	2.827057e-03
9.998697e-10	6.250000e+02	2.857533e+01	2.857533e+01	9.893417e+00	8.659663e-02	8.516481e-05	8.651147e-02	8.565573e+03	1.758942e+09	6.743592e-04	3.030468e-03
1.039739e-09	6.250000e+02	2.697699e+01	2.697699e+01	9.847359e+00	8.751367e-02	8.566543e-05	8.742801e-02	8.311380e+03	1.619174e+09	8.725641e-04	3.244012e-03
1.081198e-09	6.250000e+02	2.569044e+01	2.569044e+01	9.805827e+00	8.847151e-02	8.620521e-05	8.838530e-02	8.223941e+03	1.517270e+09	1.102335e-03	3.443753e-03
1.124310e-09	6.250000e+02	2.440478e+01	2.440478e+01	9.762517e+00	8.941264e-02	8.676026e-05	8.932588e-02	7.970274e+03	1.394693e+09	1.380989e-03	3.663735e-03
1.169141e-09	6.250000e+02	2.320816e+01	2.320816e+01	9.715733e+00	9.035219e-02	8.733570e-05	9.026485e-02	7.699564e+03	1.278712e+09	1.715354e-03	3.893121e-03
1.215760e-09	6.250000e+02	2.227372e+01	2.227372e+01	9.689529e+00	9.143410e-02	8.796424e-05	9.134613e-02	7.637524e+03	1.195121e+09	2.089680e-03	4.105021e-03
1.264237e-09	6.250000e+02	2.133219e+01	2.133219e+01	9.639776e+00	9.235802e-02	8.857865e-05	9.226945e-02	7.423371e+03	1.104658e+09	2.520666e-03	4.329514e-03
1.314648e-09	6.250000e+02	2.050711e+01	2.050711e+01	9.609842e+00	9.343821e-02	8.923104e-05	9.334898e-02	7.308366e+03	1.026119e+09	3.022656e-03	4.556380e-03
1.367069e-09	6.250000e+02	1.969068e+01	1.969068e+01	9.551608e+00	9.432113e-02	8.987784e-05	9.423125e-02	7.056341e+03	9.452237e+08	3.575747e-03	4.790140e-03
1.421580e-09	6.250000e+02	1.897054e+01	1.897054e+01	9.520386e+00	9.541045e-02	9.056862e-05	9.531988e-02	6.914087e+03	8.744907e+08	4.221124e-03	5.029402e-03
1.478265e-09	6.250000e+02	1.828979e+01	1.828979e+01	9.473043e+00	9.638706e-02	9.125704e-05	9.629580e-02	6.722664e+03	8.080678e+08	4.927079e-03	5.269994e-03
1.537209e-09	6.250000e+02	1.768507e+01	1.768507e+01	9.437334e+00	9.745300e-02	9.197075e-05	9.736103e-02	6.592083e+03	7.499747e+08	5.715834e-03	5.510466e-03
1.598505e-09	6.250000e+02	1.711808e+01	1.711808e+01	9.400562e+00	9.853437e-02	9.270364e-05	9.844167e-02	6.457247e+03	6.951981e+08	6.589671e-03	5.756159e-03
1.662244e-09	6.250000e+02	1.659931e+01	1.659931e+01	9.364298e+00	9.962478e-02	9.344937e-05	9.953133e-02	6.343239e+03	6.463597e+08	7.550081e-03	6.001741e-03
1.728525e-09	6.250000e+02	1.608535e+01	1.608535e+01	9.314865e+00	1.006172e-01	9.420131e-05	1.005230e-01	6.158950e+03	5.972368e+08	8.579170e-03	6.255204e-03
1.797449e-09	6.250000e+02	1.564419e+01	1.564419e+01	9.291409e+00	1.018311e-01	9.498285e-05	1.017362e-01	6.094212e+03	5.565631e+08	9.755349e-03	6.509197e-03
1.869121e-09	6.250000e+02	1.516110e+01	1.516110e+01	9.238486e+00	1.028031e-01	9.575174e-05	1.027074e-01	5.869468e+03	5.111715e+08	1.099099e-02	6.780719e-03
1.943651e-09	6.250000e+02	1.477387e+01	1.477387e+01	9.214344e+00	1.040409e-01	9.656274e-05	1.039443e-01	5.803640e+03	4.760804e+08	1.236858e-02	7.042221e-03
2.021153e-09	6.250000e+02	1.440438e+01	1.440438e+01	9.172367e+00	1.051261e-01	9.737238e-05	1.050287e-01	5.701342e+03	4.440428e+08	1.379098e-02	7.298201e-03
2.101745e-09	6.250000e+02	1.397753e+01	1.397753e+01	9.115716e+00	1.060848e-01	9.818060e-05	1.059867e-01	5.455261e+03	4.060215e+08	1.533752e-02	7.589671e-03
2.185551e-09	6.250000e+02	1.366934e+01	1.366934e+01	9.097229e+00	1.074072e-01	9.903528e-05	1.073082e-01	5.424867e+03	3.795089e+08	1.705069e-02	7.857525e-03
2.272698e-09	6.250000e+02	1.332271e+01	1.332271e+01	9.045270e+00	1.084218e-01	9.988662e-05	1.083219e-01	5.252028e+03	3.505447e+08	1.876960e-02	8.138119e-03
2.363321e-09	6.250000e+02	1.301409e+01	1.301409e+01	9.019280e+00	1.096931e-01	1.007502e-04	1.095924e-01	5.166718e+03	3.253254e+08	2.076047e-02	8.428796e-03
2.457557e-09	6.250000e+02	1.271973e+01	1.271973e+01	8.980314e+00	1.108582e-01	1.016365e-04	1.107566e-01	5.049164e+03	3.015644e+08	2.274688e-02	8.715456e-03
2.555550e-09	6.250000e+02	1.242723e+01	1.242723e+01	8.939533e+00	1.120058e-01	1.025174e-04	1.119033e-01	4.915180e+03	2.788284e+08	2.487478e-02	9.012934e-03
2.657451e-09	6.250000e+02	1.215396e+01	1.215396e+01	8.902555e+00	1.132081e-01	1.034311e-04	1.131046e-01	4.801243e+03	2.582064e+08	2.715543e-02	9.314503e-03
2.763415e-09	6.250000e+02	1.192128e+01	1.192128e+01	8.868153e+00	1.144190e-01	1.043424e-04	1.143147e-01	4.734423e+03	2.414214e+08	2.949467e-02	9.597880e-03
2.873605e-09	6.250000e+02	1.165309e+01	1.165309e+01	8.822096e+00	1.155676e-01	1.052842e-04	1.154623e-01	4.577389e+03	2.220435e+08	3.195242e-02	9.917333e-03
2.988188e-09	6.250000e+02	1.141088e+01	1.141088e+01	8.783778e+00	1.167766e-01	1.062293e-04	1.166704e-01	4.459554e+03	2.053584e+08	3.457701e-02	1.023380e-02
3.107340e-09	6.250000e+02	1.120565e+01	1.120565e+01	8.757321e+00	1.181053e-01	1.071972e-04	1.179981e-01	4.405910e+03	1.917296e+08	3.740599e-02	1.053979e-02
3.231244e-09	6.250000e+02	1.096346e+01	1.096346e+01	8.698301e+00	1.191308e-01	1.081631e-04	1.190227e-01	4.226982e+03	1.761610e+08	4.002972e-02	1.086617e-02
3.360087e-09	6.250000e+02	1.076650e+01	1.076650e+01	8.672979e+00	1.205108e-01	1.091649e-04	1.204016e-01	4.160251e+03	1.636780e+08	4.313574e-02	1.119312e-02
3.494069e-09	6.250000e+02	1.057916e+01	1.057916e+01	8.641355e+00	1.217952e-01	1.101708e-04	1.216851e-01	4.084016e+03	1.523828e+08	4.622993e-02	1.151275e-02
3.633393e-09	6.250000e+02	1.038693e+01	1.038693e+01	8.605921e+00	1.231319e-01	1.111940e-04	1.230207e-01	3.993786e+03	1.411016e+08	4.954958e-02	1.185450e-02
3.778272e-09	6.250000e+02	1.019654e+01	1.019654e+01	8.563795e+00	1.243574e-01	1.122379e-04	1.242451e-01	3.878384e+03	1.304048e+08	5.278105e-02	1.219603e-02
3.928928e-09	6.250000e+02	1.003330e+01	1.003330e+01	8.531048e+00	1.256554e-01	1.132875e-04	1.255422e-01	3.810908e+03	1.216527e+08	5.622131e-02	1.252384e-02
4.085592e-09	6.250000e+02	9.858302e+00	9.858302e+00	8.495981e+00	1.270353e-01	1.143620e-04	1.269209e-01	3.717427e+03	1.123624e+08	5.988570e-02	1.288612e-02
4.248502e-09	6.250000e+02	9.698387e+00	9.698387e+00	8.463146e+00	1.283405e-01	1.154486e-04	1.282250e-01	3.634787e+03	1.043904e+08	6.354372e-02	1.323318e-02
4.417908e-09	6.250000e+02	9.518315e+00	9.518315e+00	8.406347e+00	1.294466e-01	1.165538e-04	1.293300e-01	3.489025e+03	9.599563e+07	6.698769e-02	1.359974e-02
4.594070e-09	6.250000e+02	9.381857e+00	9.381857e+00	8.378701e+00	1.309135e-01	1.176779e-04	1.307958e-01	3.441769e+03	8.950763e+07	7.102789e-02	1.395390e-02
4.777255e-09	6.250000e+02	9.238620e+00	9.238620e+00	8.343942e+00	1.322847e-01	1.188207e-04	1.321659e-01	3.365720e+03	8.308636e+07	7.501249e-02	1.431866e-02
4.967745e-09	6.250000e+02	9.107444e+00	9.107444e+00	8.319737e+00	1.336778e-01	1.199773e-04	1.335578e-01	3.307601e+03	7.748495e+07	7.918117e-02	1.467786e-02
5.165831e-09	6.250000e+02	8.963239e+00	8.963239e+00	8.272503e+00	1.349286e-01	1.211583e-04	1.348074e-01	3.202632e+03	7.161228e+07	8.303735e-02	1.505355e-02
5.371815e-09	6.250000e+02	8.835740e+00	8.835740e+00	8.238215e+00	1.363700e-01	1.223538e-04	1.362476e-01	3.138376e+03	6.654431e+07	8.741413e-02	1.543391e-02
5.586013e-09	6.250000e+02	8.702771e+00	8.702771e+00	8.200478e+00	1.376986e-01	1.235682e-04	1.375750e-01	3.050259e+03	6.161534e+07	9.165163e-02	1.582239e-02
5.808752e-09	6.250000e+02	8.586903e+00	8.586903e+00	8.171980e+00	1.392372e-01	1.248148e-04	1.391124e-01	2.998091e+03	5.728864e+07	9.632816e-02	1.621506e-02
6.040372e-09	6.250000e+02	8.477286e+00	8.477286e+00	8.145739e+00	1.407593e-01	1.260681e-04	1.406332e-01	2.948517e+03	5.336029e+07	1.010208e-01	1.660429e-02
6.281229e-09	6.250000e+02	8.368229e+00	8.368229e+00	8.116012e+00	1.421685e-01	1.273464e-04	1.420412e-01	2.887699e+03	4.972045e+07	1.055542e-01	1.698908e-02
6.531689e-09	6.250000e+02	8.239395e+00	8.239395e+00	8.064075e+00	1.433422e-01	1.286417e-04	1.432136e-01	2.773854e+03	4.583669e+07	1.095717e-01	1.739718e-02
6.792136e-09	6.250000e+02	8.138424e+00	8.138424e+00	8.037269e+00	1.449621e-01	1.299680e-04	1.448321e-01	2.728468e+03	4.262327e+07	1.146327e-01	1.781206e-02
7.062968e-09	6.250000e+02	8.030064e+00	8.030064e+00	8.000643e+00	1.464209e-01	1.313163e-04	1.462896e-01	2.657203e+03	3.948291e+07	1.193771e-01	1.823409e-02
7.344599e-09	6.250000e+02	7.963869e+00	7.924352e+00	7.963869e+00	1.478250e-01	1.326833e-04	1.476923e-01	2.585810e+03	3.663170e+07	1.210785e-01	1.856196e-02
7.637460e-09	6.250000e+02	7.932009e+00	7.828101e+00	7.932009e+00	1.494259e-01	1.340777e-04	1.492918e-01	2.532714e+03	3.399825e+07	1.209933e-01	1.883834e-02
7.941999e-09	6.250000e+02	7.898036e+00	7.733360e+00	7.898036e+00	1.509521e-01	1.354813e-04	1.508166e-01	2.473978e+03	3.156457e+07	1.207512e-01	1.911261e-02
8.258682e-09	6.250000e+02	7.864821e+00	7.641072e+00	7.864821e+00	1.524176e-01	1.369369e-04	1.522807e-01	2.415060e+03	2.935974e+07	1.203857e-01	1.937967e-02
8.587991e-09	6.250000e+02	7.832945e+00	7.553645e+00	7.832945e+00	1.539297e-01	1.384018e-04	1.537913e-01	2.361221e+03	2.732275e+07	1.201164e-01	1.965157e-02
8.930432e-09	6.250000e+02	7.791349e+00	7.458985e+00	7.791349e+00	1.555190e-01	1.398941e-04	1.553791e-01	2.293380e+03	2.520919e+07	1.198130e-01	1.996047e-02
9.286528e-09	6.250000e+02	7.762476e+00	7.379025e+00	7.762476e+00	1.570434e-01	1.414084e-04	1.569020e-01	2.245053e+03	2.350329e+07	1.194859e-01	2.023109e-02
9.656822e-09	6.250000e+02	7.722930e+00	7.291067e+00	7.722930e+00	1.585503e-01	1.429618e-04	1.584074e-01	2.180108e+03	2.175918e+07	1.190306e-01	2.052981e-02
1.004188e-08	6.250000e+02	7.685309e+00	7.207377e+00	7.685309e+00	1.601567e-01	1.445351e-04	1.600122e-01	2.122585e+03	2.014372e+07	1.187544e-01	2.083933e-02
1.044230e-08	6.250000e+02	7.653900e+00	7.130809e+00	7.653900e+00	1.616336e-01	1.461277e-04	1.614875e-01	2.071710e+03	1.877892e+07	1.183059e-01	2.111781e-02
1.085868e-08	6.250000e+02	7.633340e+00	7.066118e+00	7.633340e+00	1.633339e-01	1.477604e-04	1.631861e-01	2.044935e+03	1.759131e+07	1.183580e-01	2.139743e-02
1.129166e-08	6.250000e+02	7.590316e+00	6.983427e+00	7.590316e+00	1.648987e-01	1.494223e-04	1.647493e-01	1.978829e+03	1.623011e+07	1.178149e-01	2.172489e-02
1.174191e-08	6.250000e+02	7.558196e+00	6.911877e+00	7.558196e+00	1.664718e-01	1.511129e-04	1.663207e-01	1.931128e+03	1.510455e+07	1.174387e-01	2.202533e-02
1.221011e-08	6.250000e+02	7.532989e+00	6.848375e+00	7.532989e+00	1.682630e-01	1.528383e-04	1.681101e-01	1.900056e+03	1.408717e+07	1.174954e-01	2.233681e-02
1.269698e-08	6.250000e+02	7.497103e+00	6.777468e+00	7.497103e+00	1.698645e-01	1.545822e-04	1.697099e-01	1.848769e+03	1.307283e+07	1.170864e-01	2.265735e-02
1.320326e-08	6.250000e+02	7.471995e+00	6.716440e+00	7.471995e+00	1.715007e-01	1.563682e-04	1.713444e-01	1.813790e+03	1.222524e+07	1.168142e-01	2.295247e-02
1.372973e-08	6.250000e+02	7.448480e+00	6.658759e+00	7.448480e+00	1.732403e-01	1.581844e-04	1.730821e-01	1.784001e+03	1.143274e+07	1.167207e-01	2.325848e-02
1.427720e-08	6.250000e+02	7.389941e+00	6.574075e+00	7.389941e+00	1.747601e-01	1.600397e-04	1.746000e-01	1.701993e+03	1.044111e+07	1.158362e-01	2.364837e-02
1.484649e-08	6.250000e+02	7.374491e+00	6.525608e+00	7.374491e+00	1.765404e-01	1.619303e-04	1.763785e-01	1.684521e+03	9.823262e+06	1.158531e-01	2.393934e-02
1.543849e-08	6.250000e+02	7.326792e+00	6.453215e+00	7.326792e+00	1.781617e-01	1.638403e-04	1.779979e-01	1.621448e+03	9.032980e+06	1.151927e-01	2.431647e-02
1.605409e-08	6.250000e+02	7.289273e+00	6.388946e+00	7.289273e+00	1.796725e-01	1.657978e-04	1.795067e-01	1.571197e+03	8.391176e+06	1.145251e-01	2.464889e-02
1.669423e-08	6.250000e+02	7.251511e+00	6.327604e+00	7.251511e+00	1.814099e-01	1.677867e-04	1.812421e-01	1.525445e+03	7.764119e+06	1.141157e-01	2.501684e-02
1.735991e-08	6.250000e+02	7.225816e+00	6.275918e+00	7.225816e+00	1.830840e-01	1.698051e-04	1.829142e-01	1.494550e+03	7.265382e+06	1.138065e-01	2.533748e-02
1.805212e-08	6.250000e+02	7.190560e+00	6.218827e+00	7.190560e+00	1.848482e-01	1.718852e-04	1.846763e-01	1.453830e+03	6.736546e+06	1.134466e-01	2.570707e-02
1.877194e-08	6.250000e+02	7.154731e+00	6.162261e+00	7.154731e+00	1.865451e-01	1.739865e-04	1.863711e-01	1.412202e+03	6.251412e+06	1.129852e-01	2.607296e-02
1.952046e-08	6.250000e+02	7.140810e+00	6.123674e+00	7.140810e+00	1.885138e-01	1.761345e-04	1.883377e-01	1.400394e+03	5.882130e+06	1.131369e-01	2.639950e-02
2.029882e-08	6.250000e+02	7.102945e+00	6.068226e+00	7.102945e+00	1.902678e-01	1.783178e-04	1.900895e-01	1.357939e+03	5.445704e+06	1.126624e-01	2.678717e-02
2.110823e-08	6.250000e+02	7.059649e+00	6.009639e+00	7.059649e+00	1.919023e-01	1.805373e-04	1.917218e-01	1.309038e+03	5.029803e+06	1.119768e-01	2.718299e-02
2.194990e-08	6.250000e+02	7.028088e+00	5.960269e+00	7.028088e+00	1.936230e-01	1.828001e-04	1.934402e-01	1.274700e+03	4.684074e+06	1.115099e-01	2.754988e-02
2.282514e-08	6.250000e+02	6.998612e+00	5.914537e+00	6.998612e+00	1.954643e-01	1.851176e-04	1.952792e-01	1.244947e+03	4.363287e+06	1.112199e-01	2.792901e-02
2.373528e-08	6.250000e+02	6.960842e+00	5.863122e+00	6.960842e+00	1.971042e-01	1.874860e-04	1.969167e-01	1.204467e+03	4.048695e+06	1.105547e-01	2.831615e-02
2.468171e-08	6.250000e+02	6.926399e+00	5.817484e+00	6.926399e+00	1.990410e-01	1.900481e-04	1.988509e-01	1.171747e+03	3.750776e+06	1.102522e-01	2.873658e-02
2.566588e-08	6.250000e+02	6.898251e+00	5.777532e+00	6.898251e+00	2.008113e-01	1.927995e-04	2.006185e-01	1.144198e+03	3.503971e+06	1.098747e-01	2.911047e-02
2.668929e-08	6.250000e+02	6.870234e+00	5.740835e+00	6.870234e+00	2.027345e-01	1.957754e-04	2.025387e-01	1.118627e+03	3.266232e+06	1.096273e-01	2.950911e-02
2.775351e-08	6.250000e+02	6.834345e+00	5.699102e+00	6.834345e+00	2.044506e-01	1.988894e-04	2.042517e-01	1.083596e+03	3.033372e+06	1.090119e-01	2.991517e-02
2.886016e-08	6.250000e+02	6.802685e+00	5.662776e+00	6.802685e+00	2.063658e-01	2.020915e-04	2.061637e-01	1.055303e+03	2.819605e+06	1.086592e-01	3.033593e-02
3.001094e-08	6.250000e+02	6.761983e+00	5.619566e+00	6.761983e+00	2.079645e-01	2.053642e-04	2.077591e-01	1.016415e+03	2.612915e+06	1.078430e-01	3.075495e-02
3.120761e-08	6.250000e+02	6.736550e+00	5.589938e+00	6.736550e+00	2.099284e-01	2.087353e-04	2.097197e-01	9.952271e+02	2.440990e+06	1.076034e-01	3.116260e-02
3.245200e-08	6.250000e+02	6.713248e+00	5.562877e+00	6.713248e+00	2.119396e-01	2.121910e-04	2.117274e-01	9.769109e+02	2.284516e+06	1.074689e-01	3.157035e-02
3.374600e-08	6.250000e+02	6.669926e+00	5.522222e+00	6.669926e+00	2.135984e-01	2.157384e-04	2.133827e-01	9.384433e+02	2.110658e+06	1.066337e-01	3.202411e-02
3.509160e-08	6.250000e+02	6.639419e+00	5.492267e+00	6.639419e+00	2.155647e-01	2.193624e-04	2.153453e-01	9.141455e+02	1.963935e+06	1.062811e-01	3.246740e-02
3.649085e-08	6.250000e+02	6.604182e+00	5.459284e+00	6.604182e+00	2.173580e-01	2.230825e-04	2.171349e-01	8.851498e+02	1.824478e+06	1.056849e-01	3.291217e-02
3.794590e-08	6.250000e+02	6.583444e+00	5.437817e+00	6.583444e+00	2.193551e-01	2.268919e-04	2.191282e-01	8.697795e+02	1.712659e+06	1.054957e-01	3.331920e-02
3.945897e-08	6.250000e+02	6.551140e+00	5.409730e+00	6.551140e+00	2.212323e-01	2.308014e-04	2.210015e-01	8.446653e+02	1.593829e+06	1.050006e-01	3.377005e-02
4.103238e-08	6.250000e+02	6.509764e+00	5.375499e+00	6.509764e+00	2.229759e-01	2.347836e-04	2.227411e-01	8.123384e+02	1.473830e+06	1.042323e-01	3.425254e-02
4.266852e-08	6.250000e+02	6.467998e+00	5.342132e+00	6.467998e+00	2.248186e-01	2.388636e-04	2.245798e-01	7.813429e+02	1.360442e+06	1.035342e-01	3.475862e-02
4.436990e-08	6.250000e+02	6.446089e+00	5.323994e+00	6.446089e+00	2.268387e-01	2.430343e-04	2.265957e-01	7.664680e+02	1.276168e+06	1.033008e-01	3.519013e-02
4.613912e-08	6.250000e+02	6.415277e+00	5.299863e+00	6.415277e+00	2.286646e-01	2.473149e-04	2.284173e-01	7.443281e+02	1.190611e+06	1.027493e-01	3.564376e-02
4.797889e-08	6.250000e+02	6.389558e+00	5.281020e+00	6.389558e+00	2.307323e-01	2.516962e-04	2.304806e-01	7.275042e+02	1.112483e+06	1.024643e-01	3.611084e-02
4.989202e-08	6.250000e+02	6.349407e+00	5.252662e+00	6.349407e+00	2.325444e-01	2.562018e-04	2.322882e-01	6.998820e+02	1.029189e+06	1.017303e-01	3.662459e-02
5.188143e-08	6.250000e+02	6.319818e+00	5.232645e+00	6.319818e+00	2.345164e-01	2.607839e-04	2.342556e-01	6.807472e+02	9.596651e+05	1.012871e-01	3.710809e-02
5.395017e-08	6.250000e+02	6.290941e+00	5.214014e+00	6.290941e+00	2.365078e-01	2.654849e-04	2.362423e-01	6.626028e+02	8.954179e+05	1.008710e-01	3.759498e-02
5.610140e-08	6.250000e+02	6.253688e+00	5.189891e+00	6.253688e+00	2.382948e-01	2.703209e-04	2.380245e-01	6.384423e+02	8.308997e+05	1.001226e-01	3.810469e-02
5.833841e-08	6.250000e+02	6.232209e+00	5.178154e+00	6.232209e+00	2.403426e-01	2.752604e-04	2.400673e-01	6.258059e+02	7.803438e+05	9.984378e-02	3.856459e-02
6.066461e-08	6.250000e+02	6.199734e+00	5.159653e+00	6.199734e+00	2.422988e-01	2.803212e-04	2.420185e-01	6.064062e+02	7.261181e+05	9.930921e-02	3.908213e-02
6.308358e-08	6.250000e+02	6.166704e+00	5.141371e+00	6.166704e+00	2.442310e-01	2.855282e-04	2.439454e-01	5.870114e+02	6.755274e+05	9.873525e-02	3.960478e-02
6.559900e-08	6.250000e+02	6.132040e+00	5.122906e+00	6.132040e+00	2.461347e-01	2.908300e-04	2.458439e-01	5.670967e+02	6.277587e+05	9.811230e-02	4.013912e-02
6.821471e-08	6.250000e+02	6.099793e+00	5.106915e+00	6.099793e+00	2.480686e-01	2.962790e-04	2.477723e-01	5.490983e+02	5.845086e+05	9.753623e-02	4.066837e-02
7.093473e-08	6.250000e+02	6.073019e+00	5.095615e+00	6.073019e+00	2.500215e-01	3.018509e-04	2.497197e-01	5.345196e+02	5.471126e+05	9.705810e-02	4.116923e-02
7.376321e-08	6.250000e+02	6.039866e+00	5.081006e+00	6.039866e+00	2.520113e-01	3.075904e-04	2.517037e-01	5.170862e+02	5.087014e+05	9.649788e-02	4.172465e-02
7.670447e-08	6.250000e+02	6.002717e+00	5.063568e+00	6.002717e+00	2.538812e-01	3.134545e-04	2.535677e-01	4.976630e+02	4.718270e+05	9.578274e-02	4.229438e-02
7.976302e-08	6.250000e+02	5.978671e+00	5.057243e+00	5.978671e+00	2.559562e-01	3.194431e-04	2.556367e-01	4.859446e+02	4.423427e+05	9.542338e-02	4.281155e-02
8.294352e-08	6.250000e+02	5.955589e+00	5.052139e+00	5.955589e+00	2.579886e-01	3.256017e-04	2.576630e-01	4.746331e+02	4.152936e+05	9.502230e-02	4.331874e-02
8.625084e-08	6.250000e+02	5.919274e+00	5.037504e+00	5.919274e+00	2.598321e-01	3.319276e-04	2.595002e-01	4.567498e+02	3.856684e+05	9.428168e-02	4.389594e-02
8.969004e-08	6.250000e+02	5.896559e+00	5.035099e+00	5.896559e+00	2.619445e-01	3.383806e-04	2.616061e-01	4.464643e+02	3.620265e+05	9.394736e-02	4.442328e-02
9.326637e-08	6.250000e+02	5.859460e+00	5.021935e+00	5.859460e+00	2.638502e-01	3.450125e-04	2.635052e-01	4.293231e+02	3.357356e+05	9.323688e-02	4.502978e-02
9.698531e-08	6.250000e+02	5.824747e+00	5.011264e+00	5.824747e+00	2.656772e-01	3.518321e-04	2.653254e-01	4.133842e+02	3.123075e+05	9.248252e-02	4.561180e-02
1.008525e-07	6.250000e+02	5.794860e+00	5.005568e+00	5.794860e+00	2.677476e-01	3.587998e-04	2.673888e-01	4.008339e+02	2.912975e+05	9.201125e-02	4.620432e-02
1.048740e-07	6.250000e+02	5.772742e+00	5.006536e+00	5.772742e+00	2.698221e-01	3.659676e-04	2.694562e-01	3.916308e+02	2.738351e+05	9.163412e-02	4.674072e-02
1.090558e-07	6.250000e+02	5.740001e+00	4.999815e+00	5.740001e+00	2.716949e-01	3.733126e-04	2.713216e-01	3.777097e+02	2.551237e+05	9.092629e-02	4.733359e-02
1.134043e-07	6.250000e+02	5.704383e+00	4.991793e+00	5.704383e+00	2.736427e-01	3.808527e-04	2.732619e-01	3.635240e+02	2.369265e+05	9.027781e-02	4.797061e-02
1.179262e-07	6.250000e+02	5.688648e+00	5.000464e+00	5.688648e+00	2.757773e-01	3.886059e-04	2.753887e-01	3.574359e+02	2.240813e+05	9.000029e-02	4.847853e-02
1.226284e-07	6.250000e+02	5.648604e+00	4.990740e+00	5.648604e+00	2.776272e-01	3.965484e-04	2.772306e-01	3.419496e+02	2.073253e+05	8.919647e-02	4.914970e-02
1.275182e-07	6.250000e+02	5.607436e+00	4.981026e+00	5.607436e+00	2.794822e-01	4.047122e-04	2.790775e-01	3.266614e+02	1.915697e+05	8.838272e-02	4.984136e-02
1.326029e-07	6.250000e+02	5.596578e+00	4.996218e+00	5.596578e+00	2.816126e-01	4.131292e-04	2.811995e-01	3.226568e+02	1.821715e+05	8.814936e-02	5.031871e-02
1.378903e-07	6.250000e+02	5.557226e+00	4.989507e+00	5.557226e+00	2.834763e-01	4.217308e-04	2.830546e-01	3.087226e+02	1.686492e+05	8.737142e-02	5.101040e-02
1.433886e-07	6.250000e+02	5.539640e+00	5.001573e+00	5.539640e+00	2.855621e-01	4.306422e-04	2.851315e-01	3.026450e+02	1.593788e+05	8.701959e-02	5.154886e-02
1.491062e-07	6.250000e+02	5.493264e+00	4.991014e+00	5.493264e+00	2.873931e-01	4.397765e-04	2.869534e-01	2.872356e+02	1.465063e+05	8.613449e-02	5.231737e-02
1.550517e-07	6.250000e+02	5.462229e+00	4.993894e+00	5.462229e+00	2.893182e-01	4.492215e-04	2.888690e-01	2.770783e+02	1.366859e+05	8.547602e-02	5.296706e-02
1.612343e-07	6.250000e+02	5.434778e+00	5.000675e+00	5.434778e+00	2.912608e-01	4.588878e-04	2.908019e-01	2.683817e+02	1.280392e+05	8.490538e-02	5.359203e-02
1.676634e-07	6.250000e+02	5.401283e+00	5.003387e+00	5.401283e+00	2.931574e-01	4.688386e-04	2.926886e-01	2.581396e+02	1.192203e+05	8.422890e-02	5.427551e-02
1.743489e-07	6.250000e+02	5.384925e+00	5.022038e+00	5.384925e+00	2.952042e-01	4.791295e-04	2.947250e-01	2.531279e+02	1.129088e+05	8.385575e-02	5.482047e-02
1.813009e-07	6.250000e+02	5.353961e+00	5.029120e+00	5.353961e+00	2.971197e-01	4.897362e-04	2.966299e-01	2.440668e+02	1.054027e+05	8.321930e-02	5.549530e-02
1.885302e-07	6.250000e+02	5.325567e+00	5.039911e+00	5.325567e+00	2.990428e-01	5.006819e-04	2.985421e-01	2.359600e+02	9.866688e+04	8.262292e-02	5.615230e-02
1.960477e-07	6.250000e+02	5.290479e+00	5.045613e+00	5.290479e+00	3.009383e-01	5.119957e-04	3.004263e-01	2.263912e+02	9.172174e+04	8.193623e-02	5.688300e-02
2.038650e-07	6.250000e+02	5.269728e+00	5.065466e+00	5.269728e+00	3.028771e-01	5.236539e-04	3.023535e-01	2.206131e+02	8.655637e+04	8.142944e-02	5.747490e-02
2.119940e-07	6.250000e+02	5.225612e+00	5.065372e+00	5.225612e+00	3.047145e-01	5.357138e-04	3.041788e-01	2.094290e+02	7.972074e+04	8.061991e-02	5.831173e-02
2.204471e-07	6.250000e+02	5.202398e+00	5.085857e+00	5.202398e+00	3.066481e-01	5.482022e-04	3.060999e-01	2.035034e+02	7.505341e+04	8.010235e-02	5.894361e-02
2.292373e-07	6.250000e+02	5.179225e+00	5.107990e+00	5.179225e+00	3.085456e-01	5.611163e-04	3.079845e-01	1.976233e+02	7.067104e+04	7.954367e-02	5.957370e-02
2.383780e-07	6.250000e+02	5.151071e+00	5.127593e+00	5.151071e+00	3.104412e-01	5.745185e-04	3.098667e-01	1.908642e+02	6.619537e+04	7.894563e-02	6.026732e-02
2.478831e-07	6.250000e+02	5.143886e+00	5.143886e+00	5.116594e+00	3.123082e-01	5.883991e-04	3.117198e-01	1.832615e+02	6.168139e+04	7.633187e-02	6.071446e-02
2.577673e-07	6.250000e+02	5.162181e+00	5.162181e+00	5.083566e+00	3.141413e-01	6.027743e-04	3.135386e-01	1.760944e+02	5.755992e+04	7.205609e-02	6.085438e-02
2.680456e-07	6.250000e+02	5.182766e+00	5.182766e+00	5.052240e+00	3.159854e-01	6.177332e-04	3.153677e-01	1.694040e+02	5.377599e+04	6.795271e-02	6.096849e-02
2.787338e-07	6.250000e+02	5.213644e+00	5.213644e+00	5.026669e+00	3.178431e-01	6.332953e-04	3.172098e-01	1.643335e+02	5.065968e+04	6.398979e-02	6.096371e-02
2.898481e-07	6.250000e+02	5.240251e+00	5.240251e+00	4.998044e+00	3.196559e-01	6.494140e-04	3.190065e-01	1.583457e+02	4.744520e+04	6.010868e-02	6.100013e-02
3.014056e-07	6.250000e+02	5.271837e+00	5.271837e+00	4.969630e+00	3.214603e-01	6.662407e-04	3.207941e-01	1.530334e+02	4.458095e+04	5.637253e-02	6.097691e-02
3.134240e-07	6.250000e+02	5.309206e+00	5.309206e+00	4.943036e+00	3.232710e-01	6.838260e-04	3.225872e-01	1.483481e+02	4.201922e+04	5.275035e-02	6.088877e-02
3.259216e-07	6.250000e+02	5.336733e+00	5.336733e+00	4.911299e+00	3.250541e-01	7.021205e-04	3.243520e-01	1.421511e+02	3.917165e+04	4.925653e-02	6.090881e-02
3.389175e-07	6.250000e+02	5.373751e+00	5.373751e+00	4.882688e+00	3.268340e-01	7.213098e-04	3.261127e-01	1.370998e+02	3.676214e+04	4.589234e-02	6.082045e-02
3.524316e-07	6.250000e+02	5.408099e+00	5.408099e+00	4.852542e+00	3.285786e-01	7.413385e-04	3.278373e-01	1.315724e+02	3.435327e+04	4.266116e-02	6.075677e-02
3.664846e-07	6.250000e+02	5.451092e+00	5.451092e+00	4.823678e+00	3.303300e-01	7.623581e-04	3.295676e-01	1.269501e+02	3.227699e+04	3.956460e-02	6.059886e-02
3.810980e-07	6.250000e+02	5.496581e+00	5.496581e+00	4.793734e+00	3.320572e-01	7.844479e-04	3.312728e-01	1.223879e+02	3.031614e+04	3.659035e-02	6.041159e-02
3.962940e-07	6.250000e+02	5.543949e+00	5.543949e+00	4.766342e+00	3.337811e-01	8.076991e-04	3.329734e-01	1.179084e+02	2.846009e+04	3.377070e-02	6.020638e-02
4.120960e-07	6.250000e+02	5.596544e+00	5.596544e+00	4.738832e+00	3.354600e-01	8.320978e-04	3.346279e-01	1.136469e+02	2.675183e+04	3.104909e-02	5.994056e-02
4.285281e-07	6.250000e+02	5.658229e+00	5.658229e+00	4.711408e+00	3.371336e-01	8.578944e-04	3.362757e-01	1.100874e+02	2.527712e+04	2.847254e-02	5.958288e-02
4.456153e-07	6.250000e+02	5.708197e+00	5.708197e+00	4.684243e+00	3.387761e-01	8.851339e-04	3.378910e-01	1.052548e+02	2.358729e+04	2.605184e-02	5.934906e-02
4.633840e-07	6.250000e+02	5.769106e+00	5.769106e+00	4.656957e+00	3.404398e-01	9.140625e-04	3.395258e-01	1.012348e+02	2.213746e+04	2.376174e-02	5.901084e-02
4.818611e-07	6.250000e+02	5.838549e+00	5.838549e+00	4.629741e+00	3.420551e-01	9.446687e-04	3.411104e-01	9.764527e+01	2.085311e+04	2.158827e-02	5.858563e-02
5.010750e-07	6.250000e+02	5.917708e+00	5.917708e+00	4.602534e+00	3.436515e-01	9.772611e-04	3.426743e-01	9.451934e+01	1.972102e+04	1.953639e-02	5.807173e-02
5.210551e-07	6.250000e+02	5.998573e+00	5.998573e+00	4.575617e+00	3.452263e-01	1.012067e-03	3.442143e-01	9.124239e+01	1.860703e+04	1.762171e-02	5.755141e-02
5.418318e-07	6.250000e+02	6.071924e+00	6.071924e+00	4.548445e+00	3.467946e-01	1.049211e-03	3.457454e-01	8.717864e+01	1.737994e+04	1.584418e-02	5.711446e-02
5.634370e-07	6.250000e+02	6.170440e+00	6.170440e+00	4.521515e+00	3.483368e-01	1.088996e-03	3.472478e-01	8.447176e+01	1.647081e+04	1.416519e-02	5.645251e-02
5.859037e-07	6.250000e+02	6.261746e+00	6.261746e+00	4.494896e+00	3.498713e-01	1.131914e-03	3.487393e-01	8.105210e+01	1.546048e+04	1.262927e-02	5.587439e-02
6.092663e-07	6.250000e+02	6.364255e+00	6.364255e+00	4.468085e+00	3.513668e-01	1.178030e-03	3.501888e-01	7.796724e+01	1.455822e+04	1.120123e-02	5.520942e-02
6.335604e-07	6.250000e+02	6.463271e+00	6.463271e+00	4.441275e+00	3.528772e-01	1.227853e-03	3.516493e-01	7.446800e+01	1.360980e+04	9.903737e-03	5.459731e-02
6.588232e-07	6.250000e+02	6.590039e+00	6.590039e+00	4.414777e+00	3.543293e-01	1.281885e-03	3.530474e-01	7.199808e+01	1.289097e+04	8.689049e-03	5.376741e-02
6.850934e-07	6.250000e+02	6.728076e+00	6.728076e+00	4.388230e+00	3.557654e-01	1.340628e-03	3.544248e-01	6.967075e+01	1.222452e+04	7.580316e-03	5.287773e-02
7.124111e-07	6.250000e+02	6.870562e+00	6.870562e+00	4.361626e+00	3.572070e-01	1.404618e-03	3.558024e-01	6.716673e+01	1.154927e+04	6.580881e-03	5.199094e-02
7.408180e-07	6.250000e+02	7.026401e+00	7.026401e+00	4.335125e+00	3.586134e-01	1.474491e-03	3.571390e-01	6.482194e+01	1.092922e+04	5.677389e-03	5.103800e-02
7.703577e-07	6.250000e+02	7.179284e+00	7.179284e+00	4.309020e+00	3.600006e-01	1.551546e-03	3.584491e-01	6.204844e+01	1.026159e+04	4.879964e-03	5.014437e-02
8.010752e-07	6.250000e+02	7.367308e+00	7.367308e+00	4.282813e+00	3.613714e-01	1.636406e-03	3.597350e-01	6.006102e+01	9.745941e+03	4.150878e-03	4.905067e-02
8.330176e-07	6.250000e+02	7.573086e+00	7.573086e+00	4.256555e+00	3.627091e-01	1.730078e-03	3.609790e-01	5.821160e+01	9.272940e+03	3.505389e-03	4.789448e-02
8.662336e-07	6.250000e+02	7.784325e+00	7.784325e+00	4.230530e+00	3.640441e-01	1.834524e-03	3.622095e-01	5.619293e+01	8.788441e+03	2.948954e-03	4.676630e-02
9.007742e-07	6.250000e+02	8.027825e+00	8.027825e+00	4.204527e+00	3.653801e-01	1.951012e-03	3.634291e-01	5.459888e+01	8.384151e+03	2.456323e-03	4.551421e-02
9.366920e-07	6.250000e+02	8.313571e+00	8.313571e+00	4.178624e+00	3.666667e-01	2.081609e-03	3.645850e-01	5.346725e+01	8.067348e+03	2.019487e-03	4.410459e-02
9.740420e-07	6.250000e+02	8.596663e+00	8.596663e+00	4.152708e+00	3.679699e-01	2.228771e-03	3.657411e-01	5.213514e+01	7.728035e+03	1.665606e-03	4.280380e-02
1.012881e-06	6.250000e+02	8.928079e+00	8.928079e+00	4.127053e+00	3.692634e-01	2.395777e-03	3.668676e-01	5.130480e+01	7.472684e+03	1.356623e-03	4.135978e-02
1.053269e-06	6.250000e+02	9.297626e+00	9.297626e+00	4.101331e+00	3.705300e-01	2.586492e-03	3.679435e-01	5.102030e+01	7.305103e+03	1.101473e-03	3.985210e-02
1.095268e-06	6.250000e+02	9.706411e+00	9.706411e+00	4.075790e+00	3.718269e-01	2.805814e-03	3.690211e-01	5.137672e+01	7.228738e+03	8.944669e-04	3.830735e-02
1.138941e-06	6.250000e+02	1.020038e+01	1.020038e+01	4.050288e+00	3.731151e-01	3.059430e-03	3.700557e-01	5.277320e+01	7.297923e+03	7.168427e-04	3.657856e-02
1.184355e-06	6.250000e+02	1.079154e+01	1.079154e+01	4.024841e+00	3.743865e-01	3.356655e-03	3.710299e-01	5.518536e+01	7.502792e+03	5.655849e-04	3.469259e-02
1.231581e-06	6.250000e+02	1.142644e+01	1.142644e+01	3.999590e+00	3.757007e-01	3.706911e-03	3.719938e-01	5.949077e+01	7.947661e+03	4.581279e-04	3.287996e-02
1.280689e-06	6.250000e+02	1.216537e+01	1.216537e+01	3.974389e+00	3.770595e-01	4.122730e-03	3.729368e-01	6.749387e+01	8.855538e+03	3.799530e-04	3.099451e-02
1.331756e-06	6.250000e+02	1.304274e+01	1.304274e+01	3.949303e+00	3.784427e-01	4.626465e-03	3.738163e-01	8.043309e+01	1.036177e+04	3.196551e-04	2.901558e-02
1.384859e-06	6.250000e+02	1.409738e+01	1.409738e+01	3.924148e+00	3.799263e-01	5.238573e-03	3.746877e-01	1.033758e+02	1.305937e+04	2.784955e-04	2.695013e-02
1.440079e-06	6.250000e+02	1.537720e+01	1.537720e+01	3.899115e+00	3.815311e-01	5.995708e-03	3.755354e-01	1.393484e+02	1.723663e+04	2.431124e-04	2.481148e-02
1.497502e-06	6.250000e+02	1.700627e+01	1.700627e+01	3.874239e+00	3.832882e-01	6.954950e-03	3.763332e-01	2.028344e+02	2.451966e+04	2.138887e-04	2.253806e-02
1.557214e-06	6.250000e+02	1.907698e+01	1.907698e+01	3.849544e+00	3.852913e-01	8.184549e-03	3.771068e-01	3.260590e+02	3.840167e+04	1.935704e-04	2.019666e-02
1.619307e-06	6.250000e+02	2.174099e+01	2.174099e+01	3.824841e+00	3.876406e-01	9.800836e-03	3.778398e-01	5.659414e+02	6.465843e+04	1.747698e-04	1.782994e-02
1.683875e-06	6.250000e+02	2.542835e+01	2.542835e+01	3.800320e+00	3.905367e-01	1.198204e-02	3.785547e-01	1.063313e+03	1.170447e+05	1.500242e-04	1.535832e-02
1.751019e-06	6.250000e+02	3.065274e+01	3.065274e+01	3.775690e+00	3.942336e-01	1.500354e-02	3.792300e-01	2.266497e+03	2.380056e+05	1.256319e-04	1.286128e-02
1.820840e-06	6.250000e+02	3.878819e+01	3.878819e+01	3.751437e+00	3.992713e-01	1.940626e-02	3.798650e-01	5.568152e+03	5.487454e+05	9.512720e-05	1.029363e-02
1.893444e-06	6.250000e+02	5.215778e+01	5.215778e+01	3.727011e+00	4.064825e-01	2.601524e-02	3.804672e-01	1.579266e+04	1.423135e+06	6.136929e-05	7.793324e-03
1.968944e-06	6.250000e+02	7.808633e+01	7.808633e+01	3.702824e+00	4.176265e-01	3.660490e-02	3.810216e-01	6.446872e+04	5.074679e+06	3.330928e-05	5.348267e-03
2.047455e-06	6.250000e+02	1.402489e+02	1.402489e+02	3.678705e+00	4.360248e-01	5.446254e-02	3.815622e-01	6.140867e+05	3.896492e+07	1.697555e-05	3.108936e-03
2.129096e-06	6.250000e+02	3.849542e+02	3.849542e+02	3.654621e+00	4.690029e-01	8.695442e-02	3.820485e-01	1.132638e+08	4.991298e+09	2.009726e-05	1.218334e-03
2.213992e-06	6.250000e+02	5.341451e+04	5.341451e+04	3.630740e+00	8.021801e-01	4.196749e-01	3.825052e-01	-2.283077e+15	-6.873234e+15	-7.876174e-09	1.501802e-05
2.302274e-06	6.250000e+02	5.761359e+04	5.761359e+04	3.607038e+00	8.084609e+00	7.701674e+00	3.829345e-01	4.639514e+20	1.343314e+16	1.096325e-03	1.403247e-04
2.394075e-06	6.250000e+02	1.590023e+03	1.590023e+03	3.583397e+00	7.971878e-01	4.138590e-01	3.833289e-01	7.757334e+11	2.409401e+12	1.144950e-04	5.013687e-04
2.489538e-06	6.250000e+02	4.472886e+02	4.472886e+02	3.559804e+00	1.003833e+00	6.201634e-01	3.836695e-01	9.498702e+08	9.318739e+08	7.958225e-05	2.244262e-03
2.588806e-06	6.250000e+02	2.639372e+02	2.639372e+02	3.536210e+00	1.264861e+00	8.808822e-01	3.839788e-01	2.369727e+08	7.319550e+07	2.775153e-04	4.792281e-03
2.692034e-06	6.250000e+02	1.964762e+02	1.964762e+02	3.512931e+00	1.579364e+00	1.195101e+00	3.842624e-01	2.391576e+08	2.433737e+07	1.225254e-03	8.038449e-03
2.799377e-06	6.250000e+02	1.646319e+02	1.646319e+02	3.489571e+00	1.932436e+00	1.547944e+00	3.844930e-01	2.939873e+08	1.090944e+07	3.646284e-03	1.173793e-02
2.911000e-06	6.250000e+02	1.465948e+02	1.465948e+02	3.466428e+00	2.331891e+00	1.947182e+00	3.847092e-01	3.598559e+08	5.218996e+06	7.973110e-03	1.590706e-02
3.027074e-06	6.250000e+02	1.358881e+02	1.358881e+02	3.443324e+00	2.767591e+00	2.382706e+00	3.848859e-01	4.361978e+08	2.686418e+06	1.412105e-02	2.036669e-02
3.147777e-06	6.250000e+02	1.286436e+02	1.286436e+02	3.420419e+00	3.241281e+00	2.856271e+00	3.850100e-01	5.155248e+08	1.441008e+06	2.194822e-02	2.519581e-02
3.273293e-06	6.250000e+02	1.240810e+02	1.240810e+02	3.397549e+00	3.735052e+00	3.349947e+00	3.851050e-01	6.001736e+08	8.256453e+05	3.060845e-02	3.010172e-02
3.403813e-06	6.250000e+02	1.208647e+02	1.208647e+02	3.374824e+00	4.258758e+00	3.873610e+00	3.851479e-01	6.814629e+08	4.864377e+05	3.963113e-02	3.523575e-02
3.539538e-06	6.250000e+02	1.189538e+02	1.189538e+02	3.352136e+00	4.808035e+00	4.422860e+00	3.851751e-01	7.745008e+08	3.014281e+05	4.877770e-02	4.041934e-02
3.680675e-06	6.250000e+02	1.171040e+02	1.171040e+02	3.329785e+00	5.362878e+00	4.977706e+00	3.851721e-01	8.387477e+08	1.890783e+05	5.712991e-02	4.579585e-02
3.827440e-06	6.250000e+02	1.162409e+02	1.162409e+02	3.307179e+00	5.943330e+00	5.558189e+00	3.851411e-01	9.217791e+08	1.243018e+05	6.515129e-02	5.112942e-02
3.980056e-06	6.250000e+02	1.155539e+02	1.155539e+02	3.285155e+00	6.537885e+00	6.152856e+00	3.850287e-01	9.930753e+08	8.313728e+04	7.230208e-02	5.657867e-02
4.138759e-06	6.250000e+02	1.150604e+02	1.150604e+02	3.262929e+00	7.143508e+00	6.758618e+00	3.848897e-01	1.055898e+09	5.676284e+04	7.853878e-02	6.208487e-02
4.303789e-06	6.250000e+02	1.146794e+02	1.146794e+02	3.240882e+00	7.754020e+00	7.369301e+00	3.847182e-01	1.109117e+09	3.956790e+04	8.387678e-02	6.761476e-02
4.475400e-06	6.250000e+02	1.144566e+02	1.144566e+02	3.219077e+00	8.372195e+00	7.987641e+00	3.845540e-01	1.153779e+09	2.804957e+04	8.810689e-02	7.314733e-02
4.653854e-06	6.250000e+02	1.145263e+02	1.145263e+02	3.197281e+00	9.000980e+00	8.616673e+00	3.843065e-01	1.207253e+09	2.043381e+04	9.191013e-02	7.859313e-02
4.839423e-06	6.250000e+02	1.144627e+02	1.144627e+02	3.175502e+00	9.629856e+00	9.245841e+00	3.840152e-01	1.238138e+09	1.495099e+04	9.452381e-02	8.413099e-02
5.032392e-06	6.250000e+02	1.144340e+02	1.144340e+02	3.154035e+00	1.025975e+01	9.876032e+00	3.837189e-01	1.261748e+09	1.109912e+04	9.644693e-02	8.965649e-02
5.233056e-06	6.250000e+02	1.144557e+02	1.144557e+02	3.132656e+00	1.089537e+01	1.051198e+01	3.833849e-01	1.282811e+09	8.355135e+03	9.796391e-02	9.519284e-02
5.441721e-06	6.250000e+02	1.145350e+02	1.145350e+02	3.111307e+00	1.152940e+01	1.114639e+01	3.830074e-01	1.298092e+09	6.371954e+03	9.878827e-02	1.006626e-01
5.658706e-06	6.250000e+02	1.145642e+02	1.145642e+02	3.090067e+00	1.215038e+01	1.176780e+01	3.825779e-01	1.302417e+09	4.918135e+03	9.899121e-02	1.060574e-01
5.884343e-06	6.250000e+02	1.146407e+02	1.146407e+02	3.069023e+00	1.275869e+01	1.237655e+01	3.821376e-01	1.303984e+09	3.856937e+03	9.877997e-02	1.112928e-01
6.118978e-06	6.250000e+02	1.147371e+02	1.147371e+02	3.048123e+00	1.333759e+01	1.295597e+01	3.816261e-01	1.304634e+09	3.091016e+03	9.841495e-02	1.162448e-01
6.362968e-06	6.250000e+02	1.148827e+02	1.148827e+02	3.027314e+00	1.389380e+01	1.351271e+01	3.810938e-01	1.304342e+09	2.519337e+03	9.777079e-02	1.209390e-01
6.616687e-06	6.250000e+02	1.149757e+02	1.149757e+02	3.006644e+00	1.441560e+01	1.403506e+01	3.805455e-01	1.297541e+09	2.084284e+03	9.686819e-02	1.253795e-01
6.880524e-06	6.250000e+02	1.150812e+02	1.150812e+02	2.986191e+00	1.491926e+01	1.453930e+01	3.799623e-01	1.292238e+09	1.748260e+03	9.603097e-02	1.296411e-01
7.154880e-06	6.250000e+02	1.151466e+02	1.151466e+02	2.965742e+00	1.539697e+01	1.501762e+01	3.793505e-01	1.280026e+09	1.479251e+03	9.485388e-02	1.337163e-01


==> anc/MASS_RADIUS_TIDAL_5.0e_pos_03_1.0e_neg_01_6.2e_pos_04.csv <==
7.476973e-23	6.250000e+04	2.588232e+05	2.588232e+05	1.299773e+02	2.909348e-01	2.908928e-01	4.195125e-05	1.873765e+13	8.989527e+15	2.419861e-14	1.124068e-06
7.775113e-23	6.250000e+04	2.565181e+05	2.565181e+05	1.294703e+02	2.936505e-01	2.936081e-01	4.244366e-05	-1.586823e+13	-7.267323e+15	-2.143036e-14	1.144755e-06
8.085140e-23	6.250000e+04	2.547789e+05	2.547789e+05	1.289713e+02	2.980432e-01	2.980002e-01	4.294808e-05	3.085297e+13	1.311901e+16	4.310931e-14	1.169811e-06
8.407530e-23	6.250000e+04	2.530071e+05	2.530071e+05	1.284654e+02	3.032103e-01	3.031669e-01	4.345160e-05	-1.886041e+13	-7.359211e+15	-2.728844e-14	1.198426e-06
8.742775e-23	6.250000e+04	2.510597e+05	2.510597e+05	1.279643e+02	3.064087e-01	3.063647e-01	4.396514e-05	9.564725e+13	3.541337e+16	1.438397e-13	1.220461e-06
9.091388e-23	6.250000e+04	2.494799e+05	2.494799e+05	1.274628e+02	3.119917e-01	3.119473e-01	4.448454e-05	2.236205e+13	7.564778e+15	3.470765e-14	1.250569e-06
9.453901e-23	6.250000e+04	2.476538e+05	2.476538e+05	1.269680e+02	3.164324e-01	3.163874e-01	4.500909e-05	-2.509206e+13	-7.909184e+15	-4.040200e-14	1.277721e-06
9.830870e-23	6.250000e+04	2.456833e+05	2.456833e+05	1.264762e+02	3.197726e-01	3.197270e-01	4.554196e-05	8.156990e+13	2.439629e+16	1.366920e-13	1.301564e-06
1.022287e-22	6.250000e+04	2.442906e+05	2.442906e+05	1.259811e+02	3.257554e-01	3.257093e-01	4.607928e-05	-3.619082e+13	-9.865988e+15	-6.239585e-14	1.333475e-06
1.063050e-22	6.250000e+04	2.423796e+05	2.423796e+05	1.254843e+02	3.290848e-01	3.290382e-01	4.662214e-05	8.366951e+13	2.167843e+16	1.500301e-13	1.357725e-06
1.105438e-22	6.250000e+04	2.407953e+05	2.407953e+05	1.249983e+02	3.338493e-01	3.338022e-01	4.717138e-05	-8.692759e+13	-2.096066e+16	-1.610678e-13	1.386444e-06
1.149517e-22	6.250000e+04	2.393148e+05	2.393148e+05	1.245095e+02	3.386314e-01	3.385837e-01	4.772850e-05	-1.760524e+14	-3.953719e+16	-3.364229e-13	1.415004e-06
1.195353e-22	6.250000e+04	2.379937e+05	2.379937e+05	1.240237e+02	3.445696e-01	3.445213e-01	4.829055e-05	1.669106e+14	3.436365e+16	3.279051e-13	1.447810e-06
1.243017e-22	6.250000e+04	2.364646e+05	2.364646e+05	1.235352e+02	3.496982e-01	3.496494e-01	4.885877e-05	1.048914e+14	2.005731e+16	2.128143e-13	1.478861e-06
1.292582e-22	6.250000e+04	2.350662e+05	2.350662e+05	1.230581e+02	3.547705e-01	3.547210e-01	4.943665e-05	-8.570021e+13	-1.524911e+16	-1.791109e-13	1.509236e-06
1.344123e-22	6.250000e+04	2.332268e+05	2.332268e+05	1.225768e+02	3.582300e-01	3.581800e-01	5.001936e-05	3.969570e+13	6.728736e+15	8.628647e-14	1.535973e-06
1.397719e-22	6.250000e+04	2.316695e+05	2.316695e+05	1.221015e+02	3.636915e-01	3.636409e-01	5.060975e-05	-4.784565e+13	-7.519290e+15	-1.075448e-13	1.569872e-06
1.453452e-22	6.250000e+04	2.305937e+05	2.305937e+05	1.216235e+02	3.694507e-01	3.693995e-01	5.120863e-05	-7.853178e+13	-1.140940e+16	-1.806755e-13	1.602172e-06
1.511408e-22	6.250000e+04	2.288163e+05	2.288163e+05	1.211477e+02	3.733159e-01	3.732641e-01	5.181266e-05	-4.945270e+13	-6.820360e+15	-1.182625e-13	1.631510e-06
1.571674e-22	6.250000e+04	2.279856e+05	2.279856e+05	1.206741e+02	3.804975e-01	3.804451e-01	5.242407e-05	1.592747e+14	1.997043e+16	3.878828e-13	1.668954e-06
1.634343e-22	6.250000e+04	2.263036e+05	2.263036e+05	1.202046e+02	3.835168e-01	3.834638e-01	5.304219e-05	1.851397e+14	2.231400e+16	4.678789e-13	1.694700e-06
1.699512e-22	6.250000e+04	2.251978e+05	2.251978e+05	1.197325e+02	3.891261e-01	3.890724e-01	5.366824e-05	2.206962e+14	2.473677e+16	5.715650e-13	1.727931e-06
1.767279e-22	6.250000e+04	2.241823e+05	2.241823e+05	1.192706e+02	3.947911e-01	3.947368e-01	5.430204e-05	2.787365e+14	2.906410e+16	7.383768e-13	1.761027e-06
1.837748e-22	6.250000e+04	2.228918e+05	2.228918e+05	1.188033e+02	3.984708e-01	3.984158e-01	5.494582e-05	-9.855552e+13	-9.810665e+15	-2.687213e-13	1.787732e-06
1.911027e-22	6.250000e+04	2.217012e+05	2.217012e+05	1.183425e+02	4.036072e-01	4.035516e-01	5.559196e-05	2.374037e+14	2.216630e+16	6.648726e-13	1.820500e-06
1.987228e-22	6.250000e+04	2.209433e+05	2.209433e+05	1.178781e+02	4.102155e-01	4.101593e-01	5.624839e-05	-7.871015e+13	-6.775950e+15	-2.242423e-13	1.856655e-06
2.066468e-22	6.250000e+04	2.196226e+05	2.196226e+05	1.174175e+02	4.140171e-01	4.139602e-01	5.690859e-05	-9.478346e+13	-7.791861e+15	-2.782521e-13	1.885129e-06
2.148867e-22	6.250000e+04	2.182708e+05	2.182708e+05	1.169631e+02	4.190089e-01	4.189513e-01	5.758174e-05	1.334029e+14	1.032878e+16	4.039046e-13	1.919675e-06
2.234551e-22	6.250000e+04	2.167296e+05	2.167296e+05	1.165022e+02	4.231896e-01	4.231313e-01	5.826193e-05	-8.842152e+13	-6.514530e+15	-2.773690e-13	1.952615e-06
2.323653e-22	6.250000e+04	2.161134e+05	2.161134e+05	1.160432e+02	4.306112e-01	4.305523e-01	5.894680e-05	1.212825e+14	8.191650e+15	3.859056e-13	1.992525e-06
2.416307e-22	6.250000e+04	2.146566e+05	2.146566e+05	1.155980e+02	4.359416e-01	4.358820e-01	5.964428e-05	7.651268e+14	4.859501e+16	2.518275e-12	2.030879e-06
2.512656e-22	6.250000e+04	2.131487e+05	2.131487e+05	1.151438e+02	4.402039e-01	4.401435e-01	6.034833e-05	-1.106845e+14	-6.696030e+15	-3.773674e-13	2.065243e-06
2.612846e-22	6.250000e+04	2.122049e+05	2.122049e+05	1.146972e+02	4.470583e-01	4.469973e-01	6.105751e-05	2.914166e+14	1.631899e+16	1.015847e-12	2.106729e-06
2.717032e-22	6.250000e+04	2.113528e+05	2.113528e+05	1.142435e+02	4.545019e-01	4.544401e-01	6.177930e-05	-3.592292e+14	-1.852223e+16	-1.277683e-12	2.150442e-06
2.825372e-22	6.250000e+04	2.102016e+05	2.102016e+05	1.138009e+02	4.601546e-01	4.600921e-01	6.250752e-05	3.277177e+14	1.588477e+16	1.197874e-12	2.189111e-06
2.938032e-22	6.250000e+04	2.088383e+05	2.088383e+05	1.133568e+02	4.639808e-01	4.639175e-01	6.324482e-05	-1.843608e+14	-8.573710e+15	-6.961609e-13	2.221723e-06
3.055184e-22	6.250000e+04	2.080066e+05	2.080066e+05	1.129161e+02	4.715015e-01	4.714375e-01	6.398899e-05	3.076198e+14	1.320076e+16	1.185005e-12	2.266762e-06
3.177007e-22	6.250000e+04	2.072614e+05	2.072614e+05	1.124740e+02	4.790584e-01	4.789937e-01	6.474683e-05	7.785370e+14	3.085580e+16	3.053360e-12	2.311373e-06
3.303689e-22	6.250000e+04	2.062046e+05	2.062046e+05	1.120366e+02	4.855963e-01	4.855308e-01	6.551073e-05	-5.896478e+14	-2.183814e+16	-2.372420e-12	2.354924e-06
3.435421e-22	6.250000e+04	2.044646e+05	2.044646e+05	1.116001e+02	4.891305e-01	4.890643e-01	6.628358e-05	-7.092241e+14	-2.533142e+16	-2.977037e-12	2.392251e-06
3.572406e-22	6.250000e+04	2.030443e+05	2.030443e+05	1.111632e+02	4.943850e-01	4.943179e-01	6.706904e-05	2.055741e+14	6.960525e+15	8.935234e-13	2.434863e-06
3.714854e-22	6.250000e+04	2.022073e+05	2.022073e+05	1.107299e+02	5.010207e-01	5.009529e-01	6.785978e-05	-1.037258e+15	-3.285553e+16	-4.602502e-12	2.477758e-06
3.862981e-22	6.250000e+04	2.012304e+05	2.012304e+05	1.102963e+02	5.071310e-01	5.070623e-01	6.865662e-05	6.323011e+15	1.885051e+17	2.874402e-11	2.520151e-06
4.017015e-22	6.250000e+04	2.001766e+05	2.001766e+05	1.098656e+02	5.135547e-01	5.134852e-01	6.946874e-05	-3.167784e+14	-8.867926e+15	-1.478362e-12	2.565509e-06
4.177191e-22	6.250000e+04	1.990121e+05	1.990121e+05	1.094372e+02	5.203491e-01	5.202788e-01	7.029209e-05	-1.057586e+15	-2.772310e+16	-5.081712e-12	2.614661e-06
4.343754e-22	6.250000e+04	1.973076e+05	1.973076e+05	1.090104e+02	5.250305e-01	5.249594e-01	7.111516e-05	6.861541e+14	1.719883e+16	3.441867e-12	2.660975e-06
4.516959e-22	6.250000e+04	1.967445e+05	1.967445e+05	1.085852e+02	5.326334e-01	5.325614e-01	7.195871e-05	5.252881e+14	1.225338e+16	2.672860e-12	2.707234e-06
4.697070e-22	6.250000e+04	1.963223e+05	1.963223e+05	1.081624e+02	5.419985e-01	5.419257e-01	7.280440e-05	-4.253210e+14	-9.093405e+15	-2.187561e-12	2.760759e-06
4.884362e-22	6.250000e+04	1.948274e+05	1.948274e+05	1.077438e+02	5.470134e-01	5.469397e-01	7.366433e-05	-6.842683e+14	-1.397129e+16	-3.656512e-12	2.807681e-06
5.079123e-22	6.250000e+04	1.939044e+05	1.939044e+05	1.073179e+02	5.547754e-01	5.547008e-01	7.453008e-05	-4.795526e+14	-9.125370e+15	-2.624156e-12	2.861077e-06
5.281650e-22	6.250000e+04	1.930482e+05	1.930482e+05	1.069010e+02	5.624697e-01	5.623943e-01	7.541301e-05	4.043127e+14	7.181611e+15	2.261931e-12	2.913622e-06
5.492253e-22	6.250000e+04	1.922593e+05	1.922593e+05	1.064797e+02	5.704290e-01	5.703527e-01	7.630235e-05	6.519356e+14	1.079436e+16	3.722710e-12	2.966978e-06
5.711253e-22	6.250000e+04	1.911016e+05	1.911016e+05	1.060685e+02	5.767655e-01	5.766883e-01	7.720344e-05	1.070746e+15	1.677606e+16	6.301683e-12	3.018110e-06
5.938985e-22	6.250000e+04	1.896862e+05	1.896862e+05	1.056564e+02	5.828634e-01	5.827853e-01	7.811323e-05	6.814217e+14	1.012936e+16	4.162256e-12	3.072778e-06
6.175799e-22	6.250000e+04	1.890294e+05	1.890294e+05	1.052409e+02	5.921227e-01	5.920437e-01	7.903644e-05	2.067156e+15	2.839977e+16	1.284749e-11	3.132438e-06
6.422055e-22	6.250000e+04	1.871835e+05	1.871835e+05	1.048283e+02	5.963892e-01	5.963093e-01	7.996431e-05	-4.481433e+15	-5.939748e+16	-2.925300e-11	3.186121e-06
6.678130e-22	6.250000e+04	1.869197e+05	1.869197e+05	1.044218e+02	6.062917e-01	6.062108e-01	8.091570e-05	3.053996e+15	3.727866e+16	2.007632e-11	3.243594e-06
6.944417e-22	6.250000e+04	1.860196e+05	1.860196e+05	1.040142e+02	6.148590e-01	6.147772e-01	8.186932e-05	9.976205e+14	1.135240e+16	6.718362e-12	3.305346e-06
7.221321e-22	6.250000e+04	1.849538e+05	1.849538e+05	1.036079e+02	6.220908e-01	6.220079e-01	8.283462e-05	7.486630e+14	8.035586e+15	5.188734e-12	3.363493e-06
7.509267e-22	6.250000e+04	1.844122e+05	1.844122e+05	1.032043e+02	6.320347e-01	6.319509e-01	8.380454e-05	-8.787463e+15	-8.712824e+16	-6.180252e-11	3.427293e-06
7.808694e-22	6.250000e+04	1.831094e+05	1.831094e+05	1.028009e+02	6.389564e-01	6.388716e-01	8.479869e-05	-9.099975e+15	-8.544449e+16	-6.630986e-11	3.489479e-06
8.120061e-22	6.250000e+04	1.820495e+05	1.820495e+05	1.024011e+02	6.471686e-01	6.470828e-01	8.579828e-05	7.837419e+14	6.903766e+15	5.879187e-12	3.554905e-06
8.443843e-22	6.250000e+04	1.816955e+05	1.816955e+05	1.020020e+02	6.571048e-01	6.570180e-01	8.681589e-05	9.322001e+15	7.609146e+16	7.061218e-11	3.616517e-06
8.780536e-22	6.250000e+04	1.803919e+05	1.803919e+05	1.016009e+02	6.648140e-01	6.647262e-01	8.783494e-05	4.955707e+15	3.815969e+16	3.891450e-11	3.685387e-06
9.130654e-22	6.250000e+04	1.796265e+05	1.796265e+05	1.012029e+02	6.743285e-01	6.742396e-01	8.887468e-05	1.617037e+15	1.159745e+16	1.297058e-11	3.754060e-06
9.494734e-22	6.250000e+04	1.784738e+05	1.784738e+05	1.008095e+02	6.826342e-01	6.825443e-01	8.992157e-05	9.831735e+14	6.632693e+15	8.144222e-12	3.824844e-06
9.873330e-22	6.250000e+04	1.779283e+05	1.779283e+05	1.004177e+02	6.926531e-01	6.925621e-01	9.098060e-05	2.070356e+15	1.298573e+16	1.741449e-11	3.892877e-06
1.026702e-21	6.250000e+04	1.768439e+05	1.768439e+05	1.000245e+02	7.019391e-01	7.018470e-01	9.205097e-05	1.533657e+15	8.999763e+15	1.330052e-11	3.969258e-06
1.067641e-21	6.250000e+04	1.760447e+05	1.760447e+05	9.963494e+01	7.107851e-01	7.106919e-01	9.314498e-05	2.348146e+15	1.294296e+16	2.083058e-11	4.037526e-06
1.110213e-21	6.250000e+04	1.751806e+05	1.751806e+05	9.924796e+01	7.205653e-01	7.204711e-01	9.424093e-05	-1.313965e+15	-6.764207e+15	-1.194663e-11	4.113272e-06
1.154482e-21	6.250000e+04	1.740871e+05	1.740871e+05	9.886120e+01	7.290659e-01	7.289706e-01	9.535142e-05	-1.343105e+15	-6.520426e+15	-1.259995e-11	4.187938e-06
1.200516e-21	6.250000e+04	1.735799e+05	1.735799e+05	9.847244e+01	7.396130e-01	7.395165e-01	9.647808e-05	-1.033716e+16	-4.670663e+16	-9.840012e-11	4.260938e-06
1.248386e-21	6.250000e+04	1.727031e+05	1.727031e+05	9.809008e+01	7.500653e-01	7.499677e-01	9.761585e-05	-1.706802e+15	-7.189320e+15	-1.666379e-11	4.343091e-06
1.298165e-21	6.250000e+04	1.720994e+05	1.720994e+05	9.770435e+01	7.606785e-01	7.605797e-01	9.876691e-05	2.450801e+15	9.622820e+15	2.435019e-11	4.419995e-06
1.349928e-21	6.250000e+04	1.710968e+05	1.710968e+05	9.732288e+01	7.705512e-01	7.704513e-01	9.993213e-05	-2.025014e+15	-7.454533e+15	-2.071621e-11	4.503599e-06
1.403756e-21	6.250000e+04	1.702784e+05	1.702784e+05	9.694506e+01	7.808126e-01	7.807114e-01	1.011136e-04	9.846845e+15	3.392838e+16	1.031789e-10	4.585506e-06
1.459730e-21	6.250000e+04	1.696605e+05	1.696605e+05	9.656957e+01	7.920753e-01	7.919730e-01	1.023072e-04	-2.161286e+15	-6.932342e+15	-2.306213e-11	4.668589e-06
1.517935e-21	6.250000e+04	1.685831e+05	1.685831e+05	9.618889e+01	8.020092e-01	8.019057e-01	1.035068e-04	3.143225e+15	9.472808e+15	3.462557e-11	4.757353e-06
1.578462e-21	6.250000e+04	1.677579e+05	1.677579e+05	9.581522e+01	8.126431e-01	8.125383e-01	1.047331e-04	-2.126630e+16	-6.000572e+16	-2.400866e-10	4.844141e-06
1.641402e-21	6.250000e+04	1.671266e+05	1.671266e+05	9.544061e+01	8.244821e-01	8.243761e-01	1.059688e-04	5.280825e+15	1.386103e+16	6.075262e-11	4.933278e-06
1.706852e-21	6.250000e+04	1.665703e+05	1.665703e+05	9.506935e+01	8.358162e-01	8.357090e-01	1.072135e-04	-4.028168e+15	-9.875379e+15	-4.712070e-11	5.017800e-06
1.774912e-21	6.250000e+04	1.653979e+05	1.653979e+05	9.469690e+01	8.464116e-01	8.463031e-01	1.084847e-04	1.525602e+16	3.511829e+16	1.848766e-10	5.117425e-06
1.845685e-21	6.250000e+04	1.646853e+05	1.646853e+05	9.432582e+01	8.578713e-01	8.577615e-01	1.097623e-04	5.589758e+15	1.203046e+16	6.921653e-11	5.209154e-06
1.919281e-21	6.250000e+04	1.642748e+05	1.642748e+05	9.396047e+01	8.702368e-01	8.701257e-01	1.110558e-04	9.074376e+15	1.818150e+16	1.137767e-10	5.297446e-06
1.995811e-21	6.250000e+04	1.634918e+05	1.634918e+05	9.359199e+01	8.822498e-01	8.821375e-01	1.123651e-04	-1.904011e+16	-3.562145e+16	-2.445013e-10	5.396295e-06
2.075393e-21	6.250000e+04	1.628454e+05	1.628454e+05	9.322753e+01	8.944036e-01	8.942899e-01	1.136974e-04	-5.848092e+16	-1.021754e+17	-7.659995e-10	5.492349e-06
2.158148e-21	6.250000e+04	1.621202e+05	1.621202e+05	9.286306e+01	9.061503e-01	9.060353e-01	1.150353e-04	4.974796e+15	8.142805e+15	6.663168e-11	5.589373e-06
2.244203e-21	6.250000e+04	1.611846e+05	1.611846e+05	9.250215e+01	9.183105e-01	9.181941e-01	1.163945e-04	5.147125e+15	7.881648e+15	7.096406e-11	5.697260e-06
2.333689e-21	6.250000e+04	1.606916e+05	1.606916e+05	9.214024e+01	9.313191e-01	9.312013e-01	1.177640e-04	-1.993829e+16	-2.845740e+16	-2.791343e-10	5.795692e-06
2.426743e-21	6.250000e+04	1.602267e+05	1.602267e+05	9.178377e+01	9.441266e-01	9.440074e-01	1.191585e-04	-1.246303e+16	-1.661393e+16	-1.770276e-10	5.892444e-06
2.523508e-21	6.250000e+04	1.593749e+05	1.593749e+05	9.142250e+01	9.568085e-01	9.566879e-01	1.205642e-04	6.230118e+15	7.769110e+15	9.088407e-11	6.003507e-06
2.624131e-21	6.250000e+04	1.587668e+05	1.587668e+05	9.106620e+01	9.698454e-01	9.697235e-01	1.219825e-04	7.318058e+15	8.528707e+15	1.088150e-10	6.108617e-06
2.728767e-21	6.250000e+04	1.580477e+05	1.580477e+05	9.071063e+01	9.830875e-01	9.829641e-01	1.234268e-04	4.838337e+16	5.269086e+16	7.359480e-10	6.220197e-06
2.837575e-21	6.250000e+04	1.574416e+05	1.574416e+05	9.035675e+01	9.964860e-01	9.963611e-01	1.248795e-04	8.907249e+15	9.065412e+15	1.381141e-10	6.329244e-06
2.950721e-21	6.250000e+04	1.569151e+05	1.569151e+05	9.000464e+01	1.010533e+00	1.010407e+00	1.263525e-04	-1.072524e+17	-1.017780e+17	-1.691121e-09	6.440000e-06
3.068380e-21	6.250000e+04	1.561816e+05	1.561816e+05	8.965013e+01	1.024007e+00	1.023880e+00	1.278398e-04	-2.227517e+16	-1.978361e+16	-3.595528e-10	6.556516e-06
3.190729e-21	6.250000e+04	1.554541e+05	1.554541e+05	8.930529e+01	1.037427e+00	1.037298e+00	1.293548e-04	2.150622e+16	1.789684e+16	3.553403e-10	6.673526e-06
3.317958e-21	6.250000e+04	1.547226e+05	1.547226e+05	8.895419e+01	1.051542e+00	1.051411e+00	1.308826e-04	-1.002309e+16	-7.795949e+15	-1.695606e-10	6.796306e-06
3.450259e-21	6.250000e+04	1.543744e+05	1.543744e+05	8.860771e+01	1.066272e+00	1.066140e+00	1.324341e-04	5.399795e+16	3.917755e+16	9.238294e-10	6.907051e-06
3.587836e-21	6.250000e+04	1.536295e+05	1.536295e+05	8.826303e+01	1.080245e+00	1.080111e+00	1.339838e-04	2.274758e+16	1.546410e+16	3.987062e-10	7.031491e-06
3.730899e-21	6.250000e+04	1.528707e+05	1.528707e+05	8.791852e+01	1.094845e+00	1.094709e+00	1.355663e-04	1.430584e+16	9.093913e+15	2.570299e-10	7.161901e-06
3.879666e-21	6.250000e+04	1.521308e+05	1.521308e+05	8.757357e+01	1.109591e+00	1.109453e+00	1.371657e-04	-2.315890e+16	-1.376906e+16	-4.263083e-10	7.293663e-06
4.034365e-21	6.250000e+04	1.517072e+05	1.517072e+05	8.723030e+01	1.125122e+00	1.124983e+00	1.387816e-04	6.579218e+16	3.649019e+16	1.228101e-09	7.416404e-06
4.195233e-21	6.250000e+04	1.511982e+05	1.511982e+05	8.689128e+01	1.140016e+00	1.139875e+00	1.404281e-04	-1.540199e+16	-7.998763e+15	-2.923715e-10	7.539876e-06
4.362515e-21	6.250000e+04	1.505964e+05	1.505964e+05	8.655403e+01	1.155329e+00	1.155187e+00	1.420773e-04	2.189751e+16	1.063815e+16	4.240459e-10	7.671691e-06
4.536468e-21	6.250000e+04	1.500325e+05	1.500325e+05	8.621503e+01	1.171245e+00	1.171101e+00	1.437544e-04	-4.460917e+16	-2.023886e+16	-8.802138e-10	7.806605e-06
4.717357e-21	6.250000e+04	1.495212e+05	1.495212e+05	8.587934e+01	1.186824e+00	1.186679e+00	1.454563e-04	1.613153e+17	6.850840e+16	3.237820e-09	7.937496e-06
4.905458e-21	6.250000e+04	1.487241e+05	1.487241e+05	8.554458e+01	1.202469e+00	1.202322e+00	1.471740e-04	-2.525699e+16	-1.004644e+16	-5.206747e-10	8.085234e-06
5.101061e-21	6.250000e+04	1.481540e+05	1.481540e+05	8.520932e+01	1.218816e+00	1.218667e+00	1.489022e-04	3.046036e+17	1.132515e+17	6.401161e-09	8.226681e-06
5.304462e-21	6.250000e+04	1.477662e+05	1.477662e+05	8.487844e+01	1.235084e+00	1.234933e+00	1.506676e-04	2.086441e+16	7.259788e+15	4.442436e-10	8.358362e-06
5.515974e-21	6.250000e+04	1.470128e+05	1.470128e+05	8.454365e+01	1.251578e+00	1.251425e+00	1.524359e-04	1.630215e+17	5.308304e+16	3.560903e-09	8.513392e-06
5.735920e-21	6.250000e+04	1.465094e+05	1.465094e+05	8.421564e+01	1.268648e+00	1.268494e+00	1.542482e-04	3.459195e+16	1.052614e+16	7.686694e-10	8.659161e-06
5.964637e-21	6.250000e+04	1.458442e+05	1.458442e+05	8.388556e+01	1.285040e+00	1.284884e+00	1.560626e-04	-2.421680e+16	-6.910895e+15	-5.505069e-10	8.811046e-06
6.202473e-21	6.250000e+04	1.452562e+05	1.452562e+05	8.356044e+01	1.302195e+00	1.302037e+00	1.578958e-04	-2.907837e+16	-7.765860e+15	-6.745098e-10	8.964818e-06
6.449792e-21	6.250000e+04	1.447216e+05	1.447216e+05	8.323486e+01	1.319711e+00	1.319551e+00	1.597597e-04	-5.797333e+16	-1.448221e+16	-1.369784e-09	9.118957e-06
6.706974e-21	6.250000e+04	1.442275e+05	1.442275e+05	8.290929e+01	1.337394e+00	1.337232e+00	1.616475e-04	1.689206e+17	3.948086e+16	4.060076e-09	9.272808e-06
6.974410e-21	6.250000e+04	1.437030e+05	1.437030e+05	8.258645e+01	1.354705e+00	1.354541e+00	1.635704e-04	2.041407e+17	4.474104e+16	4.996790e-09	9.427114e-06
7.252510e-21	6.250000e+04	1.429964e+05	1.429964e+05	8.226409e+01	1.372511e+00	1.372345e+00	1.654843e-04	6.640826e+16	1.363464e+16	1.666048e-09	9.598216e-06
7.541700e-21	6.250000e+04	1.426197e+05	1.426197e+05	8.194233e+01	1.390747e+00	1.390579e+00	1.674298e-04	9.729848e+16	1.870104e+16	2.473428e-09	9.751434e-06
7.842420e-21	6.250000e+04	1.420776e+05	1.420776e+05	8.162389e+01	1.409444e+00	1.409274e+00	1.694141e-04	9.180136e+16	1.650481e+16	2.378554e-09	9.920242e-06
8.155132e-21	6.250000e+04	1.415013e+05	1.415013e+05	8.130538e+01	1.427455e+00	1.427284e+00	1.714117e-04	3.873449e+16	6.535603e+15	1.024205e-09	1.008793e-05
8.480313e-21	6.250000e+04	1.408268e+05	1.408268e+05	8.098710e+01	1.445961e+00	1.445788e+00	1.734291e-04	-1.620496e+17	-2.563687e+16	-4.388472e-09	1.026766e-05
8.818460e-21	6.250000e+04	1.405669e+05	1.405669e+05	8.066844e+01	1.465461e+00	1.465286e+00	1.754766e-04	8.177700e+16	1.209928e+16	2.235155e-09	1.042537e-05
9.170091e-21	6.250000e+04	1.398953e+05	1.398953e+05	8.035637e+01	1.484708e+00	1.484530e+00	1.775544e-04	1.352157e+17	1.874227e+16	3.785324e-09	1.061299e-05
9.535742e-21	6.250000e+04	1.394312e+05	1.394312e+05	8.004194e+01	1.504136e+00	1.503956e+00	1.796369e-04	2.257739e+19	2.932506e+18	6.426354e-07	1.078765e-05
9.915974e-21	6.250000e+04	1.388212e+05	1.388212e+05	7.973041e+01	1.523640e+00	1.523458e+00	1.817645e-04	-5.401738e+16	-6.578428e+15	-1.571611e-09	1.097555e-05
1.031137e-20	6.250000e+04	1.383711e+05	1.383711e+05	7.941898e+01	1.542998e+00	1.542814e+00	1.839117e-04	6.588283e+16	7.532611e+15	1.948215e-09	1.115116e-05
1.072253e-20	6.250000e+04	1.378475e+05	1.378475e+05	7.910950e+01	1.563195e+00	1.563009e+00	1.860862e-04	1.526733e+17	1.635677e+16	4.601077e-09	1.134003e-05
1.115008e-20	6.250000e+04	1.373425e+05	1.373425e+05	7.879793e+01	1.583755e+00	1.583567e+00	1.882804e-04	-1.117450e+17	-1.121470e+16	-3.430008e-09	1.153143e-05
1.159468e-20	6.250000e+04	1.368706e+05	1.368706e+05	7.849267e+01	1.603933e+00	1.603742e+00	1.905016e-04	2.216860e+17	2.088370e+16	6.922744e-09	1.171861e-05
1.205701e-20	6.250000e+04	1.362371e+05	1.362371e+05	7.818708e+01	1.624593e+00	1.624401e+00	1.927348e-04	-1.628481e+18	-1.438995e+17	-5.204708e-08	1.192475e-05
1.253778e-20	6.250000e+04	1.358947e+05	1.358947e+05	7.787766e+01	1.645847e+00	1.645652e+00	1.950280e-04	-1.177175e+17	-9.747509e+15	-3.809956e-09	1.211120e-05
1.303772e-20	6.250000e+04	1.353096e+05	1.353096e+05	7.758006e+01	1.666887e+00	1.666690e+00	1.973079e-04	-8.367786e+16	-6.502488e+15	-2.767321e-09	1.231906e-05
1.355759e-20	6.250000e+04	1.347853e+05	1.347853e+05	7.727509e+01	1.688228e+00	1.688029e+00	1.996443e-04	5.376390e+17	3.920442e+16	1.812881e-08	1.252531e-05
1.409819e-20	6.250000e+04	1.343235e+05	1.343235e+05	7.697252e+01	1.709957e+00	1.709755e+00	2.020145e-04	-2.694699e+17	-1.843253e+16	-9.243596e-09	1.273013e-05
1.466034e-20	6.250000e+04	1.337674e+05	1.337674e+05	7.667148e+01	1.731835e+00	1.731630e+00	2.043844e-04	1.592891e+17	1.022478e+16	5.578612e-09	1.294661e-05
1.524492e-20	6.250000e+04	1.334350e+05	1.334350e+05	7.637227e+01	1.754045e+00	1.753838e+00	2.067967e-04	-2.430337e+17	-1.463737e+16	-8.618062e-09	1.314532e-05
1.585280e-20	6.250000e+04	1.327502e+05	1.327502e+05	7.607589e+01	1.776062e+00	1.775853e+00	2.092296e-04	-3.512837e+17	-1.987775e+16	-1.278126e-08	1.337898e-05
1.648492e-20	6.250000e+04	1.323643e+05	1.323643e+05	7.577677e+01	1.799101e+00	1.798889e+00	2.117196e-04	-6.240435e+17	-3.310836e+16	-2.303840e-08	1.359204e-05
1.714224e-20	6.250000e+04	1.320174e+05	1.320174e+05	7.547939e+01	1.821843e+00	1.821629e+00	2.142124e-04	1.483150e+17	7.389764e+15	5.547789e-09	1.380002e-05
1.782578e-20	6.250000e+04	1.314998e+05	1.314998e+05	7.518756e+01	1.844730e+00	1.844513e+00	2.167349e-04	-2.269017e+17	-1.062122e+16	-8.655739e-09	1.402839e-05
1.853657e-20	6.250000e+04	1.309133e+05	1.309133e+05	7.489654e+01	1.867749e+00	1.867530e+00	2.193016e-04	2.189649e+17	9.633445e+15	8.541760e-09	1.426707e-05
1.927571e-20	6.250000e+04	1.305634e+05	1.305634e+05	7.460222e+01	1.891861e+00	1.891639e+00	2.218710e-04	-2.560625e+17	-1.056575e+16	-1.012348e-08	1.448998e-05
2.004431e-20	6.250000e+04	1.299918e+05	1.299918e+05	7.431137e+01	1.915394e+00	1.915170e+00	2.244862e-04	-8.241179e+18	-3.196674e+17	-3.330433e-07	1.473473e-05
2.084357e-20	6.250000e+04	1.296522e+05	1.296522e+05	7.402048e+01	1.939317e+00	1.939090e+00	2.271505e-04	-2.011662e+17	-7.333492e+15	-8.236589e-09	1.495785e-05
2.167469e-20	6.250000e+04	1.291230e+05	1.291230e+05	7.373218e+01	1.963819e+00	1.963589e+00	2.298305e-04	-4.215777e+17	-1.443347e+16	-1.761773e-08	1.520889e-05
2.253896e-20	6.250000e+04	1.286260e+05	1.286260e+05	7.344440e+01	1.988290e+00	1.988058e+00	2.325374e-04	2.402274e+17	7.730786e+15	1.023459e-08	1.545792e-05
2.343768e-20	6.250000e+04	1.281563e+05	1.281563e+05	7.315725e+01	2.012855e+00	2.012620e+00	2.352922e-04	-3.034438e+17	-9.183665e+15	-1.316650e-08	1.570625e-05
2.437225e-20	6.250000e+04	1.277092e+05	1.277092e+05	7.287186e+01	2.037945e+00	2.037707e+00	2.380504e-04	2.215742e+18	6.303145e+16	9.783618e-08	1.595770e-05
2.534407e-20	6.250000e+04	1.271673e+05	1.271673e+05	7.258701e+01	2.063328e+00	2.063087e+00	2.408529e-04	-3.468987e+17	-9.276020e+15	-1.564648e-08	1.622530e-05
2.635465e-20	6.250000e+04	1.266468e+05	1.266468e+05	7.230497e+01	2.088517e+00	2.088273e+00	2.437155e-04	-3.476157e+17	-8.748011e+15	-1.600366e-08	1.649088e-05
2.740553e-20	6.250000e+04	1.263093e+05	1.263093e+05	7.202314e+01	2.114436e+00	2.114189e+00	2.465668e-04	-8.596702e+17	-2.034039e+16	-4.010946e-08	1.674015e-05
2.849831e-20	6.250000e+04	1.258492e+05	1.258492e+05	7.174113e+01	2.140547e+00	2.140297e+00	2.494826e-04	-3.505826e+17	-7.801294e+15	-1.665822e-08	1.700882e-05
2.963466e-20	6.250000e+04	1.254054e+05	1.254054e+05	7.145985e+01	2.166785e+00	2.166533e+00	2.524342e-04	-7.518591e+18	-1.574191e+17	-3.636194e-07	1.727825e-05
3.081632e-20	6.250000e+04	1.249645e+05	1.249645e+05	7.118256e+01	2.193561e+00	2.193305e+00	2.554030e-04	-2.616588e+18	-5.152133e+16	-1.287933e-07	1.755347e-05
3.204510e-20	6.250000e+04	1.244698e+05	1.244698e+05	7.090352e+01	2.220606e+00	2.220348e+00	2.584391e-04	-5.511064e+18	-1.020653e+17	-2.766986e-07	1.784052e-05
3.332288e-20	6.250000e+04	1.239699e+05	1.239699e+05	7.062808e+01	2.247387e+00	2.247126e+00	2.614761e-04	-3.705827e+17	-6.463914e+15	-1.898433e-08	1.812849e-05
3.465161e-20	6.250000e+04	1.235453e+05	1.235453e+05	7.035229e+01	2.274646e+00	2.274381e+00	2.645652e-04	-6.713993e+17	-1.102585e+16	-3.498978e-08	1.841143e-05
3.603332e-20	6.250000e+04	1.230735e+05	1.230735e+05	7.007847e+01	2.302488e+00	2.302221e+00	2.676780e-04	-1.997990e+18	-3.087494e+16	-1.061358e-07	1.870824e-05
3.747013e-20	6.250000e+04	1.226504e+05	1.226504e+05	6.980532e+01	2.330595e+00	2.330324e+00	2.708236e-04	6.438343e+17	9.363549e+15	3.479527e-08	1.900193e-05
3.896423e-20	6.250000e+04	1.222570e+05	1.222570e+05	6.953209e+01	2.358392e+00	2.358118e+00	2.740377e-04	1.096987e+18	1.503564e+16	6.024533e-08	1.929044e-05
4.051790e-20	6.250000e+04	1.217101e+05	1.217101e+05	6.926126e+01	2.386842e+00	2.386565e+00	2.772801e-04	-4.314870e+18	-5.569924e+16	-2.423406e-07	1.961088e-05
4.213353e-20	6.250000e+04	1.213498e+05	1.213498e+05	6.899220e+01	2.415823e+00	2.415542e+00	2.805521e-04	-8.755272e+17	-1.064006e+16	-4.990744e-08	1.990792e-05
4.381357e-20	6.250000e+04	1.208648e+05	1.208648e+05	6.872283e+01	2.444604e+00	2.444321e+00	2.838448e-04	6.990872e+17	8.007341e+15	4.065582e-08	2.022594e-05
4.556061e-20	6.250000e+04	1.203747e+05	1.203747e+05	6.845491e+01	2.473872e+00	2.473585e+00	2.872000e-04	-1.237622e+18	-1.335679e+16	-7.345189e-08	2.055142e-05
4.737731e-20	6.250000e+04	1.199855e+05	1.199855e+05	6.818530e+01	2.503516e+00	2.503225e+00	2.905822e-04	-1.146722e+18	-1.166022e+16	-6.916812e-08	2.086515e-05
4.926646e-20	6.250000e+04	1.194954e+05	1.194954e+05	6.792127e+01	2.533304e+00	2.533010e+00	2.940192e-04	8.861033e+17	8.492734e+15	5.455315e-08	2.120002e-05
5.123092e-20	6.250000e+04	1.191334e+05	1.191334e+05	6.765438e+01	2.563115e+00	2.562818e+00	2.974820e-04	4.465003e+18	4.036280e+16	2.790913e-07	2.151467e-05
5.327373e-20	6.250000e+04	1.186222e+05	1.186222e+05	6.739001e+01	2.593301e+00	2.593000e+00	3.010014e-04	1.625389e+18	1.385774e+16	1.038049e-07	2.186184e-05
5.539798e-20	6.250000e+04	1.181943e+05	1.181943e+05	6.712743e+01	2.624432e+00	2.624127e+00	3.045512e-04	5.472531e+19	4.395534e+17	3.558740e-06	2.220438e-05
5.760694e-20	6.250000e+04	1.178695e+05	1.178695e+05	6.686517e+01	2.655525e+00	2.655217e+00	3.081404e-04	2.715400e+18	2.056278e+16	1.790270e-07	2.252937e-05
5.990398e-20	6.250000e+04	1.173267e+05	1.173267e+05	6.660529e+01	2.686393e+00	2.686081e+00	3.117685e-04	9.697599e+17	6.931327e+15	6.542917e-08	2.289669e-05
6.229262e-20	6.250000e+04	1.169092e+05	1.169092e+05	6.634448e+01	2.718727e+00	2.718412e+00	3.154589e-04	-1.234256e+18	-8.309543e+15	-8.477227e-08	2.325504e-05
6.477650e-20	6.250000e+04	1.164849e+05	1.164849e+05	6.608606e+01	2.749869e+00	2.749550e+00	3.191783e-04	-7.116080e+19	-4.525647e+17	-4.977184e-06	2.360709e-05
6.735942e-20	6.250000e+04	1.160339e+05	1.160339e+05	6.582776e+01	2.781854e+00	2.781531e+00	3.229434e-04	5.838246e+18	3.504374e+16	4.163408e-07	2.397449e-05
7.004533e-20	6.250000e+04	1.156429e+05	1.156429e+05	6.557114e+01	2.814042e+00	2.813715e+00	3.267609e-04	1.472550e+18	8.344822e+15	1.067987e-07	2.433389e-05
7.283835e-20	6.250000e+04	1.153363e+05	1.153363e+05	6.531597e+01	2.847560e+00	2.847230e+00	3.306081e-04	2.575469e+19	1.375598e+17	1.892860e-06	2.468921e-05
7.574273e-20	6.250000e+04	1.148004e+05	1.148004e+05	6.506037e+01	2.880054e+00	2.879719e+00	3.345136e-04	6.115699e+18	3.086336e+16	4.600664e-07	2.508749e-05
7.876292e-20	6.250000e+04	1.143827e+05	1.143827e+05	6.480624e+01	2.913104e+00	2.912765e+00	3.384532e-04	9.000229e+18	4.290164e+16	6.895154e-07	2.546805e-05
8.190355e-20	6.250000e+04	1.139480e+05	1.139480e+05	6.455287e+01	2.946946e+00	2.946604e+00	3.424406e-04	2.359445e+18	1.061570e+16	1.842328e-07	2.586219e-05
8.516940e-20	6.250000e+04	1.135605e+05	1.135605e+05	6.430082e+01	2.981247e+00	2.980900e+00	3.464923e-04	-3.841610e+18	-1.631262e+16	-3.051186e-07	2.625250e-05
8.856548e-20	6.250000e+04	1.131621e+05	1.131621e+05	6.405104e+01	3.014203e+00	3.013853e+00	3.505735e-04	-3.334905e+19	-1.340358e+17	-2.695683e-06	2.663614e-05
9.209697e-20	6.250000e+04	1.126929e+05	1.126929e+05	6.379969e+01	3.049130e+00	3.048775e+00	3.547207e-04	-2.974813e+18	-1.128704e+16	-2.455092e-07	2.705698e-05
9.576928e-20	6.250000e+04	1.123400e+05	1.123400e+05	6.355117e+01	3.083864e+00	3.083505e+00	3.588901e-04	-2.915326e+18	-1.045228e+16	-2.444031e-07	2.745117e-05
9.958802e-20	6.250000e+04	1.119168e+05	1.119168e+05	6.330325e+01	3.119285e+00	3.118922e+00	3.631111e-04	-3.491350e+18	-1.182273e+16	-2.982693e-07	2.787147e-05
1.035590e-19	6.250000e+04	1.115413e+05	1.115413e+05	6.305590e+01	3.153803e+00	3.153435e+00	3.674127e-04	5.789327e+19	1.855477e+17	5.029676e-06	2.827474e-05
1.076884e-19	6.250000e+04	1.110892e+05	1.110892e+05	6.281022e+01	3.189870e+00	3.189498e+00	3.717551e-04	-2.571355e+19	-7.785692e+16	-2.279789e-06	2.871450e-05
1.119824e-19	6.250000e+04	1.106443e+05	1.106443e+05	6.256473e+01	3.225833e+00	3.225456e+00	3.761325e-04	2.204575e+19	6.311257e+16	1.994213e-06	2.915499e-05
1.164476e-19	6.250000e+04	1.102070e+05	1.102070e+05	6.232150e+01	3.261878e+00	3.261497e+00	3.805796e-04	-3.237339e+19	-8.766978e+16	-2.986982e-06	2.959772e-05
1.210909e-19	6.250000e+04	1.098876e+05	1.098876e+05	6.207965e+01	3.298059e+00	3.297674e+00	3.850730e-04	-1.363649e+19	-3.494703e+16	-1.276587e-06	3.001302e-05
1.259193e-19	6.250000e+04	1.094686e+05	1.094686e+05	6.183485e+01	3.335781e+00	3.335391e+00	3.896063e-04	-3.150583e+18	-7.627869e+15	-3.006312e-07	3.047249e-05
1.309403e-19	6.250000e+04	1.090263e+05	1.090263e+05	6.159298e+01	3.372164e+00	3.371770e+00	3.942193e-04	-5.436120e+18	-1.246653e+16	-5.293267e-07	3.092982e-05
1.361614e-19	6.250000e+04	1.086280e+05	1.086280e+05	6.135330e+01	3.409854e+00	3.409455e+00	3.988490e-04	2.328346e+20	5.050895e+17	2.309027e-05	3.139019e-05
1.415908e-19	6.250000e+04	1.082641e+05	1.082641e+05	6.111659e+01	3.447251e+00	3.446847e+00	4.035537e-04	1.133906e+19	2.329231e+16	1.143524e-06	3.184112e-05
1.472366e-19	6.250000e+04	1.078189e+05	1.078189e+05	6.087753e+01	3.485575e+00	3.485167e+00	4.083204e-04	-4.246552e+18	-8.253995e+15	-4.371726e-07	3.232805e-05
1.531076e-19	6.250000e+04	1.073999e+05	1.073999e+05	6.064001e+01	3.524163e+00	3.523749e+00	4.131585e-04	4.877554e+18	8.972685e+15	5.120036e-07	3.281345e-05
1.592127e-19	6.250000e+04	1.070597e+05	1.070597e+05	6.040109e+01	3.562394e+00	3.561976e+00	4.180362e-04	-8.017054e+18	-1.397350e+16	-8.550183e-07	3.327482e-05
1.655612e-19	6.250000e+04	1.066256e+05	1.066256e+05	6.016643e+01	3.601355e+00	3.600932e+00	4.229433e-04	-5.562645e+19	-9.182301e+16	-6.054311e-06	3.377570e-05
1.721628e-19	6.250000e+04	1.062396e+05	1.062396e+05	5.993183e+01	3.641004e+00	3.640577e+00	4.279477e-04	4.652786e+18	7.271215e+15	5.156701e-07	3.427163e-05
1.790277e-19	6.250000e+04	1.058586e+05	1.058586e+05	5.969653e+01	3.680567e+00	3.680134e+00	4.329750e-04	1.206752e+19	1.786669e+16	1.361693e-06	3.476873e-05
1.861663e-19	6.250000e+04	1.054508e+05	1.054508e+05	5.946363e+01	3.720016e+00	3.719578e+00	4.380917e-04	9.334884e+19	1.310343e+17	1.073869e-05	3.527727e-05
1.935896e-19	6.250000e+04	1.050095e+05	1.050095e+05	5.923298e+01	3.760198e+00	3.759755e+00	4.432638e-04	-5.433146e+18	-7.227659e+15	-6.382617e-07	3.580816e-05
2.013089e-19	6.250000e+04	1.046721e+05	1.046721e+05	5.899941e+01	3.800076e+00	3.799627e+00	4.484953e-04	-2.213940e+19	-2.793860e+16	-2.643036e-06	3.630458e-05
2.093359e-19	6.250000e+04	1.042999e+05	1.042999e+05	5.877262e+01	3.840366e+00	3.839912e+00	4.538080e-04	-4.329785e+19	-5.183265e+16	-5.261854e-06	3.682043e-05
2.176831e-19	6.250000e+04	1.038643e+05	1.038643e+05	5.854356e+01	3.882058e+00	3.881599e+00	4.591542e-04	4.152216e+19	4.709446e+16	5.152753e-06	3.737624e-05
2.263630e-19	6.250000e+04	1.034589e+05	1.034589e+05	5.831530e+01	3.924011e+00	3.923546e+00	4.645752e-04	-8.810292e+18	-9.469769e+15	-1.114914e-06	3.792819e-05
2.353891e-19	6.250000e+04	1.030896e+05	1.030896e+05	5.808767e+01	3.964798e+00	3.964328e+00	4.700685e-04	1.078831e+20	1.101154e+17	1.389858e-05	3.845973e-05
2.447751e-19	6.250000e+04	1.027182e+05	1.027182e+05	5.786123e+01	4.006647e+00	4.006171e+00	4.755902e-04	8.335414e+18	8.072758e+15	1.093406e-06	3.900620e-05
2.545354e-19	6.250000e+04	1.022658e+05	1.022658e+05	5.763480e+01	4.049301e+00	4.048819e+00	4.811945e-04	7.994890e+18	7.343657e+15	1.072142e-06	3.959586e-05
2.646848e-19	6.250000e+04	1.019029e+05	1.019029e+05	5.740827e+01	4.091861e+00	4.091374e+00	4.868815e-04	1.219692e+19	1.063275e+16	1.664976e-06	4.015450e-05
2.752389e-19	6.250000e+04	1.015338e+05	1.015338e+05	5.718559e+01	4.133529e+00	4.133036e+00	4.926044e-04	-3.646721e+19	-3.022023e+16	-5.069226e-06	4.071088e-05
2.862139e-19	6.250000e+04	1.011351e+05	1.011351e+05	5.696234e+01	4.176532e+00	4.176033e+00	4.984056e-04	4.742118e+19	3.731585e+16	6.722867e-06	4.129657e-05
2.976265e-19	6.250000e+04	1.007726e+05	1.007726e+05	5.673873e+01	4.220350e+00	4.219845e+00	5.043292e-04	-3.239148e+19	-2.419294e+16	-4.675300e-06	4.187993e-05
3.094942e-19	6.250000e+04	1.003365e+05	1.003365e+05	5.651705e+01	4.264623e+00	4.264113e+00	5.102716e-04	5.398405e+19	3.827033e+16	7.962742e-06	4.250322e-05
3.218351e-19	6.250000e+04	9.993184e+04	9.993184e+04	5.629507e+01	4.308399e+00	4.307882e+00	5.163232e-04	-1.213555e+20	-8.174856e+16	-1.826549e-05	4.311337e-05
3.346681e-19	6.250000e+04	9.955848e+04	9.955848e+04	5.607692e+01	4.353110e+00	4.352587e+00	5.223920e-04	3.746397e+19	2.396711e+16	5.745313e-06	4.372415e-05
3.480127e-19	6.250000e+04	9.917270e+04	9.917270e+04	5.585730e+01	4.397340e+00	4.396811e+00	5.285432e-04	1.510755e+19	9.188489e+15	2.362244e-06	4.434022e-05
3.618895e-19	6.250000e+04	9.879623e+04	9.879623e+04	5.563984e+01	4.441818e+00	4.441283e+00	5.347846e-04	1.568632e+19	9.072298e+15	2.499830e-06	4.495939e-05
3.763197e-19	6.250000e+04	9.845215e+04	9.845215e+04	5.542466e+01	4.486252e+00	4.485711e+00	5.410894e-04	-9.639628e+19	-5.304471e+16	-1.563240e-05	4.556784e-05
3.913252e-19	6.250000e+04	9.802371e+04	9.802371e+04	5.520793e+01	4.532896e+00	4.532348e+00	5.474417e-04	-1.250046e+20	-6.532018e+16	-2.071866e-05	4.624285e-05
4.069290e-19	6.250000e+04	9.767893e+04	9.767893e+04	5.499149e+01	4.579432e+00	4.578878e+00	5.539387e-04	3.985768e+19	1.979038e+16	6.723554e-06	4.688249e-05
4.231550e-19	6.250000e+04	9.731100e+04	9.731100e+04	5.477653e+01	4.623901e+00	4.623340e+00	5.604516e-04	-1.570579e+19	-7.430489e+15	-2.699861e-06	4.751673e-05
4.400281e-19	6.250000e+04	9.690304e+04	9.690304e+04	5.456477e+01	4.670096e+00	4.669529e+00	5.671141e-04	-9.521774e+19	-4.286361e+16	-1.671561e-05	4.819349e-05
4.575739e-19	6.250000e+04	9.655210e+04	9.655210e+04	5.435079e+01	4.716772e+00	4.716198e+00	5.737519e-04	1.474051e+20	6.313761e+16	2.635090e-05	4.885210e-05
4.758194e-19	6.250000e+04	9.614208e+04	9.614208e+04	5.413802e+01	4.764102e+00	4.763522e+00	5.805346e-04	-2.185177e+19	-8.903924e+15	-3.990344e-06	4.955272e-05
4.947924e-19	6.250000e+04	9.579913e+04	9.579913e+04	5.392915e+01	4.811283e+00	4.810696e+00	5.873746e-04	-3.638436e+19	-1.411270e+16	-6.763917e-06	5.022262e-05
5.145220e-19	6.250000e+04	9.539311e+04	9.539311e+04	5.371721e+01	4.858131e+00	4.857537e+00	5.943283e-04	-2.852233e+19	-1.053995e+16	-5.416155e-06	5.092748e-05
5.350382e-19	6.250000e+04	9.502624e+04	9.502624e+04	5.350665e+01	4.905763e+00	4.905162e+00	6.013398e-04	1.830030e+19	6.440585e+15	3.542679e-06	5.162535e-05
5.563725e-19	6.250000e+04	9.465136e+04	9.465136e+04	5.329890e+01	4.954258e+00	4.953649e+00	6.084408e-04	-2.749870e+19	-9.213384e+15	-5.429617e-06	5.234217e-05
5.785575e-19	6.250000e+04	9.429375e+04	9.429375e+04	5.308974e+01	5.001230e+00	5.000615e+00	6.155977e-04	-2.529406e+19	-8.084151e+15	-5.089736e-06	5.303883e-05
6.016271e-19	6.250000e+04	9.391092e+04	9.391092e+04	5.288265e+01	5.049927e+00	5.049304e+00	6.228576e-04	-8.283503e+19	-2.522253e+16	-1.701081e-05	5.377359e-05
6.256166e-19	6.250000e+04	9.352917e+04	9.352917e+04	5.267528e+01	5.098758e+00	5.098127e+00	6.301992e-04	3.800610e+19	1.102888e+16	7.965427e-06	5.451516e-05
6.505627e-19	6.250000e+04	9.318004e+04	9.318004e+04	5.247022e+01	5.148343e+00	5.147705e+00	6.376477e-04	2.324476e+19	6.426696e+15	4.963656e-06	5.525156e-05
6.765035e-19	6.250000e+04	9.282843e+04	9.282843e+04	5.226609e+01	5.196619e+00	5.195974e+00	6.451417e-04	2.920096e+19	7.705355e+15	6.354530e-06	5.598090e-05
7.034787e-19	6.250000e+04	9.241811e+04	9.241811e+04	5.206153e+01	5.246030e+00	5.245377e+00	6.527410e-04	-3.855203e+19	-9.702718e+15	-8.577347e-06	5.676409e-05
7.315294e-19	6.250000e+04	9.207748e+04	9.207748e+04	5.185882e+01	5.297091e+00	5.296430e+00	6.604764e-04	-3.785148e+19	-9.076028e+15	-8.578414e-06	5.752862e-05
7.606987e-19	6.250000e+04	9.166776e+04	9.166776e+04	5.165606e+01	5.345622e+00	5.344954e+00	6.682583e-04	3.458762e+20	7.923722e+16	8.015466e-05	5.831518e-05
7.910311e-19	6.250000e+04	9.132722e+04	9.132722e+04	5.145428e+01	5.396183e+00	5.395507e+00	6.761669e-04	3.301840e+19	7.216432e+15	7.795540e-06	5.908626e-05
8.225730e-19	6.250000e+04	9.094265e+04	9.094265e+04	5.125231e+01	5.446656e+00	5.445972e+00	6.841544e-04	3.107933e+19	6.483685e+15	7.494192e-06	5.989110e-05
8.553725e-19	6.250000e+04	9.061202e+04	9.061202e+04	5.105421e+01	5.498090e+00	5.497398e+00	6.922207e-04	-1.132380e+20	-2.253892e+16	-2.780702e-05	6.067727e-05
8.894800e-19	6.250000e+04	9.022790e+04	9.022790e+04	5.085468e+01	5.549760e+00	5.549060e+00	7.003530e-04	-2.661859e+20	-5.056079e+16	-6.676855e-05	6.150825e-05
9.249474e-19	6.250000e+04	8.986617e+04	8.986617e+04	5.065549e+01	5.599788e+00	5.599079e+00	7.086545e-04	-5.459439e+19	-9.914940e+15	-1.397198e-05	6.231252e-05
9.618292e-19	6.250000e+04	8.951182e+04	8.951182e+04	5.045842e+01	5.652230e+00	5.651513e+00	7.169767e-04	-8.474852e+19	-1.469037e+16	-2.212184e-05	6.314507e-05
1.000181e-18	6.250000e+04	8.914782e+04	8.914782e+04	5.026279e+01	5.704168e+00	5.703443e+00	7.254682e-04	-1.010314e+20	-1.672996e+16	-2.691499e-05	6.398551e-05
1.040063e-18	6.250000e+04	8.879225e+04	8.879225e+04	5.006724e+01	5.756330e+00	5.755596e+00	7.340301e-04	7.496664e+19	1.186149e+16	2.037436e-05	6.482920e-05
1.081535e-18	6.250000e+04	8.842801e+04	8.842801e+04	4.987103e+01	5.808320e+00	5.807578e+00	7.426851e-04	-6.577078e+19	-9.949016e+15	-1.824631e-05	6.568417e-05
1.124660e-18	6.250000e+04	8.808521e+04	8.808521e+04	4.967408e+01	5.859985e+00	5.859234e+00	7.514172e-04	-3.042872e+20	-4.403532e+16	-8.607164e-05	6.652633e-05
1.169506e-18	6.250000e+04	8.773068e+04	8.773068e+04	4.948156e+01	5.911541e+00	5.910781e+00	7.602742e-04	-4.962532e+20	-6.873844e+16	-1.432310e-04	6.738283e-05
1.216139e-18	6.250000e+04	8.735214e+04	8.735214e+04	4.928825e+01	5.965846e+00	5.965077e+00	7.692874e-04	1.339125e+20	1.771988e+16	3.949523e-05	6.829651e-05
1.264632e-18	6.250000e+04	8.700371e+04	8.700371e+04	4.909530e+01	6.018621e+00	6.017843e+00	7.783658e-04	-1.433001e+20	-1.814519e+16	-4.311705e-05	6.917661e-05
1.315058e-18	6.250000e+04	8.664537e+04	8.664537e+04	4.890446e+01	6.072063e+00	6.071276e+00	7.875278e-04	-8.135099e+19	-9.855563e+15	-2.498776e-05	7.007949e-05
1.367495e-18	6.250000e+04	8.628395e+04	8.628395e+04	4.871323e+01	6.126828e+00	6.126032e+00	7.968155e-04	5.781152e+19	6.696313e+15	1.813241e-05	7.100775e-05
1.422023e-18	6.250000e+04	8.593431e+04	8.593431e+04	4.852400e+01	6.179500e+00	6.178694e+00	8.062269e-04	6.357918e+19	7.055834e+15	2.035042e-05	7.190958e-05
1.478726e-18	6.250000e+04	8.556891e+04	8.556891e+04	4.833478e+01	6.233486e+00	6.232670e+00	8.157255e-04	-8.282092e+19	-8.800051e+15	-2.708016e-05	7.284755e-05
1.537689e-18	6.250000e+04	8.523632e+04	8.523632e+04	4.814571e+01	6.286780e+00	6.285955e+00	8.253394e-04	-1.020675e+20	-1.039313e+16	-3.402949e-05	7.375706e-05
1.599003e-18	6.250000e+04	8.488006e+04	8.488006e+04	4.795834e+01	6.342294e+00	6.341459e+00	8.351023e-04	-7.267390e+20	-7.081850e+16	-2.474237e-04	7.472065e-05
1.662762e-18	6.250000e+04	8.453168e+04	8.453168e+04	4.777040e+01	6.395527e+00	6.394682e+00	8.449904e-04	-1.045818e+20	-9.774047e+15	-3.634543e-05	7.565834e-05
1.729064e-18	6.250000e+04	8.416849e+04	8.416849e+04	4.758345e+01	6.449841e+00	6.448986e+00	8.548802e-04	-5.786587e+21	-5.184151e+17	-2.054783e-03	7.663011e-05
1.798009e-18	6.250000e+04	8.382753e+04	8.382753e+04	4.739697e+01	6.505813e+00	6.504948e+00	8.650112e-04	-2.472160e+20	-2.121137e+16	-8.958486e-05	7.760950e-05
1.869704e-18	6.250000e+04	8.346811e+04	8.346811e+04	4.721365e+01	6.561693e+00	6.560818e+00	8.752011e-04	-5.465143e+21	-4.492850e+17	-2.023438e-03	7.861318e-05
1.944257e-18	6.250000e+04	8.310115e+04	8.310115e+04	4.703030e+01	6.614728e+00	6.613842e+00	8.855129e-04	7.912524e+20	6.248203e+16	2.994823e-04	7.959852e-05
2.021783e-18	6.250000e+04	8.277687e+04	8.277687e+04	4.684362e+01	6.670538e+00	6.669642e+00	8.959623e-04	1.118050e+20	8.465583e+15	4.315263e-05	8.058456e-05
2.102401e-18	6.250000e+04	8.243685e+04	8.243685e+04	4.666167e+01	6.727108e+00	6.726201e+00	9.065593e-04	-1.316734e+20	-9.557759e+15	-5.187789e-05	8.160316e-05
2.186232e-18	6.250000e+04	8.209454e+04	8.209454e+04	4.647995e+01	6.782763e+00	6.781846e+00	9.172520e-04	5.776811e+20	4.023971e+16	2.323850e-04	8.262137e-05
2.273407e-18	6.250000e+04	8.174654e+04	8.174654e+04	4.629938e+01	6.838627e+00	6.837699e+00	9.280929e-04	-7.809143e+20	-5.221062e+16	-3.208837e-04	8.365647e-05
2.364058e-18	6.250000e+04	8.140059e+04	8.140059e+04	4.611822e+01	6.893458e+00	6.892519e+00	9.390150e-04	-1.128070e+20	-7.246871e+15	-4.734671e-05	8.468561e-05
2.458323e-18	6.250000e+04	8.105212e+04	8.105212e+04	4.593893e+01	6.950234e+00	6.949284e+00	9.500965e-04	1.933813e+20	1.192387e+16	8.292470e-05	8.575019e-05
2.556347e-18	6.250000e+04	8.069896e+04	8.069896e+04	4.576041e+01	7.007980e+00	7.007019e+00	9.613225e-04	-1.216694e+20	-7.198088e+15	-5.332526e-05	8.684102e-05
2.658280e-18	6.250000e+04	8.037943e+04	8.037943e+04	4.558096e+01	7.063483e+00	7.062511e+00	9.726615e-04	1.359932e+20	7.734329e+15	6.079724e-05	8.787675e-05
2.764277e-18	6.250000e+04	8.005589e+04	8.005589e+04	4.540208e+01	7.119538e+00	7.118554e+00	9.841053e-04	6.284212e+20	3.435514e+16	2.866656e-04	8.893209e-05
2.874501e-18	6.250000e+04	7.971119e+04	7.971119e+04	4.522563e+01	7.175883e+00	7.174887e+00	9.957778e-04	1.645579e+20	8.648523e+15	7.670321e-05	9.002354e-05
2.989120e-18	6.250000e+04	7.935577e+04	7.935577e+04	4.504807e+01	7.231586e+00	7.230579e+00	1.007441e-03	-1.102379e+21	-5.573954e+16	-5.254481e-04	9.112867e-05
3.108309e-18	6.250000e+04	7.903078e+04	7.903078e+04	4.487327e+01	7.289513e+00	7.288493e+00	1.019361e-03	-2.705457e+20	-1.314463e+16	-1.316287e-04	9.223638e-05
3.232251e-18	6.250000e+04	7.868851e+04	7.868851e+04	4.469743e+01	7.347201e+00	7.346170e+00	1.031368e-03	-1.415517e+21	-6.611583e+16	-7.038009e-04	9.337070e-05
3.361135e-18	6.250000e+04	7.836364e+04	7.836364e+04	4.452329e+01	7.403890e+00	7.402847e+00	1.043501e-03	-1.891114e+20	-8.499979e+15	-9.599220e-05	9.448119e-05
3.495158e-18	6.250000e+04	7.801122e+04	7.801122e+04	4.434841e+01	7.462291e+00	7.461235e+00	1.055888e-03	1.587597e+20	6.860870e+15	8.242257e-05	9.565664e-05
3.634526e-18	6.250000e+04	7.768932e+04	7.768932e+04	4.417658e+01	7.519097e+00	7.518029e+00	1.068329e-03	-3.265168e+20	-1.358554e+16	-1.730574e-04	9.678418e-05
3.779450e-18	6.250000e+04	7.735424e+04	7.735424e+04	4.400498e+01	7.574109e+00	7.573028e+00	1.080951e-03	-4.139244e+22	-1.660594e+18	-2.241773e-02	9.791459e-05
3.930153e-18	6.250000e+04	7.702336e+04	7.702336e+04	4.383147e+01	7.634231e+00	7.633137e+00	1.093685e-03	-7.962088e+20	-3.070440e+16	-4.405609e-04	9.911578e-05
4.086866e-18	6.250000e+04	7.670015e+04	7.670015e+04	4.366061e+01	7.689023e+00	7.687916e+00	1.106524e-03	2.284503e+20	8.500335e+15	1.290928e-04	1.002478e-04
4.249827e-18	6.250000e+04	7.638857e+04	7.638857e+04	4.349077e+01	7.746070e+00	7.744951e+00	1.119586e-03	-1.923763e+20	-6.898335e+15	-1.109432e-04	1.014035e-04
4.419286e-18	6.250000e+04	7.606914e+04	7.606914e+04	4.332092e+01	7.800806e+00	7.799673e+00	1.132815e-03	4.357927e+20	1.508630e+16	2.566426e-04	1.025489e-04
4.595502e-18	6.250000e+04	7.576248e+04	7.576248e+04	4.315349e+01	7.856757e+00	7.855610e+00	1.146193e-03	3.184003e+20	1.063548e+16	1.913348e-04	1.037025e-04
4.778745e-18	6.250000e+04	7.544315e+04	7.544315e+04	4.298332e+01	7.911849e+00	7.910689e+00	1.159773e-03	3.524577e+20	1.136886e+16	2.163213e-04	1.048717e-04
4.969295e-18	6.250000e+04	7.512952e+04	7.512952e+04	4.281572e+01	7.968904e+00	7.967731e+00	1.173388e-03	2.084639e+20	6.486909e+15	1.306379e-04	1.060689e-04
5.167442e-18	6.250000e+04	7.480815e+04	7.480815e+04	4.264894e+01	8.024003e+00	8.022816e+00	1.187346e-03	1.005535e+21	3.023024e+16	6.437893e-04	1.072611e-04
5.373491e-18	6.250000e+04	7.450403e+04	7.450403e+04	4.248153e+01	8.079734e+00	8.078533e+00	1.201283e-03	2.756874e+20	8.006293e+15	1.801396e-04	1.084469e-04
5.587755e-18	6.250000e+04	7.420800e+04	7.420800e+04	4.231762e+01	8.134823e+00	8.133607e+00	1.215413e-03	-2.430291e+20	-6.822094e+15	-1.619929e-04	1.096219e-04
5.810564e-18	6.250000e+04	7.389185e+04	7.389185e+04	4.215047e+01	8.191474e+00	8.190244e+00	1.229747e-03	-8.540972e+20	-2.315779e+16	-5.815885e-04	1.108576e-04
6.042256e-18	6.250000e+04	7.355324e+04	7.355324e+04	4.198629e+01	8.244760e+00	8.243516e+00	1.244258e-03	-1.080588e+21	-2.836418e+16	-7.529090e-04	1.120924e-04
6.283187e-18	6.250000e+04	7.323977e+04	7.323977e+04	4.182302e+01	8.301833e+00	8.300574e+00	1.258924e-03	-2.447571e+21	-6.206765e+16	-1.742175e-03	1.133514e-04
6.533726e-18	6.250000e+04	7.295525e+04	7.295525e+04	4.165915e+01	8.357789e+00	8.356516e+00	1.273777e-03	2.803134e+20	6.873640e+15	2.034475e-04	1.145605e-04
6.794254e-18	6.250000e+04	7.266357e+04	7.266357e+04	4.149569e+01	8.414316e+00	8.413027e+00	1.288925e-03	1.701305e+21	4.033555e+16	1.259766e-03	1.157983e-04
7.065170e-18	6.250000e+04	7.233530e+04	7.233530e+04	4.133483e+01	8.469903e+00	8.468599e+00	1.304015e-03	5.546359e+20	1.272377e+16	4.200952e-04	1.170923e-04
7.346890e-18	6.250000e+04	7.204787e+04	7.204787e+04	4.117462e+01	8.523458e+00	8.522138e+00	1.319430e-03	1.660142e+22	3.690338e+17	1.282716e-02	1.183027e-04
7.639842e-18	6.250000e+04	7.173271e+04	7.173271e+04	4.101338e+01	8.581215e+00	8.579880e+00	1.334973e-03	3.110651e+20	6.685091e+15	2.456725e-04	1.196277e-04
7.944476e-18	6.250000e+04	7.142221e+04	7.142221e+04	4.085322e+01	8.639433e+00	8.638082e+00	1.350676e-03	4.328612e+20	8.993371e+15	3.493602e-04	1.209628e-04
8.261257e-18	6.250000e+04	7.111195e+04	7.111195e+04	4.069326e+01	8.694331e+00	8.692964e+00	1.366683e-03	5.019238e+20	1.010315e+16	4.140151e-04	1.222626e-04
8.590670e-18	6.250000e+04	7.082007e+04	7.082007e+04	4.053498e+01	8.748656e+00	8.747273e+00	1.382778e-03	5.138532e+20	1.002611e+16	4.326619e-04	1.235336e-04
8.933217e-18	6.250000e+04	7.051206e+04	7.051206e+04	4.037535e+01	8.803556e+00	8.802157e+00	1.399145e-03	3.722592e+20	7.039708e+15	3.203461e-04	1.248518e-04
9.289424e-18	6.250000e+04	7.021917e+04	7.021917e+04	4.021880e+01	8.863220e+00	8.861804e+00	1.415620e-03	4.390906e+20	8.027799e+15	3.858042e-04	1.262222e-04
9.659834e-18	6.250000e+04	6.992094e+04	6.992094e+04	4.006155e+01	8.915499e+00	8.914067e+00	1.432296e-03	-5.818277e+20	-1.032918e+16	-5.222152e-04	1.275083e-04
1.004501e-17	6.250000e+04	6.962473e+04	6.962473e+04	3.990497e+01	8.973347e+00	8.971898e+00	1.449204e-03	-8.258847e+20	-1.419538e+16	-7.571695e-04	1.288816e-04
1.044555e-17	6.250000e+04	6.933509e+04	6.933509e+04	3.974964e+01	9.030170e+00	9.028704e+00	1.466293e-03	-6.726154e+20	-1.120178e+16	-6.296403e-04	1.302395e-04
1.086206e-17	6.250000e+04	6.902905e+04	6.902905e+04	3.959318e+01	9.084690e+00	9.083206e+00	1.483500e-03	-1.978184e+21	-3.196805e+16	-1.893209e-03	1.316068e-04
1.129518e-17	6.250000e+04	6.872990e+04	6.872990e+04	3.944043e+01	9.142329e+00	9.140828e+00	1.500988e-03	-4.662727e+20	-7.300552e+15	-4.560396e-04	1.330182e-04
1.174557e-17	6.250000e+04	6.842463e+04	6.842463e+04	3.928647e+01	9.196624e+00	9.195105e+00	1.518797e-03	7.278963e+20	1.106439e+16	7.279450e-04	1.344052e-04
1.221392e-17	6.250000e+04	6.813634e+04	6.813634e+04	3.913272e+01	9.247750e+00	9.246213e+00	1.536731e-03	5.023547e+20	7.427285e+15	5.131067e-04	1.357242e-04
1.270094e-17	6.250000e+04	6.788162e+04	6.788162e+04	3.898089e+01	9.297076e+00	9.295521e+00	1.554774e-03	-4.441219e+21	-6.393965e+16	-4.622028e-03	1.369601e-04
1.320738e-17	6.250000e+04	6.760574e+04	6.760574e+04	3.882755e+01	9.344650e+00	9.343077e+00	1.573139e-03	-8.474270e+20	-1.189288e+16	-9.000687e-04	1.382227e-04
1.373402e-17	6.250000e+04	6.731538e+04	6.731538e+04	3.867586e+01	9.391186e+00	9.389594e+00	1.591720e-03	6.742469e+20	9.230320e+15	7.317093e-04	1.395102e-04
1.428165e-17	6.250000e+04	6.702357e+04	6.702357e+04	3.852587e+01	9.435216e+00	9.433605e+00	1.610579e-03	-1.087987e+21	-1.455005e+16	-1.206638e-03	1.407746e-04
1.485112e-17	6.250000e+04	6.675758e+04	6.675758e+04	3.837475e+01	9.481936e+00	9.480307e+00	1.629448e-03	-2.106433e+21	-2.748289e+16	-2.383066e-03	1.420354e-04
1.544330e-17	6.250000e+04	6.646402e+04	6.646402e+04	3.822450e+01	9.529270e+00	9.527622e+00	1.648705e-03	-1.248761e+21	-1.589209e+16	-1.444234e-03	1.433749e-04
1.605909e-17	6.250000e+04	6.617584e+04	6.617584e+04	3.807504e+01	9.574085e+00	9.572417e+00	1.668169e-03	1.627817e+21	2.023575e+16	1.923975e-03	1.446764e-04
1.669944e-17	6.250000e+04	6.588761e+04	6.588761e+04	3.792622e+01	9.622383e+00	9.620696e+00	1.687839e-03	8.370843e+20	1.014743e+16	1.011211e-03	1.460424e-04
1.736532e-17	6.250000e+04	6.560209e+04	6.560209e+04	3.777943e+01	9.667447e+00	9.665739e+00	1.707721e-03	-3.496533e+21	-4.140747e+16	-4.316588e-03	1.473649e-04
1.805775e-17	6.250000e+04	6.530521e+04	6.530521e+04	3.763250e+01	9.714445e+00	9.712717e+00	1.727890e-03	-2.992770e+21	-3.459263e+16	-3.779424e-03	1.487545e-04
1.877779e-17	6.250000e+04	6.502233e+04	6.502233e+04	3.748378e+01	9.756987e+00	9.755239e+00	1.748295e-03	9.709798e+20	1.098074e+16	1.253109e-03	1.500560e-04
1.952655e-17	6.250000e+04	6.472484e+04	6.472484e+04	3.733830e+01	9.803545e+00	9.801776e+00	1.768813e-03	7.440708e+20	8.216723e+15	9.825407e-04	1.514649e-04
2.030515e-17	6.250000e+04	6.443091e+04	6.443091e+04	3.719248e+01	9.847653e+00	9.845863e+00	1.789806e-03	-2.512125e+21	-2.712548e+16	-3.393605e-03	1.528405e-04
2.111481e-17	6.250000e+04	6.415042e+04	6.415042e+04	3.704876e+01	9.893544e+00	9.891734e+00	1.810802e-03	2.857365e+21	3.014437e+16	3.945114e-03	1.542242e-04
2.195675e-17	6.250000e+04	6.387071e+04	6.387071e+04	3.690148e+01	9.938854e+00	9.937021e+00	1.832263e-03	-1.093959e+21	-1.128027e+16	-1.543773e-03	1.556089e-04
2.283226e-17	6.250000e+04	6.357196e+04	6.357196e+04	3.675923e+01	9.984196e+00	9.982343e+00	1.853798e-03	8.768727e+20	8.838345e+15	1.266776e-03	1.570535e-04
2.374268e-17	6.250000e+04	6.329777e+04	6.329777e+04	3.661585e+01	1.002573e+01	1.002386e+01	1.875705e-03	8.071692e+20	7.968634e+15	1.191554e-03	1.583900e-04
2.468941e-17	6.250000e+04	6.300191e+04	6.300191e+04	3.647225e+01	1.007140e+01	1.006950e+01	1.897815e-03	1.207447e+21	1.165249e+16	1.824697e-03	1.598586e-04
2.567388e-17	6.250000e+04	6.270716e+04	6.270716e+04	3.633058e+01	1.011640e+01	1.011448e+01	1.920248e-03	-7.406952e+20	-6.990536e+15	-1.145896e-03	1.613276e-04
2.669761e-17	6.250000e+04	6.242907e+04	6.242907e+04	3.618834e+01	1.016121e+01	1.015927e+01	1.942808e-03	-9.847905e+20	-9.091088e+15	-1.557760e-03	1.627641e-04
2.776216e-17	6.250000e+04	6.214491e+04	6.214491e+04	3.604692e+01	1.020745e+01	1.020549e+01	1.965802e-03	-2.328379e+21	-2.101195e+16	-3.768053e-03	1.642525e-04
2.886916e-17	6.250000e+04	6.185538e+04	6.185538e+04	3.590579e+01	1.024944e+01	1.024745e+01	1.988938e-03	-7.493435e+20	-6.624916e+15	-1.241323e-03	1.657001e-04
3.002030e-17	6.250000e+04	6.155069e+04	6.155069e+04	3.576572e+01	1.029593e+01	1.029392e+01	2.012356e-03	1.149156e+21	9.932315e+15	1.951217e-03	1.672757e-04
3.121734e-17	6.250000e+04	6.129965e+04	6.129965e+04	3.562643e+01	1.034219e+01	1.034016e+01	2.036200e-03	3.470099e+21	2.932777e+16	6.013721e-03	1.687153e-04
3.246212e-17	6.250000e+04	6.099630e+04	6.099630e+04	3.548664e+01	1.038400e+01	1.038194e+01	2.060183e-03	-8.915605e+20	-7.384606e+15	-1.583889e-03	1.702398e-04
3.375652e-17	6.250000e+04	6.073520e+04	6.073520e+04	3.534991e+01	1.042885e+01	1.042676e+01	2.084392e-03	-1.709178e+21	-1.385497e+16	-3.102246e-03	1.717101e-04
3.510254e-17	6.250000e+04	6.045031e+04	6.045031e+04	3.520934e+01	1.047057e+01	1.046846e+01	2.109004e-03	-3.539826e+22	-2.812746e+17	-6.577797e-02	1.732095e-04
3.650224e-17	6.250000e+04	6.015269e+04	6.015269e+04	3.507193e+01	1.051699e+01	1.051486e+01	2.134047e-03	8.370150e+20	6.505416e+15	1.594224e-03	1.748383e-04
3.795774e-17	6.250000e+04	5.987380e+04	5.987380e+04	3.493603e+01	1.055992e+01	1.055776e+01	2.159217e-03	-9.790784e+20	-7.456138e+15	-1.908643e-03	1.763697e-04
3.947128e-17	6.250000e+04	5.959506e+04	5.959506e+04	3.480125e+01	1.060619e+01	1.060401e+01	2.184575e-03	1.622026e+21	1.208538e+16	3.236667e-03	1.779710e-04
4.104517e-17	6.250000e+04	5.934421e+04	5.934421e+04	3.466399e+01	1.065865e+01	1.065644e+01	2.210212e-03	1.313263e+21	9.546431e+15	2.676402e-03	1.796072e-04
4.268182e-17	6.250000e+04	5.914758e+04	5.914758e+04	3.452909e+01	1.076817e+01	1.076594e+01	2.236426e-03	1.604683e+21	1.108355e+16	3.325030e-03	1.820560e-04
4.438373e-17	6.250000e+04	5.875791e+04	5.875791e+04	3.439409e+01	1.073513e+01	1.073287e+01	2.262750e-03	-1.153292e+21	-8.089143e+15	-2.470011e-03	1.827010e-04
4.615351e-17	6.250000e+04	5.848508e+04	5.848508e+04	3.426036e+01	1.077983e+01	1.077755e+01	2.289447e-03	-1.171497e+22	-8.047865e+16	-2.568071e-02	1.843177e-04
4.799385e-17	6.250000e+04	5.820127e+04	5.820127e+04	3.412651e+01	1.082203e+01	1.081971e+01	2.316428e-03	2.039003e+21	1.373645e+16	4.579804e-03	1.859415e-04
4.990758e-17	6.250000e+04	5.793587e+04	5.793587e+04	3.399209e+01	1.086581e+01	1.086347e+01	2.343850e-03	-1.009231e+21	-6.663160e+15	-2.319233e-03	1.875489e-04
5.189761e-17	6.250000e+04	5.766777e+04	5.766777e+04	3.386037e+01	1.090618e+01	1.090381e+01	2.371354e-03	7.361200e+21	4.770736e+16	1.731307e-02	1.891209e-04
5.396699e-17	6.250000e+04	5.739262e+04	5.739262e+04	3.372699e+01	1.095228e+01	1.094989e+01	2.399284e-03	1.240784e+21	7.873586e+15	2.988872e-03	1.908309e-04
5.611889e-17	6.250000e+04	5.712129e+04	5.712129e+04	3.359667e+01	1.099541e+01	1.099298e+01	2.427542e-03	1.498838e+21	9.326064e+15	3.697057e-03	1.924923e-04
5.835660e-17	6.250000e+04	5.694976e+04	5.694976e+04	3.346567e+01	1.109514e+01	1.109269e+01	2.456173e-03	-2.026929e+21	-1.205519e+16	-5.075401e-03	1.948234e-04
6.068353e-17	6.250000e+04	5.658824e+04	5.658824e+04	3.333400e+01	1.108224e+01	1.107975e+01	2.485246e-03	-1.656950e+21	-9.912257e+15	-4.283212e-03	1.958399e-04
6.310325e-17	6.250000e+04	5.631428e+04	5.631428e+04	3.320398e+01	1.112425e+01	1.112174e+01	2.514746e-03	-1.408856e+21	-8.270142e+15	-3.731344e-03	1.975387e-04
6.561945e-17	6.250000e+04	5.607823e+04	5.607823e+04	3.307498e+01	1.117922e+01	1.117668e+01	2.544191e-03	1.096797e+21	6.281562e+15	2.966510e-03	1.993505e-04
6.823599e-17	6.250000e+04	5.580035e+04	5.580035e+04	3.294400e+01	1.120938e+01	1.120680e+01	2.574184e-03	1.525997e+21	8.622752e+15	4.231167e-03	2.008837e-04
7.095686e-17	6.250000e+04	5.559444e+04	5.559444e+04	3.281688e+01	1.127882e+01	1.127621e+01	2.604633e-03	1.284316e+21	7.036461e+15	3.627491e-03	2.028767e-04
7.378622e-17	6.250000e+04	5.526046e+04	5.526046e+04	3.268841e+01	1.129057e+01	1.128793e+01	2.635243e-03	-2.933352e+21	-1.598766e+16	-8.538529e-03	2.043155e-04
7.672839e-17	6.250000e+04	5.500487e+04	5.500487e+04	3.256023e+01	1.133389e+01	1.133122e+01	2.666434e-03	2.115536e+21	1.131165e+16	6.302402e-03	2.060525e-04
7.978789e-17	6.250000e+04	5.476407e+04	5.476407e+04	3.243337e+01	1.138714e+01	1.138445e+01	2.697812e-03	1.470049e+21	7.678169e+15	4.476561e-03	2.079309e-04
8.296938e-17	6.250000e+04	5.451952e+04	5.451952e+04	3.230741e+01	1.143039e+01	1.142767e+01	2.729607e-03	-1.502276e+21	-7.699165e+15	-4.678223e-03	2.096569e-04
8.627774e-17	6.250000e+04	5.423917e+04	5.423917e+04	3.218081e+01	1.145911e+01	1.145634e+01	2.761732e-03	6.687671e+21	3.384709e+16	2.136982e-02	2.112699e-04
8.971801e-17	6.250000e+04	5.397374e+04	5.397374e+04	3.205554e+01	1.149870e+01	1.149591e+01	2.794397e-03	1.639874e+21	8.157669e+15	5.370185e-03	2.130426e-04
9.329546e-17	6.250000e+04	5.372790e+04	5.372790e+04	3.193039e+01	1.154217e+01	1.153934e+01	2.827279e-03	2.489322e+21	1.215188e+16	8.340135e-03	2.148264e-04
9.701555e-17	6.250000e+04	5.347753e+04	5.347753e+04	3.180566e+01	1.158299e+01	1.158013e+01	2.860532e-03	-1.657452e+21	-7.949470e+15	-5.684279e-03	2.165954e-04
1.008840e-16	6.250000e+04	5.320254e+04	5.320254e+04	3.168122e+01	1.162363e+01	1.162074e+01	2.894460e-03	-1.343196e+23	-6.330384e+17	-4.726814e-01	2.184789e-04
1.049067e-16	6.250000e+04	5.300384e+04	5.300384e+04	3.155747e+01	1.167473e+01	1.167180e+01	2.928633e-03	-3.091385e+21	-1.425343e+16	-1.108428e-02	2.202619e-04
1.090898e-16	6.250000e+04	5.271740e+04	5.271740e+04	3.143452e+01	1.170120e+01	1.169824e+01	2.963106e-03	1.664020e+21	7.585884e+15	6.130275e-03	2.219609e-04
1.134396e-16	6.250000e+04	5.251053e+04	5.251053e+04	3.131160e+01	1.176016e+01	1.175716e+01	2.997873e-03	1.478549e+21	6.573095e+15	5.555138e-03	2.239581e-04
1.179630e-16	6.250000e+04	5.224575e+04	5.224575e+04	3.118872e+01	1.179516e+01	1.179212e+01	3.033297e-03	1.632756e+21	7.151594e+15	6.291548e-03	2.257630e-04
1.226667e-16	6.250000e+04	5.198772e+04	5.198772e+04	3.106672e+01	1.182350e+01	1.182043e+01	3.069076e-03	-3.352067e+21	-1.450714e+16	-1.324037e-02	2.274288e-04
1.275579e-16	6.250000e+04	5.173511e+04	5.173511e+04	3.094633e+01	1.186322e+01	1.186012e+01	3.105222e-03	7.212062e+21	3.069350e+16	2.918931e-02	2.293070e-04
1.326442e-16	6.250000e+04	5.154180e+04	5.154180e+04	3.082503e+01	1.191934e+01	1.191619e+01	3.141891e-03	4.722560e+21	1.962987e+16	1.947471e-02	2.312557e-04
1.379333e-16	6.250000e+04	5.126286e+04	5.126286e+04	3.070379e+01	1.194068e+01	1.193751e+01	3.179036e-03	7.782736e+21	3.206167e+16	3.297686e-02	2.329305e-04
1.434333e-16	6.250000e+04	5.104775e+04	5.104775e+04	3.058604e+01	1.199109e+01	1.198787e+01	3.216431e-03	3.535116e+21	1.425972e+16	1.529720e-02	2.348994e-04
1.491527e-16	6.250000e+04	5.080888e+04	5.080888e+04	3.046574e+01	1.203033e+01	1.202708e+01	3.254543e-03	3.395591e+21	1.347495e+16	1.504211e-02	2.367762e-04
1.551000e-16	6.250000e+04	5.056412e+04	5.056412e+04	3.034708e+01	1.206629e+01	1.206299e+01	3.292670e-03	3.154848e+21	1.233418e+16	1.431718e-02	2.386334e-04
1.612845e-16	6.250000e+04	5.032011e+04	5.032011e+04	3.022843e+01	1.210528e+01	1.210195e+01	3.331580e-03	-7.385687e+21	-2.841298e+16	-3.433794e-02	2.405654e-04
1.677157e-16	6.250000e+04	5.007211e+04	5.007211e+04	3.010995e+01	1.213325e+01	1.212988e+01	3.370718e-03	6.562666e+21	2.495708e+16	3.127462e-02	2.423156e-04
1.744032e-16	6.250000e+04	4.984138e+04	4.984138e+04	2.999278e+01	1.216902e+01	1.216561e+01	3.410440e-03	-7.344264e+21	-2.752135e+16	-3.581701e-02	2.441550e-04
1.813574e-16	6.250000e+04	4.961280e+04	4.961280e+04	2.987518e+01	1.220981e+01	1.220636e+01	3.450799e-03	3.249186e+21	1.197375e+16	1.621426e-02	2.461020e-04
1.885890e-16	6.250000e+04	4.937504e+04	4.937504e+04	2.975828e+01	1.224826e+01	1.224477e+01	3.491498e-03	1.973330e+21	7.158584e+15	1.008680e-02	2.480659e-04
1.961088e-16	6.250000e+04	4.914773e+04	4.914773e+04	2.964178e+01	1.228394e+01	1.228041e+01	3.532685e-03	3.475403e+21	1.242556e+16	1.817938e-02	2.499392e-04
2.039285e-16	6.250000e+04	4.891595e+04	4.891595e+04	2.952611e+01	1.232167e+01	1.231809e+01	3.574186e-03	2.727465e+22	9.603112e+16	1.460825e-01	2.518947e-04
2.120601e-16	6.250000e+04	4.875373e+04	4.875373e+04	2.941117e+01	1.237421e+01	1.237060e+01	3.616326e-03	-2.518006e+21	-8.678979e+15	-1.371226e-02	2.538106e-04
2.205158e-16	6.250000e+04	4.849649e+04	4.849649e+04	2.929606e+01	1.240333e+01	1.239967e+01	3.658757e-03	-4.938723e+22	-1.682379e+17	-2.761560e-01	2.557572e-04
2.293088e-16	6.250000e+04	4.824051e+04	4.824051e+04	2.918189e+01	1.242984e+01	1.242614e+01	3.701824e-03	2.542626e+21	8.569497e+15	1.459871e-02	2.576639e-04
2.384523e-16	6.250000e+04	4.803887e+04	4.803887e+04	2.906809e+01	1.246634e+01	1.246260e+01	3.745792e-03	-3.101444e+22	-1.030075e+17	-1.818407e-01	2.595053e-04
2.479604e-16	6.250000e+04	4.780519e+04	4.780519e+04	2.895453e+01	1.250097e+01	1.249718e+01	3.789968e-03	7.149846e+21	2.341948e+16	4.295492e-02	2.614983e-04
2.578477e-16	6.250000e+04	4.761655e+04	4.761655e+04	2.884155e+01	1.254384e+01	1.254001e+01	3.834782e-03	-2.993547e+21	-9.639019e+15	-1.834373e-02	2.634345e-04
2.681292e-16	6.250000e+04	4.737204e+04	4.737204e+04	2.872898e+01	1.257157e+01	1.256769e+01	3.880064e-03	2.885369e+21	9.188692e+15	1.814188e-02	2.653795e-04
2.788207e-16	6.250000e+04	4.719574e+04	4.719574e+04	2.861671e+01	1.262311e+01	1.261918e+01	3.925609e-03	-1.026926e+22	-3.204109e+16	-6.578342e-02	2.674629e-04
2.899385e-16	6.250000e+04	4.697181e+04	4.697181e+04	2.850499e+01	1.264790e+01	1.264392e+01	3.971736e-03	-2.771737e+21	-8.563683e+15	-1.818263e-02	2.692656e-04
3.014996e-16	6.250000e+04	4.673178e+04	4.673178e+04	2.839290e+01	1.267618e+01	1.267216e+01	4.018622e-03	7.477998e+22	2.284778e+17	5.032864e-01	2.712539e-04
3.135217e-16	6.250000e+04	4.654844e+04	4.654844e+04	2.828336e+01	1.271867e+01	1.271460e+01	4.065994e-03	-6.504552e+21	-1.954380e+16	-4.464605e-02	2.732351e-04
3.260232e-16	6.250000e+04	4.630532e+04	4.630532e+04	2.817332e+01	1.274641e+01	1.274230e+01	4.113824e-03	-7.201853e+21	-2.140447e+16	-5.074358e-02	2.752688e-04
3.390232e-16	6.250000e+04	4.609411e+04	4.609411e+04	2.806152e+01	1.277598e+01	1.277182e+01	4.162220e-03	6.074217e+21	1.784510e+16	4.378793e-02	2.771717e-04
3.525415e-16	6.250000e+04	4.587787e+04	4.587787e+04	2.795149e+01	1.281156e+01	1.280735e+01	4.211338e-03	-1.032030e+22	-2.990076e+16	-7.616708e-02	2.792536e-04
3.665989e-16	6.250000e+04	4.567829e+04	4.567829e+04	2.784297e+01	1.284562e+01	1.284136e+01	4.261281e-03	-7.699866e+21	-2.201442e+16	-5.807984e-02	2.812195e-04
3.812168e-16	6.250000e+04	4.551859e+04	4.551859e+04	2.773448e+01	1.288911e+01	1.288480e+01	4.311214e-03	-3.146224e+22	-8.844533e+16	-2.415111e-01	2.831615e-04
3.964176e-16	6.250000e+04	4.526788e+04	4.526788e+04	2.762613e+01	1.291279e+01	1.290842e+01	4.362260e-03	9.306957e+21	2.592436e+16	7.344263e-02	2.852527e-04
4.122245e-16	6.250000e+04	4.507798e+04	4.507798e+04	2.751905e+01	1.294197e+01	1.293756e+01	4.413465e-03	-8.765410e+21	-2.414183e+16	-7.063846e-02	2.871018e-04
4.286617e-16	6.250000e+04	4.487201e+04	4.487201e+04	2.740953e+01	1.297422e+01	1.296975e+01	4.465406e-03	2.194956e+21	5.970619e+15	1.809837e-02	2.891384e-04
4.457543e-16	6.250000e+04	4.467591e+04	4.467591e+04	2.730351e+01	1.300843e+01	1.300391e+01	4.518029e-03	-3.962782e+21	-1.063839e+16	-3.339830e-02	2.911732e-04
4.635285e-16	6.250000e+04	4.448520e+04	4.448520e+04	2.719619e+01	1.304086e+01	1.303628e+01	4.571422e-03	1.856873e+22	4.923249e+16	1.598806e-01	2.931504e-04
4.820114e-16	6.250000e+04	4.428329e+04	4.428329e+04	2.709058e+01	1.307096e+01	1.306634e+01	4.625300e-03	-4.098850e+21	-1.074297e+16	-3.610387e-02	2.951669e-04
5.012313e-16	6.250000e+04	4.409541e+04	4.409541e+04	2.698516e+01	1.310800e+01	1.310332e+01	4.679886e-03	-2.225539e+22	-5.751133e+16	-2.002440e-01	2.972644e-04
5.212176e-16	6.250000e+04	4.393507e+04	4.393507e+04	2.687898e+01	1.314390e+01	1.313917e+01	4.734689e-03	2.862948e+21	7.297791e+15	2.623301e-02	2.991666e-04
5.420008e-16	6.250000e+04	4.370789e+04	4.370789e+04	2.677478e+01	1.316220e+01	1.315741e+01	4.790849e-03	2.824924e+21	7.150969e+15	2.656432e-02	3.011400e-04
5.636128e-16	6.250000e+04	4.352468e+04	4.352468e+04	2.667045e+01	1.319065e+01	1.318580e+01	4.846922e-03	2.346109e+21	5.875130e+15	2.253003e-02	3.030614e-04
5.860865e-16	6.250000e+04	4.346393e+04	4.346393e+04	2.656547e+01	1.324505e+01	1.324015e+01	4.904324e-03	5.809421e+21	1.425163e+16	5.617968e-02	3.047366e-04
6.094563e-16	6.250000e+04	4.318113e+04	4.318113e+04	2.646090e+01	1.324362e+01	1.323866e+01	4.962135e-03	3.849503e+21	9.448678e+15	3.846145e-02	3.066992e-04
6.337580e-16	6.250000e+04	4.302927e+04	4.302927e+04	2.635922e+01	1.327532e+01	1.327030e+01	5.020536e-03	7.013180e+21	1.700943e+16	7.131592e-02	3.085184e-04
6.590287e-16	6.250000e+04	4.282935e+04	4.282935e+04	2.625540e+01	1.330276e+01	1.329768e+01	5.079636e-03	2.791689e+21	6.701289e+15	2.905702e-02	3.105992e-04
6.853070e-16	6.250000e+04	4.268498e+04	4.268498e+04	2.615272e+01	1.333088e+01	1.332574e+01	5.139406e-03	2.459441e+21	5.841744e+15	2.603469e-02	3.123084e-04
7.126332e-16	6.250000e+04	4.251290e+04	4.251290e+04	2.604964e+01	1.335059e+01	1.334539e+01	5.200338e-03	1.153950e+22	2.720723e+16	1.246448e-01	3.140362e-04
7.410490e-16	6.250000e+04	4.232528e+04	4.232528e+04	2.594883e+01	1.337941e+01	1.337415e+01	5.261245e-03	4.147669e+21	9.674290e+15	4.580321e-02	3.161092e-04
7.705979e-16	6.250000e+04	4.216487e+04	4.216487e+04	2.584726e+01	1.340611e+01	1.340078e+01	5.323542e-03	2.374141e+21	5.482679e+15	2.672046e-02	3.179450e-04
8.013250e-16	6.250000e+04	4.202720e+04	4.202720e+04	2.574618e+01	1.343587e+01	1.343048e+01	5.385776e-03	2.207995e+21	5.042772e+15	2.526020e-02	3.196946e-04
8.332774e-16	6.250000e+04	4.186681e+04	4.186681e+04	2.564521e+01	1.346258e+01	1.345713e+01	5.449087e-03	1.351497e+22	3.056142e+16	1.576001e-01	3.215573e-04
8.665038e-16	6.250000e+04	4.171115e+04	4.171115e+04	2.554483e+01	1.348677e+01	1.348126e+01	5.513590e-03	-1.373247e+22	-3.077571e+16	-1.631470e-01	3.233374e-04
9.010551e-16	6.250000e+04	4.154245e+04	4.154245e+04	2.544538e+01	1.351296e+01	1.350738e+01	5.578747e-03	-2.876732e+22	-6.384806e+16	-3.487629e-01	3.252807e-04
9.369841e-16	6.250000e+04	4.138144e+04	4.138144e+04	2.534638e+01	1.353548e+01	1.352984e+01	5.644054e-03	-2.673683e+22	-5.884928e+16	-3.305013e-01	3.270907e-04
9.743457e-16	6.250000e+04	4.121673e+04	4.121673e+04	2.524737e+01	1.356320e+01	1.355749e+01	5.710796e-03	-1.457205e+22	-3.174754e+16	-1.837571e-01	3.290702e-04
1.013197e-15	6.250000e+04	4.105465e+04	4.105465e+04	2.514809e+01	1.358012e+01	1.357434e+01	5.778084e-03	2.161956e+21	4.680897e+15	2.780522e-02	3.307815e-04
1.053598e-15	6.250000e+04	4.090508e+04	4.090508e+04	2.504971e+01	1.360977e+01	1.360393e+01	5.846131e-03	5.943211e+21	1.272819e+16	7.784419e-02	3.327160e-04
1.095609e-15	6.250000e+04	4.073750e+04	4.073750e+04	2.495218e+01	1.362977e+01	1.362386e+01	5.914703e-03	5.408058e+21	1.149736e+16	7.230377e-02	3.345756e-04
1.139296e-15	6.250000e+04	4.061105e+04	4.061105e+04	2.485453e+01	1.365651e+01	1.365052e+01	5.984503e-03	-1.364699e+22	-2.873021e+16	-1.853137e-01	3.362757e-04
1.184725e-15	6.250000e+04	4.043553e+04	4.043553e+04	2.475690e+01	1.367652e+01	1.367047e+01	6.054806e-03	2.406396e+21	5.029085e+15	3.339201e-02	3.382303e-04
1.231965e-15	6.250000e+04	4.030554e+04	4.030554e+04	2.466070e+01	1.370058e+01	1.369445e+01	6.126414e-03	3.249337e+21	6.731319e+15	4.582076e-02	3.399180e-04
1.281089e-15	6.250000e+04	4.016936e+04	4.016936e+04	2.456381e+01	1.372513e+01	1.371893e+01	6.198741e-03	4.135927e+21	8.491615e+15	5.931842e-02	3.416816e-04
1.332171e-15	6.250000e+04	4.001393e+04	4.001393e+04	2.446786e+01	1.374988e+01	1.374361e+01	6.271620e-03	-4.149424e+22	-8.442934e+16	-6.067686e-01	3.436273e-04
1.385291e-15	6.250000e+04	3.987632e+04	3.987632e+04	2.437261e+01	1.376788e+01	1.376153e+01	6.345200e-03	3.244751e+21	6.559132e+15	4.827223e-02	3.452645e-04
1.440528e-15	6.250000e+04	3.973231e+04	3.973231e+04	2.427656e+01	1.378858e+01	1.378216e+01	6.420127e-03	2.907480e+21	5.833358e+15	4.404423e-02	3.470370e-04
1.497969e-15	6.250000e+04	3.959388e+04	3.959388e+04	2.418249e+01	1.381353e+01	1.380703e+01	6.495451e-03	2.669424e+21	5.307559e+15	4.114988e-02	3.488803e-04
1.557699e-15	6.250000e+04	3.944803e+04	3.944803e+04	2.408835e+01	1.383332e+01	1.382675e+01	6.572502e-03	3.874625e+21	7.648864e+15	6.084073e-02	3.506721e-04
1.619812e-15	6.250000e+04	3.930209e+04	3.930209e+04	2.399392e+01	1.385619e+01	1.384954e+01	6.649514e-03	4.682081e+21	9.166842e+15	7.489484e-02	3.525561e-04
1.684400e-15	6.250000e+04	3.917195e+04	3.917195e+04	2.390033e+01	1.387758e+01	1.387085e+01	6.727485e-03	1.005958e+22	1.954391e+16	1.636045e-01	3.542734e-04
1.751565e-15	6.250000e+04	3.902982e+04	3.902982e+04	2.380600e+01	1.389531e+01	1.388850e+01	6.807262e-03	6.743715e+21	1.301843e+16	1.116883e-01	3.560177e-04
1.821407e-15	6.250000e+04	3.889447e+04	3.889447e+04	2.371376e+01	1.391425e+01	1.390736e+01	6.887049e-03	1.336088e+22	2.561743e+16	2.251579e-01	3.577438e-04
1.894035e-15	6.250000e+04	3.877980e+04	3.877980e+04	2.362092e+01	1.393807e+01	1.393110e+01	6.967920e-03	5.694904e+21	1.082613e+16	9.739799e-02	3.594158e-04
1.969558e-15	6.250000e+04	3.863977e+04	3.863977e+04	2.352836e+01	1.395751e+01	1.395046e+01	7.050156e-03	2.803515e+21	5.292532e+15	4.882268e-02	3.612213e-04
2.048093e-15	6.250000e+04	3.849540e+04	3.849540e+04	2.343612e+01	1.397052e+01	1.396339e+01	7.133000e-03	2.491094e+21	4.680877e+15	4.420154e-02	3.629141e-04
2.129760e-15	6.250000e+04	3.836254e+04	3.836254e+04	2.334472e+01	1.399213e+01	1.398491e+01	7.217277e-03	2.649799e+21	4.940763e+15	4.783736e-02	3.647341e-04
2.214683e-15	6.250000e+04	3.825709e+04	3.825709e+04	2.325287e+01	1.401148e+01	1.400418e+01	7.302264e-03	2.393741e+21	4.432581e+15	4.381357e-02	3.662454e-04
2.302992e-15	6.250000e+04	3.812272e+04	3.812272e+04	2.316231e+01	1.403105e+01	1.402366e+01	7.388637e-03	1.926948e+21	3.543388e+15	3.589564e-02	3.680496e-04
2.394822e-15	6.250000e+04	3.800816e+04	3.800816e+04	2.307136e+01	1.405102e+01	1.404354e+01	7.475275e-03	2.032275e+21	3.710598e+15	3.843171e-02	3.696842e-04
2.490314e-15	6.250000e+04	3.789651e+04	3.789651e+04	2.298156e+01	1.406879e+01	1.406123e+01	7.563205e-03	3.001234e+21	5.445231e+15	5.759637e-02	3.712423e-04
2.589614e-15	6.250000e+04	3.776911e+04	3.776911e+04	2.289205e+01	1.408583e+01	1.407817e+01	7.651822e-03	7.426099e+21	1.339212e+16	1.449334e-01	3.729457e-04
2.692873e-15	6.250000e+04	3.764224e+04	3.764224e+04	2.280235e+01	1.410285e+01	1.409510e+01	7.741591e-03	1.753469e+21	3.143145e+15	3.480263e-02	3.746548e-04
2.800250e-15	6.250000e+04	3.754063e+04	3.754063e+04	2.271292e+01	1.412069e+01	1.411286e+01	7.832892e-03	5.288110e+21	9.419349e+15	1.063859e-01	3.761442e-04
2.911908e-15	6.250000e+04	3.740151e+04	3.740151e+04	2.262384e+01	1.413773e+01	1.412980e+01	7.925347e-03	1.732647e+21	3.067693e+15	3.551043e-02	3.779989e-04
3.028018e-15	6.250000e+04	3.729771e+04	3.729771e+04	2.253554e+01	1.414991e+01	1.414189e+01	8.018592e-03	3.821148e+21	6.736367e+15	7.940985e-02	3.793774e-04
3.148759e-15	6.250000e+04	3.719727e+04	3.719727e+04	2.244727e+01	1.417108e+01	1.416296e+01	8.113164e-03	3.704411e+21	6.481938e+15	7.802881e-02	3.809709e-04
3.274314e-15	6.250000e+04	3.706169e+04	3.706169e+04	2.235981e+01	1.417906e+01	1.417086e+01	8.208888e-03	1.805971e+21	3.151177e+15	3.874143e-02	3.825800e-04
3.404875e-15	6.250000e+04	3.694668e+04	3.694668e+04	2.227236e+01	1.419704e+01	1.418874e+01	8.305110e-03	1.877629e+21	3.255520e+15	4.090945e-02	3.842575e-04
3.540642e-15	6.250000e+04	3.685566e+04	3.685566e+04	2.218469e+01	1.421552e+01	1.420711e+01	8.402725e-03	1.900055e+21	3.273054e+15	4.191182e-02	3.857078e-04
3.681823e-15	6.250000e+04	3.682323e+04	3.682323e+04	2.209734e+01	1.424351e+01	1.423500e+01	8.501804e-03	2.465749e+21	4.205952e+15	5.462996e-02	3.868077e-04
3.828633e-15	6.250000e+04	3.665961e+04	3.665961e+04	2.201128e+01	1.424549e+01	1.423689e+01	8.601457e-03	1.775544e+21	3.026524e+15	4.022383e-02	3.885882e-04
3.981298e-15	6.250000e+04	3.656740e+04	3.656740e+04	2.192527e+01	1.426244e+01	1.425374e+01	8.702446e-03	2.843584e+21	4.818330e+15	6.523590e-02	3.900316e-04
4.140049e-15	6.250000e+04	3.646599e+04	3.646599e+04	2.183908e+01	1.427737e+01	1.426857e+01	8.804926e-03	2.396439e+21	4.039473e+15	5.574655e-02	3.915258e-04
4.305131e-15	6.250000e+04	3.636518e+04	3.636518e+04	2.175489e+01	1.429128e+01	1.428238e+01	8.908763e-03	5.408070e+21	9.071643e+15	1.275572e-01	3.929937e-04
4.476796e-15	6.250000e+04	3.627812e+04	3.627812e+04	2.166866e+01	1.430290e+01	1.429388e+01	9.013725e-03	1.779840e+21	2.973453e+15	4.248626e-02	3.942568e-04
4.655305e-15	6.250000e+04	3.619378e+04	3.619378e+04	2.158436e+01	1.431196e+01	1.430284e+01	9.119212e-03	6.696590e+21	1.115213e+16	1.617243e-01	3.954260e-04
4.840933e-15	6.250000e+04	3.610278e+04	3.610278e+04	2.149899e+01	1.432049e+01	1.431127e+01	9.226656e-03	6.326388e+21	1.050427e+16	1.547190e-01	3.966590e-04
5.033962e-15	6.250000e+04	3.606614e+04	3.606614e+04	2.141534e+01	1.433060e+01	1.432127e+01	9.335616e-03	2.971715e+21	4.916825e+15	7.304660e-02	3.973423e-04
5.234688e-15	6.250000e+04	3.597187e+04	3.597187e+04	2.133132e+01	1.433507e+01	1.432562e+01	9.445170e-03	3.777939e+21	6.241024e+15	9.408730e-02	3.985078e-04
5.443418e-15	6.250000e+04	3.590908e+04	3.590908e+04	2.124788e+01	1.434406e+01	1.433450e+01	9.556094e-03	1.761003e+21	2.900015e+15	4.424149e-02	3.994548e-04
5.660471e-15	6.250000e+04	3.584992e+04	3.584992e+04	2.116456e+01	1.435307e+01	1.434340e+01	9.668451e-03	1.846422e+21	3.031149e+15	4.677149e-02	4.003654e-04
5.886178e-15	6.250000e+04	3.580240e+04	3.580240e+04	2.108162e+01	1.436085e+01	1.435107e+01	9.782874e-03	6.916441e+21	1.132354e+16	1.763654e-01	4.011141e-04
6.120886e-15	6.250000e+04	3.574449e+04	3.574449e+04	2.099935e+01	1.436831e+01	1.435841e+01	9.897498e-03	2.616787e+21	4.273069e+15	6.726885e-02	4.019727e-04
6.364952e-15	6.250000e+04	3.569340e+04	3.569340e+04	2.091734e+01	1.437496e+01	1.436495e+01	1.001305e-02	4.384047e+21	7.142356e+15	1.135080e-01	4.027344e-04
6.618751e-15	6.250000e+04	3.566400e+04	3.566400e+04	2.083543e+01	1.438838e+01	1.437825e+01	1.013056e-02	1.864144e+21	3.022872e+15	4.846413e-02	4.034427e-04
6.882670e-15	6.250000e+04	3.558639e+04	3.558639e+04	2.075415e+01	1.438907e+01	1.437882e+01	1.025014e-02	4.763510e+21	7.722597e+15	1.251983e-01	4.043419e-04
7.157112e-15	6.250000e+04	3.553423e+04	3.553423e+04	2.067244e+01	1.439473e+01	1.438436e+01	1.037121e-02	2.915195e+21	4.716822e+15	7.718350e-02	4.050949e-04
7.442497e-15	6.250000e+04	3.550227e+04	3.550227e+04	2.059179e+01	1.440267e+01	1.439218e+01	1.049342e-02	4.560861e+21	7.359214e+15	1.212991e-01	4.056832e-04
7.739262e-15	6.250000e+04	3.544759e+04	3.544759e+04	2.051119e+01	1.440845e+01	1.439783e+01	1.061563e-02	2.506274e+21	4.035922e+15	6.717168e-02	4.064718e-04
8.047860e-15	6.250000e+04	3.540796e+04	3.540796e+04	2.043139e+01	1.441407e+01	1.440333e+01	1.074050e-02	1.493210e+21	2.399873e+15	4.024457e-02	4.070854e-04
8.368764e-15	6.250000e+04	3.537443e+04	3.537443e+04	2.035022e+01	1.442170e+01	1.441084e+01	1.086632e-02	1.594035e+21	2.555140e+15	4.316602e-02	4.076873e-04
8.702463e-15	6.250000e+04	3.533727e+04	3.533727e+04	2.027128e+01	1.442289e+01	1.441189e+01	1.099425e-02	1.755612e+21	2.812986e+15	4.779196e-02	4.081494e-04
9.049468e-15	6.250000e+04	3.530907e+04	3.530907e+04	2.019111e+01	1.442744e+01	1.441632e+01	1.112375e-02	2.521585e+21	4.033915e+15	6.891809e-02	4.086044e-04
9.410310e-15	6.250000e+04	3.527494e+04	3.527494e+04	2.011170e+01	1.443207e+01	1.442081e+01	1.125417e-02	1.709939e+21	2.731102e+15	4.696133e-02	4.091309e-04
9.785540e-15	6.250000e+04	3.524324e+04	3.524324e+04	2.003452e+01	1.443619e+01	1.442480e+01	1.138675e-02	1.536142e+21	2.450014e+15	4.237828e-02	4.096158e-04
1.017573e-14	6.250000e+04	3.522766e+04	3.522766e+04	1.995564e+01	1.443656e+01	1.442504e+01	1.151985e-02	2.803598e+21	4.470915e+15	7.751542e-02	4.098077e-04
1.058148e-14	6.250000e+04	3.520399e+04	3.520399e+04	1.987676e+01	1.443860e+01	1.442694e+01	1.165579e-02	2.459933e+21	3.920109e+15	6.824254e-02	4.101410e-04
1.100341e-14	6.250000e+04	3.518702e+04	3.518702e+04	1.979885e+01	1.444446e+01	1.443266e+01	1.179254e-02	4.618837e+21	7.345591e+15	1.284434e-01	4.105053e-04
1.144217e-14	6.250000e+04	3.516160e+04	3.516160e+04	1.972076e+01	1.444684e+01	1.443490e+01	1.193138e-02	1.592843e+21	2.531100e+15	4.445506e-02	4.108697e-04
1.189842e-14	6.250000e+04	3.514970e+04	3.514970e+04	1.964384e+01	1.444719e+01	1.443511e+01	1.207081e-02	1.476651e+21	2.346181e+15	4.128199e-02	4.110187e-04
1.237286e-14	6.250000e+04	3.513725e+04	3.513725e+04	1.956770e+01	1.444796e+01	1.443575e+01	1.221303e-02	3.259880e+21	5.178077e+15	9.129654e-02	4.111866e-04
1.286622e-14	6.250000e+04	3.513439e+04	3.513439e+04	1.949005e+01	1.444897e+01	1.443661e+01	1.235652e-02	2.622636e+21	4.164414e+15	7.347967e-02	4.112486e-04
1.337925e-14	6.250000e+04	3.514533e+04	3.514533e+04	1.941450e+01	1.444837e+01	1.443587e+01	1.250136e-02	2.483029e+21	3.943546e+15	6.946000e-02	4.111037e-04
1.391274e-14	6.250000e+04	3.518443e+04	3.518443e+04	1.933839e+01	1.444345e+01	1.443080e+01	1.264833e-02	3.055464e+21	4.860960e+15	8.499938e-02	4.105069e-04
1.446750e-14	6.250000e+04	3.520368e+04	3.520368e+04	1.926180e+01	1.444011e+01	1.442731e+01	1.279662e-02	2.773524e+21	4.417529e+15	7.694543e-02	4.101875e-04
1.504439e-14	6.250000e+04	3.520703e+04	3.520703e+04	1.918676e+01	1.443644e+01	1.442349e+01	1.294603e-02	3.697644e+21	5.896915e+15	1.025344e-01	4.100442e-04
1.564427e-14	6.250000e+04	3.525798e+04	3.525798e+04	1.911101e+01	1.443261e+01	1.441951e+01	1.309916e-02	5.159392e+21	8.238998e+15	1.420373e-01	4.093430e-04
1.626808e-14	6.250000e+04	3.528396e+04	3.528396e+04	1.903626e+01	1.442775e+01	1.441450e+01	1.325269e-02	4.228445e+21	6.763740e+15	1.159807e-01	4.089041e-04
1.691676e-14	6.250000e+04	3.530796e+04	3.530796e+04	1.896184e+01	1.442005e+01	1.440664e+01	1.340867e-02	3.622028e+21	5.809224e+15	9.901016e-02	4.084078e-04
1.759130e-14	6.250000e+04	3.536654e+04	3.536654e+04	1.888741e+01	1.441510e+01	1.440154e+01	1.356580e-02	2.553734e+21	4.102861e+15	6.923156e-02	4.075916e-04
1.829274e-14	6.250000e+04	3.540773e+04	3.540773e+04	1.881303e+01	1.440569e+01	1.439196e+01	1.372455e-02	2.824935e+21	4.553430e+15	7.613937e-02	4.068514e-04
1.902215e-14	6.250000e+04	3.544099e+04	3.544099e+04	1.873953e+01	1.439959e+01	1.438570e+01	1.388593e-02	3.015228e+21	4.870460e+15	8.088767e-02	4.062976e-04
1.978065e-14	6.250000e+04	3.549084e+04	3.549084e+04	1.866593e+01	1.438654e+01	1.437249e+01	1.404860e-02	2.425510e+21	3.935698e+15	6.461197e-02	4.053592e-04
2.056939e-14	6.250000e+04	3.554845e+04	3.554845e+04	1.859308e+01	1.438166e+01	1.436744e+01	1.421304e-02	3.758200e+21	6.108508e+15	9.930422e-02	4.045650e-04
2.138958e-14	6.250000e+04	3.561559e+04	3.561559e+04	1.851965e+01	1.437369e+01	1.435931e+01	1.437933e-02	1.872154e+21	3.051409e+15	4.900403e-02	4.035785e-04
2.224248e-14	6.250000e+04	3.569171e+04	3.569171e+04	1.844737e+01	1.436189e+01	1.434734e+01	1.454862e-02	2.231443e+21	3.651978e+15	5.778838e-02	4.023873e-04
2.312939e-14	6.250000e+04	3.577521e+04	3.577521e+04	1.837473e+01	1.435227e+01	1.433755e+01	1.471935e-02	1.532444e+21	2.516412e+15	3.922517e-02	4.011792e-04
2.405166e-14	6.250000e+04	3.585316e+04	3.585316e+04	1.830256e+01	1.433913e+01	1.432424e+01	1.489169e-02	4.328703e+21	7.140750e+15	1.096004e-01	3.999405e-04
2.501070e-14	6.250000e+04	3.592769e+04	3.592769e+04	1.823084e+01	1.432349e+01	1.430843e+01	1.506606e-02	6.441365e+21	1.068399e+16	1.614072e-01	3.986756e-04
2.600799e-14	6.250000e+04	3.602122e+04	3.602122e+04	1.815927e+01	1.431457e+01	1.429933e+01	1.524313e-02	3.163711e+21	5.263873e+15	7.825213e-02	3.973927e-04
2.704504e-14	6.250000e+04	3.610757e+04	3.610757e+04	1.808797e+01	1.429922e+01	1.428380e+01	1.542162e-02	2.686340e+21	4.493652e+15	6.565399e-02	3.960172e-04
2.812344e-14	6.250000e+04	3.620143e+04	3.620143e+04	1.801703e+01	1.428227e+01	1.426667e+01	1.560243e-02	1.771575e+21	2.981076e+15	4.273878e-02	3.945223e-04
2.924485e-14	6.250000e+04	3.631646e+04	3.631646e+04	1.794664e+01	1.426280e+01	1.424702e+01	1.578517e-02	3.435099e+21	5.819889e+15	8.156676e-02	3.927367e-04
3.041097e-14	6.250000e+04	3.642216e+04	3.642216e+04	1.787600e+01	1.424855e+01	1.423258e+01	1.596959e-02	3.988429e+21	6.791226e+15	9.333933e-02	3.912056e-04
3.162359e-14	6.250000e+04	3.658580e+04	3.658580e+04	1.780559e+01	1.423239e+01	1.421624e+01	1.615628e-02	2.576114e+21	4.411390e+15	5.895136e-02	3.890142e-04
3.288456e-14	6.250000e+04	3.668150e+04	3.668150e+04	1.773607e+01	1.420964e+01	1.419330e+01	1.634525e-02	1.948680e+21	3.363759e+15	4.401459e-02	3.873790e-04
3.419581e-14	6.250000e+04	3.683629e+04	3.683629e+04	1.766587e+01	1.419059e+01	1.417405e+01	1.653793e-02	9.347100e+21	1.624330e+16	2.067230e-01	3.852340e-04
3.555934e-14	6.250000e+04	3.695708e+04	3.695708e+04	1.759699e+01	1.416783e+01	1.415110e+01	1.673105e-02	9.567452e+21	1.676023e+16	2.081610e-01	3.833590e-04
3.697725e-14	6.250000e+04	3.712428e+04	3.712428e+04	1.752747e+01	1.414592e+01	1.412900e+01	1.692700e-02	6.557816e+21	1.157718e+16	1.394955e-01	3.810424e-04
3.845169e-14	6.250000e+04	3.729403e+04	3.729403e+04	1.745873e+01	1.412081e+01	1.410369e+01	1.712565e-02	4.353484e+21	7.754224e+15	9.051731e-02	3.786347e-04
3.998493e-14	6.250000e+04	3.746654e+04	3.746654e+04	1.738982e+01	1.409642e+01	1.407910e+01	1.732572e-02	2.232241e+21	4.010484e+15	4.535390e-02	3.762403e-04
4.157931e-14	6.250000e+04	3.764839e+04	3.764839e+04	1.732138e+01	1.406762e+01	1.405009e+01	1.752848e-02	2.092021e+21	3.797201e+15	4.148826e-02	3.736578e-04
4.323726e-14	6.250000e+04	3.784885e+04	3.784885e+04	1.725354e+01	1.403844e+01	1.402071e+01	1.773397e-02	1.859136e+21	3.409706e+15	3.590367e-02	3.709079e-04
4.496131e-14	6.250000e+04	3.805507e+04	3.805507e+04	1.718567e+01	1.400977e+01	1.399183e+01	1.794236e-02	2.450057e+21	4.539632e+15	4.604737e-02	3.681447e-04
4.675412e-14	6.250000e+04	3.825963e+04	3.825963e+04	1.711820e+01	1.397275e+01	1.395460e+01	1.815098e-02	2.890194e+21	5.426467e+15	5.288278e-02	3.652088e-04
4.861841e-14	6.250000e+04	3.847218e+04	3.847218e+04	1.705110e+01	1.394164e+01	1.392327e+01	1.836450e-02	2.047149e+21	3.886695e+15	3.643397e-02	3.623823e-04
5.055704e-14	6.250000e+04	3.869992e+04	3.869992e+04	1.698385e+01	1.389864e+01	1.388006e+01	1.857923e-02	2.532819e+21	4.883635e+15	4.376682e-02	3.591386e-04
5.257297e-14	6.250000e+04	3.896823e+04	3.896823e+04	1.691659e+01	1.386654e+01	1.384774e+01	1.879476e-02	2.668524e+22	5.205125e+16	4.454602e-01	3.558421e-04
5.466928e-14	6.250000e+04	3.921993e+04	3.921993e+04	1.685038e+01	1.382417e+01	1.380516e+01	1.901448e-02	5.575892e+21	1.104379e+16	9.013047e-02	3.524783e-04
5.684919e-14	6.250000e+04	3.951830e+04	3.951830e+04	1.678443e+01	1.378397e+01	1.376473e+01	1.923760e-02	2.296151e+21	4.614541e+15	3.573552e-02	3.487997e-04
5.911601e-14	6.250000e+04	3.979987e+04	3.979987e+04	1.671825e+01	1.373431e+01	1.371485e+01	1.946243e-02	-1.124468e+22	-2.300981e+16	-1.689002e-01	3.450843e-04
6.147323e-14	6.250000e+04	4.010218e+04	4.010218e+04	1.665240e+01	1.368677e+01	1.366708e+01	1.969067e-02	-2.912534e+23	-6.064107e+17	-4.212331e+00	3.412973e-04
6.392443e-14	6.250000e+04	4.043748e+04	4.043748e+04	1.658743e+01	1.363369e+01	1.361377e+01	1.992131e-02	4.118905e+21	8.744083e+15	5.714165e-02	3.371549e-04
6.647338e-14	6.250000e+04	4.081485e+04	4.081485e+04	1.652139e+01	1.357354e+01	1.355339e+01	2.015290e-02	6.238771e+21	1.354047e+16	8.262263e-02	3.325637e-04
6.912396e-14	6.250000e+04	4.122202e+04	4.122202e+04	1.645680e+01	1.351003e+01	1.348965e+01	2.038836e-02	1.080279e+22	2.400234e+16	1.361383e-01	3.277383e-04
7.188024e-14	6.250000e+04	4.165122e+04	4.165122e+04	1.639167e+01	1.344137e+01	1.342074e+01	2.062740e-02	7.737943e+21	1.763634e+16	9.259295e-02	3.227124e-04
7.474642e-14	6.250000e+04	4.208184e+04	4.208184e+04	1.632691e+01	1.336372e+01	1.334286e+01	2.086752e-02	9.054847e+21	2.124437e+16	1.029198e-01	3.175651e-04
7.772689e-14	6.250000e+04	4.256120e+04	4.256120e+04	1.626320e+01	1.328675e+01	1.326564e+01	2.111066e-02	5.863321e+21	1.415956e+16	6.297459e-02	3.121799e-04
8.082620e-14	6.250000e+04	4.307241e+04	4.307241e+04	1.619894e+01	1.320586e+01	1.318450e+01	2.135818e-02	2.324886e+21	5.788523e+15	2.352325e-02	3.065968e-04
8.404909e-14	6.250000e+04	4.361446e+04	4.361446e+04	1.613488e+01	1.311788e+01	1.309627e+01	2.160672e-02	-6.606801e+21	-1.700880e+16	-6.279573e-02	3.007690e-04
8.740050e-14	6.250000e+04	4.418034e+04	4.418034e+04	1.607175e+01	1.302582e+01	1.300396e+01	2.185965e-02	-6.342094e+21	-1.691251e+16	-5.651694e-02	2.948328e-04
9.088554e-14	6.250000e+04	4.479995e+04	4.479995e+04	1.600781e+01	1.292614e+01	1.290403e+01	2.211471e-02	6.138156e+21	1.700956e+16	5.102013e-02	2.885303e-04
9.450954e-14	6.250000e+04	4.544417e+04	4.544417e+04	1.594583e+01	1.281944e+01	1.279707e+01	2.237183e-02	-2.910176e+21	-8.405701e+15	-2.252267e-02	2.820921e-04
9.827805e-14	6.250000e+04	4.614069e+04	4.614069e+04	1.588240e+01	1.270525e+01	1.268261e+01	2.263435e-02	-2.685996e+21	-8.113154e+15	-1.926532e-02	2.753588e-04
1.021968e-13	6.250000e+04	4.688594e+04	4.688594e+04	1.581949e+01	1.258215e+01	1.255926e+01	2.289820e-02	-2.799335e+21	-8.877282e+15	-1.853245e-02	2.683566e-04
1.062719e-13	6.250000e+04	4.773646e+04	4.773646e+04	1.575747e+01	1.246709e+01	1.244392e+01	2.316544e-02	3.169166e+22	1.052253e+17	1.917721e-01	2.611649e-04
1.105094e-13	6.250000e+04	4.854352e+04	4.854352e+04	1.569525e+01	1.230874e+01	1.228530e+01	2.343595e-02	-1.739855e+22	-6.158081e+16	-9.681616e-02	2.535609e-04
1.149159e-13	6.250000e+04	4.946677e+04	4.946677e+04	1.563354e+01	1.215994e+01	1.213623e+01	2.371081e-02	-1.372783e+22	-5.163517e+16	-6.952249e-02	2.458203e-04
1.194981e-13	6.250000e+04	5.045348e+04	5.045348e+04	1.557169e+01	1.199668e+01	1.197269e+01	2.398451e-02	-2.882753e+21	-1.160120e+16	-1.322644e-02	2.377770e-04
1.242630e-13	6.250000e+04	5.154447e+04	5.154447e+04	1.551042e+01	1.183003e+01	1.180577e+01	2.426405e-02	3.456822e+21	1.491928e+16	1.425141e-02	2.295111e-04
1.292179e-13	6.250000e+04	5.267674e+04	5.267674e+04	1.544888e+01	1.162709e+01	1.160255e+01	2.454728e-02	-5.805663e+21	-2.732096e+16	-2.147081e-02	2.207254e-04
1.343704e-13	6.250000e+04	5.397949e+04	5.397949e+04	1.538783e+01	1.143456e+01	1.140973e+01	2.483213e-02	2.425219e+21	1.240664e+16	7.937769e-03	2.118315e-04
1.397283e-13	6.250000e+04	5.535778e+04	5.535778e+04	1.532733e+01	1.120556e+01	1.118044e+01	2.512245e-02	2.537173e+21	1.436089e+16	7.320625e-03	2.024208e-04
1.452999e-13	6.250000e+04	5.686737e+04	5.686737e+04	1.526707e+01	1.095045e+01	1.092503e+01	2.541432e-02	1.583388e+21	1.005607e+16	3.993586e-03	1.925611e-04
1.510936e-13	6.250000e+04	5.854949e+04	5.854949e+04	1.520660e+01	1.068888e+01	1.066317e+01	2.571059e-02	9.714416e+20	6.962353e+15	2.117836e-03	1.825614e-04
1.571184e-13	6.250000e+04	6.039815e+04	6.039815e+04	1.514661e+01	1.038798e+01	1.036197e+01	2.601105e-02	8.148333e+20	6.736173e+15	1.520694e-03	1.719917e-04
1.633834e-13	6.250000e+04	6.245153e+04	6.245153e+04	1.508702e+01	1.006251e+01	1.003619e+01	2.631165e-02	-1.859664e+21	-1.802618e+16	-2.936368e-03	1.611251e-04
1.698982e-13	6.250000e+04	6.471435e+04	6.471435e+04	1.502715e+01	9.703233e+00	9.676615e+00	2.661751e-02	7.017709e+20	8.158554e+15	9.274353e-04	1.499394e-04
1.766728e-13	6.250000e+04	6.724418e+04	6.724418e+04	1.496781e+01	9.289244e+00	9.262317e+00	2.692695e-02	5.710842e+20	8.256542e+15	6.230426e-04	1.381420e-04
1.837175e-13	6.250000e+04	7.009203e+04	7.009203e+04	1.490897e+01	8.775661e+00	8.748420e+00	2.724040e-02	9.136593e+20	1.755436e+16	8.100882e-04	1.252020e-04
1.910431e-13	6.250000e+04	7.351699e+04	7.351699e+04	1.484962e+01	8.140588e+00	8.113030e+00	2.755853e-02	-4.922474e+20	-1.376906e+16	-3.438240e-04	1.107307e-04
1.986609e-13	6.250000e+04	7.759428e+04	7.759428e+04	1.479122e+01	7.408038e+00	7.380160e+00	2.787815e-02	-2.459297e+20	-1.102287e+16	-1.311456e-04	9.547145e-05
2.065823e-13	6.250000e+04	8.272872e+04	8.272872e+04	1.473268e+01	6.549116e+00	6.520913e+00	2.820352e-02	7.916001e+19	6.570407e+15	3.064189e-05	7.916376e-05
2.148197e-13	6.250000e+04	8.938136e+04	8.938136e+04	1.467408e+01	5.531927e+00	5.503396e+00	2.853102e-02	4.248545e+20	8.200833e+16	1.117112e-04	6.189129e-05
2.233855e-13	6.250000e+04	9.901560e+04	9.901560e+04	1.461665e+01	4.269178e+00	4.240317e+00	2.886157e-02	4.772581e+19	3.365363e+16	7.521880e-06	4.311622e-05
2.322928e-13	6.250000e+04	1.172141e+05	1.172141e+05	1.455826e+01	2.528836e+00	2.499638e+00	2.919745e-02	9.780860e+17	9.457445e+15	6.630838e-08	2.157450e-05
2.415554e-13	6.250000e+04	1.733198e+04	1.733198e+04	1.450125e+01	2.992214e-02	3.876880e-04	2.953446e-02	2.890941e+08	1.205246e+16	2.772611e-13	1.726412e-06
2.511872e-13	6.250000e+04	8.979926e+02	8.979926e+02	1.444297e+01	2.988511e-02	6.584328e-06	2.987853e-02	4.337393e+08	1.819509e+16	1.114182e-06	3.327991e-05
2.612032e-13	6.250000e+04	4.625198e+02	4.625198e+02	1.438607e+01	3.022584e-02	3.323085e-06	3.022251e-02	-1.589424e+07	-6.300113e+14	-1.126366e-06	6.535036e-05
2.716185e-13	6.250000e+04	3.112747e+02	3.112747e+02	1.432911e+01	3.057709e-02	2.367616e-06	3.057472e-02	1.651253e+06	6.177784e+13	8.475902e-07	9.823186e-05
2.824491e-13	6.250000e+04	2.344818e+02	2.344818e+02	1.427236e+01	3.093192e-02	1.913869e-06	3.093001e-02	4.124252e+05	1.456500e+13	8.727511e-07	1.319161e-04
2.937116e-13	6.250000e+04	1.880298e+02	1.880298e+02	1.421605e+01	3.129096e-02	1.646843e-06	3.128931e-02	1.761225e+05	5.871117e+12	1.124018e-06	1.664149e-04
3.054231e-13	6.250000e+04	1.571144e+02	1.571144e+02	1.415917e+01	3.165228e-02	1.471551e-06	3.165081e-02	8.837837e+04	2.781767e+12	1.384707e-06	2.014602e-04
3.176017e-13	6.250000e+04	1.347508e+02	1.347508e+02	1.410322e+01	3.202110e-02	1.344769e-06	3.201976e-02	6.840444e+04	2.031903e+12	2.309500e-06	2.376319e-04
3.302659e-13	6.250000e+04	1.180858e+02	1.180858e+02	1.404746e+01	3.238975e-02	1.250080e-06	3.238850e-02	6.032864e+04	1.692332e+12	3.941174e-06	2.742898e-04
3.434350e-13	6.250000e+04	1.050911e+02	1.050911e+02	1.399157e+01	3.276474e-02	1.175903e-06	3.276357e-02	5.493237e+04	1.454770e+12	6.428197e-06	3.117746e-04
3.571293e-13	6.250000e+04	9.457399e+01	9.457399e+01	1.393621e+01	3.314242e-02	1.115521e-06	3.314130e-02	5.264501e+04	1.316547e+12	1.043734e-05	3.504390e-04
3.713696e-13	6.250000e+04	8.598962e+01	8.598962e+01	1.388098e+01	3.352741e-02	1.066034e-06	3.352635e-02	5.066843e+04	1.196017e+12	1.616586e-05	3.899007e-04
3.861777e-13	6.250000e+04	7.875592e+01	7.875592e+01	1.382605e+01	3.391399e-02	1.023601e-06	3.391297e-02	4.932061e+04	1.099345e+12	2.441764e-05	4.306215e-04
4.015763e-13	6.250000e+04	7.243957e+01	7.243957e+01	1.377129e+01	3.430829e-02	9.849305e-07	3.430731e-02	4.815852e+04	1.013159e+12	3.621471e-05	4.736126e-04
4.175889e-13	6.250000e+04	6.701332e+01	6.701332e+01	1.371635e+01	3.470389e-02	9.516957e-07	3.470294e-02	4.688088e+04	9.313329e+11	5.203329e-05	5.178655e-04
4.342400e-13	6.250000e+04	6.233754e+01	6.233754e+01	1.366179e+01	3.510613e-02	9.231130e-07	3.510521e-02	4.574771e+04	8.579355e+11	7.289746e-05	5.631619e-04
4.515551e-13	6.250000e+04	5.830859e+01	5.830859e+01	1.360758e+01	3.550899e-02	8.983603e-07	3.550809e-02	4.474409e+04	7.925821e+11	9.957815e-05	6.089838e-04
4.695605e-13	6.250000e+04	5.476411e+01	5.476411e+01	1.355362e+01	3.592012e-02	8.763498e-07	3.591925e-02	4.384661e+04	7.332415e+11	1.335203e-04	6.559063e-04
4.882840e-13	6.250000e+04	5.159805e+01	5.159805e+01	1.349971e+01	3.633501e-02	8.570928e-07	3.633416e-02	4.282581e+04	6.762058e+11	1.756429e-04	7.041936e-04
5.077540e-13	6.250000e+04	4.878216e+01	4.878216e+01	1.344570e+01	3.675450e-02	8.399488e-07	3.675366e-02	4.188805e+04	6.245077e+11	2.274450e-04	7.534414e-04
5.280004e-13	6.250000e+04	4.627645e+01	4.627645e+01	1.339222e+01	3.717907e-02	8.248236e-07	3.717824e-02	4.097587e+04	5.768138e+11	2.896139e-04	8.034123e-04
5.490540e-13	6.250000e+04	4.402751e+01	4.402751e+01	1.333914e+01	3.760781e-02	8.110823e-07	3.760700e-02	4.022015e+04	5.346300e+11	3.646821e-04	8.541890e-04
5.709472e-13	6.250000e+04	4.195004e+01	4.195004e+01	1.328541e+01	3.804025e-02	7.988840e-07	3.803945e-02	3.928318e+04	4.931625e+11	4.535615e-04	9.067989e-04
5.937134e-13	6.250000e+04	4.005860e+01	4.005860e+01	1.323283e+01	3.848028e-02	7.878455e-07	3.847949e-02	3.844093e+04	4.556201e+11	5.589929e-04	9.605997e-04
6.173873e-13	6.250000e+04	3.836873e+01	3.836873e+01	1.318027e+01	3.892256e-02	7.779593e-07	3.892178e-02	3.770299e+04	4.220547e+11	6.801107e-04	1.014434e-03
6.420053e-13	6.250000e+04	3.677837e+01	3.677837e+01	1.312786e+01	3.936931e-02	7.690889e-07	3.936854e-02	3.684388e+04	3.895619e+11	8.212858e-04	1.070447e-03
6.676048e-13	6.250000e+04	3.533127e+01	3.533127e+01	1.307538e+01	3.982137e-02	7.610603e-07	3.982060e-02	3.606890e+04	3.602070e+11	9.827151e-04	1.127085e-03
6.942252e-13	6.250000e+04	3.398120e+01	3.398120e+01	1.302345e+01	4.028321e-02	7.538437e-07	4.028246e-02	3.531813e+04	3.329486e+11	1.169218e-03	1.185456e-03
7.219070e-13	6.250000e+04	3.276347e+01	3.276347e+01	1.297123e+01	4.074434e-02	7.472703e-07	4.074359e-02	3.467869e+04	3.088349e+11	1.377858e-03	1.243591e-03
7.506925e-13	6.250000e+04	3.161230e+01	3.161230e+01	1.291976e+01	4.121277e-02	7.413820e-07	4.121203e-02	3.399416e+04	2.859205e+11	1.615159e-03	1.303694e-03
7.806259e-13	6.250000e+04	3.050725e+01	3.050725e+01	1.286849e+01	4.168989e-02	7.361826e-07	4.168916e-02	3.317207e+04	2.634017e+11	1.882992e-03	1.366557e-03
8.117529e-13	6.250000e+04	2.949770e+01	2.949770e+01	1.281673e+01	4.216549e-02	7.313429e-07	4.216476e-02	3.247356e+04	2.436375e+11	2.181126e-03	1.429450e-03
8.441211e-13	6.250000e+04	2.856752e+01	2.856752e+01	1.276535e+01	4.264999e-02	7.270794e-07	4.264927e-02	3.186619e+04	2.258059e+11	2.512226e-03	1.492954e-03
8.777799e-13	6.250000e+04	2.768175e+01	2.768175e+01	1.271433e+01	4.314054e-02	7.233074e-07	4.313982e-02	3.121194e+04	2.088781e+11	2.880342e-03	1.558447e-03
9.127808e-13	6.250000e+04	2.683267e+01	2.683267e+01	1.266410e+01	4.363477e-02	7.199043e-07	4.363405e-02	3.048635e+04	1.927268e+11	3.287587e-03	1.626181e-03
9.491773e-13	6.250000e+04	2.605910e+01	2.605910e+01	1.261296e+01	4.413597e-02	7.169135e-07	4.413525e-02	2.991802e+04	1.786363e+11	3.734454e-03	1.693687e-03
9.870252e-13	6.250000e+04	2.532290e+01	2.532290e+01	1.256314e+01	4.463998e-02	7.142899e-07	4.463927e-02	2.931178e+04	1.653569e+11	4.222465e-03	1.762830e-03
1.026382e-12	6.250000e+04	2.460806e+01	2.460806e+01	1.251322e+01	4.515019e-02	7.119705e-07	4.514948e-02	2.863922e+04	1.526382e+11	4.760641e-03	1.834772e-03
1.067309e-12	6.250000e+04	2.395115e+01	2.395115e+01	1.246294e+01	4.566865e-02	7.100360e-07	4.566794e-02	2.808099e+04	1.413584e+11	5.344070e-03	1.906742e-03
1.109867e-12	6.250000e+04	2.333068e+01	2.333068e+01	1.241270e+01	4.619060e-02	7.083050e-07	4.618989e-02	2.755661e+04	1.310563e+11	5.979706e-03	1.979822e-03
1.154122e-12	6.250000e+04	2.272804e+01	2.272804e+01	1.236319e+01	4.671855e-02	7.069142e-07	4.671785e-02	2.694084e+04	1.210498e+11	6.663353e-03	2.055547e-03
1.200142e-12	6.250000e+04	2.214674e+01	2.214674e+01	1.231334e+01	4.725588e-02	7.057991e-07	4.725517e-02	2.633130e+04	1.117360e+11	7.413348e-03	2.133762e-03
1.247997e-12	6.250000e+04	2.162572e+01	2.162572e+01	1.226428e+01	4.779397e-02	7.048692e-07	4.779327e-02	2.587260e+04	1.037467e+11	8.205001e-03	2.210052e-03
1.297760e-12	6.250000e+04	2.109127e+01	2.109127e+01	1.221464e+01	4.833797e-02	7.039995e-07	4.833726e-02	2.527315e+04	9.576738e+10	9.083154e-03	2.291847e-03
1.349507e-12	6.250000e+04	2.058333e+01	2.058333e+01	1.216578e+01	4.889101e-02	7.021993e-07	4.889031e-02	2.476812e+04	8.866414e+10	1.005556e-02	2.375272e-03
1.403318e-12	6.250000e+04	2.008840e+01	2.008840e+01	1.211746e+01	4.944895e-02	7.006385e-07	4.944825e-02	2.424140e+04	8.199215e+10	1.111531e-02	2.461567e-03
1.459275e-12	6.250000e+04	1.961324e+01	1.961324e+01	1.206871e+01	5.001267e-02	6.992665e-07	5.001197e-02	2.371234e+04	7.578347e+10	1.225515e-02	2.549943e-03
1.517462e-12	6.250000e+04	1.916128e+01	1.916128e+01	1.202001e+01	5.058034e-02	6.972748e-07	5.057964e-02	2.325568e+04	7.024577e+10	1.350511e-02	2.639717e-03
1.577970e-12	6.250000e+04	1.873019e+01	1.873019e+01	1.197168e+01	5.115893e-02	6.956376e-07	5.115824e-02	2.282070e+04	6.512107e+10	1.484939e-02	2.731362e-03
1.640891e-12	6.250000e+04	1.830622e+01	1.830622e+01	1.192373e+01	5.173843e-02	6.942161e-07	5.173774e-02	2.231130e+04	6.018088e+10	1.627883e-02	2.826277e-03
1.706320e-12	6.250000e+04	1.789609e+01	1.789609e+01	1.187547e+01	5.232862e-02	6.931217e-07	5.232792e-02	2.179225e+04	5.554000e+10	1.780747e-02	2.924025e-03
1.774359e-12	6.250000e+04	1.751391e+01	1.751391e+01	1.182805e+01	5.292070e-02	6.921917e-07	5.292001e-02	2.134683e+04	5.142869e+10	1.943161e-02	3.021638e-03
1.845110e-12	6.250000e+04	1.714423e+01	1.714423e+01	1.178034e+01	5.352440e-02	6.915313e-07	5.352371e-02	2.089883e+04	4.757328e+10	2.116527e-02	3.122007e-03
1.918683e-12	6.250000e+04	1.680824e+01	1.680824e+01	1.173260e+01	5.413498e-02	6.911035e-07	5.413429e-02	2.055352e+04	4.420753e+10	2.298088e-02	3.220741e-03
1.995189e-12	6.250000e+04	1.646539e+01	1.646539e+01	1.168519e+01	5.474776e-02	6.908412e-07	5.474707e-02	2.012108e+04	4.090907e+10	2.493919e-02	3.325020e-03
2.074746e-12	6.250000e+04	1.613059e+01	1.613059e+01	1.163833e+01	5.536693e-02	6.907734e-07	5.536624e-02	1.964504e+04	3.775727e+10	2.698313e-02	3.432417e-03
2.157475e-12	6.250000e+04	1.581312e+01	1.581312e+01	1.159095e+01	5.599770e-02	6.909512e-07	5.599701e-02	1.920627e+04	3.488124e+10	2.913709e-02	3.541218e-03
2.243503e-12	6.250000e+04	1.552505e+01	1.552505e+01	1.154458e+01	5.663005e-02	6.911959e-07	5.662936e-02	1.888666e+04	3.242802e+10	3.141093e-02	3.647655e-03
2.332961e-12	6.250000e+04	1.521782e+01	1.521782e+01	1.149794e+01	5.727071e-02	6.912778e-07	5.727002e-02	1.841478e+04	2.988847e+10	3.384510e-02	3.763398e-03
2.425987e-12	6.250000e+04	1.494532e+01	1.494532e+01	1.145131e+01	5.791727e-02	6.909893e-07	5.791658e-02	1.811287e+04	2.779373e+10	3.643778e-02	3.875277e-03
2.522721e-12	6.250000e+04	1.466107e+01	1.466107e+01	1.140548e+01	5.857446e-02	6.909617e-07	5.857377e-02	1.769384e+04	2.566141e+10	3.918182e-02	3.995237e-03
2.623313e-12	6.250000e+04	1.439268e+01	1.439268e+01	1.135902e+01	5.923844e-02	6.910885e-07	5.923775e-02	1.732125e+04	2.374440e+10	4.206906e-02	4.115874e-03
2.727916e-12	6.250000e+04	1.412810e+01	1.412810e+01	1.131276e+01	5.990692e-02	6.913910e-07	5.990623e-02	1.691920e+04	2.192778e+10	4.508704e-02	4.240267e-03
2.836690e-12	6.250000e+04	1.389108e+01	1.389108e+01	1.126760e+01	6.058230e-02	6.918667e-07	6.058161e-02	1.662924e+04	2.037715e+10	4.822630e-02	4.361239e-03
2.949801e-12	6.250000e+04	1.363911e+01	1.363911e+01	1.122152e+01	6.126109e-02	6.924207e-07	6.126039e-02	1.621886e+04	1.879736e+10	5.154442e-02	4.491576e-03
3.067423e-12	6.250000e+04	1.340878e+01	1.340878e+01	1.117588e+01	6.195611e-02	6.932950e-07	6.195541e-02	1.589181e+04	1.740816e+10	5.499440e-02	4.620563e-03
3.189735e-12	6.250000e+04	1.318671e+01	1.318671e+01	1.113105e+01	6.265013e-02	6.942111e-07	6.264944e-02	1.556740e+04	1.612895e+10	5.856325e-02	4.751006e-03
3.316923e-12	6.250000e+04	1.296497e+01	1.296497e+01	1.108569e+01	6.335607e-02	6.953081e-07	6.335538e-02	1.521945e+04	1.490932e+10	6.232066e-02	4.886710e-03
3.449183e-12	6.250000e+04	1.275708e+01	1.275708e+01	1.104048e+01	6.406799e-02	6.965324e-07	6.406729e-02	1.491231e+04	1.381464e+10	6.620328e-02	5.022150e-03
3.586717e-12	6.250000e+04	1.254710e+01	1.254710e+01	1.099547e+01	6.478693e-02	6.972510e-07	6.478623e-02	1.458440e+04	1.277767e+10	7.034974e-02	5.163497e-03
3.729736e-12	6.250000e+04	1.235412e+01	1.235412e+01	1.095078e+01	6.550959e-02	6.977908e-07	6.550889e-02	1.432656e+04	1.187456e+10	7.467468e-02	5.302650e-03
3.878456e-12	6.250000e+04	1.215868e+01	1.215868e+01	1.090618e+01	6.624530e-02	6.985621e-07	6.624460e-02	1.403142e+04	1.099832e+10	7.920653e-02	5.448396e-03
4.033107e-12	6.250000e+04	1.195905e+01	1.195905e+01	1.086193e+01	6.699447e-02	6.994886e-07	6.699377e-02	1.369100e+04	1.014472e+10	8.395429e-02	5.601990e-03
4.193925e-12	6.250000e+04	1.177615e+01	1.177615e+01	1.081978e+01	6.773886e-02	7.004804e-07	6.773816e-02	1.341409e+04	9.405281e+09	8.884549e-02	5.752207e-03
4.361155e-12	6.250000e+04	1.160070e+01	1.160070e+01	1.077356e+01	6.849857e-02	7.017416e-07	6.849787e-02	1.314720e+04	8.718175e+09	9.386503e-02	5.904694e-03
4.535054e-12	6.250000e+04	1.143138e+01	1.143138e+01	1.073706e+01	6.927311e-02	7.031195e-07	6.927241e-02	1.290628e+04	8.090541e+09	9.917430e-02	6.059908e-03
4.715886e-12	6.250000e+04	1.125489e+01	1.125489e+01	1.069055e+01	7.005883e-02	7.045795e-07	7.005813e-02	1.259856e+04	7.464600e+09	1.046421e-01	6.224747e-03
4.903929e-12	6.250000e+04	1.108720e+01	1.108720e+01	1.064214e+01	7.081529e-02	7.061816e-07	7.081459e-02	1.229861e+04	6.905908e+09	1.101129e-01	6.387122e-03
5.099470e-12	6.250000e+04	1.093018e+01	1.093018e+01	1.060265e+01	7.162948e-02	7.080109e-07	7.162877e-02	1.206368e+04	6.397654e+09	1.159935e-01	6.553364e-03
5.302808e-12	6.250000e+04	1.077485e+01	1.077485e+01	1.055845e+01	7.241014e-02	7.098289e-07	7.240943e-02	1.179626e+04	5.925807e+09	1.218370e-01	6.720291e-03
5.514255e-12	6.250000e+04	1.062090e+01	1.062090e+01	1.051630e+01	7.323258e-02	7.110822e-07	7.323187e-02	1.155430e+04	5.485574e+09	1.282416e-01	6.895141e-03
5.734132e-12	6.250000e+04	1.047512e+01	1.046844e+01	1.047512e+01	7.402277e-02	7.121282e-07	7.402206e-02	1.129442e+04	5.082030e+09	1.343263e-01	7.066535e-03
5.962777e-12	6.250000e+04	1.043581e+01	1.032265e+01	1.043581e+01	7.484627e-02	7.134162e-07	7.484556e-02	1.107607e+04	4.715577e+09	1.342289e-01	7.172061e-03
6.200539e-12	6.250000e+04	1.039289e+01	1.015937e+01	1.039289e+01	7.567496e-02	7.090889e-07	7.567425e-02	1.083908e+04	4.367487e+09	1.340915e-01	7.281414e-03
6.447782e-12	6.250000e+04	1.035382e+01	9.994519e+00	1.035382e+01	7.653551e-02	7.026145e-07	7.653481e-02	1.063773e+04	4.050737e+09	1.341027e-01	7.392008e-03
6.704883e-12	6.250000e+04	1.031222e+01	9.832330e+00	1.031222e+01	7.735754e-02	6.965073e-07	7.735685e-02	1.040597e+04	3.756377e+09	1.338485e-01	7.501543e-03
6.972236e-12	6.250000e+04	1.026484e+01	9.668813e+00	1.026484e+01	7.822011e-02	6.908718e-07	7.821942e-02	1.015664e+04	3.468629e+09	1.336842e-01	7.620197e-03
7.250249e-12	6.250000e+04	1.023242e+01	9.523870e+00	1.023242e+01	7.910005e-02	6.855935e-07	7.909937e-02	9.994997e+03	3.227742e+09	1.336542e-01	7.730339e-03
7.539349e-12	6.250000e+04	1.017899e+01	9.363849e+00	1.017899e+01	7.997682e-02	6.804729e-07	7.997614e-02	9.720655e+03	2.970810e+09	1.334329e-01	7.857048e-03
7.839975e-12	6.250000e+04	1.014720e+01	9.225548e+00	1.014720e+01	8.084454e-02	6.755808e-07	8.084386e-02	9.565194e+03	2.769749e+09	1.333689e-01	7.967180e-03
8.152590e-12	6.250000e+04	1.010193e+01	9.080333e+00	1.010193e+01	8.172780e-02	6.708820e-07	8.172713e-02	9.337547e+03	2.560848e+09	1.331383e-01	8.090318e-03
8.477669e-12	6.250000e+04	1.006382e+01	8.944265e+00	1.006382e+01	8.266378e-02	6.663704e-07	8.266311e-02	9.165232e+03	2.374473e+09	1.331743e-01	8.213956e-03
8.815711e-12	6.250000e+04	1.003580e+01	8.818957e+00	1.003580e+01	8.359966e-02	6.619531e-07	8.359900e-02	9.044151e+03	2.214854e+09	1.332600e-01	8.330148e-03
9.167232e-12	6.250000e+04	9.985264e+00	8.679540e+00	9.985264e+00	8.456884e-02	6.578499e-07	8.456818e-02	8.808640e+03	2.036372e+09	1.331074e-01	8.469364e-03
9.532769e-12	6.250000e+04	9.928813e+00	8.536890e+00	9.928813e+00	8.535500e-02	6.534222e-07	8.535434e-02	8.514882e+03	1.879464e+09	1.323681e-01	8.596697e-03
9.912883e-12	6.250000e+04	9.900913e+00	8.419580e+00	9.900913e+00	8.634496e-02	6.493075e-07	8.634431e-02	8.407016e+03	1.751689e+09	1.325431e-01	8.720909e-03
1.030815e-11	6.250000e+04	9.847037e+00	8.285211e+00	9.847037e+00	8.723799e-02	6.452325e-07	8.723735e-02	8.149855e+03	1.612952e+09	1.320423e-01	8.859314e-03
1.071918e-11	6.250000e+04	9.814840e+00	8.169421e+00	9.814840e+00	8.821868e-02	6.411451e-07	8.821804e-02	8.019766e+03	1.500924e+09	1.320799e-01	8.988295e-03
1.114660e-11	6.250000e+04	9.771713e+00	8.048519e+00	9.771713e+00	8.923118e-02	6.375201e-07	8.923054e-02	7.837535e+03	1.385467e+09	1.319524e-01	9.131581e-03
1.159107e-11	6.250000e+04	9.733664e+00	7.934623e+00	9.733664e+00	9.027461e-02	6.343110e-07	9.027398e-02	7.683358e+03	1.281513e+09	1.319048e-01	9.274474e-03
1.205325e-11	6.250000e+04	9.707846e+00	7.828823e+00	9.707846e+00	9.129947e-02	6.291689e-07	9.129884e-02	7.597664e+03	1.197674e+09	1.321774e-01	9.404710e-03
1.253387e-11	6.250000e+04	9.649440e+00	7.702759e+00	9.649440e+00	9.220068e-02	6.256362e-07	9.220005e-02	7.330978e+03	1.100250e+09	1.314446e-01	9.555029e-03
1.303365e-11	6.250000e+04	9.617061e+00	7.595984e+00	9.617061e+00	9.316662e-02	6.209426e-07	9.316600e-02	7.206014e+03	1.026581e+09	1.313937e-01	9.687640e-03
1.355336e-11	6.250000e+04	9.574842e+00	7.486035e+00	9.574842e+00	9.422084e-02	6.169616e-07	9.422022e-02	7.043008e+03	9.484693e+08	1.312778e-01	9.840459e-03
1.409379e-11	6.250000e+04	9.538468e+00	7.383535e+00	9.538468e+00	9.539670e-02	6.139372e-07	9.539608e-02	6.915621e+03	8.753153e+08	1.313800e-01	1.000126e-02
1.465577e-11	6.250000e+04	9.512233e+00	7.287055e+00	9.512233e+00	9.648931e-02	6.089727e-07	9.648870e-02	6.833947e+03	8.171009e+08	1.316287e-01	1.014371e-02
1.524016e-11	6.250000e+04	9.464527e+00	7.177309e+00	9.464527e+00	9.744312e-02	6.056689e-07	9.744252e-02	6.635825e+03	7.553339e+08	1.310665e-01	1.029561e-02
1.584785e-11	6.250000e+04	9.406118e+00	7.060488e+00	9.406118e+00	9.824994e-02	6.005749e-07	9.824934e-02	6.387815e+03	6.977355e+08	1.301342e-01	1.044532e-02
1.647978e-11	6.250000e+04	9.378616e+00	6.970499e+00	9.378616e+00	9.951139e-02	5.969526e-07	9.951080e-02	6.312866e+03	6.469378e+08	1.305041e-01	1.061046e-02
1.713690e-11	6.250000e+04	9.356096e+00	6.883849e+00	9.356096e+00	1.007513e-01	5.925890e-07	1.007507e-01	6.259424e+03	6.029500e+08	1.309641e-01	1.076852e-02
1.782022e-11	6.250000e+04	9.307076e+00	6.780993e+00	9.307076e+00	1.017846e-01	5.886511e-07	1.017840e-01	6.073779e+03	5.559670e+08	1.304620e-01	1.093626e-02
1.853079e-11	6.250000e+04	9.257036e+00	6.675770e+00	9.257036e+00	1.026291e-01	5.844868e-07	1.026285e-01	5.875883e+03	5.160844e+08	1.296596e-01	1.108660e-02
1.926970e-11	6.250000e+04	9.236367e+00	6.598455e+00	9.236367e+00	1.041271e-01	5.812199e-07	1.041265e-01	5.845371e+03	4.775227e+08	1.304360e-01	1.127360e-02
2.003806e-11	6.250000e+04	9.186146e+00	6.496894e+00	9.186146e+00	1.050013e-01	5.768019e-07	1.050007e-01	5.653630e+03	4.429502e+08	1.296439e-01	1.143039e-02
2.083707e-11	6.250000e+04	9.144508e+00	6.403903e+00	9.144508e+00	1.060637e-01	5.732963e-07	1.060631e-01	5.510965e+03	4.105768e+08	1.292758e-01	1.159862e-02
2.166793e-11	6.250000e+04	9.103744e+00	6.315151e+00	9.103744e+00	1.072429e-01	5.701407e-07	1.072423e-01	5.380022e+03	3.792634e+08	1.290551e-01	1.178009e-02
2.253193e-11	6.250000e+04	9.067328e+00	6.227679e+00	9.067328e+00	1.083380e-01	5.660460e-07	1.083375e-01	5.264891e+03	3.527643e+08	1.288499e-01	1.194818e-02
2.343038e-11	6.250000e+04	9.036019e+00	6.149639e+00	9.036019e+00	1.097229e-01	5.630531e-07	1.097223e-01	5.185102e+03	3.260407e+08	1.291109e-01	1.214283e-02
2.436465e-11	6.250000e+04	8.993368e+00	6.060279e+00	8.993368e+00	1.107253e-01	5.589051e-07	1.107247e-01	5.044093e+03	3.030744e+08	1.286064e-01	1.231188e-02
2.533617e-11	6.250000e+04	8.960939e+00	5.982558e+00	8.960939e+00	1.120451e-01	5.560696e-07	1.120446e-01	4.957062e+03	2.807109e+08	1.286910e-01	1.250373e-02
2.634644e-11	6.250000e+04	8.914225e+00	5.896076e+00	8.914225e+00	1.131256e-01	5.534492e-07	1.131250e-01	4.807204e+03	2.594707e+08	1.281049e-01	1.269046e-02
2.739698e-11	6.250000e+04	8.885108e+00	5.820856e+00	8.885108e+00	1.144120e-01	5.502009e-07	1.144114e-01	4.733762e+03	2.414619e+08	1.282284e-01	1.287683e-02
2.848942e-11	6.250000e+04	8.841820e+00	5.738471e+00	8.841820e+00	1.155130e-01	5.470008e-07	1.155125e-01	4.602481e+03	2.237885e+08	1.277542e-01	1.306439e-02
2.962542e-11	6.250000e+04	8.823109e+00	5.676925e+00	8.823109e+00	1.172081e-01	5.447840e-07	1.172075e-01	4.582688e+03	2.071726e+08	1.285593e-01	1.328422e-02
3.080671e-11	6.250000e+04	8.778165e+00	5.595874e+00	8.778165e+00	1.182935e-01	5.427343e-07	1.182930e-01	4.445465e+03	1.919163e+08	1.279351e-01	1.347588e-02
3.203511e-11	6.250000e+04	8.730572e+00	5.513503e+00	8.730572e+00	1.193026e-01	5.401181e-07	1.193021e-01	4.301188e+03	1.779667e+08	1.271939e-01	1.366492e-02
3.331249e-11	6.250000e+04	8.697113e+00	5.445119e+00	8.697113e+00	1.207308e-01	5.381580e-07	1.207303e-01	4.221256e+03	1.645703e+08	1.272499e-01	1.388171e-02
3.464081e-11	6.250000e+04	8.664100e+00	5.377360e+00	8.664100e+00	1.221526e-01	5.367366e-07	1.221521e-01	4.142223e+03	1.523070e+08	1.272645e-01	1.409871e-02
3.602209e-11	6.250000e+04	8.609269e+00	5.293900e+00	8.609269e+00	1.230019e-01	5.346191e-07	1.230013e-01	3.976063e+03	1.412195e+08	1.260995e-01	1.428714e-02
3.745845e-11	6.250000e+04	8.578807e+00	5.229357e+00	8.578807e+00	1.244681e-01	5.330154e-07	1.244676e-01	3.910057e+03	1.308857e+08	1.262234e-01	1.450879e-02
3.895208e-11	6.250000e+04	8.545982e+00	5.162840e+00	8.545982e+00	1.257872e-01	5.313973e-07	1.257867e-01	3.832581e+03	1.217052e+08	1.261168e-01	1.471887e-02
4.050527e-11	6.250000e+04	8.522095e+00	5.107124e+00	8.522095e+00	1.275371e-01	5.301601e-07	1.275365e-01	3.796077e+03	1.125001e+08	1.266760e-01	1.496546e-02
4.212039e-11	6.250000e+04	8.463369e+00	5.023627e+00	8.463369e+00	1.282042e-01	5.289832e-07	1.282036e-01	3.622968e+03	1.046053e+08	1.251524e-01	1.514812e-02
4.379992e-11	6.250000e+04	8.432922e+00	4.961999e+00	8.432922e+00	1.296224e-01	5.277281e-07	1.296219e-01	3.558628e+03	9.724824e+07	1.251652e-01	1.537100e-02
4.554641e-11	6.250000e+04	8.401130e+00	4.901493e+00	8.401130e+00	1.310873e-01	5.270058e-07	1.310868e-01	3.491651e+03	9.020437e+07	1.251508e-01	1.560353e-02
4.736254e-11	6.250000e+04	8.367421e+00	4.843158e+00	8.367421e+00	1.326375e-01	5.268743e-07	1.326370e-01	3.421602e+03	8.334857e+07	1.251303e-01	1.585166e-02
4.925110e-11	6.250000e+04	8.325223e+00	4.777450e+00	8.325223e+00	1.338498e-01	5.264314e-07	1.338493e-01	3.320508e+03	7.728866e+07	1.245421e-01	1.607762e-02
5.121495e-11	6.250000e+04	8.291462e+00	4.716282e+00	8.291462e+00	1.351751e-01	5.258305e-07	1.351745e-01	3.247702e+03	7.196036e+07	1.243117e-01	1.630292e-02
5.325712e-11	6.250000e+04	8.255741e+00	4.658963e+00	8.255741e+00	1.366761e-01	5.257645e-07	1.366756e-01	3.174039e+03	6.655023e+07	1.241433e-01	1.655528e-02
5.538071e-11	6.250000e+04	8.218148e+00	4.602157e+00	8.218148e+00	1.381883e-01	5.264775e-07	1.381877e-01	3.096228e+03	6.144368e+07	1.238952e-01	1.681501e-02
5.758898e-11	6.250000e+04	8.183087e+00	4.546700e+00	8.183087e+00	1.397023e-01	5.267951e-07	1.397018e-01	3.026642e+03	5.687790e+07	1.237276e-01	1.707208e-02
5.988531e-11	6.250000e+04	8.143339e+00	4.483922e+00	8.143339e+00	1.408120e-01	5.267156e-07	1.408115e-01	2.937938e+03	5.306943e+07	1.230612e-01	1.729168e-02
6.227320e-11	6.250000e+04	8.111765e+00	4.434322e+00	8.111765e+00	1.425660e-01	5.275199e-07	1.425655e-01	2.883588e+03	4.896131e+07	1.231537e-01	1.757522e-02
6.475630e-11	6.250000e+04	8.077523e+00	4.376931e+00	8.077523e+00	1.438780e-01	5.276958e-07	1.438775e-01	2.815314e+03	4.566195e+07	1.228081e-01	1.781215e-02
6.733842e-11	6.250000e+04	8.037871e+00	4.321312e+00	8.037871e+00	1.452540e-01	5.287779e-07	1.452535e-01	2.735802e+03	4.231014e+07	1.223125e-01	1.807120e-02
7.002350e-11	6.250000e+04	8.004405e+00	4.271129e+00	8.004405e+00	1.468629e-01	5.299726e-07	1.468623e-01	2.676359e+03	3.917278e+07	1.221772e-01	1.834775e-02
7.281564e-11	6.250000e+04	7.977394e+00	4.226339e+00	7.977394e+00	1.487512e-01	5.308126e-07	1.487507e-01	2.637431e+03	3.621416e+07	1.224523e-01	1.864659e-02
7.571912e-11	6.250000e+04	7.928471e+00	4.161655e+00	7.928471e+00	1.495268e-01	5.318571e-07	1.495262e-01	2.531056e+03	3.386158e+07	1.211841e-01	1.885947e-02
7.873837e-11	6.250000e+04	7.906863e+00	4.124858e+00	7.906863e+00	1.517853e-01	5.334616e-07	1.517848e-01	2.510365e+03	3.115931e+07	1.218448e-01	1.919666e-02
8.187801e-11	6.250000e+04	7.860332e+00	4.065602e+00	7.860332e+00	1.527665e-01	5.351420e-07	1.527659e-01	2.415881e+03	2.903590e+07	1.207709e-01	1.943512e-02
8.514285e-11	6.250000e+04	7.835694e+00	4.025157e+00	7.835694e+00	1.547996e-01	5.366704e-07	1.547991e-01	2.385668e+03	2.683866e+07	1.211473e-01	1.975570e-02
8.853787e-11	6.250000e+04	7.794424e+00	3.970476e+00	7.794424e+00	1.559490e-01	5.382299e-07	1.559485e-01	2.308154e+03	2.502372e+07	1.203472e-01	2.000776e-02
9.206826e-11	6.250000e+04	7.754023e+00	3.920304e+00	7.754023e+00	1.573349e-01	5.404129e-07	1.573343e-01	2.237157e+03	2.320446e+07	1.197160e-01	2.029074e-02
9.573942e-11	6.250000e+04	7.720202e+00	3.872132e+00	7.720202e+00	1.588164e-01	5.421939e-07	1.588158e-01	2.182458e+03	2.160078e+07	1.193696e-01	2.057153e-02
9.955697e-11	6.250000e+04	7.688786e+00	3.831219e+00	7.688786e+00	1.607102e-01	5.445895e-07	1.607097e-01	2.137934e+03	1.994237e+07	1.193429e-01	2.090190e-02
1.035267e-10	6.250000e+04	7.659226e+00	3.791751e+00	7.659226e+00	1.626679e-01	5.468984e-07	1.626674e-01	2.098523e+03	1.842487e+07	1.194210e-01	2.123816e-02
1.076548e-10	6.250000e+04	7.620702e+00	3.742696e+00	7.620702e+00	1.639674e-01	5.492859e-07	1.639668e-01	2.034679e+03	1.716755e+07	1.187441e-01	2.151605e-02
1.119475e-10	6.250000e+04	7.587370e+00	3.701180e+00	7.587370e+00	1.657277e-01	5.517757e-07	1.657272e-01	1.986942e+03	1.589312e+07	1.185278e-01	2.184258e-02
1.164113e-10	6.250000e+04	7.553657e+00	3.655251e+00	7.553657e+00	1.671942e-01	5.540815e-07	1.671937e-01	1.936254e+03	1.482025e+07	1.181047e-01	2.213421e-02
1.210531e-10	6.250000e+04	7.520599e+00	3.616039e+00	7.520599e+00	1.690455e-01	5.569433e-07	1.690449e-01	1.891245e+03	1.370030e+07	1.179172e-01	2.247766e-02
1.258801e-10	6.250000e+04	7.488179e+00	3.577635e+00	7.488179e+00	1.709324e-01	5.598275e-07	1.709318e-01	1.848562e+03	1.266813e+07	1.177726e-01	2.282696e-02
1.308994e-10	6.250000e+04	7.452851e+00	3.535042e+00	7.452851e+00	1.724916e-01	5.626909e-07	1.724910e-01	1.798076e+03	1.177521e+07	1.172971e-01	2.314437e-02
1.361190e-10	6.250000e+04	7.418087e+00	3.495419e+00	7.418087e+00	1.742368e-01	5.657766e-07	1.742363e-01	1.751284e+03	1.090578e+07	1.169468e-01	2.348811e-02
1.415466e-10	6.250000e+04	7.383957e+00	3.452523e+00	7.383957e+00	1.757258e-01	5.686187e-07	1.757252e-01	1.704147e+03	1.017021e+07	1.164535e-01	2.379832e-02
1.471907e-10	6.250000e+04	7.350565e+00	3.408936e+00	7.350565e+00	1.771635e-01	5.715765e-07	1.771629e-01	1.659009e+03	9.505557e+06	1.159675e-01	2.410202e-02
1.530599e-10	6.250000e+04	7.316311e+00	3.373586e+00	7.316311e+00	1.790823e-01	5.750650e-07	1.790817e-01	1.616886e+03	8.778411e+06	1.156937e-01	2.447713e-02
1.591630e-10	6.250000e+04	7.285615e+00	3.338833e+00	7.285615e+00	1.810805e-01	5.784609e-07	1.810799e-01	1.581410e+03	8.122438e+06	1.155592e-01	2.485452e-02
1.655096e-10	6.250000e+04	7.249111e+00	3.298674e+00	7.249111e+00	1.825940e-01	5.819952e-07	1.825934e-01	1.534088e+03	7.558194e+06	1.149524e-01	2.518847e-02
1.721091e-10	6.250000e+04	7.219057e+00	3.264763e+00	7.219057e+00	1.846068e-01	5.853966e-07	1.846062e-01	1.501089e+03	7.001128e+06	1.148405e-01	2.557215e-02
1.789719e-10	6.250000e+04	7.182860e+00	3.220894e+00	7.182860e+00	1.858165e-01	5.887948e-07	1.858159e-01	1.453861e+03	6.562983e+06	1.140584e-01	2.586943e-02
1.861083e-10	6.250000e+04	7.147503e+00	3.184990e+00	7.147503e+00	1.875490e-01	5.926707e-07	1.875484e-01	1.412472e+03	6.087035e+06	1.135793e-01	2.623979e-02
1.935292e-10	6.250000e+04	7.113235e+00	3.149430e+00	7.113235e+00	1.892937e-01	5.964930e-07	1.892931e-01	1.373491e+03	5.651257e+06	1.131309e-01	2.661148e-02
2.012461e-10	6.250000e+04	7.079442e+00	3.110959e+00	7.079442e+00	1.908074e-01	6.001959e-07	1.908068e-01	1.334588e+03	5.276807e+06	1.125753e-01	2.695232e-02
2.092707e-10	6.250000e+04	7.048164e+00	3.080534e+00	7.048164e+00	1.929261e-01	6.042097e-07	1.929255e-01	1.303351e+03	4.876476e+06	1.124016e-01	2.737254e-02
2.176152e-10	6.250000e+04	7.018026e+00	3.052170e+00	7.018026e+00	1.952086e-01	6.083383e-07	1.952080e-01	1.274787e+03	4.497210e+06	1.123192e-01	2.781531e-02
2.262925e-10	6.250000e+04	6.980249e+00	3.011129e+00	6.980249e+00	1.963672e-01	6.123087e-07	1.963666e-01	1.230778e+03	4.215363e+06	1.114081e-01	2.813184e-02
2.353157e-10	6.250000e+04	6.946359e+00	2.974810e+00	6.946359e+00	1.979037e-01	6.163698e-07	1.979031e-01	1.194853e+03	3.935903e+06	1.108204e-01	2.849029e-02
2.446988e-10	6.250000e+04	6.918618e+00	2.949303e+00	6.918618e+00	2.004042e-01	6.206281e-07	2.004036e-01	1.171973e+03	3.625634e+06	1.108950e-01	2.896592e-02
2.544560e-10	6.250000e+04	6.883269e+00	2.914673e+00	6.883269e+00	2.019882e-01	6.248400e-07	2.019875e-01	1.135750e+03	3.377950e+06	1.102556e-01	2.934480e-02
2.646023e-10	6.250000e+04	6.853414e+00	2.884753e+00	6.853414e+00	2.040337e-01	6.291377e-07	2.040330e-01	1.108782e+03	3.135719e+06	1.100025e-01	2.977110e-02
2.751531e-10	6.250000e+04	6.821959e+00	2.854505e+00	6.821959e+00	2.060017e-01	6.334860e-07	2.060011e-01	1.080184e+03	2.911679e+06	1.096588e-01	3.019686e-02
2.861247e-10	6.250000e+04	6.787575e+00	2.819094e+00	6.787575e+00	2.074795e-01	6.378275e-07	2.074788e-01	1.046769e+03	2.722547e+06	1.089855e-01	3.056754e-02
2.975337e-10	6.250000e+04	6.756932e+00	2.792664e+00	6.756932e+00	2.097106e-01	6.424379e-07	2.097100e-01	1.021158e+03	2.517622e+06	1.087518e-01	3.103637e-02
3.093977e-10	6.250000e+04	6.722213e+00	2.757899e+00	6.722213e+00	2.111342e-01	6.468891e-07	2.111336e-01	9.884345e+02	2.355889e+06	1.080134e-01	3.140844e-02
3.217348e-10	6.250000e+04	6.691529e+00	2.732388e+00	6.691529e+00	2.134082e-01	6.516024e-07	2.134076e-01	9.640298e+02	2.177883e+06	1.077842e-01	3.189230e-02
3.345637e-10	6.250000e+04	6.659201e+00	2.703752e+00	6.659201e+00	2.153381e-01	6.562589e-07	2.153374e-01	9.369789e+02	2.023604e+06	1.073274e-01	3.233693e-02
3.479042e-10	6.250000e+04	6.627736e+00	2.670781e+00	6.627736e+00	2.169464e-01	6.608092e-07	2.169457e-01	9.102319e+02	1.894043e+06	1.067622e-01	3.273311e-02
3.617767e-10	6.250000e+04	6.594253e+00	2.640753e+00	6.594253e+00	2.186518e-01	6.656211e-07	2.186511e-01	8.824898e+02	1.765814e+06	1.061629e-01	3.315793e-02
3.762023e-10	6.250000e+04	6.562672e+00	2.613491e+00	6.562672e+00	2.206494e-01	6.703715e-07	2.206487e-01	8.581098e+02	1.640701e+06	1.057379e-01	3.362188e-02
3.912032e-10	6.250000e+04	6.529594e+00	2.585351e+00	6.529594e+00	2.224911e-01	6.752841e-07	2.224904e-01	8.322960e+02	1.526564e+06	1.051812e-01	3.407426e-02
4.068021e-10	6.250000e+04	6.500529e+00	2.562150e+00	6.500529e+00	2.248822e-01	6.801857e-07	2.248815e-01	8.123800e+02	1.412486e+06	1.049801e-01	3.459444e-02
4.230231e-10	6.250000e+04	6.466603e+00	2.531147e+00	6.466603e+00	2.263724e-01	6.850933e-07	2.263718e-01	7.858437e+02	1.321960e+06	1.042429e-01	3.500639e-02
4.398909e-10	6.250000e+04	6.432653e+00	2.495641e+00	6.432653e+00	2.274185e-01	6.898970e-07	2.274178e-01	7.587445e+02	1.247287e+06	1.033324e-01	3.535377e-02
4.574313e-10	6.250000e+04	6.407699e+00	2.480659e+00	6.407699e+00	2.306803e-01	6.949460e-07	2.306796e-01	7.458289e+02	1.141792e+06	1.035667e-01	3.600048e-02
4.756711e-10	6.250000e+04	6.375311e+00	2.458145e+00	6.375311e+00	2.329208e-01	7.001040e-07	2.329201e-01	7.241827e+02	1.056347e+06	1.031413e-01	3.653481e-02
4.946382e-10	6.250000e+04	6.340360e+00	2.424335e+00	6.340360e+00	2.339578e-01	7.051693e-07	2.339571e-01	6.979811e+02	9.957630e+05	1.021799e-01	3.689977e-02
5.143615e-10	6.250000e+04	6.309379e+00	2.396709e+00	6.309379e+00	2.356974e-01	7.102053e-07	2.356967e-01	6.772532e+02	9.310582e+05	1.016036e-01	3.735668e-02
5.348714e-10	6.250000e+04	6.279440e+00	2.375452e+00	6.279440e+00	2.381001e-01	7.154491e-07	2.380994e-01	6.593900e+02	8.616761e+05	1.013046e-01	3.791742e-02
5.561991e-10	6.250000e+04	6.247871e+00	2.347261e+00	6.247871e+00	2.397505e-01	7.204995e-07	2.397498e-01	6.389713e+02	8.066469e+05	1.006728e-01	3.837315e-02
5.783771e-10	6.250000e+04	6.216978e+00	2.325081e+00	6.216978e+00	2.419276e-01	7.256959e-07	2.419269e-01	6.205845e+02	7.488138e+05	1.002295e-01	3.891402e-02
6.014396e-10	6.250000e+04	6.186111e+00	2.302626e+00	6.186111e+00	2.440568e-01	7.309864e-07	2.440561e-01	6.024898e+02	6.958166e+05	9.975909e-02	3.945239e-02
6.254216e-10	6.250000e+04	6.156022e+00	2.275344e+00	6.156022e+00	2.457843e-01	7.361577e-07	2.457836e-01	5.845950e+02	6.517552e+05	9.918491e-02	3.992583e-02
6.503599e-10	6.250000e+04	6.124654e+00	2.257453e+00	6.124654e+00	2.482775e-01	7.415688e-07	2.482767e-01	5.676678e+02	6.017386e+05	9.880469e-02	4.053738e-02
6.762926e-10	6.250000e+04	6.093996e+00	2.231628e+00	6.093996e+00	2.500166e-01	7.468495e-07	2.500159e-01	5.501804e+02	5.631976e+05	9.819413e-02	4.102671e-02
7.032593e-10	6.250000e+04	6.063455e+00	2.205877e+00	6.063455e+00	2.517490e-01	7.520621e-07	2.517483e-01	5.332195e+02	5.273112e+05	9.758802e-02	4.151907e-02
7.313014e-10	6.250000e+04	6.031127e+00	2.184606e+00	6.031127e+00	2.537629e-01	7.575447e-07	2.537621e-01	5.159824e+02	4.903369e+05	9.699152e-02	4.207553e-02
7.604615e-10	6.250000e+04	6.001951e+00	2.165791e+00	6.001951e+00	2.562176e-01	7.629030e-07	2.562168e-01	5.018123e+02	4.544609e+05	9.664295e-02	4.268905e-02
7.907845e-10	6.250000e+04	5.970726e+00	2.138404e+00	5.970726e+00	2.576150e-01	7.682645e-07	2.576142e-01	4.850667e+02	4.275097e+05	9.588642e-02	4.314634e-02
8.223165e-10	6.250000e+04	5.939239e+00	2.115406e+00	5.939239e+00	2.593732e-01	7.737058e-07	2.593724e-01	4.691744e+02	3.996770e+05	9.522949e-02	4.367111e-02
8.551059e-10	6.250000e+04	5.910884e+00	2.097678e+00	5.910884e+00	2.619838e-01	7.791095e-07	2.619830e-01	4.566533e+02	3.700109e+05	9.493269e-02	4.432227e-02
8.892027e-10	6.250000e+04	5.878861e+00	2.072841e+00	5.878861e+00	2.634265e-01	7.845651e-07	2.634257e-01	4.407258e+02	3.474332e+05	9.414424e-02	4.480910e-02
9.246591e-10	6.250000e+04	5.848208e+00	2.050064e+00	5.848208e+00	2.652029e-01	7.900324e-07	2.652022e-01	4.264474e+02	3.250677e+05	9.350666e-02	4.534772e-02
9.615293e-10	6.250000e+04	5.820140e+00	2.035279e+00	5.820140e+00	2.680516e-01	7.955210e-07	2.680508e-01	4.152152e+02	3.000412e+05	9.326041e-02	4.605588e-02
9.998697e-10	6.250000e+04	5.788810e+00	2.005851e+00	5.788810e+00	2.689076e-01	8.009363e-07	2.689068e-01	4.001134e+02	2.845558e+05	9.232682e-02	4.645301e-02
1.039739e-09	6.250000e+04	5.759332e+00	1.992548e+00	5.759332e+00	2.718103e-01	8.065435e-07	2.718095e-01	3.887973e+02	2.620555e+05	9.203520e-02	4.719477e-02
1.081198e-09	6.250000e+04	5.729014e+00	1.969068e+00	5.729014e+00	2.733404e-01	8.119714e-07	2.733396e-01	3.757060e+02	2.462230e+05	9.131453e-02	4.771160e-02
1.124310e-09	6.250000e+04	5.698435e+00	1.948694e+00	5.698435e+00	2.752377e-01	8.175672e-07	2.752369e-01	3.632963e+02	2.299967e+05	9.069309e-02	4.830057e-02
1.169141e-09	6.250000e+04	5.669722e+00	1.932373e+00	5.669722e+00	2.777080e-01	8.230967e-07	2.777072e-01	3.526189e+02	2.134832e+05	9.027930e-02	4.898089e-02
1.215760e-09	6.250000e+04	5.639511e+00	1.909787e+00	5.639511e+00	2.792714e-01	8.286021e-07	2.792706e-01	3.406268e+02	2.005149e+05	8.957009e-02	4.952050e-02
1.264237e-09	6.250000e+04	5.610412e+00	1.893129e+00	5.610412e+00	2.816554e-01	8.341539e-07	2.816546e-01	3.302080e+02	1.862932e+05	8.910563e-02	5.020227e-02
1.314648e-09	6.250000e+04	5.580602e+00	1.873683e+00	5.580602e+00	2.835108e-01	8.398147e-07	2.835099e-01	3.192413e+02	1.742895e+05	8.847188e-02	5.080290e-02
1.367069e-09	6.250000e+04	5.551364e+00	1.854359e+00	5.551364e+00	2.854530e-01	8.452426e-07	2.854521e-01	3.089126e+02	1.629907e+05	8.788779e-02	5.142033e-02
1.421580e-09	6.250000e+04	5.521815e+00	1.835954e+00	5.521815e+00	2.874504e-01	8.508887e-07	2.874495e-01	2.987687e+02	1.522372e+05	8.730058e-02	5.205722e-02
1.478265e-09	6.250000e+04	5.492044e+00	1.819674e+00	5.492044e+00	2.896512e-01	8.565505e-07	2.896503e-01	2.889515e+02	1.417257e+05	8.674530e-02	5.274014e-02
1.537209e-09	6.250000e+04	5.462119e+00	1.796062e+00	5.462119e+00	2.907902e-01	8.620528e-07	2.907893e-01	2.784930e+02	1.339416e+05	8.592106e-02	5.323761e-02
1.598505e-09	6.250000e+04	5.433798e+00	1.782584e+00	5.433798e+00	2.934699e-01	8.677156e-07	2.934690e-01	2.700882e+02	1.240760e+05	8.552228e-02	5.400825e-02
1.662244e-09	6.250000e+04	5.403259e+00	1.761983e+00	5.403259e+00	2.948686e-01	8.733229e-07	2.948678e-01	2.601804e+02	1.167164e+05	8.473969e-02	5.457237e-02
1.728525e-09	6.250000e+04	5.375480e+00	1.745145e+00	5.375480e+00	2.970822e-01	8.789291e-07	2.970813e-01	2.520811e+02	1.089325e+05	8.424525e-02	5.526617e-02
1.797449e-09	6.250000e+04	5.345765e+00	1.727580e+00	5.345765e+00	2.988542e-01	8.845456e-07	2.988533e-01	2.432192e+02	1.020236e+05	8.356792e-02	5.590485e-02
1.869121e-09	6.250000e+04	5.316386e+00	1.711748e+00	5.316386e+00	3.009705e-01	8.901105e-07	3.009696e-01	2.349668e+02	9.514518e+04	8.298794e-02	5.661185e-02
1.943651e-09	6.250000e+04	5.287475e+00	1.691555e+00	5.287475e+00	3.023653e-01	8.957890e-07	3.023644e-01	2.266367e+02	8.967486e+04	8.225836e-02	5.718520e-02
2.021153e-09	6.250000e+04	5.258624e+00	1.678897e+00	5.258624e+00	3.049565e-01	9.014643e-07	3.049556e-01	2.192668e+02	8.313484e+04	8.179060e-02	5.799170e-02
2.101745e-09	6.250000e+04	5.229735e+00	1.660081e+00	5.229735e+00	3.064570e-01	9.070772e-07	3.064561e-01	2.114646e+02	7.823298e+04	8.108319e-02	5.859896e-02
2.185551e-09	6.250000e+04	5.201652e+00	1.645097e+00	5.201652e+00	3.086675e-01	9.126896e-07	3.086666e-01	2.044881e+02	7.298157e+04	8.054765e-02	5.934029e-02
2.272698e-09	6.250000e+04	5.172817e+00	1.628242e+00	5.172817e+00	3.104439e-01	9.183387e-07	3.104430e-01	1.972787e+02	6.841708e+04	7.989799e-02	6.001448e-02
2.363321e-09	6.250000e+04	5.144043e+00	1.611502e+00	5.144043e+00	3.121597e-01	9.240057e-07	3.121588e-01	1.902606e+02	6.418959e+04	7.923500e-02	6.068373e-02
2.457557e-09	6.250000e+04	5.115662e+00	1.597077e+00	5.115662e+00	3.142409e-01	9.296065e-07	3.142400e-01	1.837177e+02	5.995670e+04	7.865621e-02	6.142721e-02
2.555550e-09	6.250000e+04	5.087280e+00	1.584180e+00	5.087280e+00	3.165852e-01	9.353404e-07	3.165843e-01	1.774757e+02	5.580661e+04	7.812717e-02	6.223075e-02
2.657451e-09	6.250000e+04	5.059098e+00	1.562650e+00	5.059098e+00	3.174118e-01	9.410429e-07	3.174109e-01	1.707895e+02	5.300853e+04	7.730130e-02	6.274078e-02
2.763415e-09	6.250000e+04	5.031123e+00	1.550475e+00	5.031123e+00	3.198380e-01	9.466550e-07	3.198370e-01	1.650418e+02	4.931098e+04	7.679988e-02	6.357189e-02
2.873605e-09	6.250000e+04	5.001815e+00	1.534868e+00	5.001815e+00	3.214184e-01	9.523461e-07	3.214174e-01	1.588013e+02	4.629142e+04	7.608643e-02	6.426035e-02
2.988188e-09	6.250000e+04	4.973583e+00	1.519103e+00	4.973583e+00	3.230911e-01	9.580401e-07	3.230901e-01	1.530407e+02	4.346924e+04	7.543130e-02	6.496144e-02
3.107340e-09	6.250000e+04	4.946037e+00	1.505102e+00	4.946037e+00	3.250721e-01	9.637603e-07	3.250712e-01	1.477054e+02	4.069093e+04	7.485156e-02	6.572376e-02
3.231244e-09	6.250000e+04	4.917650e+00	1.490669e+00	4.917650e+00	3.268312e-01	9.694325e-07	3.268302e-01	1.422608e+02	3.814765e+04	7.419735e-02	6.646085e-02
3.360087e-09	6.250000e+04	4.889542e+00	1.478335e+00	4.889542e+00	3.289738e-01	9.751882e-07	3.289729e-01	1.371719e+02	3.560069e+04	7.362335e-02	6.728112e-02
3.494069e-09	6.250000e+04	4.861794e+00	1.464510e+00	4.861794e+00	3.308730e-01	9.808287e-07	3.308720e-01	1.322229e+02	3.334266e+04	7.301554e-02	6.805574e-02
3.633393e-09	6.250000e+04	4.834310e+00	1.447673e+00	4.834310e+00	3.321068e-01	9.865133e-07	3.321058e-01	1.272666e+02	3.150110e+04	7.229917e-02	6.869787e-02
3.778272e-09	6.250000e+04	4.806318e+00	1.432036e+00	4.806318e+00	3.334880e-01	9.922568e-07	3.334870e-01	1.224334e+02	2.968239e+04	7.160256e-02	6.938534e-02
3.928928e-09	6.250000e+04	4.778482e+00	1.420746e+00	4.778482e+00	3.356228e-01	9.980452e-07	3.356218e-01	1.179696e+02	2.770209e+04	7.102502e-02	7.023628e-02
4.085592e-09	6.250000e+04	4.750845e+00	1.406314e+00	4.750845e+00	3.371755e-01	1.003758e-06	3.371745e-01	1.135349e+02	2.605249e+04	7.036651e-02	7.097168e-02
4.248502e-09	6.250000e+04	4.722954e+00	1.393702e+00	4.722954e+00	3.389561e-01	1.009560e-06	3.389551e-01	1.092499e+02	2.441766e+04	6.973391e-02	7.176782e-02
4.417908e-09	6.250000e+04	4.696282e+00	1.378974e+00	4.696282e+00	3.404269e-01	1.015310e-06	3.404259e-01	1.052160e+02	2.301243e+04	6.908798e-02	7.248861e-02
4.594070e-09	6.250000e+04	4.668404e+00	1.364497e+00	4.668404e+00	3.416772e-01	1.021020e-06	3.416761e-01	1.010733e+02	2.170485e+04	6.837319e-02	7.318930e-02
4.777255e-09	6.250000e+04	4.641043e+00	1.349252e+00	4.641043e+00	3.428462e-01	1.026834e-06	3.428452e-01	9.713050e+01	2.050496e+04	6.766576e-02	7.387266e-02
4.967745e-09	6.250000e+04	4.614357e+00	1.337145e+00	4.614357e+00	3.446837e-01	1.032653e-06	3.446827e-01	9.354880e+01	1.922802e+04	6.707700e-02	7.469810e-02
5.165831e-09	6.250000e+04	4.586611e+00	1.325005e+00	4.586611e+00	3.462867e-01	1.038448e-06	3.462856e-01	8.989463e+01	1.805323e+04	6.643016e-02	7.549946e-02
5.371815e-09	6.250000e+04	4.559906e+00	1.313470e+00	4.559906e+00	3.481365e-01	1.044265e-06	3.481355e-01	8.654381e+01	1.692342e+04	6.584878e-02	7.634730e-02
5.586013e-09	6.250000e+04	4.531863e+00	1.302837e+00	4.531863e+00	3.498456e-01	1.050134e-06	3.498445e-01	8.309319e+01	1.585563e+04	6.520377e-02	7.719685e-02
5.808752e-09	6.250000e+04	4.505485e+00	1.287356e+00	4.505485e+00	3.507495e-01	1.055943e-06	3.507484e-01	7.982996e+01	1.503767e+04	6.449846e-02	7.784944e-02
6.040372e-09	6.250000e+04	4.478429e+00	1.277567e+00	4.478429e+00	3.527609e-01	1.061792e-06	3.527598e-01	7.678049e+01	1.405559e+04	6.393129e-02	7.876888e-02
6.281229e-09	6.250000e+04	4.451712e+00	1.264228e+00	4.451712e+00	3.539783e-01	1.067625e-06	3.539772e-01	7.373739e+01	1.326798e+04	6.326215e-02	7.951510e-02
6.531689e-09	6.250000e+04	4.424711e+00	1.253601e+00	4.424711e+00	3.556079e-01	1.073477e-06	3.556068e-01	7.083114e+01	1.245568e+04	6.264564e-02	8.036860e-02
6.792136e-09	6.250000e+04	4.398182e+00	1.240754e+00	4.398182e+00	3.567962e-01	1.079465e-06	3.567952e-01	6.800351e+01	1.176061e+04	6.198073e-02	8.112358e-02
7.062968e-09	6.250000e+04	4.371871e+00	1.227860e+00	4.371871e+00	3.578928e-01	1.085311e-06	3.578917e-01	6.528106e+01	1.111789e+04	6.131150e-02	8.186263e-02
7.344599e-09	6.250000e+04	4.345003e+00	1.218727e+00	4.345003e+00	3.597443e-01	1.091295e-06	3.597432e-01	6.270367e+01	1.040695e+04	6.073425e-02	8.279494e-02
7.637460e-09	6.250000e+04	4.318679e+00	1.206241e+00	4.318679e+00	3.608310e-01	1.097258e-06	3.608299e-01	6.016476e+01	9.836106e+03	6.007292e-02	8.355123e-02
7.941999e-09	6.250000e+04	4.292500e+00	1.195075e+00	4.292500e+00	3.621617e-01	1.103105e-06	3.621606e-01	5.775321e+01	9.269659e+03	5.944511e-02	8.437081e-02
8.258682e-09	6.250000e+04	4.266041e+00	1.185329e+00	4.266041e+00	3.637427e-01	1.109043e-06	3.637416e-01	5.543359e+01	8.705653e+03	5.884899e-02	8.526470e-02
8.587991e-09	6.250000e+04	4.240813e+00	1.169264e+00	4.240813e+00	3.639053e-01	1.114988e-06	3.639042e-01	5.314204e+01	8.327150e+03	5.811439e-02	8.581026e-02
8.930432e-09	6.250000e+04	4.214005e+00	1.161266e+00	4.214005e+00	3.657152e-01	1.121046e-06	3.657140e-01	5.097272e+01	7.791533e+03	5.753787e-02	8.678565e-02
9.286528e-09	6.250000e+04	4.188279e+00	1.148727e+00	4.188279e+00	3.664813e-01	1.127089e-06	3.664802e-01	4.886348e+01	7.391377e+03	5.687191e-02	8.750165e-02
9.656822e-09	6.250000e+04	4.162183e+00	1.139773e+00	4.162183e+00	3.680094e-01	1.133108e-06	3.680083e-01	4.686845e+01	6.943618e+03	5.628154e-02	8.841741e-02
1.004188e-08	6.250000e+04	4.136352e+00	1.129341e+00	4.136352e+00	3.691826e-01	1.139044e-06	3.691815e-01	4.493472e+01	6.552030e+03	5.566547e-02	8.925319e-02
1.044230e-08	6.250000e+04	4.110258e+00	1.119704e+00	4.110258e+00	3.704743e-01	1.145153e-06	3.704731e-01	4.306085e+01	6.170101e+03	5.505904e-02	9.013408e-02
1.085868e-08	6.250000e+04	4.084718e+00	1.108924e+00	4.084718e+00	3.713711e-01	1.151172e-06	3.713700e-01	4.125810e+01	5.840749e+03	5.442393e-02	9.091719e-02
1.129166e-08	6.250000e+04	4.059227e+00	1.097774e+00	4.059227e+00	3.721324e-01	1.157221e-06	3.721313e-01	3.951632e+01	5.537184e+03	5.378373e-02	9.167568e-02
1.174191e-08	6.250000e+04	4.034111e+00	1.087029e+00	4.034111e+00	3.729962e-01	1.163293e-06	3.729950e-01	3.786472e+01	5.244604e+03	5.316020e-02	9.246056e-02
1.221011e-08	6.250000e+04	4.008118e+00	1.079069e+00	4.008118e+00	3.744420e-01	1.169372e-06	3.744408e-01	3.626359e+01	4.926611e+03	5.258473e-02	9.342090e-02
1.269698e-08	6.250000e+04	3.983177e+00	1.067588e+00	3.983177e+00	3.749348e-01	1.175495e-06	3.749336e-01	3.471718e+01	4.685605e+03	5.193831e-02	9.412959e-02
1.320326e-08	6.250000e+04	3.958238e+00	1.057340e+00	3.958238e+00	3.757102e-01	1.181638e-06	3.757090e-01	3.324838e+01	4.441254e+03	5.132775e-02	9.491854e-02
1.372973e-08	6.250000e+04	3.932330e+00	1.050025e+00	3.932330e+00	3.771512e-01	1.187701e-06	3.771500e-01	3.181522e+01	4.169243e+03	5.075470e-02	9.591037e-02
1.427720e-08	6.250000e+04	3.907241e+00	1.041063e+00	3.907241e+00	3.781478e-01	1.193770e-06	3.781466e-01	3.045832e+01	3.939109e+03	5.017028e-02	9.678130e-02
1.484649e-08	6.250000e+04	3.881630e+00	1.032801e+00	3.881630e+00	3.791594e-01	1.199995e-06	3.791582e-01	2.912590e+01	3.716807e+03	4.957924e-02	9.768047e-02
1.543849e-08	6.250000e+04	3.857509e+00	1.021834e+00	3.857509e+00	3.794932e-01	1.206113e-06	3.794920e-01	2.787639e+01	3.541738e+03	4.895456e-02	9.837780e-02
1.605409e-08	6.250000e+04	3.833058e+00	1.012083e+00	3.833058e+00	3.801519e-01	1.212217e-06	3.801506e-01	2.667805e+01	3.360227e+03	4.836356e-02	9.917717e-02
1.669423e-08	6.250000e+04	3.808191e+00	1.002937e+00	3.808191e+00	3.807623e-01	1.218398e-06	3.807610e-01	2.550156e+01	3.186378e+03	4.776003e-02	9.998508e-02
1.735991e-08	6.250000e+04	3.782931e+00	9.956904e-01	3.782931e+00	3.818510e-01	1.224500e-06	3.818498e-01	2.437490e+01	3.002431e+03	4.719454e-02	1.009405e-01
1.805212e-08	6.250000e+04	3.760175e+00	9.826964e-01	3.760175e+00	3.814699e-01	1.230694e-06	3.814686e-01	2.333514e+01	2.888745e+03	4.656521e-02	1.014500e-01
1.877194e-08	6.250000e+04	3.734372e+00	9.778835e-01	3.734372e+00	3.830195e-01	1.236869e-06	3.830182e-01	2.228860e+01	2.703825e+03	4.603477e-02	1.025660e-01
1.952046e-08	6.250000e+04	3.710929e+00	9.669232e-01	3.710929e+00	3.830140e-01	1.243050e-06	3.830127e-01	2.131382e+01	2.585761e+03	4.542965e-02	1.032124e-01
2.029882e-08	6.250000e+04	3.685850e+00	9.605337e-01	3.685850e+00	3.840284e-01	1.249254e-06	3.840272e-01	2.035219e+01	2.436656e+03	4.487603e-02	1.041899e-01
2.110823e-08	6.250000e+04	3.662155e+00	9.511375e-01	3.662155e+00	3.842583e-01	1.255303e-06	3.842570e-01	1.945225e+01	2.321955e+03	4.429732e-02	1.049268e-01
2.194990e-08	6.250000e+04	3.638300e+00	9.429007e-01	3.638300e+00	3.847542e-01	1.261541e-06	3.847529e-01	1.858822e+01	2.204554e+03	4.373571e-02	1.057511e-01
2.282514e-08	6.250000e+04	3.613452e+00	9.366073e-01	3.613452e+00	3.856816e-01	1.267694e-06	3.856803e-01	1.773987e+01	2.078767e+03	4.319469e-02	1.067350e-01
2.373528e-08	6.250000e+04	3.590813e+00	9.267126e-01	3.590813e+00	3.855719e-01	1.274005e-06	3.855706e-01	1.696240e+01	1.990493e+03	4.262010e-02	1.073773e-01
2.468171e-08	6.250000e+04	3.567289e+00	9.180698e-01	3.567289e+00	3.857809e-01	1.280986e-06	3.857796e-01	1.619915e+01	1.895783e+03	4.206221e-02	1.081440e-01
2.566588e-08	6.250000e+04	3.543375e+00	9.105546e-01	3.543375e+00	3.860807e-01	1.288981e-06	3.860794e-01	1.545592e+01	1.801791e+03	4.150502e-02	1.089585e-01
2.668929e-08	6.250000e+04	3.519949e+00	9.034398e-01	3.519949e+00	3.864927e-01	1.297678e-06	3.864914e-01	1.475918e+01	1.711418e+03	4.097056e-02	1.098007e-01
2.775351e-08	6.250000e+04	3.496713e+00	8.959463e-01	3.496713e+00	3.866930e-01	1.306699e-06	3.866917e-01	1.409049e+01	1.629650e+03	4.043129e-02	1.105876e-01
2.886016e-08	6.250000e+04	3.473191e+00	8.889995e-01	3.473191e+00	3.869724e-01	1.315707e-06	3.869711e-01	1.344232e+01	1.549081e+03	3.989534e-02	1.114170e-01
3.001094e-08	6.250000e+04	3.450737e+00	8.811332e-01	3.450737e+00	3.869440e-01	1.324866e-06	3.869427e-01	1.283946e+01	1.480151e+03	3.936211e-02	1.121337e-01
3.120761e-08	6.250000e+04	3.426628e+00	8.761166e-01	3.426628e+00	3.875857e-01	1.334058e-06	3.875844e-01	1.223473e+01	1.398801e+03	3.884642e-02	1.131099e-01
3.245200e-08	6.250000e+04	3.404780e+00	8.673084e-01	3.404780e+00	3.871354e-01	1.343280e-06	3.871340e-01	1.168526e+01	1.343767e+03	3.830756e-02	1.137035e-01
3.374600e-08	6.250000e+04	3.382214e+00	8.604982e-01	3.382214e+00	3.872167e-01	1.352470e-06	3.872153e-01	1.115260e+01	1.281168e+03	3.779741e-02	1.144861e-01
3.509160e-08	6.250000e+04	3.358525e+00	8.553870e-01	3.358525e+00	3.876363e-01	1.361793e-06	3.876350e-01	1.062216e+01	1.213642e+03	3.728735e-02	1.154186e-01
3.649085e-08	6.250000e+04	3.336370e+00	8.481188e-01	3.336370e+00	3.874001e-01	1.371030e-06	3.873987e-01	1.013424e+01	1.161428e+03	3.677148e-02	1.161142e-01
3.794590e-08	6.250000e+04	3.313601e+00	8.422421e-01	3.313601e+00	3.875103e-01	1.380271e-06	3.875089e-01	9.659818e+00	1.105485e+03	3.627095e-02	1.169453e-01
3.945897e-08	6.250000e+04	3.291354e+00	8.359424e-01	3.291354e+00	3.874274e-01	1.389388e-06	3.874260e-01	9.211963e+00	1.055360e+03	3.577425e-02	1.177107e-01
4.103238e-08	6.250000e+04	3.269741e+00	8.286850e-01	3.269741e+00	3.870374e-01	1.398663e-06	3.870360e-01	8.788940e+00	1.011979e+03	3.527451e-02	1.183694e-01
4.266852e-08	6.250000e+04	3.248545e+00	8.212176e-01	3.248545e+00	3.865269e-01	1.407855e-06	3.865255e-01	8.388786e+00	9.723001e+02	3.478133e-02	1.189846e-01
4.436990e-08	6.250000e+04	3.225810e+00	8.164562e-01	3.225810e+00	3.866644e-01	1.417074e-06	3.866630e-01	7.987282e+00	9.241194e+02	3.430020e-02	1.198658e-01
4.613912e-08	6.250000e+04	3.203942e+00	8.104394e-01	3.203942e+00	3.864502e-01	1.426175e-06	3.864488e-01	7.611768e+00	8.831161e+02	3.381846e-02	1.206171e-01
4.797889e-08	6.250000e+04	3.182610e+00	8.041107e-01	3.182610e+00	3.860623e-01	1.435338e-06	3.860609e-01	7.258656e+00	8.463873e+02	3.334496e-02	1.213037e-01
4.989202e-08	6.250000e+04	3.160804e+00	7.987274e-01	3.160804e+00	3.858339e-01	1.444412e-06	3.858324e-01	6.914314e+00	8.086253e+02	3.287401e-02	1.220683e-01
5.188143e-08	6.250000e+04	3.138584e+00	7.940910e-01	3.138584e+00	3.857754e-01	1.453537e-06	3.857739e-01	6.580322e+00	7.701487e+02	3.240932e-02	1.229138e-01
5.395017e-08	6.250000e+04	3.118157e+00	7.872222e-01	3.118157e+00	3.850540e-01	1.462602e-06	3.850526e-01	6.278070e+00	7.416821e+02	3.194681e-02	1.234877e-01
5.610140e-08	6.250000e+04	3.096788e+00	7.819134e-01	3.096788e+00	3.846948e-01	1.471769e-06	3.846933e-01	5.979341e+00	7.096951e+02	3.149103e-02	1.242238e-01
5.833841e-08	6.250000e+04	3.076226e+00	7.758222e-01	3.076226e+00	3.840872e-01	1.480760e-06	3.840857e-01	5.701142e+00	6.820442e+02	3.104285e-02	1.248566e-01
6.066461e-08	6.250000e+04	3.054725e+00	7.712677e-01	3.054725e+00	3.837779e-01	1.489812e-06	3.837764e-01	5.425541e+00	6.516936e+02	3.059665e-02	1.256342e-01
6.308358e-08	6.250000e+04	3.034144e+00	7.658454e-01	3.034144e+00	3.832265e-01	1.498775e-06	3.832250e-01	5.169752e+00	6.254492e+02	3.015645e-02	1.263047e-01
6.559900e-08	6.250000e+04	3.013400e+00	7.606993e-01	3.013400e+00	3.826762e-01	1.507800e-06	3.826747e-01	4.923496e+00	5.999514e+02	2.972222e-02	1.269915e-01
6.821471e-08	6.250000e+04	2.992467e+00	7.562665e-01	2.992467e+00	3.822970e-01	1.516701e-06	3.822955e-01	4.686233e+00	5.738776e+02	2.929328e-02	1.277531e-01
7.093473e-08	6.250000e+04	2.972249e+00	7.507545e-01	2.972249e+00	3.815114e-01	1.525563e-06	3.815098e-01	4.463988e+00	5.523135e+02	2.886613e-02	1.283578e-01
7.376321e-08	6.250000e+04	2.952317e+00	7.455663e-01	2.952317e+00	3.807944e-01	1.534394e-06	3.807929e-01	4.253744e+00	5.312738e+02	2.844775e-02	1.289816e-01
7.670447e-08	6.250000e+04	2.932167e+00	7.407082e-01	2.932167e+00	3.801184e-01	1.543077e-06	3.801168e-01	4.050734e+00	5.104339e+02	2.803377e-02	1.296374e-01
7.976302e-08	6.250000e+04	2.911479e+00	7.367646e-01	2.911479e+00	3.796480e-01	1.551903e-06	3.796465e-01	3.852587e+00	4.884800e+02	2.762331e-02	1.303970e-01
8.294352e-08	6.250000e+04	2.892172e+00	7.314313e-01	2.892172e+00	3.787161e-01	1.560578e-06	3.787145e-01	3.672219e+00	4.713679e+02	2.722070e-02	1.309452e-01
8.625084e-08	6.250000e+04	2.872309e+00	7.268858e-01	2.872309e+00	3.779616e-01	1.569080e-06	3.779600e-01	3.495607e+00	4.531942e+02	2.681997e-02	1.315881e-01
8.969004e-08	6.250000e+04	2.852847e+00	7.221806e-01	2.852847e+00	3.771046e-01	1.577626e-06	3.771030e-01	3.329208e+00	4.365479e+02	2.642650e-02	1.321853e-01
9.326637e-08	6.250000e+04	2.832758e+00	7.183187e-01	2.832758e+00	3.764536e-01	1.586217e-06	3.764520e-01	3.166143e+00	4.187678e+02	2.603602e-02	1.328930e-01
9.698531e-08	6.250000e+04	2.814543e+00	7.126251e-01	2.814543e+00	3.751923e-01	1.594495e-06	3.751907e-01	3.020637e+00	4.062834e+02	2.565372e-02	1.333049e-01
1.008525e-07	6.250000e+04	2.794099e+00	7.096062e-01	2.794099e+00	3.747192e-01	1.602732e-06	3.747176e-01	2.869052e+00	3.883371e+02	2.527088e-02	1.341109e-01
1.048740e-07	6.250000e+04	2.775954e+00	7.045226e-01	2.775954e+00	3.735665e-01	1.610928e-06	3.735649e-01	2.736668e+00	3.761686e+02	2.490300e-02	1.345723e-01
1.090558e-07	6.250000e+04	2.756925e+00	7.003921e-01	2.756925e+00	3.726362e-01	1.619026e-06	3.726346e-01	2.604962e+00	3.625568e+02	2.453399e-02	1.351637e-01
1.134043e-07	6.250000e+04	2.737982e+00	6.963816e-01	2.737982e+00	3.716816e-01	1.627198e-06	3.716800e-01	2.479279e+00	3.495186e+02	2.416930e-02	1.357502e-01
1.179262e-07	6.250000e+04	2.720150e+00	6.914566e-01	2.720150e+00	3.704066e-01	1.635162e-06	3.704050e-01	2.364223e+00	3.390742e+02	2.381307e-02	1.361714e-01
1.226284e-07	6.250000e+04	2.701345e+00	6.877731e-01	2.701345e+00	3.694881e-01	1.642963e-06	3.694865e-01	2.249691e+00	3.266785e+02	2.345924e-02	1.367793e-01
1.275182e-07	6.250000e+04	2.682982e+00	6.839183e-01	2.682982e+00	3.684597e-01	1.650788e-06	3.684580e-01	2.142045e+00	3.154125e+02	2.311167e-02	1.373322e-01
1.326029e-07	6.250000e+04	2.665333e+00	6.794847e-01	2.665333e+00	3.671925e-01	1.658550e-06	3.671908e-01	2.041904e+00	3.058910e+02	2.277032e-02	1.377661e-01
1.378903e-07	6.250000e+04	2.646693e+00	6.762373e-01	2.646693e+00	3.662889e-01	1.666119e-06	3.662872e-01	1.942117e+00	2.945484e+02	2.243101e-02	1.383949e-01
1.433886e-07	6.250000e+04	2.629986e+00	6.713202e-01	2.629986e+00	3.647760e-01	1.673645e-06	3.647743e-01	1.853909e+00	2.870499e+02	2.210105e-02	1.386988e-01
1.491062e-07	6.250000e+04	2.611677e+00	6.680018e-01	2.611677e+00	3.637345e-01	1.681061e-06	3.637328e-01	1.763510e+00	2.769846e+02	2.177067e-02	1.392724e-01
1.550517e-07	6.250000e+04	2.594110e+00	6.644967e-01	2.594110e+00	3.626429e-01	1.688442e-06	3.626412e-01	1.679784e+00	2.678289e+02	2.144879e-02	1.397947e-01
1.612343e-07	6.250000e+04	2.577326e+00	6.601395e-01	2.577326e+00	3.611657e-01	1.695711e-06	3.611640e-01	1.602063e+00	2.607038e+02	2.113121e-02	1.401319e-01
1.676634e-07	6.250000e+04	2.560234e+00	6.563526e-01	2.560234e+00	3.598553e-01	1.702901e-06	3.598536e-01	1.526751e+00	2.530049e+02	2.081908e-02	1.405556e-01
1.743489e-07	6.250000e+04	2.543211e+00	6.528244e-01	2.543211e+00	3.585966e-01	1.709930e-06	3.585949e-01	1.454788e+00	2.453402e+02	2.051062e-02	1.410015e-01
1.813009e-07	6.250000e+04	2.526238e+00	6.493243e-01	2.526238e+00	3.573219e-01	1.716837e-06	3.573202e-01	1.386199e+00	2.379729e+02	2.020905e-02	1.414443e-01
1.885302e-07	6.250000e+04	2.509499e+00	6.459480e-01	2.509499e+00	3.560308e-01	1.723614e-06	3.560291e-01	1.321066e+00	2.309332e+02	1.991045e-02	1.418733e-01
1.960477e-07	6.250000e+04	2.493019e+00	6.422562e-01	2.493019e+00	3.546057e-01	1.730462e-06	3.546040e-01	1.259365e+00	2.246068e+02	1.961620e-02	1.422395e-01
2.038650e-07	6.250000e+04	2.476427e+00	6.390846e-01	2.476427e+00	3.533347e-01	1.737245e-06	3.533329e-01	1.200070e+00	2.179090e+02	1.932723e-02	1.426792e-01
2.119940e-07	6.250000e+04	2.460633e+00	6.352787e-01	2.460633e+00	3.517764e-01	1.743649e-06	3.517747e-01	1.145289e+00	2.126089e+02	1.904460e-02	1.429617e-01
2.204471e-07	6.250000e+04	2.444456e+00	6.320755e-01	2.444456e+00	3.504121e-01	1.750115e-06	3.504103e-01	1.091894e+00	2.066738e+02	1.876553e-02	1.433497e-01
2.292373e-07	6.250000e+04	2.429094e+00	6.282448e-01	2.429094e+00	3.487722e-01	1.756568e-06	3.487705e-01	1.042624e+00	2.020311e+02	1.849259e-02	1.435812e-01
2.383780e-07	6.250000e+04	2.412877e+00	6.254852e-01	2.412877e+00	3.475136e-01	1.762654e-06	3.475119e-01	9.934837e-01	1.960205e+02	1.822117e-02	1.440246e-01
2.478831e-07	6.250000e+04	2.397253e+00	6.223041e-01	2.397253e+00	3.460507e-01	1.768888e-06	3.460489e-01	9.477592e-01	1.909850e+02	1.795641e-02	1.443530e-01
2.577673e-07	6.250000e+04	2.382708e+00	6.183424e-01	2.382708e+00	3.442854e-01	1.774900e-06	3.442836e-01	9.061387e-01	1.873276e+02	1.769831e-02	1.444933e-01
2.680456e-07	6.250000e+04	2.367047e+00	6.156740e-01	2.367047e+00	3.429509e-01	1.780957e-06	3.429492e-01	8.639826e-01	1.821147e+02	1.744063e-02	1.448856e-01
2.787338e-07	6.250000e+04	2.352326e+00	6.122748e-01	2.352326e+00	3.413052e-01	1.786765e-06	3.413034e-01	8.254481e-01	1.782276e+02	1.719070e-02	1.450927e-01
2.898481e-07	6.250000e+04	2.337625e+00	6.091174e-01	2.337625e+00	3.397373e-01	1.792574e-06	3.397355e-01	7.885289e-01	1.742213e+02	1.694473e-02	1.453344e-01
3.014056e-07	6.250000e+04	2.322144e+00	6.067260e-01	2.322144e+00	3.384106e-01	1.798124e-06	3.384088e-01	7.516775e-01	1.693603e+02	1.669847e-02	1.457319e-01
3.134240e-07	6.250000e+04	2.308426e+00	6.030152e-01	2.308426e+00	3.365730e-01	1.803658e-06	3.365712e-01	7.194762e-01	1.665789e+02	1.646373e-02	1.458020e-01
3.259216e-07	6.250000e+04	2.294308e+00	5.998543e-01	2.294308e+00	3.349138e-01	1.809119e-06	3.349119e-01	6.878657e-01	1.632446e+02	1.623067e-02	1.459759e-01
3.389175e-07	6.250000e+04	2.280140e+00	5.969875e-01	2.280140e+00	3.333266e-01	1.814505e-06	3.333248e-01	6.574996e-01	1.597886e+02	1.600219e-02	1.461869e-01
3.524316e-07	6.250000e+04	2.265848e+00	5.943025e-01	2.265848e+00	3.318043e-01	1.819674e-06	3.318025e-01	6.281262e-01	1.561842e+02	1.577553e-02	1.464371e-01
3.664846e-07	6.250000e+04	2.252270e+00	5.912253e-01	2.252270e+00	3.300978e-01	1.824815e-06	3.300960e-01	6.010557e-01	1.533563e+02	1.555623e-02	1.465623e-01
3.810980e-07	6.250000e+04	2.238789e+00	5.883034e-01	2.238789e+00	3.284102e-01	1.829975e-06	3.284083e-01	5.751608e-01	1.505588e+02	1.533964e-02	1.466910e-01
3.962940e-07	6.250000e+04	2.224919e+00	5.857830e-01	2.224919e+00	3.268713e-01	1.834938e-06	3.268695e-01	5.497598e-01	1.473292e+02	1.512492e-02	1.469138e-01
4.120960e-07	6.250000e+04	2.211679e+00	5.830622e-01	2.211679e+00	3.252395e-01	1.839766e-06	3.252377e-01	5.262962e-01	1.446151e+02	1.491801e-02	1.470555e-01
4.285281e-07	6.250000e+04	2.199290e+00	5.797733e-01	2.199290e+00	3.233349e-01	1.844621e-06	3.233331e-01	5.048216e-01	1.428482e+02	1.471691e-02	1.470179e-01
4.456153e-07	6.250000e+04	2.185783e+00	5.775670e-01	2.185783e+00	3.218593e-01	1.849265e-06	3.218574e-01	4.827521e-01	1.397636e+02	1.451377e-02	1.472512e-01
4.633840e-07	6.250000e+04	2.173509e+00	5.745539e-01	2.173509e+00	3.200214e-01	1.853980e-06	3.200195e-01	4.630718e-01	1.379601e+02	1.431964e-02	1.472372e-01
4.818611e-07	6.250000e+04	2.161342e+00	5.716639e-01	2.161342e+00	3.182195e-01	1.858520e-06	3.182176e-01	4.442768e-01	1.361507e+02	1.412953e-02	1.472324e-01
5.010750e-07	6.250000e+04	2.148846e+00	5.691689e-01	2.148846e+00	3.165586e-01	1.862956e-06	3.165567e-01	4.257898e-01	1.339444e+02	1.393990e-02	1.473156e-01
5.210551e-07	6.250000e+04	2.136682e+00	5.666630e-01	2.136682e+00	3.148887e-01	1.867452e-06	3.148869e-01	4.084384e-01	1.319292e+02	1.375684e-02	1.473728e-01
5.418318e-07	6.250000e+04	2.124935e+00	5.638751e-01	2.124935e+00	3.130583e-01	1.871849e-06	3.130564e-01	3.921418e-01	1.304119e+02	1.357707e-02	1.473260e-01
5.634370e-07	6.250000e+04	2.113442e+00	5.611609e-01	2.113442e+00	3.112592e-01	1.876081e-06	3.112573e-01	3.767453e-01	1.289546e+02	1.340254e-02	1.472759e-01
5.859037e-07	6.250000e+04	2.101789e+00	5.587958e-01	2.101789e+00	3.095909e-01	1.880214e-06	3.095890e-01	3.617363e-01	1.271895e+02	1.322932e-02	1.472987e-01
6.092663e-07	6.250000e+04	2.090694e+00	5.561318e-01	2.090694e+00	3.077577e-01	1.884368e-06	3.077558e-01	3.478265e-01	1.259848e+02	1.306176e-02	1.472036e-01
6.335604e-07	6.250000e+04	2.079184e+00	5.539007e-01	2.079184e+00	3.060997e-01	1.888612e-06	3.060978e-01	3.340226e-01	1.242972e+02	1.289444e-02	1.472211e-01
6.588232e-07	6.250000e+04	2.068395e+00	5.513263e-01	2.068395e+00	3.042771e-01	1.892585e-06	3.042752e-01	3.213939e-01	1.232229e+02	1.273391e-02	1.471078e-01
6.850934e-07	6.250000e+04	2.057782e+00	5.488602e-01	2.057782e+00	3.025025e-01	1.896441e-06	3.025006e-01	3.093955e-01	1.221432e+02	1.257791e-02	1.470042e-01
7.124111e-07	6.250000e+04	2.047657e+00	5.461832e-01	2.047657e+00	3.006043e-01	1.900455e-06	3.006024e-01	2.982091e-01	1.214912e+02	1.242584e-02	1.468040e-01
7.408180e-07	6.250000e+04	2.037294e+00	5.439191e-01	2.037294e+00	2.988742e-01	1.904348e-06	2.988723e-01	2.872125e-01	1.204374e+02	1.227512e-02	1.467015e-01
7.703577e-07	6.250000e+04	2.026518e+00	5.419913e-01	2.026518e+00	2.972778e-01	1.908371e-06	2.972759e-01	2.762891e-01	1.190011e+02	1.212559e-02	1.466939e-01
8.010752e-07	6.250000e+04	2.017051e+00	5.392662e-01	2.017051e+00	2.953063e-01	1.912236e-06	2.953044e-01	2.667447e-01	1.187769e+02	1.198402e-02	1.464050e-01
8.330176e-07	6.250000e+04	2.007868e+00	5.366145e-01	2.007868e+00	2.933534e-01	1.916018e-06	2.933515e-01	2.577306e-01	1.186343e+02	1.184627e-02	1.461020e-01
8.662336e-07	6.250000e+04	1.997953e+00	5.346980e-01	1.997953e+00	2.917299e-01	1.919896e-06	2.917279e-01	2.484975e-01	1.176028e+02	1.170811e-02	1.460144e-01
9.007742e-07	6.250000e+04	1.988532e+00	5.326563e-01	1.988532e+00	2.900492e-01	1.923638e-06	2.900473e-01	2.399469e-01	1.168845e+02	1.157561e-02	1.458610e-01
9.366920e-07	6.250000e+04	1.979421e+00	5.305127e-01	1.979421e+00	2.882898e-01	1.927400e-06	2.882878e-01	2.318776e-01	1.164428e+02	1.144616e-02	1.456435e-01
9.740420e-07	6.250000e+04	1.970532e+00	5.283614e-01	1.970532e+00	2.865222e-01	1.931312e-06	2.865203e-01	2.242071e-01	1.161069e+02	1.131940e-02	1.454035e-01
1.012881e-06	6.250000e+04	1.961886e+00	5.262393e-01	1.961886e+00	2.847546e-01	1.935219e-06	2.847526e-01	2.169607e-01	1.158851e+02	1.119704e-02	1.451432e-01
1.053269e-06	6.250000e+04	1.953874e+00	5.238334e-01	1.953874e+00	2.828394e-01	1.939040e-06	2.828375e-01	2.103279e-01	1.161976e+02	1.107913e-02	1.447583e-01
1.095268e-06	6.250000e+04	1.945386e+00	5.220479e-01	1.945386e+00	2.812093e-01	1.942783e-06	2.812073e-01	2.036200e-01	1.157903e+02	1.096183e-02	1.445520e-01
1.138941e-06	6.250000e+04	1.937179e+00	5.201393e-01	1.937179e+00	2.795206e-01	1.946800e-06	2.795187e-01	1.972946e-01	1.156234e+02	1.084820e-02	1.442926e-01
1.184355e-06	6.250000e+04	1.929353e+00	5.181005e-01	1.929353e+00	2.777222e-01	1.950800e-06	2.777203e-01	1.913893e-01	1.158416e+02	1.073867e-02	1.439458e-01
1.231581e-06	6.250000e+04	1.921642e+00	5.162421e-01	1.921642e+00	2.760426e-01	1.954737e-06	2.760406e-01	1.857299e-01	1.158781e+02	1.063188e-02	1.436493e-01
1.280689e-06	6.250000e+04	1.914281e+00	5.143528e-01	1.914281e+00	2.743222e-01	1.958787e-06	2.743202e-01	1.804236e-01	1.161419e+02	1.052825e-02	1.433030e-01
1.331756e-06	6.250000e+04	1.907177e+00	5.124261e-01	1.907177e+00	2.725693e-01	1.963006e-06	2.725673e-01	1.754047e-01	1.165887e+02	1.042744e-02	1.429177e-01
1.384859e-06	6.250000e+04	1.900468e+00	5.104138e-01	1.900468e+00	2.707576e-01	1.967232e-06	2.707556e-01	1.707471e-01	1.173411e+02	1.033098e-02	1.424689e-01
1.440079e-06	6.250000e+04	1.893613e+00	5.087478e-01	1.893613e+00	2.691296e-01	1.971442e-06	2.691276e-01	1.661612e-01	1.176853e+02	1.023681e-02	1.421249e-01
1.497502e-06	6.250000e+04	1.887117e+00	5.070411e-01	1.887117e+00	2.674535e-01	1.975919e-06	2.674515e-01	1.618668e-01	1.182814e+02	1.014507e-02	1.417260e-01
1.557214e-06	6.250000e+04	1.880951e+00	5.052872e-01	1.880951e+00	2.657495e-01	1.980471e-06	2.657475e-01	1.578573e-01	1.190974e+02	1.005699e-02	1.412846e-01
1.619307e-06	6.250000e+04	1.874916e+00	5.036540e-01	1.874916e+00	2.640931e-01	1.985182e-06	2.640911e-01	1.540237e-01	1.198952e+02	9.971720e-03	1.408560e-01
1.683875e-06	6.250000e+04	1.869227e+00	5.019659e-01	1.869227e+00	2.624026e-01	1.989997e-06	2.624006e-01	1.504623e-01	1.209447e+02	9.890272e-03	1.403803e-01
1.751019e-06	6.250000e+04	1.863550e+00	5.004600e-01	1.863550e+00	2.607905e-01	1.994998e-06	2.607885e-01	1.470097e-01	1.218672e+02	9.811417e-03	1.399429e-01
1.820840e-06	6.250000e+04	1.858175e+00	4.990102e-01	1.858175e+00	2.591997e-01	2.000289e-06	2.591977e-01	1.437615e-01	1.228770e+02	9.734211e-03	1.394915e-01
1.893444e-06	6.250000e+04	1.853215e+00	4.974533e-01	1.853215e+00	2.575491e-01	2.005369e-06	2.575471e-01	1.408028e-01	1.242543e+02	9.662148e-03	1.389742e-01
1.968944e-06	6.250000e+04	1.848472e+00	4.959331e-01	1.848472e+00	2.558991e-01	2.011007e-06	2.558971e-01	1.380030e-01	1.257607e+02	9.592145e-03	1.384382e-01
2.047455e-06	6.250000e+04	1.843841e+00	4.945614e-01	1.843841e+00	2.543076e-01	2.016817e-06	2.543055e-01	1.353125e-01	1.272159e+02	9.523843e-03	1.379227e-01
2.129096e-06	6.250000e+04	1.839506e+00	4.931185e-01	1.839506e+00	2.526712e-01	2.022740e-06	2.526692e-01	1.328254e-01	1.289741e+02	9.459452e-03	1.373582e-01
2.213992e-06	6.250000e+04	1.835565e+00	4.917982e-01	1.835565e+00	2.510983e-01	2.028977e-06	2.510963e-01	1.305657e-01	1.308007e+02	9.398786e-03	1.367962e-01
2.302274e-06	6.250000e+04	1.831636e+00	4.906543e-01	1.831636e+00	2.496058e-01	2.035567e-06	2.496038e-01	1.283641e-01	1.324860e+02	9.339833e-03	1.362748e-01
2.394075e-06	6.250000e+04	1.828149e+00	4.893945e-01	1.828149e+00	2.480303e-01	2.042355e-06	2.480283e-01	1.263864e-01	1.346408e+02	9.283978e-03	1.356729e-01
2.489538e-06	6.250000e+04	1.824807e+00	4.882277e-01	1.824807e+00	2.464820e-01	2.049591e-06	2.464799e-01	1.245150e-01	1.368661e+02	9.230562e-03	1.350729e-01
2.588806e-06	6.250000e+04	1.821796e+00	4.871665e-01	1.821796e+00	2.449885e-01	2.057004e-06	2.449864e-01	1.228250e-01	1.391741e+02	9.180772e-03	1.344763e-01
2.692034e-06	6.250000e+04	1.818943e+00	4.861208e-01	1.818943e+00	2.434908e-01	2.064904e-06	2.434887e-01	1.212480e-01	1.416647e+02	9.134187e-03	1.338639e-01
2.799377e-06	6.250000e+04	1.816484e+00	4.851427e-01	1.816484e+00	2.419919e-01	2.073247e-06	2.419898e-01	1.198382e-01	1.444080e+02	9.089264e-03	1.332199e-01
2.911000e-06	6.250000e+04	1.814260e+00	4.843086e-01	1.814260e+00	2.405826e-01	2.081848e-06	2.405805e-01	1.185720e-01	1.471164e+02	9.048489e-03	1.326065e-01
3.027074e-06	6.250000e+04	1.812273e+00	4.832643e-01	1.812273e+00	2.390178e-01	2.090965e-06	2.390157e-01	1.174071e-01	1.505024e+02	9.008799e-03	1.318883e-01
3.147777e-06	6.250000e+04	1.810579e+00	4.825811e-01	1.810579e+00	2.376450e-01	2.100576e-06	2.376429e-01	1.163977e-01	1.535680e+02	8.973205e-03	1.312536e-01
3.273293e-06	6.250000e+04	1.809198e+00	4.818823e-01	1.809198e+00	2.362474e-01	2.110779e-06	2.362453e-01	1.155322e-01	1.569885e+02	8.940537e-03	1.305813e-01
3.403813e-06	6.250000e+04	1.807896e+00	4.811418e-01	1.807896e+00	2.347909e-01	2.121525e-06	2.347888e-01	1.147045e-01	1.607585e+02	8.908506e-03	1.298697e-01
3.539538e-06	6.250000e+04	1.807124e+00	4.807424e-01	1.807124e+00	2.335290e-01	2.132714e-06	2.335269e-01	1.141440e-01	1.643422e+02	8.883920e-03	1.292269e-01
3.680675e-06	6.250000e+04	1.806551e+00	4.802279e-01	1.806551e+00	2.321571e-01	2.144647e-06	2.321550e-01	1.136432e-01	1.685130e+02	8.858971e-03	1.285085e-01
3.827440e-06	6.250000e+04	1.806179e+00	4.798005e-01	1.806179e+00	2.307979e-01	2.157251e-06	2.307958e-01	1.132388e-01	1.729162e+02	8.836545e-03	1.277824e-01
3.980056e-06	6.250000e+04	1.806146e+00	4.795999e-01	1.806146e+00	2.295762e-01	2.170501e-06	2.295741e-01	1.130062e-01	1.772016e+02	8.819197e-03	1.271083e-01
4.138759e-06	6.250000e+04	1.806459e+00	4.792948e-01	1.806459e+00	2.282284e-01	2.184632e-06	2.282262e-01	1.128861e-01	1.823024e+02	8.802203e-03	1.263402e-01
4.303789e-06	6.250000e+04	1.807065e+00	4.791732e-01	1.807065e+00	2.269687e-01	2.199451e-06	2.269665e-01	1.129158e-01	1.874671e+02	8.789763e-03	1.256007e-01
4.475400e-06	6.250000e+04	1.807861e+00	4.791199e-01	1.807861e+00	2.257187e-01	2.215209e-06	2.257165e-01	1.130253e-01	1.929024e+02	8.778928e-03	1.248540e-01
4.653854e-06	6.250000e+04	1.808970e+00	4.791596e-01	1.808970e+00	2.244851e-01	2.232004e-06	2.244829e-01	1.132716e-01	1.986932e+02	8.771119e-03	1.240955e-01
4.839423e-06	6.250000e+04	1.810556e+00	4.794583e-01	1.810556e+00	2.233613e-01	2.249688e-06	2.233591e-01	1.137383e-01	2.045818e+02	8.768770e-03	1.233662e-01
5.032392e-06	6.250000e+04	1.812304e+00	4.796976e-01	1.812304e+00	2.221645e-01	2.268547e-06	2.221623e-01	1.142605e-01	2.111166e+02	8.766609e-03	1.225868e-01
5.233056e-06	6.250000e+04	1.814319e+00	4.801945e-01	1.814319e+00	2.210841e-01	2.288302e-06	2.210819e-01	1.149390e-01	2.176102e+02	8.769815e-03	1.218552e-01
5.441721e-06	6.250000e+04	1.816623e+00	4.806059e-01	1.816623e+00	2.199083e-01	2.309114e-06	2.199059e-01	1.156993e-01	2.249693e+02	8.771998e-03	1.210533e-01
5.658706e-06	6.250000e+04	1.819067e+00	4.812170e-01	1.819067e+00	2.187954e-01	2.330980e-06	2.187930e-01	1.165523e-01	2.324502e+02	8.777463e-03	1.202789e-01
5.884343e-06	6.250000e+04	1.822329e+00	4.818315e-01	1.822329e+00	2.178000e-01	2.351108e-06	2.177977e-01	1.177799e-01	2.403153e+02	8.790798e-03	1.195174e-01
6.118978e-06	6.250000e+04	1.825323e+00	4.821705e-01	1.825323e+00	2.167001e-01	2.368959e-06	2.166977e-01	1.188982e-01	2.488169e+02	8.801736e-03	1.187188e-01
6.362968e-06	6.250000e+04	1.829227e+00	4.826815e-01	1.829227e+00	2.158453e-01	2.384675e-06	2.158429e-01	1.204624e-01	2.571217e+02	8.822773e-03	1.179981e-01
6.616687e-06	6.250000e+04	1.833138e+00	4.828474e-01	1.833138e+00	2.148542e-01	2.398241e-06	2.148518e-01	1.220236e-01	2.665168e+02	8.842165e-03	1.172056e-01
6.880524e-06	6.250000e+04	1.836923e+00	4.827490e-01	1.836923e+00	2.137960e-01	2.410046e-06	2.137936e-01	1.235216e-01	2.765318e+02	8.858899e-03	1.163881e-01
7.154880e-06	6.250000e+04	1.841445e+00	4.827559e-01	1.841445e+00	2.129105e-01	2.419873e-06	2.129081e-01	1.254227e-01	2.866753e+02	8.885318e-03	1.156214e-01


==> anc/MASS_RADIUS_TIDAL_5.0e_pos_03_1.0e_pos_03_6.2e_pos_03.csv <==
7.476973e-23	6.250000e+03	6.952216e+05	6.952216e+05	1.273388e+03	9.625592e-02	9.448926e-02	1.766652e-03	-2.740181e+11	-3.316211e+16	-2.530780e-18	1.384536e-07
7.775113e-23	6.250000e+03	6.511919e+05	6.511919e+05	1.273212e+03	7.696052e-02	7.515932e-02	1.801206e-03	-3.990669e+10	-1.478106e+16	-5.112014e-19	1.181841e-07
8.085140e-23	6.250000e+03	5.954437e+05	5.954437e+05	1.273063e+03	5.741249e-02	5.557602e-02	1.836470e-03	4.267532e+09	6.841401e+15	8.551938e-20	9.641967e-08
8.407530e-23	6.250000e+03	5.239909e+05	5.239909e+05	1.272953e+03	3.850990e-02	3.663760e-02	1.872301e-03	1.736945e+09	2.050804e+16	6.595663e-20	7.349345e-08
8.742775e-23	6.250000e+03	4.269464e+05	4.269464e+05	1.272793e+03	2.109308e-02	1.918405e-02	1.909026e-03	-3.564226e+07	-8.536214e+15	-3.768686e-21	4.940452e-08
9.091388e-23	6.250000e+03	2.915465e+05	2.915465e+05	1.272675e+03	7.899984e-03	5.953489e-03	1.946495e-03	-4.420985e+05	-1.436772e+16	-3.148264e-22	2.709683e-08
9.453901e-23	6.250000e+03	1.388642e+05	1.388642e+05	1.272556e+03	2.632936e-03	6.482650e-04	1.984671e-03	-7.159238e+03	-5.658031e+16	-2.079726e-22	1.896050e-08
9.830870e-23	6.250000e+03	7.007931e+04	7.007931e+04	1.272436e+03	2.112471e-03	8.907362e-05	2.023397e-03	2.822601e+02	6.709590e+15	2.504908e-22	3.014400e-08
1.022287e-22	6.250000e+03	4.533185e+04	4.533185e+04	1.272299e+03	2.089952e-03	2.690313e-05	2.063049e-03	-3.152962e+02	-7.907456e+15	-2.470546e-21	4.610340e-08
1.063050e-22	6.250000e+03	3.357806e+04	3.357806e+04	1.272175e+03	2.116017e-03	1.261810e-05	2.103399e-03	-9.697823e+03	-2.286011e+17	-3.407903e-19	6.301784e-08
1.105438e-22	6.250000e+03	2.657779e+04	2.657779e+04	1.271974e+03	2.152161e-03	7.456434e-06	2.144704e-03	-4.424118e+02	-9.581934e+15	-5.004077e-20	8.097592e-08
1.149517e-22	6.250000e+03	2.215750e+04	2.215750e+04	1.271940e+03	2.191785e-03	5.216550e-06	2.186569e-03	-6.257574e+02	-1.237132e+16	-1.757492e-19	9.891843e-08
1.195353e-22	6.250000e+03	1.893847e+04	1.893847e+04	1.271819e+03	2.233687e-03	3.995185e-06	2.229692e-03	2.589279e+03	4.656583e+16	1.594210e-18	1.179444e-07
1.243017e-22	6.250000e+03	1.661111e+04	1.661111e+04	1.271688e+03	2.276526e-03	3.300245e-06	2.273226e-03	-4.059480e+03	-6.639066e+16	-4.814688e-18	1.370484e-07
1.292582e-22	6.250000e+03	1.479755e+04	1.479755e+04	1.271539e+03	2.320651e-03	2.854270e-06	2.317796e-03	-6.211988e+02	-9.229579e+15	-1.313326e-18	1.568267e-07
1.344123e-22	6.250000e+03	1.336809e+04	1.336809e+04	1.271421e+03	2.365709e-03	2.556813e-06	2.363152e-03	6.749826e+02	9.109321e+15	2.371578e-18	1.769669e-07
1.397719e-22	6.250000e+03	1.219427e+04	1.219427e+04	1.271325e+03	2.411829e-03	2.344229e-06	2.409485e-03	6.228282e+02	7.631950e+15	3.464821e-18	1.977838e-07
1.453452e-22	6.250000e+03	1.122884e+04	1.122884e+04	1.271232e+03	2.458840e-03	2.190289e-06	2.456650e-03	-3.271897e+03	-3.640391e+16	-2.749261e-17	2.189754e-07
1.511408e-22	6.250000e+03	1.041349e+04	1.041349e+04	1.271083e+03	2.506618e-03	2.073510e-06	2.504545e-03	-1.479316e+03	-1.494927e+16	-1.812049e-17	2.407087e-07
1.571674e-22	6.250000e+03	9.712700e+03	9.712700e+03	1.270968e+03	2.555704e-03	1.982841e-06	2.553722e-03	1.321322e+03	1.211869e+16	2.292979e-17	2.631302e-07
1.634343e-22	6.250000e+03	9.106030e+03	9.106030e+03	1.270863e+03	2.605782e-03	1.911093e-06	2.603871e-03	2.955963e+03	2.460414e+16	7.081821e-17	2.861601e-07
1.699512e-22	6.250000e+03	8.577118e+03	8.577118e+03	1.270731e+03	2.656699e-03	1.853464e-06	2.654845e-03	-5.196586e+03	-3.926508e+16	-1.679200e-16	3.097426e-07
1.767279e-22	6.250000e+03	8.111041e+03	8.111041e+03	1.270578e+03	2.708682e-03	1.807038e-06	2.706875e-03	2.374655e+03	1.628585e+16	1.014633e-16	3.339500e-07
1.837748e-22	6.250000e+03	7.700724e+03	7.700724e+03	1.270477e+03	2.761557e-03	1.769670e-06	2.759788e-03	-2.411370e+03	-1.501390e+16	-1.335664e-16	3.586101e-07
1.911027e-22	6.250000e+03	7.333638e+03	7.333638e+03	1.270361e+03	2.815549e-03	1.738718e-06	2.813811e-03	5.341004e+03	3.018611e+16	3.776737e-16	3.839226e-07
1.987228e-22	6.250000e+03	7.000132e+03	7.000132e+03	1.270271e+03	2.870967e-03	1.712757e-06	2.869254e-03	2.731011e+03	1.400176e+16	2.437158e-16	4.101304e-07
2.066468e-22	6.250000e+03	6.702564e+03	6.702564e+03	1.270164e+03	2.926975e-03	1.691775e-06	2.925284e-03	1.474812e+03	6.865010e+15	1.635396e-16	4.366949e-07
2.148867e-22	6.250000e+03	6.427776e+03	6.427776e+03	1.270024e+03	2.984453e-03	1.673666e-06	2.982780e-03	-6.135509e+03	-2.591353e+16	-8.387611e-16	4.643058e-07
2.234551e-22	6.250000e+03	6.180907e+03	6.180907e+03	1.269952e+03	3.042895e-03	1.659512e-06	3.041236e-03	3.111502e+03	1.192710e+16	5.173688e-16	4.923056e-07
2.323653e-22	6.250000e+03	5.953590e+03	5.953590e+03	1.269820e+03	3.102530e-03	1.647723e-06	3.100883e-03	-2.100216e+04	-7.306070e+16	-4.211730e-15	5.211192e-07
2.416307e-22	6.250000e+03	5.743683e+03	5.743683e+03	1.269718e+03	3.163327e-03	1.638023e-06	3.161689e-03	2.498245e+03	7.887057e+15	5.994793e-16	5.507489e-07
2.512656e-22	6.250000e+03	5.550009e+03	5.550009e+03	1.269551e+03	3.225321e-03	1.630171e-06	3.223691e-03	3.701830e+03	1.060600e+16	1.054483e-15	5.811380e-07
2.612846e-22	6.250000e+03	5.372775e+03	5.372775e+03	1.269488e+03	3.288421e-03	1.624868e-06	3.286797e-03	-2.670779e+06	-6.945452e+18	-8.948200e-13	6.120527e-07
2.717032e-22	6.250000e+03	5.206120e+03	5.206120e+03	1.269380e+03	3.352928e-03	1.620506e-06	3.351307e-03	2.959357e+04	6.983552e+16	1.160694e-14	6.440358e-07
2.825372e-22	6.250000e+03	5.052720e+03	5.052720e+03	1.269270e+03	3.418507e-03	1.617914e-06	3.416889e-03	4.291389e+03	9.192121e+15	1.954624e-15	6.765677e-07
2.938032e-22	6.250000e+03	4.908518e+03	4.908518e+03	1.269173e+03	3.485492e-03	1.616414e-06	3.483875e-03	7.599331e+03	1.477253e+16	4.000503e-15	7.100904e-07
3.055184e-22	6.250000e+03	4.773263e+03	4.773263e+03	1.269062e+03	3.553996e-03	1.615997e-06	3.552380e-03	-6.919630e+03	-1.220389e+16	-4.188875e-15	7.445633e-07
3.177007e-22	6.250000e+03	4.647260e+03	4.647260e+03	1.268940e+03	3.623404e-03	1.616708e-06	3.621787e-03	-4.577928e+03	-7.329680e+15	-3.167930e-15	7.796862e-07
3.303689e-22	6.250000e+03	4.528331e+03	4.528331e+03	1.268830e+03	3.694458e-03	1.618373e-06	3.692840e-03	7.095897e+03	1.030988e+16	5.589948e-15	8.158543e-07
3.435421e-22	6.250000e+03	4.416471e+03	4.416471e+03	1.268721e+03	3.766750e-03	1.620810e-06	3.765129e-03	6.677355e+03	8.805831e+15	5.960995e-15	8.528869e-07
3.572406e-22	6.250000e+03	4.310155e+03	4.310155e+03	1.268648e+03	3.840906e-03	1.624048e-06	3.839282e-03	-5.904600e+03	-7.063536e+15	-5.954120e-15	8.911295e-07
3.714854e-22	6.250000e+03	4.210860e+03	4.210860e+03	1.268502e+03	3.916105e-03	1.628279e-06	3.914477e-03	-1.110837e+04	-1.206088e+16	-1.258600e-14	9.300011e-07
3.862981e-22	6.250000e+03	4.116407e+03	4.116407e+03	1.268394e+03	3.992843e-03	1.633090e-06	3.991210e-03	-1.838903e+04	-1.811956e+16	-2.333773e-14	9.699826e-07
4.017015e-22	6.250000e+03	4.027359e+03	4.027359e+03	1.268317e+03	4.071211e-03	1.638901e-06	4.069572e-03	-1.831762e+04	-1.637764e+16	-2.593334e-14	1.010888e-06
4.177191e-22	6.250000e+03	3.943061e+03	3.943061e+03	1.268236e+03	4.150925e-03	1.645228e-06	4.149280e-03	-1.307208e+04	-1.060767e+16	-2.057163e-14	1.052717e-06
4.343754e-22	6.250000e+03	3.862086e+03	3.862086e+03	1.268118e+03	4.232261e-03	1.652023e-06	4.230609e-03	1.454212e+04	1.070940e+16	2.538688e-14	1.095849e-06
4.516959e-22	6.250000e+03	3.785347e+03	3.785347e+03	1.268042e+03	4.315399e-03	1.659593e-06	4.313739e-03	9.860888e+03	6.588876e+15	1.903175e-14	1.140027e-06
4.697070e-22	6.250000e+03	3.711786e+03	3.711786e+03	1.267945e+03	4.400017e-03	1.667476e-06	4.398349e-03	-3.195954e+04	-1.937888e+16	-6.804203e-14	1.185418e-06
4.884362e-22	6.250000e+03	3.641621e+03	3.641621e+03	1.267772e+03	4.486207e-03	1.675901e-06	4.484531e-03	2.177374e+04	1.198220e+16	5.099772e-14	1.231926e-06
5.079123e-22	6.250000e+03	3.575263e+03	3.575263e+03	1.267702e+03	4.574293e-03	1.685216e-06	4.572608e-03	-2.513009e+04	-1.254799e+16	-6.452758e-14	1.279428e-06
5.281650e-22	6.250000e+03	3.510883e+03	3.510883e+03	1.267604e+03	4.664289e-03	1.694774e-06	4.662594e-03	-1.680941e+04	-7.614221e+15	-4.726746e-14	1.328523e-06
5.492253e-22	6.250000e+03	3.450538e+03	3.450538e+03	1.267526e+03	4.755215e-03	1.705135e-06	4.753510e-03	-3.460013e+04	-1.423072e+16	-1.061048e-13	1.378108e-06
5.711253e-22	6.250000e+03	3.392173e+03	3.392173e+03	1.267455e+03	4.848707e-03	1.715996e-06	4.846991e-03	1.979112e+05	7.384833e+16	6.609543e-13	1.429381e-06
5.938985e-22	6.250000e+03	3.335307e+03	3.335307e+03	1.267337e+03	4.943997e-03	1.726959e-06	4.942270e-03	4.590594e+04	1.554095e+16	1.668327e-13	1.482322e-06
6.175799e-22	6.250000e+03	3.281474e+03	3.281474e+03	1.267249e+03	5.041123e-03	1.738617e-06	5.039384e-03	-5.920523e+04	-1.818543e+16	-2.334029e-13	1.536237e-06
6.422055e-22	6.250000e+03	3.229404e+03	3.229404e+03	1.267148e+03	5.140073e-03	1.750714e-06	5.138322e-03	-3.719661e+04	-1.036709e+16	-1.588484e-13	1.591648e-06
6.678130e-22	6.250000e+03	3.179634e+03	3.179634e+03	1.267017e+03	5.240534e-03	1.763035e-06	5.238771e-03	4.308692e+04	1.090104e+16	1.988616e-13	1.648156e-06
6.944417e-22	6.250000e+03	3.131550e+03	3.131550e+03	1.266934e+03	5.343541e-03	1.776075e-06	5.341765e-03	-7.087590e+06	-1.626871e+18	-3.530147e-11	1.706356e-06
7.221321e-22	6.250000e+03	3.085418e+03	3.085418e+03	1.266888e+03	5.448709e-03	1.789804e-06	5.446919e-03	-5.268471e+04	-1.097025e+16	-2.826219e-13	1.765955e-06
7.509267e-22	6.250000e+03	3.041162e+03	3.041162e+03	1.266810e+03	5.555298e-03	1.803730e-06	5.553494e-03	-4.102971e+04	-7.754644e+15	-2.365875e-13	1.826702e-06
7.808694e-22	6.250000e+03	2.997866e+03	2.997866e+03	1.266686e+03	5.664341e-03	1.817933e-06	5.662523e-03	9.939701e+05	1.704616e+17	6.157485e-12	1.889457e-06
8.120061e-22	6.250000e+03	2.956277e+03	2.956277e+03	1.266605e+03	5.775605e-03	1.832767e-06	5.773772e-03	1.331298e+05	2.071515e+16	8.843839e-13	1.953675e-06
8.443843e-22	6.250000e+03	2.916153e+03	2.916153e+03	1.266482e+03	5.888731e-03	1.847964e-06	5.886883e-03	1.279355e+05	1.806685e+16	9.099784e-13	2.019349e-06
8.780536e-22	6.250000e+03	2.877529e+03	2.877529e+03	1.266411e+03	6.004096e-03	1.863654e-06	6.002233e-03	8.996493e+04	1.153015e+16	6.840156e-13	2.086546e-06
9.130654e-22	6.250000e+03	2.839220e+03	2.839220e+03	1.266306e+03	6.122758e-03	1.879434e-06	6.120879e-03	-8.305203e+04	-9.651944e+15	-6.752220e-13	2.156493e-06
9.494734e-22	6.250000e+03	2.803557e+03	2.803557e+03	1.266250e+03	6.242482e-03	1.896264e-06	6.240585e-03	-1.683438e+05	-1.775868e+16	-1.457946e-12	2.226629e-06
9.873330e-22	6.250000e+03	2.768314e+03	2.768314e+03	1.266153e+03	6.364779e-03	1.913133e-06	6.362866e-03	-1.125690e+05	-1.077711e+16	-1.038564e-12	2.299154e-06
1.026702e-21	6.250000e+03	2.734028e+03	2.734028e+03	1.266054e+03	6.490011e-03	1.930405e-06	6.488081e-03	-1.027359e+05	-8.922670e+15	-1.008785e-12	2.373791e-06
1.067641e-21	6.250000e+03	2.701025e+03	2.701025e+03	1.265970e+03	6.617206e-03	1.948131e-06	6.615258e-03	-8.387559e+04	-6.610926e+15	-8.751520e-13	2.449887e-06
1.110213e-21	6.250000e+03	2.669313e+03	2.669313e+03	1.265942e+03	6.746895e-03	1.966589e-06	6.744928e-03	-1.002129e+05	-7.168097e+15	-1.109219e-12	2.527577e-06
1.154482e-21	6.250000e+03	2.637563e+03	2.637563e+03	1.265826e+03	6.880075e-03	1.985000e-06	6.878090e-03	4.188891e+05	2.717273e+16	4.922388e-12	2.608497e-06
1.200516e-21	6.250000e+03	2.607335e+03	2.607335e+03	1.265694e+03	7.014668e-03	2.004013e-06	7.012664e-03	1.264988e+05	7.448191e+15	1.574685e-12	2.690360e-06
1.248386e-21	6.250000e+03	2.577820e+03	2.577820e+03	1.265599e+03	7.152575e-03	2.023437e-06	7.150552e-03	-1.100959e+06	-5.881102e+16	-1.450773e-11	2.774661e-06
1.298165e-21	6.250000e+03	2.549562e+03	2.549562e+03	1.265573e+03	7.292583e-03	2.043533e-06	7.290540e-03	-5.250817e+05	-2.545774e+16	-7.311222e-12	2.860328e-06
1.349928e-21	6.250000e+03	2.521812e+03	2.521812e+03	1.265483e+03	7.435888e-03	2.063915e-06	7.433824e-03	1.661399e+05	7.308191e+15	2.443443e-12	2.948629e-06
1.403756e-21	6.250000e+03	2.494460e+03	2.494460e+03	1.265392e+03	7.582086e-03	2.084555e-06	7.580002e-03	-2.215093e+05	-8.839920e+15	-3.440335e-12	3.039571e-06
1.459730e-21	6.250000e+03	2.468099e+03	2.468099e+03	1.265261e+03	7.730967e-03	2.105693e-06	7.728861e-03	1.937259e+05	7.014852e+15	3.172973e-12	3.132357e-06
1.517935e-21	6.250000e+03	2.442370e+03	2.442370e+03	1.265227e+03	7.882537e-03	2.127318e-06	7.880410e-03	-2.161978e+05	-7.104300e+15	-3.731513e-12	3.227413e-06
1.578462e-21	6.250000e+03	2.417329e+03	2.417329e+03	1.265148e+03	8.037774e-03	2.149509e-06	8.035625e-03	-3.225553e+05	-9.614463e+15	-5.861602e-12	3.325064e-06
1.641402e-21	6.250000e+03	2.393150e+03	2.393150e+03	1.265108e+03	8.195458e-03	2.172169e-06	8.193286e-03	8.158257e+05	2.206638e+16	1.558974e-11	3.424548e-06
1.706852e-21	6.250000e+03	2.369156e+03	2.369156e+03	1.264975e+03	8.356550e-03	2.194935e-06	8.354355e-03	2.242273e+07	5.502416e+17	4.506211e-10	3.527227e-06
1.774912e-21	6.250000e+03	2.346060e+03	2.346060e+03	1.264903e+03	8.520249e-03	2.218327e-06	8.518030e-03	-5.093398e+05	-1.134348e+16	-1.074987e-11	3.631727e-06
1.845685e-21	6.250000e+03	2.323415e+03	2.323415e+03	1.264836e+03	8.687952e-03	2.242370e-06	8.685709e-03	-1.091301e+06	-2.204741e+16	-2.417695e-11	3.739302e-06
1.919281e-21	6.250000e+03	2.301389e+03	2.301389e+03	1.264768e+03	8.858501e-03	2.266730e-06	8.856234e-03	3.527221e+05	6.465938e+15	8.195475e-12	3.849198e-06
1.995811e-21	6.250000e+03	2.279582e+03	2.279582e+03	1.264650e+03	9.032795e-03	2.291384e-06	9.030504e-03	4.298387e+05	7.148167e+15	1.047420e-11	3.962479e-06
2.075393e-21	6.250000e+03	2.258706e+03	2.258706e+03	1.264580e+03	9.209589e-03	2.316709e-06	9.207273e-03	-6.226152e+06	-9.397631e+16	-1.588591e-10	4.077374e-06
2.158148e-21	6.250000e+03	2.238023e+03	2.238023e+03	1.264523e+03	9.390463e-03	2.342440e-06	9.388121e-03	5.729019e+05	7.845943e+15	1.530555e-11	4.195874e-06
2.244203e-21	6.250000e+03	2.217915e+03	2.217915e+03	1.264428e+03	9.575147e-03	2.368654e-06	9.572778e-03	1.360652e+06	1.690518e+16	3.802893e-11	4.317185e-06
2.333689e-21	6.250000e+03	2.198240e+03	2.198240e+03	1.264374e+03	9.763227e-03	2.395431e-06	9.760832e-03	9.532324e+05	1.074563e+16	2.785572e-11	4.441383e-06
2.426743e-21	6.250000e+03	2.178815e+03	2.178815e+03	1.264268e+03	9.954786e-03	2.422385e-06	9.952364e-03	-1.114020e+06	-1.139550e+16	-3.403161e-11	4.568899e-06
2.523508e-21	6.250000e+03	2.160129e+03	2.160129e+03	1.264209e+03	1.015069e-02	2.450167e-06	1.014824e-02	2.275603e+06	2.111637e+16	7.257536e-11	4.699111e-06
2.624131e-21	6.250000e+03	2.141748e+03	2.141748e+03	1.264166e+03	1.035007e-02	2.478449e-06	1.034759e-02	-1.372566e+06	-1.155626e+16	-4.568591e-11	4.832532e-06
2.728767e-21	6.250000e+03	2.123483e+03	2.123483e+03	1.264065e+03	1.055345e-02	2.507017e-06	1.055094e-02	-1.352699e+06	-1.033305e+16	-4.699468e-11	4.969879e-06
2.837575e-21	6.250000e+03	2.105843e+03	2.105843e+03	1.263969e+03	1.076062e-02	2.536138e-06	1.075808e-02	1.131508e+06	7.842818e+15	4.098445e-11	5.109885e-06
2.950721e-21	6.250000e+03	2.088453e+03	2.088453e+03	1.263874e+03	1.097205e-02	2.565811e-06	1.096949e-02	2.407963e+06	1.514295e+16	9.091117e-11	5.253674e-06
3.068380e-21	6.250000e+03	2.071530e+03	2.071530e+03	1.263845e+03	1.118763e-02	2.596041e-06	1.118503e-02	8.652170e+06	4.936684e+16	3.402201e-10	5.400658e-06
3.190729e-21	6.250000e+03	2.054893e+03	2.054893e+03	1.263748e+03	1.140742e-02	2.626696e-06	1.140480e-02	-3.802608e+06	-1.968538e+16	-1.556778e-10	5.551347e-06
3.317958e-21	6.250000e+03	2.038503e+03	2.038503e+03	1.263655e+03	1.163144e-02	2.657889e-06	1.162878e-02	-1.809757e+07	-8.500663e+16	-7.711786e-10	5.705874e-06
3.450259e-21	6.250000e+03	2.022579e+03	2.022579e+03	1.263635e+03	1.186030e-02	2.689793e-06	1.185761e-02	4.967988e+06	2.116912e+16	2.201627e-10	5.863946e-06
3.587836e-21	6.250000e+03	2.006935e+03	2.006935e+03	1.263530e+03	1.209248e-02	2.722191e-06	1.208975e-02	3.759398e+07	1.453925e+17	1.731981e-09	6.025345e-06
3.730899e-21	6.250000e+03	1.991609e+03	1.991609e+03	1.263514e+03	1.233052e-02	2.755094e-06	1.232776e-02	-1.857754e+06	-6.517510e+15	-8.893213e-11	6.191233e-06
3.879666e-21	6.250000e+03	1.976438e+03	1.976438e+03	1.263414e+03	1.257258e-02	2.788451e-06	1.256979e-02	5.849292e+06	1.862005e+16	2.909231e-10	6.361232e-06
4.034365e-21	6.250000e+03	1.961564e+03	1.961564e+03	1.263358e+03	1.282008e-02	2.822509e-06	1.281725e-02	3.417270e+06	9.867938e+15	1.765054e-10	6.535639e-06
4.195233e-21	6.250000e+03	1.947005e+03	1.947005e+03	1.263267e+03	1.307215e-02	2.857113e-06	1.306929e-02	-3.418205e+06	-8.954950e+15	-1.832542e-10	6.713978e-06
4.362515e-21	6.250000e+03	1.932854e+03	1.932854e+03	1.263242e+03	1.332905e-02	2.892441e-06	1.332616e-02	9.958779e+07	2.367065e+17	5.537348e-09	6.896045e-06
4.536468e-21	6.250000e+03	1.918599e+03	1.918599e+03	1.263098e+03	1.359114e-02	2.928059e-06	1.358821e-02	5.789826e+06	1.248492e+16	3.340684e-10	7.083888e-06
4.717357e-21	6.250000e+03	1.904867e+03	1.904867e+03	1.263048e+03	1.385797e-02	2.964409e-06	1.385501e-02	-3.708648e+06	-7.256334e+15	-2.218112e-10	7.275033e-06
4.905458e-21	6.250000e+03	1.891189e+03	1.891189e+03	1.262956e+03	1.413058e-02	3.001381e-06	1.412758e-02	-5.922026e+06	-1.051163e+16	-3.671870e-10	7.471798e-06
5.101061e-21	6.250000e+03	1.877996e+03	1.877996e+03	1.262926e+03	1.440854e-02	3.039103e-06	1.440550e-02	1.097776e+08	1.767723e+17	7.049071e-09	7.672295e-06
5.304462e-21	6.250000e+03	1.865019e+03	1.865019e+03	1.262904e+03	1.469165e-02	3.077442e-06	1.468857e-02	5.775846e+06	8.438445e+15	3.839637e-10	7.877480e-06
5.515974e-21	6.250000e+03	1.852039e+03	1.852039e+03	1.262790e+03	1.497981e-02	3.116076e-06	1.497669e-02	-4.871982e+07	-6.459137e+16	-3.353869e-09	8.088278e-06
5.735920e-21	6.250000e+03	1.839443e+03	1.839443e+03	1.262717e+03	1.527415e-02	3.155659e-06	1.527100e-02	7.631136e+06	9.179176e+15	5.435613e-10	8.303682e-06
5.964637e-21	6.250000e+03	1.826919e+03	1.826919e+03	1.262664e+03	1.557458e-02	3.195763e-06	1.557138e-02	1.005979e+07	1.097761e+16	7.414541e-10	8.525053e-06
6.202473e-21	6.250000e+03	1.814750e+03	1.814750e+03	1.262583e+03	1.588060e-02	3.236587e-06	1.587736e-02	-1.269676e+07	-1.257068e+16	-9.676098e-10	8.750847e-06
6.449792e-21	6.250000e+03	1.802763e+03	1.802763e+03	1.262576e+03	1.619290e-02	3.278190e-06	1.618963e-02	3.473394e+07	3.119827e+16	2.736227e-09	8.982269e-06
6.706974e-21	6.250000e+03	1.790850e+03	1.790850e+03	1.262484e+03	1.651073e-02	3.320254e-06	1.650741e-02	-4.793563e+07	-3.906856e+16	-3.903497e-09	9.219493e-06
6.974410e-21	6.250000e+03	1.779078e+03	1.779078e+03	1.262394e+03	1.683520e-02	3.362992e-06	1.683183e-02	-2.109620e+07	-1.559959e+16	-1.775502e-09	9.462879e-06
7.252510e-21	6.250000e+03	1.767623e+03	1.767623e+03	1.262323e+03	1.716696e-02	3.406702e-06	1.716356e-02	-8.444401e+07	-5.663714e+16	-7.340274e-09	9.711894e-06
7.541700e-21	6.250000e+03	1.756328e+03	1.756328e+03	1.262267e+03	1.750349e-02	3.450859e-06	1.750003e-02	-1.468210e+08	-8.936458e+16	-1.317804e-08	9.965952e-06
7.842420e-21	6.250000e+03	1.745215e+03	1.745215e+03	1.262216e+03	1.784809e-02	3.495888e-06	1.784459e-02	-1.508511e+07	-8.328947e+15	-1.397640e-09	1.022687e-05
8.155132e-21	6.250000e+03	1.734209e+03	1.734209e+03	1.262121e+03	1.819980e-02	3.541745e-06	1.819626e-02	1.188116e+08	5.950112e+16	1.136168e-08	1.049458e-05
8.480313e-21	6.250000e+03	1.723382e+03	1.723382e+03	1.262076e+03	1.855668e-02	3.588109e-06	1.855309e-02	1.786018e+07	8.116790e+15	1.762257e-09	1.076760e-05
8.818460e-21	6.250000e+03	1.712955e+03	1.712955e+03	1.262064e+03	1.892189e-02	3.635533e-06	1.891825e-02	-1.953016e+07	-8.051626e+15	-1.986402e-09	1.104634e-05
9.170091e-21	6.250000e+03	1.702347e+03	1.702347e+03	1.261942e+03	1.929332e-02	3.683366e-06	1.928964e-02	-1.099279e+08	-4.112189e+16	-1.153345e-08	1.133337e-05
9.535742e-21	6.250000e+03	1.692013e+03	1.692013e+03	1.261892e+03	1.967446e-02	3.732440e-06	1.967072e-02	6.780343e+07	2.300054e+16	7.333713e-09	1.162784e-05
9.915974e-21	6.250000e+03	1.681800e+03	1.681800e+03	1.261814e+03	2.006019e-02	3.781766e-06	2.005641e-02	4.249262e+08	1.308091e+17	4.737318e-08	1.192781e-05
1.031137e-20	6.250000e+03	1.671839e+03	1.671839e+03	1.261763e+03	2.045358e-02	3.832088e-06	2.044975e-02	3.374949e+07	9.428025e+15	3.876017e-09	1.223418e-05
1.072253e-20	6.250000e+03	1.661945e+03	1.661945e+03	1.261718e+03	2.085629e-02	3.883347e-06	2.085241e-02	6.244756e+07	1.582449e+16	7.387936e-09	1.254933e-05
1.115008e-20	6.250000e+03	1.652193e+03	1.652193e+03	1.261672e+03	2.126615e-02	3.935408e-06	2.126222e-02	-6.858852e+07	-1.576909e+16	-8.356777e-09	1.287147e-05
1.159468e-20	6.250000e+03	1.642595e+03	1.642595e+03	1.261604e+03	2.168374e-02	3.988241e-06	2.167976e-02	1.463035e+08	3.051993e+16	1.835246e-08	1.320091e-05
1.205701e-20	6.250000e+03	1.633095e+03	1.633095e+03	1.261531e+03	2.211041e-02	4.041952e-06	2.210637e-02	2.242323e+08	4.243399e+16	2.895553e-08	1.353896e-05
1.253778e-20	6.250000e+03	1.623703e+03	1.623703e+03	1.261482e+03	2.254716e-02	4.096855e-06	2.254306e-02	-1.773064e+08	-3.042742e+16	-2.356582e-08	1.388626e-05
1.303772e-20	6.250000e+03	1.614657e+03	1.614657e+03	1.261404e+03	2.298901e-02	4.152082e-06	2.298486e-02	-7.826420e+08	-1.218882e+17	-1.069677e-07	1.423770e-05
1.355759e-20	6.250000e+03	1.605350e+03	1.605350e+03	1.261353e+03	2.344131e-02	4.208479e-06	2.343710e-02	-7.817330e+07	-1.104458e+16	-1.099767e-08	1.460199e-05
1.409819e-20	6.250000e+03	1.596618e+03	1.596618e+03	1.261278e+03	2.390258e-02	4.265815e-06	2.389831e-02	-7.164055e+07	-9.181960e+15	-1.035726e-08	1.497075e-05
1.466034e-20	6.250000e+03	1.587482e+03	1.587482e+03	1.261221e+03	2.437229e-02	4.323994e-06	2.436797e-02	-7.500765e+07	-8.722155e+15	-1.115970e-08	1.535280e-05
1.524492e-20	6.250000e+03	1.578785e+03	1.578785e+03	1.261195e+03	2.485189e-02	4.383221e-06	2.484751e-02	-2.396747e+08	-2.528278e+16	-3.665208e-08	1.574115e-05
1.585280e-20	6.250000e+03	1.570159e+03	1.570159e+03	1.261141e+03	2.534175e-02	4.443472e-06	2.533731e-02	-1.292655e+08	-1.236800e+16	-2.031679e-08	1.613960e-05
1.648492e-20	6.250000e+03	1.561640e+03	1.561640e+03	1.261062e+03	2.583880e-02	4.504312e-06	2.583429e-02	-1.110861e+08	-9.644914e+15	-1.794101e-08	1.654594e-05
1.714224e-20	6.250000e+03	1.553284e+03	1.553284e+03	1.261013e+03	2.634589e-02	4.566246e-06	2.634133e-02	1.903550e+08	1.499684e+16	3.157918e-08	1.696141e-05
1.782578e-20	6.250000e+03	1.544979e+03	1.544979e+03	1.260955e+03	2.686491e-02	4.629434e-06	2.686028e-02	3.271388e+09	2.337789e+17	5.574548e-07	1.738852e-05
1.853657e-20	6.250000e+03	1.536697e+03	1.536697e+03	1.260881e+03	2.739382e-02	4.693555e-06	2.738912e-02	2.439250e+08	1.581225e+16	4.269796e-08	1.782643e-05
1.927571e-20	6.250000e+03	1.529144e+03	1.529144e+03	1.260858e+03	2.793134e-02	4.758462e-06	2.792658e-02	-7.066497e+08	-4.156671e+16	-1.267809e-07	1.826600e-05
2.004431e-20	6.250000e+03	1.520628e+03	1.520628e+03	1.260759e+03	2.848040e-02	4.824533e-06	2.847557e-02	1.202426e+08	6.416945e+15	2.218372e-08	1.872936e-05
2.084357e-20	6.250000e+03	1.513086e+03	1.513086e+03	1.260772e+03	2.904072e-02	4.891800e-06	2.903583e-02	-2.039595e+08	-9.874310e+15	-3.857600e-08	1.919304e-05
2.167469e-20	6.250000e+03	1.504955e+03	1.504955e+03	1.260687e+03	2.961211e-02	4.960064e-06	2.960715e-02	-4.633925e+08	-2.035176e+16	-9.003750e-08	1.967642e-05
2.253896e-20	6.250000e+03	1.497128e+03	1.497128e+03	1.260586e+03	3.019531e-02	5.029444e-06	3.019028e-02	3.847389e+08	1.532741e+16	7.672948e-08	2.016882e-05
2.343768e-20	6.250000e+03	1.489603e+03	1.489603e+03	1.260591e+03	3.078996e-02	5.100063e-06	3.078486e-02	5.614348e+08	2.028867e+16	1.148253e-07	2.066991e-05
2.437225e-20	6.250000e+03	1.482047e+03	1.482047e+03	1.260510e+03	3.139489e-02	5.171537e-06	3.138972e-02	3.671548e+08	1.203799e+16	7.702486e-08	2.118347e-05
2.534407e-20	6.250000e+03	1.474728e+03	1.474728e+03	1.260498e+03	3.201239e-02	5.244278e-06	3.200715e-02	4.122821e+08	1.226320e+16	8.865981e-08	2.170733e-05
2.635465e-20	6.250000e+03	1.467330e+03	1.467330e+03	1.260427e+03	3.264026e-02	5.317912e-06	3.263494e-02	-1.597440e+09	-4.311780e+16	-3.522707e-07	2.224466e-05
2.740553e-20	6.250000e+03	1.460099e+03	1.460099e+03	1.260405e+03	3.328220e-02	5.392973e-06	3.327681e-02	2.749955e+08	6.733879e+15	6.215921e-08	2.279449e-05
2.849831e-20	6.250000e+03	1.452783e+03	1.452783e+03	1.260306e+03	3.393826e-02	5.469374e-06	3.393279e-02	-6.258670e+08	-1.390062e+16	-1.450674e-07	2.336086e-05
2.963466e-20	6.250000e+03	1.446185e+03	1.446185e+03	1.260242e+03	3.460571e-02	5.546840e-06	3.460017e-02	-7.807322e+08	-1.573124e+16	-1.851286e-07	2.392896e-05
3.081632e-20	6.250000e+03	1.438693e+03	1.438693e+03	1.260143e+03	3.528762e-02	5.625697e-06	3.528200e-02	-1.883124e+09	-3.441652e+16	-4.582785e-07	2.452755e-05
3.204510e-20	6.250000e+03	1.431813e+03	1.431813e+03	1.260151e+03	3.597944e-02	5.705328e-06	3.597374e-02	1.449220e+09	2.403601e+16	3.612391e-07	2.512860e-05
3.332288e-20	6.250000e+03	1.424969e+03	1.424969e+03	1.260108e+03	3.668621e-02	5.786431e-06	3.668043e-02	-1.743805e+09	-2.624119e+16	-4.452065e-07	2.574526e-05
3.465161e-20	6.250000e+03	1.418348e+03	1.418348e+03	1.260052e+03	3.740981e-02	5.869207e-06	3.740395e-02	7.756606e+08	1.058629e+16	2.026974e-07	2.637562e-05
3.603332e-20	6.250000e+03	1.411471e+03	1.411471e+03	1.260028e+03	3.814440e-02	5.952817e-06	3.813845e-02	-8.459688e+08	-1.047612e+16	-2.265095e-07	2.702458e-05
3.747013e-20	6.250000e+03	1.404973e+03	1.404973e+03	1.259938e+03	3.889601e-02	6.038115e-06	3.888997e-02	-1.412059e+09	-1.586089e+16	-3.869052e-07	2.768453e-05
3.896423e-20	6.250000e+03	1.398198e+03	1.398198e+03	1.259867e+03	3.966079e-02	6.124573e-06	3.965467e-02	1.027632e+09	1.047202e+16	2.884600e-07	2.836565e-05
4.051790e-20	6.250000e+03	1.391767e+03	1.391767e+03	1.259846e+03	4.043996e-02	6.212273e-06	4.043374e-02	1.830502e+09	1.692453e+16	5.258106e-07	2.905656e-05
4.213353e-20	6.250000e+03	1.385528e+03	1.385528e+03	1.259785e+03	4.123797e-02	6.301827e-06	4.123167e-02	8.113206e+08	6.803087e+15	2.383454e-07	2.976336e-05
4.381357e-20	6.250000e+03	1.378975e+03	1.378975e+03	1.259739e+03	4.204603e-02	6.392046e-06	4.203964e-02	3.760850e+09	2.861943e+16	1.131345e-06	3.049078e-05
4.556061e-20	6.250000e+03	1.372904e+03	1.372904e+03	1.259662e+03	4.287258e-02	6.484034e-06	4.286609e-02	-3.195286e+09	-2.206032e+16	-9.826523e-07	3.122766e-05
4.737731e-20	6.250000e+03	1.366459e+03	1.366459e+03	1.259670e+03	4.371922e-02	6.577998e-06	4.371264e-02	1.630477e+09	1.020828e+16	5.133604e-07	3.199453e-05
4.926646e-20	6.250000e+03	1.360270e+03	1.360270e+03	1.259597e+03	4.457705e-02	6.672706e-06	4.457038e-02	-2.388531e+09	-1.356983e+16	-7.693019e-07	3.277074e-05
5.123092e-20	6.250000e+03	1.354365e+03	1.354365e+03	1.259532e+03	4.545447e-02	6.769217e-06	4.544770e-02	-3.547059e+10	-1.828038e+17	-1.167565e-05	3.356146e-05
5.327373e-20	6.250000e+03	1.348356e+03	1.348356e+03	1.259483e+03	4.634966e-02	6.867328e-06	4.634280e-02	-4.590584e+09	-2.146026e+16	-1.545027e-06	3.437494e-05
5.539798e-20	6.250000e+03	1.342548e+03	1.342548e+03	1.259403e+03	4.726061e-02	6.966743e-06	4.725364e-02	6.233672e+09	2.643914e+16	2.143812e-06	3.520218e-05
5.760694e-20	6.250000e+03	1.336872e+03	1.336872e+03	1.259392e+03	4.818842e-02	7.067572e-06	4.818135e-02	-6.442725e+09	-2.479455e+16	-2.263145e-06	3.604566e-05
5.990398e-20	6.250000e+03	1.330368e+03	1.330368e+03	1.259307e+03	4.913966e-02	7.170774e-06	4.913249e-02	6.436400e+09	2.246376e+16	2.316728e-06	3.693689e-05
6.229262e-20	6.250000e+03	1.324944e+03	1.324944e+03	1.259279e+03	5.010304e-02	7.274528e-06	5.009577e-02	-2.932890e+09	-9.289132e+15	-1.077454e-06	3.781520e-05
6.477650e-20	6.250000e+03	1.318908e+03	1.318908e+03	1.259243e+03	5.109165e-02	7.380834e-06	5.108427e-02	-2.652289e+10	-7.618531e+16	-9.968739e-06	3.873785e-05
6.735942e-20	6.250000e+03	1.313415e+03	1.313415e+03	1.259166e+03	5.209737e-02	7.488446e-06	5.208988e-02	3.313525e+09	8.633985e+15	1.271660e-06	3.966557e-05
7.004533e-20	6.250000e+03	1.307630e+03	1.307630e+03	1.259140e+03	5.311653e-02	7.596939e-06	5.310893e-02	-5.645980e+09	-1.335337e+16	-2.215164e-06	4.062045e-05
7.283835e-20	6.250000e+03	1.302209e+03	1.302209e+03	1.259058e+03	5.416506e-02	7.708350e-06	5.415735e-02	2.258194e+11	4.843565e+17	9.045856e-05	4.159476e-05
7.574273e-20	6.250000e+03	1.296475e+03	1.296475e+03	1.258985e+03	5.522911e-02	7.820793e-06	5.522129e-02	2.592145e+10	5.044513e+16	1.061525e-05	4.259945e-05
7.876292e-20	6.250000e+03	1.291139e+03	1.291139e+03	1.258946e+03	5.631702e-02	7.935377e-06	5.630909e-02	4.988624e+09	8.806074e+15	2.085487e-06	4.361810e-05
8.190355e-20	6.250000e+03	1.285574e+03	1.285574e+03	1.258871e+03	5.742058e-02	8.051022e-06	5.741253e-02	4.193670e+09	6.718252e+15	1.791429e-06	4.466532e-05
8.516940e-20	6.250000e+03	1.280198e+03	1.280198e+03	1.258803e+03	5.855060e-02	8.169056e-06	5.854243e-02	4.729539e+09	6.873247e+15	2.063120e-06	4.573559e-05
8.856548e-20	6.250000e+03	1.274887e+03	1.274887e+03	1.258745e+03	5.970249e-02	8.288817e-06	5.969420e-02	-3.056010e+11	-4.028957e+17	-1.361094e-04	4.682964e-05
9.209697e-20	6.250000e+03	1.269528e+03	1.269528e+03	1.258630e+03	6.087894e-02	8.410829e-06	6.087053e-02	5.996118e+09	7.170259e+15	2.727406e-06	4.795399e-05
9.576928e-20	6.250000e+03	1.264374e+03	1.264374e+03	1.258757e+03	6.207363e-02	8.533842e-06	6.206510e-02	3.052106e+11	3.311798e+17	1.416812e-04	4.909434e-05
9.958802e-20	6.250000e+03	1.258952e+03	1.258952e+03	1.258839e+03	6.329513e-02	8.659394e-06	6.328647e-02	8.566906e+10	8.432815e+16	4.063217e-05	5.027606e-05
1.035590e-19	6.250000e+03	1.258862e+03	1.253613e+03	1.258862e+03	6.454050e-02	8.786711e-06	6.453171e-02	-9.268208e+09	-8.276262e+15	-4.397407e-06	5.126893e-05
1.076884e-19	6.250000e+03	1.259237e+03	1.248828e+03	1.259237e+03	6.581114e-02	8.916169e-06	6.580222e-02	-1.086601e+10	-8.801836e+15	-5.147829e-06	5.226271e-05
1.119824e-19	6.250000e+03	1.259290e+03	1.243865e+03	1.259290e+03	6.710529e-02	9.047482e-06	6.709624e-02	1.120157e+10	8.231810e+15	5.305694e-06	5.328821e-05
1.164476e-19	6.250000e+03	1.259145e+03	1.238721e+03	1.259145e+03	6.842349e-02	9.180632e-06	6.841431e-02	1.044449e+10	6.964040e+15	4.949931e-06	5.434121e-05
1.210909e-19	6.250000e+03	1.259105e+03	1.233812e+03	1.259105e+03	6.977034e-02	9.316093e-06	6.976102e-02	2.257787e+10	1.365617e+16	1.070198e-05	5.541264e-05
1.259193e-19	6.250000e+03	1.258960e+03	1.228806e+03	1.258960e+03	7.114292e-02	9.453572e-06	7.113347e-02	4.855073e+11	2.664019e+17	2.302651e-04	5.650930e-05
1.309403e-19	6.250000e+03	1.259370e+03	1.224353e+03	1.259370e+03	7.254172e-02	9.593154e-06	7.253213e-02	9.773188e+10	4.865158e+16	4.627654e-05	5.760160e-05
1.361614e-19	6.250000e+03	1.259549e+03	1.219733e+03	1.259549e+03	7.396916e-02	9.734744e-06	7.395943e-02	2.731286e+10	1.233428e+16	1.292356e-05	5.872668e-05
1.415908e-19	6.250000e+03	1.259073e+03	1.214510e+03	1.259073e+03	7.542237e-02	9.878386e-06	7.541249e-02	-2.301280e+10	-9.429061e+15	-1.090953e-05	5.990309e-05
1.472366e-19	6.250000e+03	1.258970e+03	1.209823e+03	1.258970e+03	7.690669e-02	1.002450e-05	7.689666e-02	-4.064509e+10	-1.510733e+16	-1.927625e-05	6.108699e-05
1.531076e-19	6.250000e+03	1.258919e+03	1.205096e+03	1.258919e+03	7.841975e-02	1.017285e-05	7.840958e-02	-2.320582e+10	-7.824734e+15	-1.100775e-05	6.229133e-05
1.592127e-19	6.250000e+03	1.259236e+03	1.200741e+03	1.259236e+03	7.996228e-02	1.032321e-05	7.995195e-02	-1.214149e+11	-3.714036e+16	-5.752111e-05	6.350062e-05
1.655612e-19	6.250000e+03	1.259169e+03	1.196107e+03	1.259169e+03	8.153483e-02	1.047613e-05	8.152435e-02	-6.104047e+10	-1.693956e+16	-2.892605e-05	6.475289e-05
1.721628e-19	6.250000e+03	1.258672e+03	1.191075e+03	1.258672e+03	8.313463e-02	1.063100e-05	8.312400e-02	6.920535e+10	1.742729e+16	3.286008e-05	6.604950e-05
1.790277e-19	6.250000e+03	1.258811e+03	1.186663e+03	1.258811e+03	8.476587e-02	1.078782e-05	8.475508e-02	6.720275e+10	1.535614e+16	3.189150e-05	6.733802e-05
1.861663e-19	6.250000e+03	1.259009e+03	1.182356e+03	1.259009e+03	8.643526e-02	1.094774e-05	8.642431e-02	4.929468e+10	1.021752e+16	2.337472e-05	6.865339e-05
1.935896e-19	6.250000e+03	1.259053e+03	1.177905e+03	1.259053e+03	8.813967e-02	1.111033e-05	8.812856e-02	8.612175e+10	1.619033e+16	4.083045e-05	7.000474e-05
2.013089e-19	6.250000e+03	1.258728e+03	1.173222e+03	1.258728e+03	8.987533e-02	1.127564e-05	8.986406e-02	1.027547e+11	1.752262e+16	4.877913e-05	7.140174e-05
2.093359e-19	6.250000e+03	1.258673e+03	1.168790e+03	1.258673e+03	9.164321e-02	1.144287e-05	9.163176e-02	9.518580e+11	1.472552e+17	4.519588e-04	7.280939e-05
2.176831e-19	6.250000e+03	1.258549e+03	1.164294e+03	1.258549e+03	9.344425e-02	1.161280e-05	9.343263e-02	-1.199535e+11	-1.683644e+16	-5.698419e-05	7.424763e-05
2.263630e-19	6.250000e+03	1.259146e+03	1.160415e+03	1.259146e+03	9.529020e-02	1.178507e-05	9.527841e-02	5.463876e+10	6.954401e+15	2.589478e-05	7.567846e-05
2.353891e-19	6.250000e+03	1.258728e+03	1.155727e+03	1.258728e+03	9.715833e-02	1.195980e-05	9.714637e-02	4.404821e+11	5.087776e+16	2.091032e-04	7.718773e-05
2.447751e-19	6.250000e+03	1.258615e+03	1.151347e+03	1.258615e+03	9.907285e-02	1.213764e-05	9.906071e-02	-1.470289e+12	-1.540386e+17	-6.982806e-04	7.871579e-05
2.545354e-19	6.250000e+03	1.258922e+03	1.147324e+03	1.258922e+03	1.010205e-01	1.231748e-05	1.010081e-01	2.524193e+12	2.399253e+17	1.197347e-03	8.024363e-05
2.646848e-19	6.250000e+03	1.258537e+03	1.142745e+03	1.258537e+03	1.030075e-01	1.250080e-05	1.029950e-01	8.113212e+12	6.995968e+17	3.854373e-03	8.184703e-05
2.752389e-19	6.250000e+03	1.258485e+03	1.138491e+03	1.258485e+03	1.050298e-01	1.268616e-05	1.050171e-01	1.500701e+11	1.174173e+16	7.130908e-05	8.345730e-05
2.862139e-19	6.250000e+03	1.258478e+03	1.134252e+03	1.258478e+03	1.070918e-01	1.287448e-05	1.070789e-01	1.293756e+11	9.184847e+15	6.147727e-05	8.509622e-05
2.976265e-19	6.250000e+03	1.258613e+03	1.130212e+03	1.258613e+03	1.092050e-01	1.306560e-05	1.091919e-01	1.717233e+11	1.105649e+16	8.155678e-05	8.676615e-05
3.094942e-19	6.250000e+03	1.258623e+03	1.126052e+03	1.258623e+03	1.113597e-01	1.326105e-05	1.113464e-01	1.740025e+11	1.016052e+16	8.263589e-05	8.847739e-05
3.218351e-19	6.250000e+03	1.258508e+03	1.121832e+03	1.258508e+03	1.135485e-01	1.345791e-05	1.135350e-01	-2.195449e+11	-1.163099e+16	-1.043120e-04	9.022465e-05
3.346681e-19	6.250000e+03	1.258455e+03	1.117679e+03	1.258455e+03	1.157791e-01	1.365756e-05	1.157654e-01	-2.571079e+11	-1.235847e+16	-1.221851e-04	9.200098e-05
3.480127e-19	6.250000e+03	1.258497e+03	1.113595e+03	1.258497e+03	1.180607e-01	1.386099e-05	1.180469e-01	1.535519e+11	6.694649e+15	7.296006e-05	9.381089e-05
3.618895e-19	6.250000e+03	1.258466e+03	1.109520e+03	1.258466e+03	1.203855e-01	1.406702e-05	1.203714e-01	1.730822e+11	6.845124e+15	8.224997e-05	9.566050e-05
3.763197e-19	6.250000e+03	1.258483e+03	1.105487e+03	1.258483e+03	1.227591e-01	1.427668e-05	1.227449e-01	-3.033334e+11	-1.088056e+16	-1.441366e-04	9.754530e-05
3.913252e-19	6.250000e+03	1.258145e+03	1.101183e+03	1.258145e+03	1.251639e-01	1.448869e-05	1.251494e-01	-5.732099e+11	-1.866029e+16	-2.727420e-04	9.948291e-05
4.069290e-19	6.250000e+03	1.258424e+03	1.097353e+03	1.258424e+03	1.276363e-01	1.470470e-05	1.276216e-01	-7.903950e+12	-2.333317e+17	-3.756653e-03	1.014255e-04
4.231550e-19	6.250000e+03	1.257687e+03	1.092789e+03	1.257687e+03	1.301200e-01	1.492275e-05	1.301051e-01	2.522853e+11	6.763509e+15	1.202599e-04	1.034598e-04
4.400281e-19	6.250000e+03	1.258133e+03	1.089180e+03	1.258133e+03	1.327050e-01	1.514566e-05	1.326899e-01	9.601557e+12	2.332947e+17	4.568773e-03	1.054777e-04
4.575739e-19	6.250000e+03	1.258257e+03	1.085325e+03	1.258257e+03	1.353165e-01	1.537065e-05	1.353011e-01	-4.380632e+11	-9.655698e+15	-2.083440e-04	1.075428e-04
4.758194e-19	6.250000e+03	1.258295e+03	1.081378e+03	1.258295e+03	1.379858e-01	1.559990e-05	1.379702e-01	4.863959e+11	9.723403e+15	2.312965e-04	1.096609e-04
4.947924e-19	6.250000e+03	1.258146e+03	1.077369e+03	1.258146e+03	1.407010e-01	1.583230e-05	1.406852e-01	3.705770e+11	6.720358e+15	1.763255e-04	1.118321e-04
5.145220e-19	6.250000e+03	1.257962e+03	1.073323e+03	1.257962e+03	1.434625e-01	1.606722e-05	1.434464e-01	-2.009536e+12	-3.306770e+16	-9.568616e-04	1.140436e-04
5.350382e-19	6.250000e+03	1.257711e+03	1.069232e+03	1.257711e+03	1.462771e-01	1.630653e-05	1.462608e-01	4.074921e+12	6.084678e+16	1.942256e-03	1.163042e-04
5.563725e-19	6.250000e+03	1.258219e+03	1.065749e+03	1.258219e+03	1.491786e-01	1.654928e-05	1.491620e-01	-7.799090e+11	-1.055630e+16	-3.709828e-04	1.185633e-04
5.785575e-19	6.250000e+03	1.258112e+03	1.061834e+03	1.258112e+03	1.521184e-01	1.679599e-05	1.521016e-01	6.177157e+11	7.583677e+15	2.939568e-04	1.209101e-04
6.016271e-19	6.250000e+03	1.257991e+03	1.057886e+03	1.257991e+03	1.551041e-01	1.704539e-05	1.550871e-01	1.373759e+12	1.530361e+16	6.540561e-04	1.232951e-04
6.256166e-19	6.250000e+03	1.258494e+03	1.054439e+03	1.258494e+03	1.581813e-01	1.729849e-05	1.581640e-01	2.011206e+12	2.030868e+16	9.556336e-04	1.256909e-04
6.505627e-19	6.250000e+03	1.257972e+03	1.050230e+03	1.257972e+03	1.612702e-01	1.755599e-05	1.612526e-01	2.374623e+12	2.176827e+16	1.130657e-03	1.281985e-04
6.765035e-19	6.250000e+03	1.257807e+03	1.046347e+03	1.257807e+03	1.644403e-01	1.781798e-05	1.644224e-01	-9.741379e+11	-8.101765e+15	-4.641317e-04	1.307357e-04
7.034787e-19	6.250000e+03	1.258000e+03	1.042703e+03	1.258000e+03	1.676917e-01	1.808340e-05	1.676736e-01	1.049364e+12	7.913496e+15	4.995906e-04	1.333002e-04
7.315294e-19	6.250000e+03	1.258170e+03	1.039070e+03	1.258170e+03	1.710095e-01	1.835251e-05	1.709911e-01	-2.056028e+12	-1.405815e+16	-9.781898e-04	1.359192e-04
7.606987e-19	6.250000e+03	1.257874e+03	1.035101e+03	1.257874e+03	1.743603e-01	1.862624e-05	1.743416e-01	-1.067214e+12	-6.622378e+15	-5.083438e-04	1.386151e-04
7.910311e-19	6.250000e+03	1.257643e+03	1.031168e+03	1.257643e+03	1.777703e-01	1.890173e-05	1.777514e-01	-2.494374e+12	-1.404964e+16	-1.189232e-03	1.413520e-04
8.225730e-19	6.250000e+03	1.257679e+03	1.027506e+03	1.257679e+03	1.812808e-01	1.918320e-05	1.812616e-01	-1.313975e+12	-6.711627e+15	-6.263681e-04	1.441392e-04
8.553725e-19	6.250000e+03	1.257735e+03	1.023845e+03	1.257735e+03	1.848570e-01	1.946812e-05	1.848376e-01	-4.546736e+12	-2.106298e+16	-2.166932e-03	1.469761e-04
8.894800e-19	6.250000e+03	1.257738e+03	1.020161e+03	1.257738e+03	1.884993e-01	1.975790e-05	1.884795e-01	-2.427428e+12	-1.019995e+16	-1.156876e-03	1.498716e-04
9.249474e-19	6.250000e+03	1.258107e+03	1.016718e+03	1.258107e+03	1.922521e-01	2.005238e-05	1.922320e-01	7.289366e+12	2.775456e+16	3.468914e-03	1.528106e-04
9.618292e-19	6.250000e+03	1.257641e+03	1.012714e+03	1.257641e+03	1.959958e-01	2.035056e-05	1.959755e-01	-1.047742e+13	-3.622597e+16	-4.995299e-03	1.558440e-04
1.000181e-18	6.250000e+03	1.257817e+03	1.009192e+03	1.257817e+03	1.998700e-01	2.065223e-05	1.998494e-01	2.972952e+12	9.320722e+15	1.416417e-03	1.589023e-04
1.040063e-18	6.250000e+03	1.257665e+03	1.005420e+03	1.257665e+03	2.037972e-01	2.095939e-05	2.037763e-01	-1.149829e+13	-3.270707e+16	-5.481508e-03	1.620442e-04
1.081535e-18	6.250000e+03	1.257902e+03	1.001961e+03	1.257902e+03	2.078339e-01	2.127114e-05	2.078127e-01	4.516512e+12	1.164718e+16	2.151098e-03	1.652227e-04
1.124660e-18	6.250000e+03	1.257700e+03	9.982015e+02	1.257700e+03	2.119136e-01	2.158720e-05	2.118921e-01	8.720887e+12	2.040639e+16	4.156875e-03	1.684930e-04
1.169506e-18	6.250000e+03	1.257544e+03	9.945035e+02	1.257544e+03	2.160689e-01	2.190738e-05	2.160470e-01	-7.657013e+12	-1.625915e+16	-3.652027e-03	1.718181e-04
1.216139e-18	6.250000e+03	1.257700e+03	9.910199e+02	1.257700e+03	2.203618e-01	2.223479e-05	2.203396e-01	-3.537858e+12	-6.808609e+15	-1.686346e-03	1.752102e-04
1.264632e-18	6.250000e+03	1.257759e+03	9.874882e+02	1.257759e+03	2.246991e-01	2.256208e-05	2.246765e-01	-3.107986e+13	-5.425911e+16	-1.481094e-02	1.786503e-04
1.315058e-18	6.250000e+03	1.257359e+03	9.836260e+02	1.257359e+03	2.290821e-01	2.289815e-05	2.290592e-01	-4.798883e+12	-7.606492e+15	-2.290528e-03	1.821931e-04
1.367495e-18	6.250000e+03	1.257161e+03	9.799652e+02	1.257161e+03	2.335821e-01	2.323923e-05	2.335588e-01	-1.152536e+13	-1.657513e+16	-5.505434e-03	1.858013e-04
1.422023e-18	6.250000e+03	1.257429e+03	9.765978e+02	1.257429e+03	2.382176e-01	2.358292e-05	2.381940e-01	-4.358015e+13	-5.680931e+16	-2.079519e-02	1.894482e-04
1.478726e-18	6.250000e+03	1.257506e+03	9.731159e+02	1.257506e+03	2.429261e-01	2.393282e-05	2.429021e-01	-1.065027e+13	-1.258897e+16	-5.080437e-03	1.931808e-04
1.537689e-18	6.250000e+03	1.257415e+03	9.695060e+02	1.257415e+03	2.476972e-01	2.428809e-05	2.476729e-01	-1.574302e+13	-1.688426e+16	-7.512521e-03	1.969892e-04
1.599003e-18	6.250000e+03	1.257276e+03	9.658976e+02	1.257276e+03	2.525598e-01	2.464777e-05	2.525352e-01	9.390217e+13	9.138068e+16	4.483469e-02	2.008786e-04
1.662762e-18	6.250000e+03	1.257353e+03	9.624658e+02	1.257353e+03	2.575552e-01	2.501400e-05	2.575302e-01	-2.819351e+13	-2.487697e+16	-1.345718e-02	2.048392e-04
1.729064e-18	6.250000e+03	1.257320e+03	9.589424e+02	1.257320e+03	2.626283e-01	2.538475e-05	2.626030e-01	1.193883e+13	9.555505e+15	5.699327e-03	2.088795e-04
1.798009e-18	6.250000e+03	1.257352e+03	9.555137e+02	1.257352e+03	2.678177e-01	2.576173e-05	2.677920e-01	-4.748880e+13	-3.446629e+16	-2.266720e-02	2.130014e-04
1.869704e-18	6.250000e+03	1.257390e+03	9.520559e+02	1.257390e+03	2.731070e-01	2.614407e-05	2.730809e-01	2.129768e+13	1.401741e+16	1.016422e-02	2.172016e-04
1.944257e-18	6.250000e+03	1.257537e+03	9.486806e+02	1.257537e+03	2.785120e-01	2.653005e-05	2.784854e-01	-1.281649e+13	-7.648034e+15	-6.113038e-03	2.214742e-04
2.021783e-18	6.250000e+03	1.256845e+03	9.447805e+02	1.256845e+03	2.838850e-01	2.692369e-05	2.838581e-01	2.028270e+13	1.100053e+16	9.700821e-03	2.258711e-04
2.102401e-18	6.250000e+03	1.257010e+03	9.414413e+02	1.257010e+03	2.895233e-01	2.732246e-05	2.894960e-01	1.524323e+13	7.493065e+15	7.285748e-03	2.303269e-04
2.186232e-18	6.250000e+03	1.257106e+03	9.380754e+02	1.257106e+03	2.952343e-01	2.772417e-05	2.952066e-01	-3.042133e+14	-1.356263e+17	-1.453486e-01	2.348524e-04
2.273407e-18	6.250000e+03	1.256867e+03	9.345253e+02	1.256867e+03	3.010202e-01	2.813579e-05	3.009921e-01	2.318946e+13	9.382363e+15	1.109008e-02	2.395004e-04
2.364058e-18	6.250000e+03	1.257219e+03	9.312939e+02	1.257219e+03	3.070209e-01	2.855244e-05	3.069924e-01	-6.555664e+13	-2.403128e+16	-3.130787e-02	2.442064e-04
2.458323e-18	6.250000e+03	1.256919e+03	9.277415e+02	1.256919e+03	3.130252e-01	2.897619e-05	3.129963e-01	-2.552348e+13	-8.492651e+15	-1.220381e-02	2.490418e-04
2.556347e-18	6.250000e+03	1.256861e+03	9.242936e+02	1.256861e+03	3.191729e-01	2.940358e-05	3.191435e-01	2.071942e+13	6.255293e+15	9.909069e-03	2.539445e-04
2.658280e-18	6.250000e+03	1.256765e+03	9.208837e+02	1.256765e+03	3.254560e-01	2.983689e-05	3.254261e-01	5.581238e+13	1.528514e+16	2.670250e-02	2.589633e-04
2.764277e-18	6.250000e+03	1.257063e+03	9.177044e+02	1.257063e+03	3.319537e-01	3.028000e-05	3.319235e-01	3.561297e+13	8.835280e+15	1.701824e-02	2.640709e-04
2.874501e-18	6.250000e+03	1.256863e+03	9.141695e+02	1.256863e+03	3.384348e-01	3.072607e-05	3.384041e-01	1.414184e+14	3.185155e+16	6.763282e-02	2.692695e-04
2.989120e-18	6.250000e+03	1.256843e+03	9.108480e+02	1.256843e+03	3.451233e-01	3.118047e-05	3.450921e-01	-1.924075e+14	-3.929622e+16	-9.202567e-02	2.745955e-04
3.108309e-18	6.250000e+03	1.257012e+03	9.075994e+02	1.257012e+03	3.519659e-01	3.164192e-05	3.519343e-01	9.963654e+13	1.844657e+16	4.762255e-02	2.800020e-04
3.232251e-18	6.250000e+03	1.256899e+03	9.041323e+02	1.256899e+03	3.588449e-01	3.210779e-05	3.588128e-01	-4.915206e+13	-8.260527e+15	-2.350343e-02	2.855002e-04
3.361135e-18	6.250000e+03	1.257025e+03	9.009191e+02	1.257025e+03	3.659846e-01	3.258426e-05	3.659520e-01	6.123388e+13	9.325618e+15	2.926602e-02	2.911514e-04
3.495158e-18	6.250000e+03	1.256842e+03	8.975263e+02	1.256842e+03	3.731795e-01	3.306295e-05	3.731465e-01	1.470404e+14	2.031644e+16	7.032751e-02	2.969185e-04
3.634526e-18	6.250000e+03	1.257125e+03	8.943538e+02	1.257125e+03	3.806107e-01	3.354927e-05	3.805772e-01	4.828612e+13	6.045291e+15	2.306862e-02	3.027629e-04
3.779450e-18	6.250000e+03	1.256761e+03	8.908341e+02	1.256761e+03	3.880120e-01	3.404577e-05	3.879780e-01	5.306098e+13	6.033222e+15	2.538650e-02	3.087397e-04
3.930153e-18	6.250000e+03	1.256717e+03	8.874776e+02	1.256717e+03	3.956261e-01	3.454781e-05	3.955915e-01	1.122646e+14	1.158292e+16	5.372121e-02	3.148091e-04
4.086866e-18	6.250000e+03	1.256682e+03	8.841484e+02	1.256682e+03	4.034502e-01	3.504435e-05	4.034152e-01	6.157335e+13	5.760273e+15	2.946846e-02	3.210440e-04
4.249827e-18	6.250000e+03	1.256840e+03	8.807250e+02	1.256840e+03	4.114556e-01	3.551682e-05	4.114201e-01	1.227787e+14	1.041137e+16	5.872391e-02	3.273732e-04
4.419286e-18	6.250000e+03	1.256693e+03	8.771235e+02	1.256693e+03	4.195142e-01	3.599953e-05	4.194782e-01	1.046758e+14	8.055886e+15	5.009469e-02	3.338239e-04
4.595502e-18	6.250000e+03	1.256582e+03	8.735608e+02	1.256582e+03	4.277484e-01	3.649413e-05	4.277119e-01	3.884302e+14	2.712510e+16	1.859732e-01	3.404063e-04
4.778745e-18	6.250000e+03	1.256415e+03	8.700092e+02	1.256415e+03	4.361464e-01	3.699408e-05	4.361095e-01	-1.723232e+14	-1.091898e+16	-8.255986e-02	3.471356e-04
4.969295e-18	6.250000e+03	1.256771e+03	8.667933e+02	1.256771e+03	4.448775e-01	3.750745e-05	4.448400e-01	1.818872e+14	1.043758e+16	8.701853e-02	3.539844e-04
5.167442e-18	6.250000e+03	1.256394e+03	8.631277e+02	1.256394e+03	4.535297e-01	3.802876e-05	4.534917e-01	1.008330e+15	5.255018e+16	4.831314e-01	3.609774e-04
5.373491e-18	6.250000e+03	1.256338e+03	8.596736e+02	1.256338e+03	4.624627e-01	3.856016e-05	4.624241e-01	-3.600199e+14	-1.701936e+16	-1.725385e-01	3.681038e-04
5.587755e-18	6.250000e+03	1.256519e+03	8.563306e+02	1.256519e+03	4.716372e-01	3.909779e-05	4.715981e-01	-2.124030e+14	-9.101651e+15	-1.017200e-01	3.753522e-04
5.810564e-18	6.250000e+03	1.256588e+03	8.529803e+02	1.256588e+03	4.809717e-01	3.964374e-05	4.809320e-01	-5.204380e+14	-2.021955e+16	-2.491702e-01	3.827601e-04
6.042256e-18	6.250000e+03	1.256435e+03	8.495102e+02	1.256435e+03	4.903920e-01	4.020329e-05	4.903518e-01	2.106783e+14	7.428530e+15	1.009277e-01	3.903042e-04
6.283187e-18	6.250000e+03	1.256338e+03	8.460887e+02	1.256338e+03	5.000312e-01	4.076873e-05	4.999905e-01	2.197635e+14	7.030238e+15	1.053208e-01	3.980069e-04
6.533726e-18	6.250000e+03	1.256445e+03	8.428293e+02	1.256445e+03	5.099718e-01	4.134385e-05	5.099304e-01	9.298560e+14	2.695783e+16	4.454401e-01	4.058846e-04
6.794254e-18	6.250000e+03	1.256537e+03	8.395114e+02	1.256537e+03	5.200866e-01	4.193014e-05	5.200446e-01	-6.203387e+14	-1.630237e+16	-2.970600e-01	4.139048e-04
7.065170e-18	6.250000e+03	1.256418e+03	8.361065e+02	1.256418e+03	5.302838e-01	4.252487e-05	5.302413e-01	7.408739e+14	1.766861e+16	3.549481e-01	4.220600e-04
7.346890e-18	6.250000e+03	1.256417e+03	8.327854e+02	1.256417e+03	5.407616e-01	4.312807e-05	5.407185e-01	3.341201e+14	7.225589e+15	1.600754e-01	4.303997e-04
7.639842e-18	6.250000e+03	1.256491e+03	8.295194e+02	1.256491e+03	5.514634e-01	4.373874e-05	5.514197e-01	1.105754e+15	2.168078e+16	5.296053e-01	4.388916e-04
7.944476e-18	6.250000e+03	1.256152e+03	8.260364e+02	1.256152e+03	5.621576e-01	4.436292e-05	5.621132e-01	3.460497e+14	6.163793e+15	1.659659e-01	4.475236e-04
8.261257e-18	6.250000e+03	1.256138e+03	8.227172e+02	1.256138e+03	5.732209e-01	4.499484e-05	5.731759e-01	5.966838e+14	9.641269e+15	2.861857e-01	4.563358e-04
8.590670e-18	6.250000e+03	1.256354e+03	8.195846e+02	1.256354e+03	5.846892e-01	4.563736e-05	5.846436e-01	4.789454e+16	7.009072e+17	2.295180e+01	4.653856e-04
8.933217e-18	6.250000e+03	1.256061e+03	8.161225e+02	1.256061e+03	5.959979e-01	4.629174e-05	5.959516e-01	4.158844e+14	5.530304e+15	1.995307e-01	4.744974e-04
9.289424e-18	6.250000e+03	1.256019e+03	8.128480e+02	1.256019e+03	6.077745e-01	4.695294e-05	6.077276e-01	4.574244e+14	5.515779e+15	2.194979e-01	4.838898e-04
9.659834e-18	6.250000e+03	1.256217e+03	8.097921e+02	1.256217e+03	6.199544e-01	4.762420e-05	6.199068e-01	4.096878e+15	4.473571e+16	1.964360e+00	4.935090e-04
1.004501e-17	6.250000e+03	1.256166e+03	8.065144e+02	1.256166e+03	6.321311e-01	4.830984e-05	6.320828e-01	3.461449e+14	3.429432e+15	1.660024e-01	5.032226e-04
1.044555e-17	6.250000e+03	1.256352e+03	8.034280e+02	1.256352e+03	6.447413e-01	4.899892e-05	6.446923e-01	3.450666e+14	3.097245e+15	1.653630e-01	5.131854e-04
1.086206e-17	6.250000e+03	1.256108e+03	8.000543e+02	1.256108e+03	6.572734e-01	4.970490e-05	6.572237e-01	6.258883e+14	5.102307e+15	3.002296e-01	5.232619e-04
1.129518e-17	6.250000e+03	1.255951e+03	7.967673e+02	1.255951e+03	6.701133e-01	5.041955e-05	6.700629e-01	3.458782e+14	2.559658e+15	1.660166e-01	5.335507e-04
1.174557e-17	6.250000e+03	1.255887e+03	7.935828e+02	1.255887e+03	6.833782e-01	5.114598e-05	6.833271e-01	6.227143e+14	4.178141e+15	2.989695e-01	5.441398e-04
1.221392e-17	6.250000e+03	1.255871e+03	7.903849e+02	1.255871e+03	6.968315e-01	5.187666e-05	6.967796e-01	7.178506e+14	4.369134e+15	3.446671e-01	5.548590e-04
1.270094e-17	6.250000e+03	1.255763e+03	7.871484e+02	1.255763e+03	7.104076e-01	5.262565e-05	7.103550e-01	7.310136e+14	4.040057e+15	3.511387e-01	5.657180e-04
1.320738e-17	6.250000e+03	1.255878e+03	7.840912e+02	1.255878e+03	7.245949e-01	5.338521e-05	7.245415e-01	6.057337e+14	3.032533e+15	2.908272e-01	5.769626e-04
1.373402e-17	6.250000e+03	1.256025e+03	7.810597e+02	1.256025e+03	7.390771e-01	5.415442e-05	7.390229e-01	4.202925e+14	1.905912e+15	2.016749e-01	5.884256e-04
1.428165e-17	6.250000e+03	1.255638e+03	7.776581e+02	1.255638e+03	7.532470e-01	5.493352e-05	7.531921e-01	4.042609e+14	1.667150e+15	1.942810e-01	5.998917e-04
1.485112e-17	6.250000e+03	1.255852e+03	7.747263e+02	1.255852e+03	7.683860e-01	5.572419e-05	7.683302e-01	6.268858e+14	2.340407e+15	3.010149e-01	6.118445e-04
1.544330e-17	6.250000e+03	1.255645e+03	7.714757e+02	1.255645e+03	7.833216e-01	5.653146e-05	7.832651e-01	4.486286e+14	1.521200e+15	2.155976e-01	6.238401e-04
1.605909e-17	6.250000e+03	1.255664e+03	7.683619e+02	1.255664e+03	7.987778e-01	5.734702e-05	7.987204e-01	5.242797e+14	1.612253e+15	2.519346e-01	6.361400e-04
1.669944e-17	6.250000e+03	1.255604e+03	7.652829e+02	1.255604e+03	8.145365e-01	5.817745e-05	8.144783e-01	5.676261e+14	1.583104e+15	2.728290e-01	6.487210e-04
1.736532e-17	6.250000e+03	1.255598e+03	7.621847e+02	1.255598e+03	8.306081e-01	5.901392e-05	8.305491e-01	5.840388e+14	1.477273e+15	2.807248e-01	6.615242e-04
1.805775e-17	6.250000e+03	1.255457e+03	7.590478e+02	1.255457e+03	8.468442e-01	5.987066e-05	8.467843e-01	6.009535e+14	1.379822e+15	2.890167e-01	6.745306e-04
1.877779e-17	6.250000e+03	1.255535e+03	7.560385e+02	1.255535e+03	8.636544e-01	6.073092e-05	8.635937e-01	5.899046e+14	1.227670e+15	2.836147e-01	6.878776e-04
1.952655e-17	6.250000e+03	1.255636e+03	7.530320e+02	1.255636e+03	8.807686e-01	6.161357e-05	8.807070e-01	5.963961e+14	1.125190e+15	2.866200e-01	7.014519e-04
2.030515e-17	6.250000e+03	1.255453e+03	7.498787e+02	1.255453e+03	8.979699e-01	6.250262e-05	8.979074e-01	5.926568e+14	1.015066e+15	2.850312e-01	7.152558e-04
2.111481e-17	6.250000e+03	1.255409e+03	7.468303e+02	1.255409e+03	9.156951e-01	6.340267e-05	9.156317e-01	5.977080e+14	9.283988e+14	2.875112e-01	7.294001e-04
2.195675e-17	6.250000e+03	1.255473e+03	7.438760e+02	1.255473e+03	9.338305e-01	6.432042e-05	9.337662e-01	5.769687e+14	8.124787e+14	2.774637e-01	7.438076e-04
2.283226e-17	6.250000e+03	1.255365e+03	7.407878e+02	1.255365e+03	9.521007e-01	6.525179e-05	9.520354e-01	5.354447e+14	6.843847e+14	2.576054e-01	7.584251e-04
2.374268e-17	6.250000e+03	1.255357e+03	7.378094e+02	1.255357e+03	9.709110e-01	6.619486e-05	9.708448e-01	5.278702e+14	6.118290e+14	2.539696e-01	7.734141e-04
2.468941e-17	6.250000e+03	1.255293e+03	7.347842e+02	1.255293e+03	9.900418e-01	6.715240e-05	9.899746e-01	5.832813e+14	6.132118e+14	2.807013e-01	7.886940e-04
2.567388e-17	6.250000e+03	1.255288e+03	7.318400e+02	1.255288e+03	1.009665e+00	6.812512e-05	1.009597e+00	5.834752e+14	5.560781e+14	2.807993e-01	8.043291e-04
2.669761e-17	6.250000e+03	1.255094e+03	7.286869e+02	1.255094e+03	1.029150e+00	6.910792e-05	1.029081e+00	5.152758e+14	4.463201e+14	2.481707e-01	8.199787e-04
2.776216e-17	6.250000e+03	1.255088e+03	7.257891e+02	1.255088e+03	1.049574e+00	7.011324e-05	1.049504e+00	5.241453e+14	4.115158e+14	2.524479e-01	8.362552e-04
2.886916e-17	6.250000e+03	1.255059e+03	7.227754e+02	1.255059e+03	1.070159e+00	7.112306e-05	1.070088e+00	5.450463e+14	3.883219e+14	2.625453e-01	8.526764e-04
3.002030e-17	6.250000e+03	1.254893e+03	7.197720e+02	1.254893e+03	1.091155e+00	7.215286e-05	1.091083e+00	5.504239e+14	3.558478e+14	2.653110e-01	8.695207e-04
3.121734e-17	6.250000e+03	1.254870e+03	7.168370e+02	1.254870e+03	1.112624e+00	7.319590e-05	1.112550e+00	5.513231e+14	3.233442e+14	2.657689e-01	8.866446e-04
3.246212e-17	6.250000e+03	1.254882e+03	7.139075e+02	1.254882e+03	1.134605e+00	7.425516e-05	1.134531e+00	5.310616e+14	2.824366e+14	2.559895e-01	9.041531e-04
3.375652e-17	6.250000e+03	1.254780e+03	7.109368e+02	1.254780e+03	1.156772e+00	7.532849e-05	1.156697e+00	5.360542e+14	2.588031e+14	2.585008e-01	9.218924e-04
3.510254e-17	6.250000e+03	1.254817e+03	7.080737e+02	1.254817e+03	1.179750e+00	7.641667e-05	1.179674e+00	5.507481e+14	2.409919e+14	2.655475e-01	9.401772e-04
3.650224e-17	6.250000e+03	1.254633e+03	7.050718e+02	1.254633e+03	1.202767e+00	7.751670e-05	1.202689e+00	5.356539e+14	2.128026e+14	2.584591e-01	9.586603e-04
3.795774e-17	6.250000e+03	1.254655e+03	7.022047e+02	1.254655e+03	1.226500e+00	7.864386e-05	1.226421e+00	5.324832e+14	1.918528e+14	2.569068e-01	9.775596e-04
3.947128e-17	6.250000e+03	1.254614e+03	6.993158e+02	1.254614e+03	1.250647e+00	7.977829e-05	1.250567e+00	5.369226e+14	1.754844e+14	2.590911e-01	9.968380e-04
4.104517e-17	6.250000e+03	1.254581e+03	6.964150e+02	1.254581e+03	1.275276e+00	8.092919e-05	1.275195e+00	5.303583e+14	1.572345e+14	2.559571e-01	1.016496e-03
4.268182e-17	6.250000e+03	1.254523e+03	6.935409e+02	1.254523e+03	1.300324e+00	8.210129e-05	1.300242e+00	5.295544e+14	1.424467e+14	2.556280e-01	1.036509e-03
4.438373e-17	6.250000e+03	1.254448e+03	6.906314e+02	1.254448e+03	1.325911e+00	8.328097e-05	1.325827e+00	5.274685e+14	1.287138e+14	2.546979e-01	1.056968e-03
4.615351e-17	6.250000e+03	1.254465e+03	6.878103e+02	1.254465e+03	1.352065e+00	8.448399e-05	1.351980e+00	5.384420e+14	1.191658e+14	2.599785e-01	1.077802e-03
4.799385e-17	6.250000e+03	1.254357e+03	6.849522e+02	1.254357e+03	1.378554e+00	8.571228e-05	1.378468e+00	5.377691e+14	1.080132e+14	2.597658e-01	1.099013e-03
4.990758e-17	6.250000e+03	1.254677e+03	6.825088e+02	1.254677e+03	1.406970e+00	8.697236e-05	1.406883e+00	5.423102e+14	9.836115e+13	2.616246e-01	1.121380e-03
5.189761e-17	6.250000e+03	1.254119e+03	6.791483e+02	1.254119e+03	1.432887e+00	8.819614e-05	1.432799e+00	5.289277e+14	8.756607e+13	2.557369e-01	1.142545e-03
5.396699e-17	6.250000e+03	1.254204e+03	6.763960e+02	1.254204e+03	1.461397e+00	8.947590e-05	1.461308e+00	5.385737e+14	8.079863e+13	2.603133e-01	1.165199e-03
5.611889e-17	6.250000e+03	1.254166e+03	6.735991e+02	1.254166e+03	1.490165e+00	9.076577e-05	1.490074e+00	5.420613e+14	7.376943e+13	2.620380e-01	1.188172e-03
5.835660e-17	6.250000e+03	1.254002e+03	6.707317e+02	1.254002e+03	1.519248e+00	9.207459e-05	1.519156e+00	5.335450e+14	6.592150e+13	2.580901e-01	1.211520e-03
6.068353e-17	6.250000e+03	1.254059e+03	6.679911e+02	1.254059e+03	1.549393e+00	9.340138e-05	1.549300e+00	5.379247e+14	6.024398e+13	2.601495e-01	1.235502e-03
6.310325e-17	6.250000e+03	1.253931e+03	6.651668e+02	1.253931e+03	1.579745e+00	9.474480e-05	1.579650e+00	5.395494e+14	5.483988e+13	2.610684e-01	1.259834e-03
6.561945e-17	6.250000e+03	1.253829e+03	6.623416e+02	1.253829e+03	1.610713e+00	9.611441e-05	1.610617e+00	5.371919e+14	4.954935e+13	2.600333e-01	1.284636e-03
6.823599e-17	6.250000e+03	1.253847e+03	6.596211e+02	1.253847e+03	1.642525e+00	9.749986e-05	1.642428e+00	5.324430e+14	4.453616e+13	2.577157e-01	1.309988e-03
7.095686e-17	6.250000e+03	1.253707e+03	6.567653e+02	1.253707e+03	1.674481e+00	9.890408e-05	1.674382e+00	5.373606e+14	4.081928e+13	2.602413e-01	1.335623e-03
7.378622e-17	6.250000e+03	1.253631e+03	6.540010e+02	1.253631e+03	1.707234e+00	1.003266e-04	1.707133e+00	5.348866e+14	3.688049e+13	2.591222e-01	1.361831e-03
7.672839e-17	6.250000e+03	1.253661e+03	6.512945e+02	1.253661e+03	1.741050e+00	1.017744e-04	1.740948e+00	5.368022e+14	3.355506e+13	2.600191e-01	1.388773e-03
7.978789e-17	6.250000e+03	1.253601e+03	6.485556e+02	1.253601e+03	1.775249e+00	1.032436e-04	1.775145e+00	5.329140e+14	3.022465e+13	2.581969e-01	1.416119e-03
8.296938e-17	6.250000e+03	1.253454e+03	6.457514e+02	1.253454e+03	1.809879e+00	1.047371e-04	1.809774e+00	5.316133e+14	2.737464e+13	2.577179e-01	1.443913e-03
8.627774e-17	6.250000e+03	1.253293e+03	6.429901e+02	1.253293e+03	1.845162e+00	1.062392e-04	1.845056e+00	5.330371e+14	2.492211e+13	2.585744e-01	1.472251e-03
8.971801e-17	6.250000e+03	1.253176e+03	6.402580e+02	1.253176e+03	1.881326e+00	1.077726e-04	1.881218e+00	5.320247e+14	2.257418e+13	2.582036e-01	1.501246e-03
9.329546e-17	6.250000e+03	1.253208e+03	6.375921e+02	1.253208e+03	1.918495e+00	1.093184e-04	1.918386e+00	5.311797e+14	2.043799e+13	2.577609e-01	1.530867e-03
9.701555e-17	6.250000e+03	1.253106e+03	6.349148e+02	1.253106e+03	1.956289e+00	1.109028e-04	1.956178e+00	5.323528e+14	1.857953e+13	2.584354e-01	1.561152e-03
1.008840e-16	6.250000e+03	1.253351e+03	6.324133e+02	1.253351e+03	1.995512e+00	1.124986e-04	1.995399e+00	5.335025e+14	1.686029e+13	2.587405e-01	1.592141e-03
1.049067e-16	6.250000e+03	1.253078e+03	6.295345e+02	1.253078e+03	2.033775e+00	1.141062e-04	2.033661e+00	5.320575e+14	1.529128e+13	2.583203e-01	1.623023e-03
1.090898e-16	6.250000e+03	1.252926e+03	6.268224e+02	1.252926e+03	2.073495e+00	1.157557e-04	2.073380e+00	5.324098e+14	1.389091e+13	2.586483e-01	1.654922e-03
1.134396e-16	6.250000e+03	1.252884e+03	6.241669e+02	1.252884e+03	2.114211e+00	1.174154e-04	2.114093e+00	5.313154e+14	1.257798e+13	2.581600e-01	1.687475e-03
1.179630e-16	6.250000e+03	1.252818e+03	6.215066e+02	1.252818e+03	2.155703e+00	1.190996e-04	2.155584e+00	5.301549e+14	1.138829e+13	2.576647e-01	1.720684e-03
1.226667e-16	6.250000e+03	1.252797e+03	6.188677e+02	1.252797e+03	2.198169e+00	1.208080e-04	2.198048e+00	5.306891e+14	1.034034e+13	2.579450e-01	1.754608e-03
1.275579e-16	6.250000e+03	1.252583e+03	6.161356e+02	1.252583e+03	2.240677e+00	1.225506e-04	2.240554e+00	5.309083e+14	9.399910e+12	2.582727e-01	1.788845e-03
1.326442e-16	6.250000e+03	1.252563e+03	6.135448e+02	1.252563e+03	2.285023e+00	1.243114e-04	2.284898e+00	5.299508e+14	8.507128e+12	2.578274e-01	1.824278e-03
1.379333e-16	6.250000e+03	1.252489e+03	6.108826e+02	1.252489e+03	2.329528e+00	1.260979e-04	2.329402e+00	5.300750e+14	7.726770e+12	2.579644e-01	1.859919e-03
1.434333e-16	6.250000e+03	1.252444e+03	6.083002e+02	1.252444e+03	2.375572e+00	1.279066e-04	2.375444e+00	5.291424e+14	6.994098e+12	2.575560e-01	1.896748e-03
1.491527e-16	6.250000e+03	1.252243e+03	6.056349e+02	1.252243e+03	2.421652e+00	1.297415e-04	2.421522e+00	5.289373e+14	6.351051e+12	2.576630e-01	1.933851e-03
1.551000e-16	6.250000e+03	1.252225e+03	6.030576e+02	1.252225e+03	2.469361e+00	1.316046e-04	2.469230e+00	5.291850e+14	5.763476e+12	2.578023e-01	1.971979e-03
1.612845e-16	6.250000e+03	1.252126e+03	6.004602e+02	1.252126e+03	2.517769e+00	1.334913e-04	2.517636e+00	5.286627e+14	5.225154e+12	2.576494e-01	2.010795e-03
1.677157e-16	6.250000e+03	1.252031e+03	5.978387e+02	1.252031e+03	2.566749e+00	1.354106e-04	2.566613e+00	5.278477e+14	4.737965e+12	2.573500e-01	2.050068e-03
1.744032e-16	6.250000e+03	1.251982e+03	5.952639e+02	1.251982e+03	2.617191e+00	1.373511e-04	2.617053e+00	5.276007e+14	4.296637e+12	2.572804e-01	2.090438e-03
1.813574e-16	6.250000e+03	1.251825e+03	5.926562e+02	1.251825e+03	2.668090e+00	1.393181e-04	2.667951e+00	5.274257e+14	3.900845e+12	2.573558e-01	2.131360e-03
1.885890e-16	6.250000e+03	1.251699e+03	5.900861e+02	1.251699e+03	2.720212e+00	1.413189e-04	2.720071e+00	5.270951e+14	3.538955e+12	2.573237e-01	2.173215e-03
1.961088e-16	6.250000e+03	1.251731e+03	5.875958e+02	1.251731e+03	2.773990e+00	1.433459e-04	2.773846e+00	5.266893e+14	3.206492e+12	2.570934e-01	2.216123e-03
2.039285e-16	6.250000e+03	1.251571e+03	5.849891e+02	1.251571e+03	2.827810e+00	1.453983e-04	2.827665e+00	5.262440e+14	2.910288e+12	2.570397e-01	2.259408e-03
2.120601e-16	6.250000e+03	1.251586e+03	5.824769e+02	1.251586e+03	2.883273e+00	1.474821e-04	2.883125e+00	5.263734e+14	2.641589e+12	2.570885e-01	2.303696e-03
2.205158e-16	6.250000e+03	1.251578e+03	5.801406e+02	1.251578e+03	2.941012e+00	1.495960e-04	2.940862e+00	5.263409e+14	2.392122e+12	2.570802e-01	2.349843e-03
2.293088e-16	6.250000e+03	1.251298e+03	5.774021e+02	1.251298e+03	2.997162e+00	1.517356e-04	2.997010e+00	5.252218e+14	2.171659e+12	2.568208e-01	2.395242e-03
2.384523e-16	6.250000e+03	1.251523e+03	5.752783e+02	1.251523e+03	3.058776e+00	1.539226e-04	3.058622e+00	5.261526e+14	1.965050e+12	2.570450e-01	2.444043e-03
2.479604e-16	6.250000e+03	1.251095e+03	5.723323e+02	1.251095e+03	3.115019e+00	1.561069e-04	3.114862e+00	5.244941e+14	1.788288e+12	2.566734e-01	2.489834e-03
2.578477e-16	6.250000e+03	1.251022e+03	5.698850e+02	1.251022e+03	3.176139e+00	1.583440e-04	3.175981e+00	5.240001e+14	1.621189e+12	2.565062e-01	2.538836e-03
2.681292e-16	6.250000e+03	1.251224e+03	5.677783e+02	1.251224e+03	3.241533e+00	1.606223e-04	3.241372e+00	5.249130e+14	1.466680e+12	2.567457e-01	2.590689e-03
2.788207e-16	6.250000e+03	1.250987e+03	5.650880e+02	1.250987e+03	3.303026e+00	1.629024e-04	3.302863e+00	5.239158e+14	1.332606e+12	2.565013e-01	2.640337e-03
2.899385e-16	6.250000e+03	1.250629e+03	5.624003e+02	1.250629e+03	3.365940e+00	1.652318e-04	3.365775e+00	5.226495e+14	1.209703e+12	2.562470e-01	2.691397e-03
3.014996e-16	6.250000e+03	1.250511e+03	5.599106e+02	1.250511e+03	3.431319e+00	1.675975e-04	3.431152e+00	5.222400e+14	1.097904e+12	2.561674e-01	2.743934e-03
3.135217e-16	6.250000e+03	1.250411e+03	5.574445e+02	1.250411e+03	3.498454e+00	1.699827e-04	3.498284e+00	5.217151e+14	9.955267e+11	2.560120e-01	2.797842e-03
3.260232e-16	6.250000e+03	1.250330e+03	5.549985e+02	1.250330e+03	3.566741e+00	1.724181e-04	3.566568e+00	5.215133e+14	9.034572e+11	2.559964e-01	2.852640e-03
3.390232e-16	6.250000e+03	1.250168e+03	5.525233e+02	1.250168e+03	3.636005e+00	1.748807e-04	3.635830e+00	5.208701e+14	8.196097e+11	2.558465e-01	2.908414e-03
3.525415e-16	6.250000e+03	1.250059e+03	5.501020e+02	1.250059e+03	3.707136e+00	1.773764e-04	3.706958e+00	5.204037e+14	7.432723e+11	2.557289e-01	2.965570e-03
3.665989e-16	6.250000e+03	1.249972e+03	5.476658e+02	1.249972e+03	3.779290e+00	1.799210e-04	3.779110e+00	5.200359e+14	6.745004e+11	2.556365e-01	3.023499e-03
3.812168e-16	6.250000e+03	1.249843e+03	5.452498e+02	1.249843e+03	3.853129e+00	1.824821e-04	3.852947e+00	5.195327e+14	6.117093e+11	2.555208e-01	3.082890e-03
3.964176e-16	6.250000e+03	1.249661e+03	5.427943e+02	1.249661e+03	3.927650e+00	1.850838e-04	3.927465e+00	5.188727e+14	5.551327e+11	2.553825e-01	3.142973e-03
4.122245e-16	6.250000e+03	1.249625e+03	5.404314e+02	1.249625e+03	4.004839e+00	1.877193e-04	4.004651e+00	5.186903e+14	5.034806e+11	2.553293e-01	3.204832e-03
4.286617e-16	6.250000e+03	1.249491e+03	5.380113e+02	1.249491e+03	4.082369e+00	1.904043e-04	4.082178e+00	5.181032e+14	4.569358e+11	2.551771e-01	3.267225e-03
4.457543e-16	6.250000e+03	1.249364e+03	5.356131e+02	1.249364e+03	4.161937e+00	1.931015e-04	4.161743e+00	5.176614e+14	4.145420e+11	2.550890e-01	3.331244e-03
4.635285e-16	6.250000e+03	1.249225e+03	5.332222e+02	1.249225e+03	4.243073e+00	1.958666e-04	4.242878e+00	5.170621e+14	3.759585e+11	2.549355e-01	3.396564e-03
4.820114e-16	6.250000e+03	1.249336e+03	5.311556e+02	1.249336e+03	4.328591e+00	1.986670e-04	4.328392e+00	5.174069e+14	3.404862e+11	2.549925e-01	3.464714e-03
5.012313e-16	6.250000e+03	1.249335e+03	5.289612e+02	1.249335e+03	4.415020e+00	2.014885e-04	4.414819e+00	5.174525e+14	3.084658e+11	2.550158e-01	3.533896e-03
5.212176e-16	6.250000e+03	1.248802e+03	5.260914e+02	1.248802e+03	4.495250e+00	2.043462e-04	4.495046e+00	5.154130e+14	2.807928e+11	2.545538e-01	3.599652e-03
5.420008e-16	6.250000e+03	1.248996e+03	5.241609e+02	1.248996e+03	4.587854e+00	2.071837e-04	4.587647e+00	5.161366e+14	2.539316e+11	2.547125e-01	3.673233e-03
5.636128e-16	6.250000e+03	1.248643e+03	5.214193e+02	1.248643e+03	4.673124e+00	2.098964e-04	4.672914e+00	5.147515e+14	2.309730e+11	2.543880e-01	3.742560e-03
5.860865e-16	6.250000e+03	1.248512e+03	5.189817e+02	1.248512e+03	4.764212e+00	2.126590e-04	4.763999e+00	5.142222e+14	2.095055e+11	2.542605e-01	3.815913e-03
6.094563e-16	6.250000e+03	1.248284e+03	5.165083e+02	1.248284e+03	4.855571e+00	2.154776e-04	4.855356e+00	5.133744e+14	1.902097e+11	2.540734e-01	3.889798e-03
6.337580e-16	6.250000e+03	1.248228e+03	5.141237e+02	1.248228e+03	4.950913e+00	2.183479e-04	4.950695e+00	5.130675e+14	1.724837e+11	2.539778e-01	3.966352e-03
6.590287e-16	6.250000e+03	1.248251e+03	5.119882e+02	1.248251e+03	5.050432e+00	2.212901e-04	5.050210e+00	5.131298e+14	1.561654e+11	2.539855e-01	4.046007e-03
6.853070e-16	6.250000e+03	1.247779e+03	5.091983e+02	1.247779e+03	5.143250e+00	2.242550e-04	5.143026e+00	5.113835e+14	1.420883e+11	2.536004e-01	4.121925e-03
7.126332e-16	6.250000e+03	1.247980e+03	5.071877e+02	1.247980e+03	5.248029e+00	2.273044e-04	5.247802e+00	5.120094e+14	1.286165e+11	2.537064e-01	4.205220e-03
7.410490e-16	6.250000e+03	1.247424e+03	5.044113e+02	1.247424e+03	5.344387e+00	2.303759e-04	5.344156e+00	5.100594e+14	1.169853e+11	2.533041e-01	4.284340e-03
7.705979e-16	6.250000e+03	1.247515e+03	5.023377e+02	1.247515e+03	5.452108e+00	2.335230e-04	5.451874e+00	5.102517e+14	1.059162e+11	2.533067e-01	4.370374e-03
8.013250e-16	6.250000e+03	1.247195e+03	4.997835e+02	1.247195e+03	5.554860e+00	2.366885e-04	5.554624e+00	5.090746e+14	9.625332e+10	2.530473e-01	4.453884e-03
8.332774e-16	6.250000e+03	1.247166e+03	4.976289e+02	1.247166e+03	5.665652e+00	2.399304e-04	5.665412e+00	5.089517e+14	8.718204e+10	2.530153e-01	4.542822e-03
8.665038e-16	6.250000e+03	1.246924e+03	4.952247e+02	1.246924e+03	5.773839e+00	2.432216e-04	5.773596e+00	5.080483e+14	7.917380e+10	2.528109e-01	4.630465e-03
9.010551e-16	6.250000e+03	1.246596e+03	4.926472e+02	1.246596e+03	5.881919e+00	2.465506e-04	5.881673e+00	5.067555e+14	7.197855e+10	2.524999e-01	4.718385e-03
9.369841e-16	6.250000e+03	1.246694e+03	4.908257e+02	1.246694e+03	6.001660e+00	2.503987e-04	6.001409e+00	5.069519e+14	6.510433e+10	2.524981e-01	4.814059e-03
9.743457e-16	6.250000e+03	1.246233e+03	4.880037e+02	1.246233e+03	6.111207e+00	2.533717e-04	6.110954e+00	5.052683e+14	5.927712e+10	2.521259e-01	4.903745e-03
1.013197e-15	6.250000e+03	1.246393e+03	4.861605e+02	1.246393e+03	6.236919e+00	2.568768e-04	6.236662e+00	5.058491e+14	5.360071e+10	2.522540e-01	5.003976e-03
1.053598e-15	6.250000e+03	1.246021e+03	4.836960e+02	1.246021e+03	6.354511e+00	2.604099e-04	6.354250e+00	5.045124e+14	4.869241e+10	2.519625e-01	5.099841e-03
1.095609e-15	6.250000e+03	1.245840e+03	4.813880e+02	1.245840e+03	6.476910e+00	2.640123e-04	6.476646e+00	5.037401e+14	4.419441e+10	2.517601e-01	5.198831e-03
1.139296e-15	6.250000e+03	1.245676e+03	4.790765e+02	1.245676e+03	6.601209e+00	2.676594e-04	6.600941e+00	5.030134e+14	4.012935e+10	2.515627e-01	5.299301e-03
1.184725e-15	6.250000e+03	1.245238e+03	4.765702e+02	1.245238e+03	6.724516e+00	2.713752e-04	6.724245e+00	5.014599e+14	3.646960e+10	2.512270e-01	5.400187e-03
1.231965e-15	6.250000e+03	1.245254e+03	4.745581e+02	1.245254e+03	6.858342e+00	2.751307e-04	6.858067e+00	5.013594e+14	3.304103e+10	2.511605e-01	5.507586e-03
1.281089e-15	6.250000e+03	1.245150e+03	4.723975e+02	1.245150e+03	6.991812e+00	2.789406e-04	6.991533e+00	5.009315e+14	2.997986e+10	2.510509e-01	5.615238e-03
1.332171e-15	6.250000e+03	1.244609e+03	4.698077e+02	1.244609e+03	7.120581e+00	2.828242e-04	7.120299e+00	4.990030e+14	2.726000e+10	2.506278e-01	5.721138e-03
1.385291e-15	6.250000e+03	1.244457e+03	4.675792e+02	1.244457e+03	7.258211e+00	2.867372e-04	7.257924e+00	4.983815e+14	2.474082e+10	2.504688e-01	5.832432e-03
1.440528e-15	6.250000e+03	1.244210e+03	4.653820e+02	1.244210e+03	7.397764e+00	2.907112e-04	7.397473e+00	4.974135e+14	2.244994e+10	2.502309e-01	5.945753e-03
1.497969e-15	6.250000e+03	1.244136e+03	4.633029e+02	1.244136e+03	7.542954e+00	2.947573e-04	7.542660e+00	4.970405e+14	2.035562e+10	2.501175e-01	6.062807e-03
1.557699e-15	6.250000e+03	1.243826e+03	4.610689e+02	1.243826e+03	7.687107e+00	2.988604e-04	7.686808e+00	4.959638e+14	1.847716e+10	2.498870e-01	6.180213e-03
1.619812e-15	6.250000e+03	1.243790e+03	4.589853e+02	1.243790e+03	7.837639e+00	3.030178e-04	7.837336e+00	4.956157e+14	1.675787e+10	2.497474e-01	6.301416e-03
1.684400e-15	6.250000e+03	1.243292e+03	4.565537e+02	1.243292e+03	7.982613e+00	3.072316e-04	7.982306e+00	4.938703e+14	1.523658e+10	2.493672e-01	6.420548e-03
1.751565e-15	6.250000e+03	1.243089e+03	4.543818e+02	1.243089e+03	8.136022e+00	3.115257e-04	8.135711e+00	4.930568e+14	1.383045e+10	2.491590e-01	6.545002e-03
1.821407e-15	6.250000e+03	1.243070e+03	4.525385e+02	1.243070e+03	8.299165e+00	3.158279e-04	8.298849e+00	4.929486e+14	1.252073e+10	2.491239e-01	6.676347e-03
1.894035e-15	6.250000e+03	1.242872e+03	4.503877e+02	1.242872e+03	8.458469e+00	3.202508e-04	8.458149e+00	4.920894e+14	1.136541e+10	2.488876e-01	6.805583e-03
1.969558e-15	6.250000e+03	1.242487e+03	4.480050e+02	1.242487e+03	8.615431e+00	3.246931e-04	8.615106e+00	4.905989e+14	1.033574e+10	2.485187e-01	6.934023e-03
2.048093e-15	6.250000e+03	1.242239e+03	4.461562e+02	1.242239e+03	8.783867e+00	3.296426e-04	8.783537e+00	4.897227e+14	9.365297e+09	2.483224e-01	7.070996e-03
2.129760e-15	6.250000e+03	1.242096e+03	4.439738e+02	1.242096e+03	8.954169e+00	3.338045e-04	8.953835e+00	4.891176e+14	8.497418e+09	2.481579e-01	7.208916e-03
2.214683e-15	6.250000e+03	1.241628e+03	4.416079e+02	1.241628e+03	9.120067e+00	3.384499e-04	9.119729e+00	4.874788e+14	7.726193e+09	2.477929e-01	7.345247e-03
2.302992e-15	6.250000e+03	1.241523e+03	4.396392e+02	1.241523e+03	9.297456e+00	3.431803e-04	9.297112e+00	4.869085e+14	7.008528e+09	2.476080e-01	7.488750e-03
2.394822e-15	6.250000e+03	1.241251e+03	4.375444e+02	1.241251e+03	9.475883e+00	3.479290e-04	9.475535e+00	4.858854e+14	6.359683e+09	2.473591e-01	7.634142e-03
2.490314e-15	6.250000e+03	1.241011e+03	4.354280e+02	1.241011e+03	9.656869e+00	3.527886e-04	9.656516e+00	4.849367e+14	5.774354e+09	2.471144e-01	7.781452e-03
2.589614e-15	6.250000e+03	1.240480e+03	4.330327e+02	1.240480e+03	9.832918e+00	3.576749e-04	9.832560e+00	4.830151e+14	5.254709e+09	2.466628e-01	7.926706e-03
2.692873e-15	6.250000e+03	1.240352e+03	4.311937e+02	1.240352e+03	1.002728e+01	3.626737e-04	1.002692e+01	4.824627e+14	4.759344e+09	2.465080e-01	8.084228e-03
2.800250e-15	6.250000e+03	1.240026e+03	4.289671e+02	1.240026e+03	1.021409e+01	3.677088e-04	1.021372e+01	4.811623e+14	4.328059e+09	2.461661e-01	8.236994e-03
2.911908e-15	6.250000e+03	1.239618e+03	4.268150e+02	1.239618e+03	1.040651e+01	3.728236e-04	1.040614e+01	4.797036e+14	3.930497e+09	2.458240e-01	8.394931e-03
3.028018e-15	6.250000e+03	1.239315e+03	4.247312e+02	1.239315e+03	1.060328e+01	3.780229e-04	1.060290e+01	4.785604e+14	3.570552e+09	2.455384e-01	8.555759e-03
3.148759e-15	6.250000e+03	1.238985e+03	4.226729e+02	1.238985e+03	1.080516e+01	3.832405e-04	1.080478e+01	4.773417e+14	3.240956e+09	2.452392e-01	8.720976e-03
3.274314e-15	6.250000e+03	1.238743e+03	4.206447e+02	1.238743e+03	1.101098e+01	3.885731e-04	1.101059e+01	4.763263e+14	2.942899e+09	2.449574e-01	8.888834e-03
3.404875e-15	6.250000e+03	1.238553e+03	4.188707e+02	1.238553e+03	1.122760e+01	3.939583e-04	1.122721e+01	4.756542e+14	2.665974e+09	2.447988e-01	9.065097e-03
3.540642e-15	6.250000e+03	1.238330e+03	4.169275e+02	1.238330e+03	1.144308e+01	3.994476e-04	1.144268e+01	4.746730e+14	2.419242e+09	2.445137e-01	9.240735e-03
3.681823e-15	6.250000e+03	1.237987e+03	4.149008e+02	1.237987e+03	1.166044e+01	4.049852e-04	1.166004e+01	4.734336e+14	2.196259e+09	2.442141e-01	9.418878e-03
3.828633e-15	6.250000e+03	1.237393e+03	4.125041e+02	1.237393e+03	1.186899e+01	4.105885e-04	1.186858e+01	4.713178e+14	2.000988e+09	2.437065e-01	9.591936e-03
3.981298e-15	6.250000e+03	1.237096e+03	4.105081e+02	1.237096e+03	1.209410e+01	4.163116e-04	1.209368e+01	4.701222e+14	1.816950e+09	2.433799e-01	9.776200e-03
4.140049e-15	6.250000e+03	1.236723e+03	4.085082e+02	1.236723e+03	1.232264e+01	4.220503e-04	1.232222e+01	4.688014e+14	1.649945e+09	2.430621e-01	9.963945e-03
4.305131e-15	6.250000e+03	1.236420e+03	4.066151e+02	1.236420e+03	1.255897e+01	4.278975e-04	1.255854e+01	4.676505e+14	1.496758e+09	2.427634e-01	1.015753e-02
4.476796e-15	6.250000e+03	1.236122e+03	4.046815e+02	1.236122e+03	1.279939e+01	4.335424e-04	1.279896e+01	4.664883e+14	1.357983e+09	2.424515e-01	1.035447e-02
4.655305e-15	6.250000e+03	1.235705e+03	4.025375e+02	1.235705e+03	1.303744e+01	4.389497e-04	1.303700e+01	4.649645e+14	1.234405e+09	2.420673e-01	1.055061e-02
4.840933e-15	6.250000e+03	1.235318e+03	4.004440e+02	1.235318e+03	1.328351e+01	4.442861e-04	1.328307e+01	4.635597e+14	1.120834e+09	2.417149e-01	1.075311e-02
5.033962e-15	6.250000e+03	1.234902e+03	3.982806e+02	1.234902e+03	1.352996e+01	4.497688e-04	1.352951e+01	4.620120e+14	1.018993e+09	2.413141e-01	1.095630e-02
5.234688e-15	6.250000e+03	1.234696e+03	3.965287e+02	1.234696e+03	1.379432e+01	4.556899e-04	1.379386e+01	4.611463e+14	9.232894e+08	2.410629e-01	1.117224e-02
5.443418e-15	6.250000e+03	1.234257e+03	3.943299e+02	1.234257e+03	1.404879e+01	4.610490e-04	1.404833e+01	4.595487e+14	8.397249e+08	2.406545e-01	1.138238e-02
5.660471e-15	6.250000e+03	1.233694e+03	3.921092e+02	1.233694e+03	1.430540e+01	4.668637e-04	1.430493e+01	4.575745e+14	7.637697e+08	2.401680e-01	1.159558e-02
5.886178e-15	6.250000e+03	1.233452e+03	3.902722e+02	1.233452e+03	1.458095e+01	4.728304e-04	1.458047e+01	4.565518e+14	6.927262e+08	2.398669e-01	1.182125e-02
6.120886e-15	6.250000e+03	1.232912e+03	3.880757e+02	1.232912e+03	1.484824e+01	4.788289e-04	1.484776e+01	4.546774e+14	6.299826e+08	2.394052e-01	1.204322e-02
6.364952e-15	6.250000e+03	1.232497e+03	3.860735e+02	1.232497e+03	1.512668e+01	4.849888e-04	1.512620e+01	4.531849e+14	5.722115e+08	2.390215e-01	1.227320e-02
6.618751e-15	6.250000e+03	1.232263e+03	3.843639e+02	1.232263e+03	1.542076e+01	4.912137e-04	1.542027e+01	4.522271e+14	5.185935e+08	2.387429e-01	1.251418e-02
6.882670e-15	6.250000e+03	1.231726e+03	3.822334e+02	1.231726e+03	1.570392e+01	4.975557e-04	1.570342e+01	4.503347e+14	4.715143e+08	2.382629e-01	1.274953e-02
7.157112e-15	6.250000e+03	1.231166e+03	3.800576e+02	1.231166e+03	1.598775e+01	5.039875e-04	1.598724e+01	4.483637e+14	4.292341e+08	2.377595e-01	1.298585e-02
7.442497e-15	6.250000e+03	1.230776e+03	3.781762e+02	1.230776e+03	1.629166e+01	5.105374e-04	1.629115e+01	4.469933e+14	3.894704e+08	2.374090e-01	1.323690e-02
7.739262e-15	6.250000e+03	1.230281e+03	3.761226e+02	1.230281e+03	1.658989e+01	5.171661e-04	1.658937e+01	4.451434e+14	3.542274e+08	2.369020e-01	1.348463e-02
8.047860e-15	6.250000e+03	1.229808e+03	3.741581e+02	1.229808e+03	1.689844e+01	5.239027e-04	1.689791e+01	4.434720e+14	3.218351e+08	2.364672e-01	1.374071e-02
8.368764e-15	6.250000e+03	1.229421e+03	3.723807e+02	1.229421e+03	1.721943e+01	5.307817e-04	1.721890e+01	4.420928e+14	2.920245e+08	2.361029e-01	1.400613e-02
8.702463e-15	6.250000e+03	1.228900e+03	3.702685e+02	1.228900e+03	1.753261e+01	5.377260e-04	1.753207e+01	4.401663e+14	2.656954e+08	2.355726e-01	1.426691e-02
9.049468e-15	6.250000e+03	1.228365e+03	3.683199e+02	1.228365e+03	1.785527e+01	5.447724e-04	1.785472e+01	4.382525e+14	2.414865e+08	2.350597e-01	1.453580e-02
9.410310e-15	6.250000e+03	1.227941e+03	3.665610e+02	1.227941e+03	1.819245e+01	5.519149e-04	1.819190e+01	4.368226e+14	2.192042e+08	2.346973e-01	1.481541e-02
9.785540e-15	6.250000e+03	1.227481e+03	3.647292e+02	1.227481e+03	1.853305e+01	5.591572e-04	1.853249e+01	4.351307e+14	1.990149e+08	2.342267e-01	1.509844e-02
1.017573e-14	6.250000e+03	1.226910e+03	3.626772e+02	1.226910e+03	1.886881e+01	5.665555e-04	1.886825e+01	4.331368e+14	1.810932e+08	2.336965e-01	1.537913e-02
1.058148e-14	6.250000e+03	1.226427e+03	3.609632e+02	1.226427e+03	1.922432e+01	5.739968e-04	1.922375e+01	4.314783e+14	1.643249e+08	2.332603e-01	1.567506e-02
1.100341e-14	6.250000e+03	1.225748e+03	3.587916e+02	1.225748e+03	1.956615e+01	5.815444e-04	1.956557e+01	4.291978e+14	1.496686e+08	2.326709e-01	1.596261e-02
1.144217e-14	6.250000e+03	1.225203e+03	3.569130e+02	1.225203e+03	1.992514e+01	5.892121e-04	1.992455e+01	4.272724e+14	1.360497e+08	2.321436e-01	1.626273e-02
1.189842e-14	6.250000e+03	1.224740e+03	3.552506e+02	1.224740e+03	2.030336e+01	5.969314e-04	2.030276e+01	4.256779e+14	1.233792e+08	2.317146e-01	1.657769e-02
1.237286e-14	6.250000e+03	1.224281e+03	3.535033e+02	1.224281e+03	2.068015e+01	6.048046e-04	2.067954e+01	4.240037e+14	1.120989e+08	2.312362e-01	1.689167e-02
1.286622e-14	6.250000e+03	1.223599e+03	3.516309e+02	1.223599e+03	2.105538e+01	6.128622e-04	2.105477e+01	4.217656e+14	1.019190e+08	2.306570e-01	1.720775e-02
1.337925e-14	6.250000e+03	1.223009e+03	3.495445e+02	1.223009e+03	2.143506e+01	6.201239e-04	2.143444e+01	4.197248e+14	9.275574e+07	2.300954e-01	1.752650e-02
1.391274e-14	6.250000e+03	1.222320e+03	3.474982e+02	1.222320e+03	2.181713e+01	6.276648e-04	2.181650e+01	4.174136e+14	8.444594e+07	2.294741e-01	1.784895e-02
1.446750e-14	6.250000e+03	1.221759e+03	3.457487e+02	1.221759e+03	2.221860e+01	6.354115e-04	2.221796e+01	4.154585e+14	7.672636e+07	2.289240e-01	1.818574e-02
1.504439e-14	6.250000e+03	1.221230e+03	3.441533e+02	1.221230e+03	2.264039e+01	6.432146e-04	2.263975e+01	4.137388e+14	6.955151e+07	2.284703e-01	1.853900e-02
1.564427e-14	6.250000e+03	1.220570e+03	3.420211e+02	1.220570e+03	2.303681e+01	6.516183e-04	2.303616e+01	4.114113e+14	6.341098e+07	2.277999e-01	1.887381e-02
1.626808e-14	6.250000e+03	1.219925e+03	3.401875e+02	1.219925e+03	2.345770e+01	6.592161e-04	2.345704e+01	4.092977e+14	5.762521e+07	2.272292e-01	1.922880e-02
1.691676e-14	6.250000e+03	1.219152e+03	3.381271e+02	1.219152e+03	2.387102e+01	6.674514e-04	2.387036e+01	4.067766e+14	5.248082e+07	2.265465e-01	1.958002e-02
1.759130e-14	6.250000e+03	1.218552e+03	3.364775e+02	1.218552e+03	2.431237e+01	6.758441e-04	2.431170e+01	4.048040e+14	4.765495e+07	2.260034e-01	1.995185e-02
1.829274e-14	6.250000e+03	1.217873e+03	3.344433e+02	1.217873e+03	2.474097e+01	6.842758e-04	2.474029e+01	4.024890e+14	4.341804e+07	2.253381e-01	2.031490e-02
1.902215e-14	6.250000e+03	1.217121e+03	3.326023e+02	1.217121e+03	2.518667e+01	6.929039e-04	2.518598e+01	4.001340e+14	3.947766e+07	2.247127e-01	2.069364e-02
1.978065e-14	6.250000e+03	1.216471e+03	3.307774e+02	1.216471e+03	2.563793e+01	7.016328e-04	2.563723e+01	3.979590e+14	3.592720e+07	2.240890e-01	2.107566e-02
2.056939e-14	6.250000e+03	1.215741e+03	3.290398e+02	1.215741e+03	2.610295e+01	7.104827e-04	2.610224e+01	3.956498e+14	3.264846e+07	2.234584e-01	2.147082e-02
2.138958e-14	6.250000e+03	1.215068e+03	3.273143e+02	1.215068e+03	2.657606e+01	7.194737e-04	2.657534e+01	3.934346e+14	2.967698e+07	2.228237e-01	2.187208e-02
2.224248e-14	6.250000e+03	1.214292e+03	3.255796e+02	1.214292e+03	2.704890e+01	7.299968e-04	2.704817e+01	3.909340e+14	2.699949e+07	2.221154e-01	2.227544e-02
2.312939e-14	6.250000e+03	1.213608e+03	3.238574e+02	1.213608e+03	2.754248e+01	7.378060e-04	2.754174e+01	3.887567e+14	2.452804e+07	2.215015e-01	2.269470e-02
2.405166e-14	6.250000e+03	1.212848e+03	3.219738e+02	1.212848e+03	2.802731e+01	7.471333e-04	2.802657e+01	3.863304e+14	2.233837e+07	2.208099e-01	2.310868e-02
2.501070e-14	6.250000e+03	1.211959e+03	3.200121e+02	1.211959e+03	2.851348e+01	7.565263e-04	2.851273e+01	3.835573e+14	2.035068e+07	2.200299e-01	2.352677e-02
2.600799e-14	6.250000e+03	1.211262e+03	3.184758e+02	1.211262e+03	2.903348e+01	7.661663e-04	2.903272e+01	3.813772e+14	1.848668e+07	2.194094e-01	2.396961e-02
2.704504e-14	6.250000e+03	1.210386e+03	3.164780e+02	1.210386e+03	2.953064e+01	7.758746e-04	2.952987e+01	3.786146e+14	1.685903e+07	2.186097e-01	2.439771e-02
2.812344e-14	6.250000e+03	1.209541e+03	3.147335e+02	1.209541e+03	3.005294e+01	7.856797e-04	3.005215e+01	3.760423e+14	1.533918e+07	2.178843e-01	2.484657e-02
2.924485e-14	6.250000e+03	1.208793e+03	3.132930e+02	1.208793e+03	3.060012e+01	7.957003e-04	3.059932e+01	3.737340e+14	1.392987e+07	2.172170e-01	2.531460e-02
3.041097e-14	6.250000e+03	1.207862e+03	3.112459e+02	1.207862e+03	3.112101e+01	8.056436e-04	3.112021e+01	3.708968e+14	1.270529e+07	2.164000e-01	2.576536e-02
3.162359e-14	6.250000e+03	1.207100e+03	3.098020e+02	1.207100e+03	3.168757e+01	8.158813e-04	3.168676e+01	3.685661e+14	1.153641e+07	2.157196e-01	2.625098e-02
3.288456e-14	6.250000e+03	1.206146e+03	3.078527e+02	1.206146e+03	3.222381e+01	8.261871e-04	3.222298e+01	3.656877e+14	1.052510e+07	2.148829e-01	2.671634e-02
3.419581e-14	6.250000e+03	1.205256e+03	3.063432e+02	1.205256e+03	3.279427e+01	8.379268e-04	3.279343e+01	3.630280e+14	9.570847e+06	2.141093e-01	2.720939e-02
3.555934e-14	6.250000e+03	1.204392e+03	3.047222e+02	1.204392e+03	3.337749e+01	8.473141e-04	3.337664e+01	3.604654e+14	8.701520e+06	2.133615e-01	2.771315e-02
3.697725e-14	6.250000e+03	1.203400e+03	3.027218e+02	1.203400e+03	3.394044e+01	8.578293e-04	3.393959e+01	3.575515e+14	7.938728e+06	2.125104e-01	2.820380e-02
3.845169e-14	6.250000e+03	1.202467e+03	3.010427e+02	1.202467e+03	3.452821e+01	8.685964e-04	3.452734e+01	3.547930e+14	7.229442e+06	2.116901e-01	2.871448e-02
3.998493e-14	6.250000e+03	1.201547e+03	2.993241e+02	1.201547e+03	3.512481e+01	8.795176e-04	3.512393e+01	3.520902e+14	6.585425e+06	2.108829e-01	2.923299e-02
4.157931e-14	6.250000e+03	1.200585e+03	2.977207e+02	1.200585e+03	3.573557e+01	8.905558e-04	3.573468e+01	3.492894e+14	5.993517e+06	2.100452e-01	2.976514e-02
4.323726e-14	6.250000e+03	1.199676e+03	2.964106e+02	1.199676e+03	3.637300e+01	9.017975e-04	3.637210e+01	3.466262e+14	5.444597e+06	2.092340e-01	3.031901e-02
4.496131e-14	6.250000e+03	1.198531e+03	2.944166e+02	1.198531e+03	3.697327e+01	9.130518e-04	3.697236e+01	3.434850e+14	4.971283e+06	2.083302e-01	3.084882e-02
4.675412e-14	6.250000e+03	1.197572e+03	2.928084e+02	1.197572e+03	3.760997e+01	9.244680e-04	3.760905e+01	3.406553e+14	4.526891e+06	2.074429e-01	3.140519e-02
4.861841e-14	6.250000e+03	1.196556e+03	2.910785e+02	1.196556e+03	3.824973e+01	9.359426e-04	3.824879e+01	3.378101e+14	4.126015e+06	2.065847e-01	3.196651e-02
5.055704e-14	6.250000e+03	1.195468e+03	2.895619e+02	1.195468e+03	3.891202e+01	9.476618e-04	3.891108e+01	3.348271e+14	3.753198e+06	2.056941e-01	3.254961e-02
5.257297e-14	6.250000e+03	1.194327e+03	2.876967e+02	1.194327e+03	3.955322e+01	9.592891e-04	3.955226e+01	3.317082e+14	3.426472e+06	2.047537e-01	3.311759e-02
5.466928e-14	6.250000e+03	1.193281e+03	2.861112e+02	1.193281e+03	4.022453e+01	9.712777e-04	4.022356e+01	3.288090e+14	3.122401e+06	2.038554e-01	3.370920e-02
5.684919e-14	6.250000e+03	1.192201e+03	2.847483e+02	1.192201e+03	4.092504e+01	9.832641e-04	4.092405e+01	3.258946e+14	2.838780e+06	2.029646e-01	3.432729e-02
5.911601e-14	6.250000e+03	1.191158e+03	2.833061e+02	1.191158e+03	4.162565e+01	9.953912e-04	4.162466e+01	3.229798e+14	2.584462e+06	2.020318e-01	3.494553e-02
6.147323e-14	6.250000e+03	1.189866e+03	2.811466e+02	1.189866e+03	4.228451e+01	1.007506e-03	4.228350e+01	3.196197e+14	2.364434e+06	2.010179e-01	3.553720e-02
6.392443e-14	6.250000e+03	1.188701e+03	2.795306e+02	1.188701e+03	4.298731e+01	1.019806e-03	4.298629e+01	3.165165e+14	2.156229e+06	2.000435e-01	3.616327e-02
6.647338e-14	6.250000e+03	1.187477e+03	2.778828e+02	1.187477e+03	4.370383e+01	1.030933e-03	4.370280e+01	3.133563e+14	1.965355e+06	1.990688e-01	3.680393e-02
6.912396e-14	6.250000e+03	1.186326e+03	2.763547e+02	1.186326e+03	4.444036e+01	1.042378e-03	4.443932e+01	3.103357e+14	1.790375e+06	1.981084e-01	3.746050e-02
7.188024e-14	6.250000e+03	1.185126e+03	2.748310e+02	1.185126e+03	4.518610e+01	1.053933e-03	4.518505e+01	3.072052e+14	1.630813e+06	1.971051e-01	3.812769e-02
7.474642e-14	6.250000e+03	1.183890e+03	2.734896e+02	1.183890e+03	4.595202e+01	1.065955e-03	4.595095e+01	3.041029e+14	1.484217e+06	1.961348e-01	3.881443e-02
7.772689e-14	6.250000e+03	1.182616e+03	2.715536e+02	1.182616e+03	4.668185e+01	1.077793e-03	4.668077e+01	3.008223e+14	1.356968e+06	1.950663e-01	3.947338e-02
8.082620e-14	6.250000e+03	1.181305e+03	2.698615e+02	1.181305e+03	4.744250e+01	1.089949e-03	4.744141e+01	2.975729e+14	1.238100e+06	1.940325e-01	4.016109e-02
8.404909e-14	6.250000e+03	1.180001e+03	2.681740e+02	1.180001e+03	4.821026e+01	1.102264e-03	4.820916e+01	2.943073e+14	1.130066e+06	1.929657e-01	4.085611e-02
8.740050e-14	6.250000e+03	1.178603e+03	2.667936e+02	1.178603e+03	4.900619e+01	1.114671e-03	4.900507e+01	2.909549e+14	1.029369e+06	1.919023e-01	4.157991e-02
9.088554e-14	6.250000e+03	1.177322e+03	2.651334e+02	1.177322e+03	4.979705e+01	1.127344e-03	4.979592e+01	2.877909e+14	9.398512e+05	1.908499e-01	4.229688e-02
9.450954e-14	6.250000e+03	1.175893e+03	2.634805e+02	1.175893e+03	5.059766e+01	1.140085e-03	5.059652e+01	2.843946e+14	8.575689e+05	1.897466e-01	4.302915e-02
9.827805e-14	6.250000e+03	1.174498e+03	2.618399e+02	1.174498e+03	5.140870e+01	1.152882e-03	5.140755e+01	2.810821e+14	7.827987e+05	1.886531e-01	4.377080e-02
1.021968e-13	6.250000e+03	1.173073e+03	2.602926e+02	1.173073e+03	5.223052e+01	1.165998e-03	5.222935e+01	2.777281e+14	7.144933e+05	1.875363e-01	4.452451e-02
1.062719e-13	6.250000e+03	1.171614e+03	2.586754e+02	1.171614e+03	5.305860e+01	1.179128e-03	5.305742e+01	2.743564e+14	6.524335e+05	1.864162e-01	4.528676e-02
1.105094e-13	6.250000e+03	1.170166e+03	2.571674e+02	1.170166e+03	5.390434e+01	1.192478e-03	5.390315e+01	2.710230e+14	5.955077e+05	1.852932e-01	4.606554e-02
1.149159e-13	6.250000e+03	1.168649e+03	2.555714e+02	1.168649e+03	5.475427e+01	1.205804e-03	5.475306e+01	2.676093e+14	5.437651e+05	1.841504e-01	4.685263e-02
1.194981e-13	6.250000e+03	1.167146e+03	2.538841e+02	1.167146e+03	5.560361e+01	1.219334e-03	5.560239e+01	2.642070e+14	4.970834e+05	1.829826e-01	4.764067e-02
1.242630e-13	6.250000e+03	1.165719e+03	2.528210e+02	1.165719e+03	5.652058e+01	1.233098e-03	5.651935e+01	2.609783e+14	4.524506e+05	1.818553e-01	4.848559e-02
1.292179e-13	6.250000e+03	1.164075e+03	2.509398e+02	1.164075e+03	5.736871e+01	1.246799e-03	5.736746e+01	2.574283e+14	4.142677e+05	1.806517e-01	4.928264e-02
1.343704e-13	6.250000e+03	1.162582e+03	2.497213e+02	1.162582e+03	5.828663e+01	1.260904e-03	5.828537e+01	2.541288e+14	3.777540e+05	1.794846e-01	5.013550e-02
1.397283e-13	6.250000e+03	1.160894e+03	2.481856e+02	1.160894e+03	5.918674e+01	1.274942e-03	5.918546e+01	2.505959e+14	3.450261e+05	1.782797e-01	5.098375e-02
1.452999e-13	6.250000e+03	1.159223e+03	2.462728e+02	1.159223e+03	6.007073e+01	1.288895e-03	6.006945e+01	2.470819e+14	3.158830e+05	1.770508e-01	5.181984e-02
1.510936e-13	6.250000e+03	1.157607e+03	2.447936e+02	1.157607e+03	6.099036e+01	1.303021e-03	6.098906e+01	2.436680e+14	2.887304e+05	1.758265e-01	5.268659e-02
1.571184e-13	6.250000e+03	1.155947e+03	2.434583e+02	1.155947e+03	6.193357e+01	1.317492e-03	6.193225e+01	2.402370e+14	2.636388e+05	1.745992e-01	5.357822e-02
1.633834e-13	6.250000e+03	1.154160e+03	2.416707e+02	1.154160e+03	6.284780e+01	1.331786e-03	6.284646e+01	2.366685e+14	2.413738e+05	1.733409e-01	5.445327e-02
1.698982e-13	6.250000e+03	1.152488e+03	2.401189e+02	1.152488e+03	6.378640e+01	1.346415e-03	6.378506e+01	2.332674e+14	2.209090e+05	1.720932e-01	5.534671e-02
1.766728e-13	6.250000e+03	1.150745e+03	2.389221e+02	1.150745e+03	6.477965e+01	1.361037e-03	6.477829e+01	2.298152e+14	2.014586e+05	1.708338e-01	5.629364e-02
1.837175e-13	6.250000e+03	1.148912e+03	2.372818e+02	1.148912e+03	6.572996e+01	1.375808e-03	6.572858e+01	2.262827e+14	1.844313e+05	1.695543e-01	5.721061e-02
1.910431e-13	6.250000e+03	1.147120e+03	2.357358e+02	1.147120e+03	6.669995e+01	1.390617e-03	6.669856e+01	2.228266e+14	1.687872e+05	1.682728e-01	5.814557e-02
1.986609e-13	6.250000e+03	1.145297e+03	2.345509e+02	1.145297e+03	6.769906e+01	1.408445e-03	6.769765e+01	2.193578e+14	1.542552e+05	1.669760e-01	5.911049e-02
2.065823e-13	6.250000e+03	1.143394e+03	2.328931e+02	1.143394e+03	6.868971e+01	1.420671e-03	6.868829e+01	2.158389e+14	1.411469e+05	1.656692e-01	6.007529e-02
2.148197e-13	6.250000e+03	1.141548e+03	2.316259e+02	1.141548e+03	6.970833e+01	1.436017e-03	6.970689e+01	2.124212e+14	1.290549e+05	1.643685e-01	6.106474e-02
2.233855e-13	6.250000e+03	1.139584e+03	2.299697e+02	1.139584e+03	7.070874e+01	1.450441e-03	7.070729e+01	2.088886e+14	1.181814e+05	1.630325e-01	6.204785e-02
2.322928e-13	6.250000e+03	1.137620e+03	2.284238e+02	1.137620e+03	7.172184e+01	1.463870e-03	7.172038e+01	2.053929e+14	1.082252e+05	1.616929e-01	6.304553e-02
2.415554e-13	6.250000e+03	1.135646e+03	2.267565e+02	1.135646e+03	7.273102e+01	1.477044e-03	7.272954e+01	2.019208e+14	9.921620e+04	1.603457e-01	6.404374e-02
2.511872e-13	6.250000e+03	1.133622e+03	2.252164e+02	1.133622e+03	7.375844e+01	1.491004e-03	7.375694e+01	1.984238e+14	9.089400e+04	1.589806e-01	6.506441e-02
2.612032e-13	6.250000e+03	1.131611e+03	2.237671e+02	1.131611e+03	7.481278e+01	1.504947e-03	7.481128e+01	1.950172e+14	8.321352e+04	1.576444e-01	6.611175e-02
2.716185e-13	6.250000e+03	1.129571e+03	2.225159e+02	1.129571e+03	7.588670e+01	1.519070e-03	7.588519e+01	1.915740e+14	7.612165e+04	1.562647e-01	6.718190e-02
2.824491e-13	6.250000e+03	1.127445e+03	2.210330e+02	1.127445e+03	7.694447e+01	1.533321e-03	7.694294e+01	1.880997e+14	6.974308e+04	1.548827e-01	6.824677e-02
2.937116e-13	6.250000e+03	1.125341e+03	2.195771e+02	1.125341e+03	7.801511e+01	1.547943e-03	7.801356e+01	1.847066e+14	6.391294e+04	1.535154e-01	6.932572e-02
3.054231e-13	6.250000e+03	1.123188e+03	2.181569e+02	1.123188e+03	7.909551e+01	1.562416e-03	7.909394e+01	1.812644e+14	5.855358e+04	1.521043e-01	7.042054e-02
3.176017e-13	6.250000e+03	1.120986e+03	2.164381e+02	1.120986e+03	8.015154e+01	1.576871e-03	8.014996e+01	1.778170e+14	5.375440e+04	1.506828e-01	7.150093e-02
3.302659e-13	6.250000e+03	1.118801e+03	2.151213e+02	1.118801e+03	8.124257e+01	1.591706e-03	8.124098e+01	1.744580e+14	4.929156e+04	1.492855e-01	7.261574e-02
3.434350e-13	6.250000e+03	1.116579e+03	2.138653e+02	1.116579e+03	8.237437e+01	1.606492e-03	8.237277e+01	1.711117e+14	4.511480e+04	1.478850e-01	7.377390e-02
3.571293e-13	6.250000e+03	1.114291e+03	2.120520e+02	1.114291e+03	8.343521e+01	1.621384e-03	8.343358e+01	1.677255e+14	4.148130e+04	1.464525e-01	7.487738e-02
3.713696e-13	6.250000e+03	1.111970e+03	2.109117e+02	1.111970e+03	8.457282e+01	1.639756e-03	8.457118e+01	1.643618e+14	3.798805e+04	1.450198e-01	7.605675e-02
3.861777e-13	6.250000e+03	1.109654e+03	2.092595e+02	1.109654e+03	8.566678e+01	1.650567e-03	8.566513e+01	1.610522e+14	3.490634e+04	1.435885e-01	7.720133e-02
4.015763e-13	6.250000e+03	1.107275e+03	2.077751e+02	1.107275e+03	8.678504e+01	1.663122e-03	8.678337e+01	1.577354e+14	3.204092e+04	1.421490e-01	7.837716e-02
4.175889e-13	6.250000e+03	1.104855e+03	2.063647e+02	1.104855e+03	8.791430e+01	1.676363e-03	8.791263e+01	1.544267e+14	2.940523e+04	1.406980e-01	7.957093e-02
4.342400e-13	6.250000e+03	1.102521e+03	2.049965e+02	1.102521e+03	8.906452e+01	1.689410e-03	8.906283e+01	1.512360e+14	2.698558e+04	1.392557e-01	8.078263e-02
4.515551e-13	6.250000e+03	1.099965e+03	2.033562e+02	1.099965e+03	9.018224e+01	1.702723e-03	9.018054e+01	1.479057e+14	2.479590e+04	1.377789e-01	8.198649e-02
4.695605e-13	6.250000e+03	1.097488e+03	2.018406e+02	1.097488e+03	9.131007e+01	1.716334e-03	9.130836e+01	1.447068e+14	2.279793e+04	1.363266e-01	8.319913e-02
4.882840e-13	6.250000e+03	1.095040e+03	2.004807e+02	1.095040e+03	9.246963e+01	1.729934e-03	9.246790e+01	1.415735e+14	2.094048e+04	1.348728e-01	8.444410e-02
5.077540e-13	6.250000e+03	1.092450e+03	1.992047e+02	1.092450e+03	9.363427e+01	1.743891e-03	9.363252e+01	1.383670e+14	1.922465e+04	1.333878e-01	8.571036e-02
5.280004e-13	6.250000e+03	1.089875e+03	1.978246e+02	1.089875e+03	9.480164e+01	1.757874e-03	9.479988e+01	1.352327e+14	1.766048e+04	1.319139e-01	8.698399e-02
5.490540e-13	6.250000e+03	1.087235e+03	1.961101e+02	1.087235e+03	9.591710e+01	1.771647e-03	9.591533e+01	1.321082e+14	1.627232e+04	1.304381e-01	8.822115e-02
5.709472e-13	6.250000e+03	1.084619e+03	1.947727e+02	1.084619e+03	9.708691e+01	1.785777e-03	9.708512e+01	1.290540e+14	1.496125e+04	1.289666e-01	8.951248e-02
5.937134e-13	6.250000e+03	1.081939e+03	1.937012e+02	1.081939e+03	9.829656e+01	1.799872e-03	9.829476e+01	1.259940e+14	1.372962e+04	1.274759e-01	9.085225e-02
6.173873e-13	6.250000e+03	1.079264e+03	1.918917e+02	1.079264e+03	9.941518e+01	1.814016e-03	9.941337e+01	1.230117e+14	1.266727e+04	1.260084e-01	9.211387e-02
6.420053e-13	6.250000e+03	1.076518e+03	1.907069e+02	1.076518e+03	1.006189e+02	1.828236e-03	1.006170e+02	1.200206e+14	1.163747e+04	1.245207e-01	9.346700e-02
6.676048e-13	6.250000e+03	1.073701e+03	1.892303e+02	1.073701e+03	1.017720e+02	1.842597e-03	1.017702e+02	1.170363e+14	1.071959e+04	1.230252e-01	9.478617e-02
6.942252e-13	6.250000e+03	1.070921e+03	1.878774e+02	1.070921e+03	1.029558e+02	1.856818e-03	1.029540e+02	1.141348e+14	9.866515e+03	1.215411e-01	9.613767e-02
7.219070e-13	6.250000e+03	1.068041e+03	1.866520e+02	1.068041e+03	1.041382e+02	1.871312e-03	1.041363e+02	1.112153e+14	9.080594e+03	1.200371e-01	9.750390e-02
7.506925e-13	6.250000e+03	1.065192e+03	1.849876e+02	1.065192e+03	1.052867e+02	1.885302e-03	1.052848e+02	1.083945e+14	8.377996e+03	1.185658e-01	9.884293e-02
7.806259e-13	6.250000e+03	1.062318e+03	1.835987e+02	1.062318e+03	1.064584e+02	1.899650e-03	1.064565e+02	1.056028e+14	7.722807e+03	1.170830e-01	1.002133e-01
8.117529e-13	6.250000e+03	1.059333e+03	1.822285e+02	1.059333e+03	1.076353e+02	1.914019e-03	1.076334e+02	1.027930e+14	7.115250e+03	1.155825e-01	1.016066e-01
8.441211e-13	6.250000e+03	1.056374e+03	1.810994e+02	1.056374e+03	1.088371e+02	1.928242e-03	1.088351e+02	1.000645e+14	6.552331e+03	1.140990e-01	1.030289e-01
8.777799e-13	6.250000e+03	1.053359e+03	1.797505e+02	1.053359e+03	1.100079e+02	1.942613e-03	1.100060e+02	9.735481e+13	6.042784e+03	1.126073e-01	1.044354e-01
9.127808e-13	6.250000e+03	1.050356e+03	1.784411e+02	1.050356e+03	1.111944e+02	1.956715e-03	1.111925e+02	9.471052e+13	5.571638e+03	1.111235e-01	1.058635e-01
9.491773e-13	6.250000e+03	1.047298e+03	1.769018e+02	1.047298e+03	1.123344e+02	1.971155e-03	1.123324e+02	9.210682e+13	5.149069e+03	1.096560e-01	1.072612e-01
9.870252e-13	6.250000e+03	1.044200e+03	1.754109e+02	1.044200e+03	1.134880e+02	1.984716e-03	1.134861e+02	8.953356e+13	4.755929e+03	1.081831e-01	1.086842e-01
1.026382e-12	6.250000e+03	1.041051e+03	1.742887e+02	1.041051e+03	1.146717e+02	1.999078e-03	1.146697e+02	8.698015e+13	4.386706e+03	1.066969e-01	1.101500e-01
1.067309e-12	6.250000e+03	1.037909e+03	1.730774e+02	1.037909e+03	1.158449e+02	2.013047e-03	1.158429e+02	8.449146e+13	4.049753e+03	1.052223e-01	1.116137e-01
1.109867e-12	6.250000e+03	1.034726e+03	1.716215e+02	1.034726e+03	1.170012e+02	2.026954e-03	1.169992e+02	8.204928e+13	3.742169e+03	1.037620e-01	1.130745e-01
1.154122e-12	6.250000e+03	1.031515e+03	1.704829e+02	1.031515e+03	1.181767e+02	2.041006e-03	1.181746e+02	7.964453e+13	3.455390e+03	1.022987e-01	1.145662e-01
1.200142e-12	6.250000e+03	1.028244e+03	1.690990e+02	1.028244e+03	1.193274e+02	2.054514e-03	1.193254e+02	7.727063e+13	3.193836e+03	1.008382e-01	1.160498e-01
1.247997e-12	6.250000e+03	1.024963e+03	1.678421e+02	1.024963e+03	1.204651e+02	2.068478e-03	1.204630e+02	7.494714e+13	2.954260e+03	9.938145e-02	1.175312e-01
1.297760e-12	6.250000e+03	1.021691e+03	1.663106e+02	1.021691e+03	1.215894e+02	2.081270e-03	1.215874e+02	7.269478e+13	2.735419e+03	9.794801e-02	1.190080e-01
1.349507e-12	6.250000e+03	1.018309e+03	1.648887e+02	1.018309e+03	1.227120e+02	2.092156e-03	1.227099e+02	7.044900e+13	2.531856e+03	9.650893e-02	1.205057e-01
1.403318e-12	6.250000e+03	1.014942e+03	1.635873e+02	1.014942e+03	1.238389e+02	2.102334e-03	1.238368e+02	6.826342e+13	2.343702e+03	9.507631e-02	1.220157e-01
1.459275e-12	6.250000e+03	1.011503e+03	1.625573e+02	1.011503e+03	1.250077e+02	2.112865e-03	1.250056e+02	6.609352e+13	2.165087e+03	9.363001e-02	1.235861e-01
1.517462e-12	6.250000e+03	1.008117e+03	1.608837e+02	1.008117e+03	1.260717e+02	2.121362e-03	1.260696e+02	6.402110e+13	2.010180e+03	9.222750e-02	1.250567e-01
1.577970e-12	6.250000e+03	1.004660e+03	1.596005e+02	1.004660e+03	1.271802e+02	2.130141e-03	1.271780e+02	6.196651e+13	1.862346e+03	9.081406e-02	1.265903e-01
1.640891e-12	6.250000e+03	1.001124e+03	1.583615e+02	1.001124e+03	1.282956e+02	2.139225e-03	1.282935e+02	5.993621e+13	1.724368e+03	8.940081e-02	1.281516e-01
1.706320e-12	6.250000e+03	9.976138e+02	1.569832e+02	9.976138e+02	1.293753e+02	2.148325e-03	1.293731e+02	5.797437e+13	1.599482e+03	8.800655e-02	1.296847e-01
1.774359e-12	6.250000e+03	9.940578e+02	1.555872e+02	9.940578e+02	1.304464e+02	2.157404e-03	1.304442e+02	5.605394e+13	1.484040e+03	8.662417e-02	1.312262e-01
1.845110e-12	6.250000e+03	9.904402e+02	1.543643e+02	9.904402e+02	1.315297e+02	2.166768e-03	1.315275e+02	5.415693e+13	1.375737e+03	8.523225e-02	1.327992e-01
1.918683e-12	6.250000e+03	9.868344e+02	1.529513e+02	9.868344e+02	1.325794e+02	2.175908e-03	1.325772e+02	5.232774e+13	1.277475e+03	8.386909e-02	1.343481e-01
1.995189e-12	6.250000e+03	9.832405e+02	1.516552e+02	9.832405e+02	1.336312e+02	2.184981e-03	1.336290e+02	5.055185e+13	1.186310e+03	8.251435e-02	1.359089e-01
2.074746e-12	6.250000e+03	9.795652e+02	1.504906e+02	9.795652e+02	1.346754e+02	2.194362e-03	1.346732e+02	4.880024e+13	1.101489e+03	8.116083e-02	1.374849e-01
2.157475e-12	6.250000e+03	9.758870e+02	1.489984e+02	9.758870e+02	1.356810e+02	2.203276e-03	1.356788e+02	4.710345e+13	1.024372e+03	7.982634e-02	1.390335e-01
2.243503e-12	6.250000e+03	9.720971e+02	1.478062e+02	9.720971e+02	1.367102e+02	2.212385e-03	1.367080e+02	4.541873e+13	9.511093e+02	7.848343e-02	1.406343e-01
2.332961e-12	6.250000e+03	9.683595e+02	1.466444e+02	9.683595e+02	1.377247e+02	2.220590e-03	1.377225e+02	4.380471e+13	8.840191e+02	7.716651e-02	1.422248e-01
2.425987e-12	6.250000e+03	9.646157e+02	1.454358e+02	9.646157e+02	1.387156e+02	2.227134e-03	1.387133e+02	4.223354e+13	8.223020e+02	7.585375e-02	1.438040e-01
2.522721e-12	6.250000e+03	9.607747e+02	1.440871e+02	9.607747e+02	1.396934e+02	2.234659e-03	1.396911e+02	4.068976e+13	7.649031e+02	7.455358e-02	1.453966e-01
2.623313e-12	6.250000e+03	9.569277e+02	1.429459e+02	9.569277e+02	1.406587e+02	2.240032e-03	1.406565e+02	3.919251e+13	7.118194e+02	7.326536e-02	1.469899e-01
2.727916e-12	6.250000e+03	9.531185e+02	1.415183e+02	9.531185e+02	1.415972e+02	2.246661e-03	1.415950e+02	3.775803e+13	6.633388e+02	7.200556e-02	1.485620e-01
2.836690e-12	6.250000e+03	9.492384e+02	1.402159e+02	9.492384e+02	1.425170e+02	2.253306e-03	1.425148e+02	3.634854e+13	6.182347e+02	7.074597e-02	1.501383e-01
2.949801e-12	6.250000e+03	9.453164e+02	1.392176e+02	9.453164e+02	1.434603e+02	2.260576e-03	1.434580e+02	3.496953e+13	5.754814e+02	6.948567e-02	1.517590e-01
3.067423e-12	6.250000e+03	9.414090e+02	1.379111e+02	9.414090e+02	1.443561e+02	2.267244e-03	1.443539e+02	3.364676e+13	5.367439e+02	6.825632e-02	1.533405e-01
3.189735e-12	6.250000e+03	9.374665e+02	1.364189e+02	9.374665e+02	1.452149e+02	2.273386e-03	1.452126e+02	3.236240e+13	5.011699e+02	6.704297e-02	1.549014e-01
3.316923e-12	6.250000e+03	9.334721e+02	1.355023e+02	9.334721e+02	1.461239e+02	2.279350e-03	1.461216e+02	3.110108e+13	4.668420e+02	6.582031e-02	1.565380e-01
3.449183e-12	6.250000e+03	9.295131e+02	1.342320e+02	9.295131e+02	1.469606e+02	2.286086e-03	1.469583e+02	2.989722e+13	4.361409e+02	6.463154e-02	1.581049e-01
3.586717e-12	6.250000e+03	9.255573e+02	1.326039e+02	9.255573e+02	1.477594e+02	2.289428e-03	1.477571e+02	2.874127e+13	4.080662e+02	6.347176e-02	1.596437e-01
3.729736e-12	6.250000e+03	9.214506e+02	1.316026e+02	9.214506e+02	1.486004e+02	2.292760e-03	1.485981e+02	2.758378e+13	3.806747e+02	6.228520e-02	1.612679e-01
3.878456e-12	6.250000e+03	9.173618e+02	1.306775e+02	9.173618e+02	1.494300e+02	2.298075e-03	1.494277e+02	2.647139e+13	3.552935e+02	6.111738e-02	1.628911e-01
4.033107e-12	6.250000e+03	9.133076e+02	1.293400e+02	9.133076e+02	1.501928e+02	2.299850e-03	1.501905e+02	2.541090e+13	3.324873e+02	5.998269e-02	1.644493e-01
4.193925e-12	6.250000e+03	9.092157e+02	1.281071e+02	9.092157e+02	1.509562e+02	2.303429e-03	1.509539e+02	2.438193e+13	3.110379e+02	5.886059e-02	1.660290e-01
4.361155e-12	6.250000e+03	9.051785e+02	1.266872e+02	9.051785e+02	1.516806e+02	2.306474e-03	1.516783e+02	2.340199e+13	2.914761e+02	5.776609e-02	1.675698e-01
4.535054e-12	6.250000e+03	9.009996e+02	1.256514e+02	9.009996e+02	1.524130e+02	2.310999e-03	1.524107e+02	2.242838e+13	2.727020e+02	5.665864e-02	1.691599e-01
4.715886e-12	6.250000e+03	8.969271e+02	1.242065e+02	8.969271e+02	1.530882e+02	2.313204e-03	1.530859e+02	2.151402e+13	2.558660e+02	5.559388e-02	1.706808e-01
4.903929e-12	6.250000e+03	8.927430e+02	1.231344e+02	8.927430e+02	1.537836e+02	2.316888e-03	1.537813e+02	2.061353e+13	2.396637e+02	5.452698e-02	1.722597e-01
5.099470e-12	6.250000e+03	8.884911e+02	1.220332e+02	8.884911e+02	1.544514e+02	2.320010e-03	1.544491e+02	1.973326e+13	2.245118e+02	5.345946e-02	1.738357e-01
5.302808e-12	6.250000e+03	8.843246e+02	1.211138e+02	8.843246e+02	1.551163e+02	2.323847e-03	1.551140e+02	1.890021e+13	2.104647e+02	5.242027e-02	1.754065e-01
5.514255e-12	6.250000e+03	8.801409e+02	1.195313e+02	8.801409e+02	1.557061e+02	2.322770e-03	1.557038e+02	1.810268e+13	1.977944e+02	5.141302e-02	1.769105e-01
5.734132e-12	6.250000e+03	8.759302e+02	1.184706e+02	8.759302e+02	1.563116e+02	2.322210e-03	1.563093e+02	1.732626e+13	1.856729e+02	5.040209e-02	1.784521e-01
5.962777e-12	6.250000e+03	8.717704e+02	1.172892e+02	8.717704e+02	1.568904e+02	2.322412e-03	1.568880e+02	1.659020e+13	1.745301e+02	4.942336e-02	1.799675e-01
6.200539e-12	6.250000e+03	8.674161e+02	1.164158e+02	8.674161e+02	1.574715e+02	2.306223e-03	1.574692e+02	1.585288e+13	1.637189e+02	4.842418e-02	1.815409e-01
6.447782e-12	6.250000e+03	8.632099e+02	1.147881e+02	8.632099e+02	1.579796e+02	2.283234e-03	1.579773e+02	1.516976e+13	1.541608e+02	4.747750e-02	1.830141e-01
6.704883e-12	6.250000e+03	8.589549e+02	1.135555e+02	8.589549e+02	1.584931e+02	2.264140e-03	1.584909e+02	1.450556e+13	1.450382e+02	4.653439e-02	1.845186e-01
6.972236e-12	6.250000e+03	8.546935e+02	1.121956e+02	8.546935e+02	1.589724e+02	2.243602e-03	1.589701e+02	1.386799e+13	1.365856e+02	4.560921e-02	1.859993e-01
7.250249e-12	6.250000e+03	8.504275e+02	1.108069e+02	8.504275e+02	1.594386e+02	2.225306e-03	1.594364e+02	1.325545e+13	1.286552e+02	4.469914e-02	1.874805e-01
7.539349e-12	6.250000e+03	8.461744e+02	1.095671e+02	8.461744e+02	1.598864e+02	2.207076e-03	1.598842e+02	1.266800e+13	1.212411e+02	4.380259e-02	1.889521e-01
7.839975e-12	6.250000e+03	8.418722e+02	1.082415e+02	8.418722e+02	1.603121e+02	2.188959e-03	1.603099e+02	1.209976e+13	1.142734e+02	4.291780e-02	1.904233e-01
8.152590e-12	6.250000e+03	8.374468e+02	1.074293e+02	8.374468e+02	1.607343e+02	2.171435e-03	1.607321e+02	1.154057e+13	1.075683e+02	4.202738e-02	1.919337e-01
8.477669e-12	6.250000e+03	8.332210e+02	1.059055e+02	8.332210e+02	1.610852e+02	2.153722e-03	1.610831e+02	1.102872e+13	1.016826e+02	4.119222e-02	1.933283e-01
8.815711e-12	6.250000e+03	8.288965e+02	1.047296e+02	8.288965e+02	1.614429e+02	2.139170e-03	1.614408e+02	1.052618e+13	9.597898e+01	4.035158e-02	1.947685e-01
9.167232e-12	6.250000e+03	8.245800e+02	1.034857e+02	8.245800e+02	1.617736e+02	2.118061e-03	1.617715e+02	1.004610e+13	9.066916e+01	3.952982e-02	1.961891e-01
9.532769e-12	6.250000e+03	8.202248e+02	1.025858e+02	8.202248e+02	1.621098e+02	2.101735e-03	1.621077e+02	9.580351e+12	8.557273e+01	3.870867e-02	1.976407e-01
9.912883e-12	6.250000e+03	8.159881e+02	1.008759e+02	8.159881e+02	1.623586e+02	2.082839e-03	1.623565e+02	9.149537e+12	8.110028e+01	3.793772e-02	1.989718e-01
1.030815e-11	6.250000e+03	8.116606e+02	9.969340e+01	8.116606e+02	1.626223e+02	2.063385e-03	1.626203e+02	8.726528e+12	7.672563e+01	3.715870e-02	2.003576e-01
1.071918e-11	6.250000e+03	8.073254e+02	9.856224e+01	8.073254e+02	1.628650e+02	2.045931e-03	1.628630e+02	8.320764e+12	7.261463e+01	3.639246e-02	2.017341e-01
1.114660e-11	6.250000e+03	8.029923e+02	9.734575e+01	8.029923e+02	1.630753e+02	2.027387e-03	1.630732e+02	7.933381e+12	6.878885e+01	3.564452e-02	2.030845e-01
1.159107e-11	6.250000e+03	7.986493e+02	9.618999e+01	7.986493e+02	1.632762e+02	2.008505e-03	1.632742e+02	7.561095e+12	6.515838e+01	3.490562e-02	2.044404e-01
1.205325e-11	6.250000e+03	7.943612e+02	9.495558e+01	7.943612e+02	1.634483e+02	1.988302e-03	1.634463e+02	7.209792e+12	6.180466e+01	3.419194e-02	2.057606e-01
1.253387e-11	6.250000e+03	7.899801e+02	9.402194e+01	7.899801e+02	1.636127e+02	1.961940e-03	1.636107e+02	6.865787e+12	5.856055e+01	3.347347e-02	2.071099e-01
1.303365e-11	6.250000e+03	7.856846e+02	9.280692e+01	7.856846e+02	1.637358e+02	1.948685e-03	1.637339e+02	6.543729e+12	5.560405e+01	3.278500e-02	2.083989e-01
1.355336e-11	6.250000e+03	7.814641e+02	9.134322e+01	7.814641e+02	1.638160e+02	1.927993e-03	1.638141e+02	6.241619e+12	5.290731e+01	3.212502e-02	2.096270e-01
1.409379e-11	6.250000e+03	7.771317e+02	9.024760e+01	7.771317e+02	1.639038e+02	1.907307e-03	1.639019e+02	5.944467e+12	5.025361e+01	3.145800e-02	2.109087e-01
1.465577e-11	6.250000e+03	7.728735e+02	8.893178e+01	7.728735e+02	1.639599e+02	1.879883e-03	1.639580e+02	5.664833e+12	4.780786e+01	3.081316e-02	2.121432e-01
1.524016e-11	6.250000e+03	7.685625e+02	8.783835e+01	7.685625e+02	1.639954e+02	1.864313e-03	1.639935e+02	5.394741e+12	4.547920e+01	3.017629e-02	2.133793e-01
1.584785e-11	6.250000e+03	7.642356e+02	8.693153e+01	7.642356e+02	1.640259e+02	1.837117e-03	1.640240e+02	5.134791e+12	4.324752e+01	2.954458e-02	2.146274e-01
1.647978e-11	6.250000e+03	7.599214e+02	8.581275e+01	7.599214e+02	1.640146e+02	1.820819e-03	1.640128e+02	4.888196e+12	4.118468e+01	2.893320e-02	2.158311e-01
1.713690e-11	6.250000e+03	7.556793e+02	8.465338e+01	7.556793e+02	1.639867e+02	1.794901e-03	1.639849e+02	4.655808e+12	3.926016e+01	2.833993e-02	2.170057e-01
1.782022e-11	6.250000e+03	7.513786e+02	8.357649e+01	7.513786e+02	1.639410e+02	1.772216e-03	1.639393e+02	4.430754e+12	3.741445e+01	2.775076e-02	2.181870e-01
1.853079e-11	6.250000e+03	7.471711e+02	8.232036e+01	7.471711e+02	1.638573e+02	1.749157e-03	1.638556e+02	4.220935e+12	3.573382e+01	2.718940e-02	2.193036e-01
1.926970e-11	6.250000e+03	7.429038e+02	8.139969e+01	7.429038e+02	1.637755e+02	1.727320e-03	1.637738e+02	4.016455e+12	3.408770e+01	2.662388e-02	2.204532e-01
2.003806e-11	6.250000e+03	7.387999e+02	7.992872e+01	7.387999e+02	1.636583e+02	1.703648e-03	1.636566e+02	3.829424e+12	3.261691e+01	2.609700e-02	2.215192e-01
2.083707e-11	6.250000e+03	7.345174e+02	7.915489e+01	7.345174e+02	1.635292e+02	1.686770e-03	1.635275e+02	3.642277e+12	3.114559e+01	2.555369e-02	2.226349e-01
2.166793e-11	6.250000e+03	7.302622e+02	7.818323e+01	7.302622e+02	1.633782e+02	1.666390e-03	1.633766e+02	3.464990e+12	2.976672e+01	2.502645e-02	2.237255e-01
2.253193e-11	6.250000e+03	7.261062e+02	7.705686e+01	7.261062e+02	1.631998e+02	1.643664e-03	1.631982e+02	3.299538e+12	2.850067e+01	2.452131e-02	2.247602e-01
2.343038e-11	6.250000e+03	7.218840e+02	7.606358e+01	7.218840e+02	1.630084e+02	1.616899e-03	1.630068e+02	3.139016e+12	2.727370e+01	2.401861e-02	2.258097e-01
2.436465e-11	6.250000e+03	7.177632e+02	7.496271e+01	7.177632e+02	1.627947e+02	1.598878e-03	1.627931e+02	2.989356e+12	2.614428e+01	2.353764e-02	2.268083e-01
2.533617e-11	6.250000e+03	7.137050e+02	7.375019e+01	7.137050e+02	1.625595e+02	1.579071e-03	1.625579e+02	2.848317e+12	2.509149e+01	2.307204e-02	2.277685e-01
2.634644e-11	6.250000e+03	7.095231e+02	7.295613e+01	7.095231e+02	1.623139e+02	1.555249e-03	1.623123e+02	2.709544e+12	2.405016e+01	2.260240e-02	2.287647e-01
2.739698e-11	6.250000e+03	7.054267e+02	7.185030e+01	7.054267e+02	1.620468e+02	1.534778e-03	1.620452e+02	2.579698e+12	2.308697e+01	2.215136e-02	2.297145e-01
2.848942e-11	6.250000e+03	7.013766e+02	7.071116e+01	7.013766e+02	1.617521e+02	1.513997e-03	1.617506e+02	2.457174e+12	2.219146e+01	2.171554e-02	2.306209e-01
2.962542e-11	6.250000e+03	6.973357e+02	6.960060e+01	6.973357e+02	1.614506e+02	1.495331e-03	1.614491e+02	2.340233e+12	2.133345e+01	2.128830e-02	2.315249e-01
3.080671e-11	6.250000e+03	6.932560e+02	6.885020e+01	6.932560e+02	1.611283e+02	1.475510e-03	1.611269e+02	2.227135e+12	2.050628e+01	2.086266e-02	2.324226e-01
3.203511e-11	6.250000e+03	6.892634e+02	6.775280e+01	6.892634e+02	1.607896e+02	1.456280e-03	1.607882e+02	2.121743e+12	1.974251e+01	2.045775e-02	2.332775e-01
3.331249e-11	6.250000e+03	6.852881e+02	6.677039e+01	6.852881e+02	1.604383e+02	1.438495e-03	1.604368e+02	2.021141e+12	1.901327e+01	2.005958e-02	2.341180e-01
3.464081e-11	6.250000e+03	6.813269e+02	6.568220e+01	6.813269e+02	1.600677e+02	1.419893e-03	1.600663e+02	1.925583e+12	1.832499e+01	1.967324e-02	2.349352e-01
3.602209e-11	6.250000e+03	6.773636e+02	6.491591e+01	6.773636e+02	1.596793e+02	1.402801e-03	1.596779e+02	1.834037e+12	1.766708e+01	1.929257e-02	2.357365e-01
3.745845e-11	6.250000e+03	6.734572e+02	6.385007e+01	6.734572e+02	1.592748e+02	1.385347e-03	1.592735e+02	1.747875e+12	1.705197e+01	1.892569e-02	2.365033e-01
3.895208e-11	6.250000e+03	6.695320e+02	6.300415e+01	6.695320e+02	1.588528e+02	1.368137e-03	1.588515e+02	1.664995e+12	1.646031e+01	1.856297e-02	2.372595e-01
4.050527e-11	6.250000e+03	6.656336e+02	6.215256e+01	6.656336e+02	1.584301e+02	1.351495e-03	1.584288e+02	1.586233e+12	1.589199e+01	1.820884e-02	2.380140e-01
4.212039e-11	6.250000e+03	6.617523e+02	6.134871e+01	6.617523e+02	1.579720e+02	1.337896e-03	1.579707e+02	1.511415e+12	1.536323e+01	1.786478e-02	2.387178e-01
4.379992e-11	6.250000e+03	6.580296e+02	6.021379e+01	6.580296e+02	1.575117e+02	1.320283e-03	1.575104e+02	1.442786e+12	1.488121e+01	1.754148e-02	2.393687e-01
4.554641e-11	6.250000e+03	6.541323e+02	5.956909e+01	6.541323e+02	1.570358e+02	1.304219e-03	1.570345e+02	1.373941e+12	1.438715e+01	1.720804e-02	2.400673e-01
4.736254e-11	6.250000e+03	6.504393e+02	5.849107e+01	6.504393e+02	1.565501e+02	1.288252e-03	1.565488e+02	1.311590e+12	1.394861e+01	1.689878e-02	2.406837e-01
4.925110e-11	6.250000e+03	6.465908e+02	5.796286e+01	6.465908e+02	1.560432e+02	1.275566e-03	1.560419e+02	1.249401e+12	1.350450e+01	1.658234e-02	2.413322e-01
5.121495e-11	6.250000e+03	6.429093e+02	5.709283e+01	6.429093e+02	1.555343e+02	1.259503e-03	1.555330e+02	1.192443e+12	1.310109e+01	1.628472e-02	2.419225e-01
5.325712e-11	6.250000e+03	6.392456e+02	5.620949e+01	6.392456e+02	1.550101e+02	1.245949e-03	1.550089e+02	1.138241e+12	1.271845e+01	1.599508e-02	2.424891e-01
5.538071e-11	6.250000e+03	6.355740e+02	5.535683e+01	6.355740e+02	1.544648e+02	1.233590e-03	1.544636e+02	1.086338e+12	1.235426e+01	1.571180e-02	2.430320e-01
5.758898e-11	6.250000e+03	6.320328e+02	5.438263e+01	6.320328e+02	1.539266e+02	1.218716e-03	1.539254e+02	1.038293e+12	1.201578e+01	1.544235e-02	2.435421e-01
5.988531e-11	6.250000e+03	6.283935e+02	5.373560e+01	6.283935e+02	1.533606e+02	1.205534e-03	1.533594e+02	9.909676e+11	1.168127e+01	1.517023e-02	2.440519e-01
6.227320e-11	6.250000e+03	6.249147e+02	5.278025e+01	6.249147e+02	1.527945e+02	1.192740e-03	1.527934e+02	9.476947e+11	1.137966e+01	1.491613e-02	2.445046e-01
6.475630e-11	6.250000e+03	6.213486e+02	5.208867e+01	6.213486e+02	1.522135e+02	1.179232e-03	1.522123e+02	9.050911e+11	1.107710e+01	1.465909e-02	2.449728e-01
6.733842e-11	6.250000e+03	6.178134e+02	5.146825e+01	6.178134e+02	1.516189e+02	1.168061e-03	1.516177e+02	8.647146e+11	1.079212e+01	1.441045e-02	2.454121e-01
7.002350e-11	6.250000e+03	6.144033e+02	5.058671e+01	6.144033e+02	1.510225e+02	1.155955e-03	1.510214e+02	8.273612e+11	1.053140e+01	1.417485e-02	2.458036e-01
7.281564e-11	6.250000e+03	6.109892e+02	4.984326e+01	6.109892e+02	1.504173e+02	1.143560e-03	1.504161e+02	7.914636e+11	1.027880e+01	1.394295e-02	2.461865e-01
7.571912e-11	6.250000e+03	6.076158e+02	4.900640e+01	6.076158e+02	1.498007e+02	1.132256e-03	1.497996e+02	7.574966e+11	1.004179e+01	1.371914e-02	2.465386e-01
7.873837e-11	6.250000e+03	6.042604e+02	4.832613e+01	6.042604e+02	1.491762e+02	1.120347e-03	1.491751e+02	7.250590e+11	9.814661e+00	1.350032e-02	2.468741e-01
8.187801e-11	6.250000e+03	6.009324e+02	4.768598e+01	6.009324e+02	1.485450e+02	1.109910e-03	1.485439e+02	6.941459e+11	9.597566e+00	1.328660e-02	2.471908e-01
8.514285e-11	6.250000e+03	5.976852e+02	4.693307e+01	5.976852e+02	1.479104e+02	1.098609e-03	1.479093e+02	6.651814e+11	9.396084e+00	1.308184e-02	2.474720e-01
8.853787e-11	6.250000e+03	5.943910e+02	4.635992e+01	5.943910e+02	1.472565e+02	1.088213e-03	1.472554e+02	6.369751e+11	9.199213e+00	1.287813e-02	2.477434e-01
9.206826e-11	6.250000e+03	5.911954e+02	4.563441e+01	5.911954e+02	1.466030e+02	1.077611e-03	1.466019e+02	6.107760e+11	9.019194e+00	1.268581e-02	2.479772e-01
9.573942e-11	6.250000e+03	5.880493e+02	4.487080e+01	5.880493e+02	1.459492e+02	1.067268e-03	1.459481e+02	5.859098e+11	8.847544e+00	1.249837e-02	2.481921e-01
9.955697e-11	6.250000e+03	5.849364e+02	4.424055e+01	5.849364e+02	1.452883e+02	1.057267e-03	1.452873e+02	5.622804e+11	8.685587e+00	1.231689e-02	2.483831e-01
1.035267e-10	6.250000e+03	5.818327e+02	4.368809e+01	5.818327e+02	1.446154e+02	1.047355e-03	1.446143e+02	5.396082e+11	8.531119e+00	1.213889e-02	2.485515e-01
1.076548e-10	6.250000e+03	5.788397e+02	4.288163e+01	5.788397e+02	1.439432e+02	1.037126e-03	1.439422e+02	5.186135e+11	8.392436e+00	1.197136e-02	2.486754e-01
1.119475e-10	6.250000e+03	5.758340e+02	4.225931e+01	5.758340e+02	1.432682e+02	1.027314e-03	1.432672e+02	4.983210e+11	8.255824e+00	1.180630e-02	2.488012e-01
1.164113e-10	6.250000e+03	5.728671e+02	4.162336e+01	5.728671e+02	1.425767e+02	1.018081e-03	1.425757e+02	4.790633e+11	8.131113e+00	1.164702e-02	2.488827e-01
1.210531e-10	6.250000e+03	5.699780e+02	4.093727e+01	5.699780e+02	1.419020e+02	1.008405e-03	1.419010e+02	4.609210e+11	8.010959e+00	1.149284e-02	2.489604e-01
1.258801e-10	6.250000e+03	5.670782e+02	4.039273e+01	5.670782e+02	1.412049e+02	9.995839e-04	1.412039e+02	4.434309e+11	7.899096e+00	1.134233e-02	2.490042e-01
1.308994e-10	6.250000e+03	5.642366e+02	3.983238e+01	5.642366e+02	1.405154e+02	9.904913e-04	1.405144e+02	4.269195e+11	7.793378e+00	1.119776e-02	2.490364e-01
1.361190e-10	6.250000e+03	5.614715e+02	3.914888e+01	5.614715e+02	1.398213e+02	9.814306e-04	1.398203e+02	4.114168e+11	7.698669e+00	1.105948e-02	2.490265e-01
1.415466e-10	6.250000e+03	5.586968e+02	3.864186e+01	5.586968e+02	1.391220e+02	9.726091e-04	1.391210e+02	3.964233e+11	7.606421e+00	1.092370e-02	2.490116e-01
1.471907e-10	6.250000e+03	5.559977e+02	3.801881e+01	5.559977e+02	1.384223e+02	9.637208e-04	1.384214e+02	3.823385e+11	7.523456e+00	1.079380e-02	2.489620e-01
1.530599e-10	6.250000e+03	5.533813e+02	3.732949e+01	5.533813e+02	1.377272e+02	9.549629e-04	1.377262e+02	3.691882e+11	7.449881e+00	1.067128e-02	2.488830e-01
1.591630e-10	6.250000e+03	5.507116e+02	3.695822e+01	5.507116e+02	1.370156e+02	9.466744e-04	1.370147e+02	3.561903e+11	7.376178e+00	1.054756e-02	2.487974e-01
1.655096e-10	6.250000e+03	5.481890e+02	3.627313e+01	5.481890e+02	1.363208e+02	9.379357e-04	1.363198e+02	3.443285e+11	7.314138e+00	1.043308e-02	2.486747e-01
1.721091e-10	6.250000e+03	5.456424e+02	3.577023e+01	5.456424e+02	1.356165e+02	9.294839e-04	1.356156e+02	3.327539e+11	7.253710e+00	1.031986e-02	2.485447e-01
1.789719e-10	6.250000e+03	5.432207e+02	3.509788e+01	5.432207e+02	1.349231e+02	9.213627e-04	1.349222e+02	3.221615e+11	7.205123e+00	1.021605e-02	2.483763e-01
1.861083e-10	6.250000e+03	5.407374e+02	3.466412e+01	5.407374e+02	1.342118e+02	9.131695e-04	1.342109e+02	3.115971e+11	7.155491e+00	1.011004e-02	2.482015e-01
1.935292e-10	6.250000e+03	5.383627e+02	3.415416e+01	5.383627e+02	1.335045e+02	9.048332e-04	1.335036e+02	3.018411e+11	7.117032e+00	1.001140e-02	2.479824e-01
2.012461e-10	6.250000e+03	5.360248e+02	3.369191e+01	5.360248e+02	1.328064e+02	8.970627e-04	1.328055e+02	2.925275e+11	7.080637e+00	9.915933e-03	2.477616e-01
2.092707e-10	6.250000e+03	5.337630e+02	3.308581e+01	5.337630e+02	1.321124e+02	8.888547e-04	1.321115e+02	2.838162e+11	7.052106e+00	9.826211e-03	2.475114e-01
2.176152e-10	6.250000e+03	5.314969e+02	3.265911e+01	5.314969e+02	1.314064e+02	8.811802e-04	1.314055e+02	2.753582e+11	7.027742e+00	9.738352e-03	2.472383e-01
2.262925e-10	6.250000e+03	5.293397e+02	3.206228e+01	5.293397e+02	1.307173e+02	8.733369e-04	1.307164e+02	2.675421e+11	7.010153e+00	9.656304e-03	2.469440e-01
2.353157e-10	6.250000e+03	5.271727e+02	3.164718e+01	5.271727e+02	1.300180e+02	8.655626e-04	1.300171e+02	2.599402e+11	6.996099e+00	9.576354e-03	2.466327e-01
2.446988e-10	6.250000e+03	5.251179e+02	3.107410e+01	5.251179e+02	1.293362e+02	8.575808e-04	1.293353e+02	2.529418e+11	6.989084e+00	9.502280e-03	2.462993e-01
2.544560e-10	6.250000e+03	5.230503e+02	3.070179e+01	5.230503e+02	1.286338e+02	8.501826e-04	1.286329e+02	2.461123e+11	6.988082e+00	9.429903e-03	2.459300e-01
2.646023e-10	6.250000e+03	5.210635e+02	3.017048e+01	5.210635e+02	1.279546e+02	8.425354e-04	1.279537e+02	2.397309e+11	6.989486e+00	9.361859e-03	2.455642e-01
2.751531e-10	6.250000e+03	5.190851e+02	2.982312e+01	5.190851e+02	1.272585e+02	8.349361e-04	1.272577e+02	2.335458e+11	6.997418e+00	9.295450e-03	2.451592e-01
2.861247e-10	6.250000e+03	5.172160e+02	2.933905e+01	5.172160e+02	1.265828e+02	8.274995e-04	1.265820e+02	2.278889e+11	7.012127e+00	9.235377e-03	2.447387e-01
2.975337e-10	6.250000e+03	5.154217e+02	2.877254e+01	5.154217e+02	1.259196e+02	8.198656e-04	1.259188e+02	2.226134e+11	7.032093e+00	9.179715e-03	2.443040e-01
3.093977e-10	6.250000e+03	5.135888e+02	2.845394e+01	5.135888e+02	1.252343e+02	8.126901e-04	1.252335e+02	2.173597e+11	7.056055e+00	9.124149e-03	2.438416e-01
3.217348e-10	6.250000e+03	5.118651e+02	2.798231e+01	5.118651e+02	1.245717e+02	8.051979e-04	1.245709e+02	2.125366e+11	7.084937e+00	9.072931e-03	2.433683e-01
3.345637e-10	6.250000e+03	5.101246e+02	2.768801e+01	5.101246e+02	1.238983e+02	7.980857e-04	1.238975e+02	2.078132e+11	7.117814e+00	9.023670e-03	2.428785e-01
3.479042e-10	6.250000e+03	5.085544e+02	2.713768e+01	5.085544e+02	1.232474e+02	7.907377e-04	1.232466e+02	2.036793e+11	7.162405e+00	8.981545e-03	2.423484e-01
3.617767e-10	6.250000e+03	5.069758e+02	2.674115e+01	5.069758e+02	1.226012e+02	7.835745e-04	1.226004e+02	1.996331e+11	7.207084e+00	8.941030e-03	2.418284e-01
3.762023e-10	6.250000e+03	5.054539e+02	2.629659e+01	5.054539e+02	1.219540e+02	7.762960e-04	1.219532e+02	1.958377e+11	7.259652e+00	8.903885e-03	2.412762e-01
3.912032e-10	6.250000e+03	5.039786e+02	2.591265e+01	5.039786e+02	1.213093e+02	7.693074e-04	1.213085e+02	1.922542e+11	7.318215e+00	8.869652e-03	2.407033e-01
4.068021e-10	6.250000e+03	5.025764e+02	2.545448e+01	5.025764e+02	1.206844e+02	7.620828e-04	1.206836e+02	1.889193e+11	7.379399e+00	8.838067e-03	2.401314e-01
4.230231e-10	6.250000e+03	5.012256e+02	2.505089e+01	5.012256e+02	1.200528e+02	7.549831e-04	1.200520e+02	1.858152e+11	7.451095e+00	8.810617e-03	2.395185e-01
4.398909e-10	6.250000e+03	4.998929e+02	2.473866e+01	4.998929e+02	1.194279e+02	7.481174e-04	1.194272e+02	1.828064e+11	7.524237e+00	8.784116e-03	2.389070e-01
4.574313e-10	6.250000e+03	4.986431e+02	2.432713e+01	4.986431e+02	1.188107e+02	7.411584e-04	1.188100e+02	1.800918e+11	7.607042e+00	8.762668e-03	2.382681e-01
4.756711e-10	6.250000e+03	4.974745e+02	2.391737e+01	4.974745e+02	1.182087e+02	7.340676e-04	1.182080e+02	1.776197e+11	7.695622e+00	8.744365e-03	2.376176e-01
4.946382e-10	6.250000e+03	4.962951e+02	2.368231e+01	4.962951e+02	1.175966e+02	7.273286e-04	1.175959e+02	1.751799e+11	7.789514e+00	8.727212e-03	2.369489e-01
5.143615e-10	6.250000e+03	4.952148e+02	2.322855e+01	4.952148e+02	1.170115e+02	7.203877e-04	1.170108e+02	1.730243e+11	7.887945e+00	8.714254e-03	2.362844e-01
5.348714e-10	6.250000e+03	4.941925e+02	2.290434e+01	4.941925e+02	1.164237e+02	7.136588e-04	1.164230e+02	1.710625e+11	7.997374e+00	8.704927e-03	2.355837e-01
5.561991e-10	6.250000e+03	4.931842e+02	2.264004e+01	4.931842e+02	1.158381e+02	7.068755e-04	1.158374e+02	1.691612e+11	8.110440e+00	8.696539e-03	2.348779e-01
5.783771e-10	6.250000e+03	4.922600e+02	2.227490e+01	4.922600e+02	1.152683e+02	7.001165e-04	1.152676e+02	1.674857e+11	8.230556e+00	8.691533e-03	2.341613e-01
6.014396e-10	6.250000e+03	4.914309e+02	2.185323e+01	4.914309e+02	1.147179e+02	6.933873e-04	1.147172e+02	1.660834e+11	8.359306e+00	8.691703e-03	2.334365e-01
6.254216e-10	6.250000e+03	4.906331e+02	2.153090e+01	4.906331e+02	1.141643e+02	6.867267e-04	1.141636e+02	1.647615e+11	8.495799e+00	8.692863e-03	2.326877e-01
6.503599e-10	6.250000e+03	4.898337e+02	2.127848e+01	4.898337e+02	1.136107e+02	6.800894e-04	1.136100e+02	1.634787e+11	8.637030e+00	8.695790e-03	2.319373e-01
6.762926e-10	6.250000e+03	4.891773e+02	2.092692e+01	4.891773e+02	1.130768e+02	6.735226e-04	1.130761e+02	1.625604e+11	8.793222e+00	8.705114e-03	2.311570e-01
7.032593e-10	6.250000e+03	4.885357e+02	2.055934e+01	4.885357e+02	1.125606e+02	6.669418e-04	1.125600e+02	1.616589e+11	8.946784e+00	8.713839e-03	2.304041e-01
7.313014e-10	6.250000e+03	4.879378e+02	2.027143e+01	4.879378e+02	1.120400e+02	6.603590e-04	1.120393e+02	1.608883e+11	9.112958e+00	8.725560e-03	2.296194e-01
7.604615e-10	6.250000e+03	4.873997e+02	1.998022e+01	4.873997e+02	1.115304e+02	6.539305e-04	1.115298e+02	1.602874e+11	9.288227e+00	8.741062e-03	2.288274e-01
7.907845e-10	6.250000e+03	4.869639e+02	1.959451e+01	4.869639e+02	1.110469e+02	6.474393e-04	1.110462e+02	1.599086e+11	9.469794e+00	8.759499e-03	2.280392e-01
8.223165e-10	6.250000e+03	4.865156e+02	1.931165e+01	4.865156e+02	1.105519e+02	6.410663e-04	1.105513e+02	1.595249e+11	9.660436e+00	8.778815e-03	2.272320e-01
8.551059e-10	6.250000e+03	4.861605e+02	1.915786e+01	4.861605e+02	1.100652e+02	6.347337e-04	1.100646e+02	1.593772e+11	9.866790e+00	8.802763e-03	2.263968e-01
8.892027e-10	6.250000e+03	4.858653e+02	1.874771e+01	4.858653e+02	1.096029e+02	6.283467e-04	1.096023e+02	1.593676e+11	1.007602e+01	8.829008e-03	2.255830e-01
9.246591e-10	6.250000e+03	4.856291e+02	1.845055e+01	4.856291e+02	1.091541e+02	6.220142e-04	1.091534e+02	1.594926e+11	1.029298e+01	8.857438e-03	2.247683e-01
9.615293e-10	6.250000e+03	4.854181e+02	1.817350e+01	4.854181e+02	1.087031e+02	6.158111e-04	1.087025e+02	1.596946e+11	1.052159e+01	8.887955e-03	2.239370e-01
9.998697e-10	6.250000e+03	4.852984e+02	1.794096e+01	4.852984e+02	1.082669e+02	6.096099e-04	1.082663e+02	1.601058e+11	1.076290e+01	8.921830e-03	2.230934e-01
1.039739e-09	6.250000e+03	4.852146e+02	1.767597e+01	4.852146e+02	1.078448e+02	6.034573e-04	1.078442e+02	1.606284e+11	1.101097e+01	8.958684e-03	2.222621e-01
1.081198e-09	6.250000e+03	4.851894e+02	1.741846e+01	4.851894e+02	1.074327e+02	5.973043e-04	1.074321e+02	1.612723e+11	1.126882e+01	8.996941e-03	2.214242e-01
1.124310e-09	6.250000e+03	4.852146e+02	1.713824e+01	4.852146e+02	1.070293e+02	5.911969e-04	1.070287e+02	1.620568e+11	1.153861e+01	9.038352e-03	2.205814e-01
1.169141e-09	6.250000e+03	4.852944e+02	1.688452e+01	4.852944e+02	1.066363e+02	5.851790e-04	1.066358e+02	1.629740e+11	1.181931e+01	9.082036e-03	2.197354e-01
1.215760e-09	6.250000e+03	4.854595e+02	1.660501e+01	4.854595e+02	1.062663e+02	5.791727e-04	1.062657e+02	1.641053e+11	1.211004e+01	9.129533e-03	2.188983e-01
1.264237e-09	6.250000e+03	4.856109e+02	1.634887e+01	4.856109e+02	1.058992e+02	5.732060e-04	1.058986e+02	1.651968e+11	1.240332e+01	9.175947e-03	2.180742e-01
1.314648e-09	6.250000e+03	4.858879e+02	1.606265e+01	4.858879e+02	1.055494e+02	5.672672e-04	1.055489e+02	1.666122e+11	1.271824e+01	9.228209e-03	2.172300e-01
1.367069e-09	6.250000e+03	4.861891e+02	1.583759e+01	4.861891e+02	1.052043e+02	5.614224e-04	1.052037e+02	1.681065e+11	1.304421e+01	9.282176e-03	2.163855e-01
1.421580e-09	6.250000e+03	4.865129e+02	1.562619e+01	4.865129e+02	1.048663e+02	5.555876e-04	1.048657e+02	1.696744e+11	1.337942e+01	9.337610e-03	2.155467e-01
1.478265e-09	6.250000e+03	4.869084e+02	1.534018e+01	4.869084e+02	1.045507e+02	5.498014e-04	1.045501e+02	1.714165e+11	1.372205e+01	9.395230e-03	2.147234e-01
1.537209e-09	6.250000e+03	4.873630e+02	1.514927e+01	4.873630e+02	1.042442e+02	5.440460e-04	1.042437e+02	1.733315e+11	1.408050e+01	9.455968e-03	2.138944e-01
1.598505e-09	6.250000e+03	4.878387e+02	1.489855e+01	4.878387e+02	1.039525e+02	5.383753e-04	1.039519e+02	1.752968e+11	1.444109e+01	9.516646e-03	2.130878e-01
1.662244e-09	6.250000e+03	4.883883e+02	1.467401e+01	4.883883e+02	1.036726e+02	5.327353e-04	1.036721e+02	1.774881e+11	1.482002e+01	9.581515e-03	2.122750e-01
1.728525e-09	6.250000e+03	4.889807e+02	1.444791e+01	4.889807e+02	1.033986e+02	5.271423e-04	1.033981e+02	1.798188e+11	1.521465e+01	9.648681e-03	2.114574e-01
1.797449e-09	6.250000e+03	4.896255e+02	1.424993e+01	4.896255e+02	1.031427e+02	5.215799e-04	1.031422e+02	1.823042e+11	1.561720e+01	9.717797e-03	2.106564e-01
1.869121e-09	6.250000e+03	4.902918e+02	1.404566e+01	4.902918e+02	1.028964e+02	5.160877e-04	1.028959e+02	1.848775e+11	1.602814e+01	9.788190e-03	2.098677e-01
1.943651e-09	6.250000e+03	4.910306e+02	1.382099e+01	4.910306e+02	1.026675e+02	5.106146e-04	1.026670e+02	1.876509e+11	1.645075e+01	9.860504e-03	2.090857e-01
2.021153e-09	6.250000e+03	4.917797e+02	1.359622e+01	4.917797e+02	1.024526e+02	5.052101e-04	1.024521e+02	1.905105e+11	1.687731e+01	9.934758e-03	2.083304e-01
2.101745e-09	6.250000e+03	4.925952e+02	1.341285e+01	4.925952e+02	1.022439e+02	4.998639e-04	1.022434e+02	1.935743e+11	1.732452e+01	1.001125e-02	2.075617e-01
2.185551e-09	6.250000e+03	4.934261e+02	1.322337e+01	4.934261e+02	1.020461e+02	4.945431e-04	1.020456e+02	1.967077e+11	1.777620e+01	1.008793e-02	2.068114e-01
2.272698e-09	6.250000e+03	4.943167e+02	1.301252e+01	4.943167e+02	1.018633e+02	4.893046e-04	1.018628e+02	2.000621e+11	1.824220e+01	1.016786e-02	2.060688e-01
2.363321e-09	6.250000e+03	4.952095e+02	1.282108e+01	4.952095e+02	1.016970e+02	4.840648e-04	1.016965e+02	2.034524e+11	1.870348e+01	1.024729e-02	2.053615e-01
2.457557e-09	6.250000e+03	4.961968e+02	1.259100e+01	4.961968e+02	1.015425e+02	4.789353e-04	1.015420e+02	2.071701e+11	1.919054e+01	1.033115e-02	2.046417e-01
2.555550e-09	6.250000e+03	4.971627e+02	1.242874e+01	4.971627e+02	1.013937e+02	4.738342e-04	1.013932e+02	2.108545e+11	1.967560e+01	1.041314e-02	2.039447e-01
2.657451e-09	6.250000e+03	4.981883e+02	1.223088e+01	4.981883e+02	1.012689e+02	4.687794e-04	1.012684e+02	2.147765e+11	2.016540e+01	1.049809e-02	2.032743e-01
2.763415e-09	6.250000e+03	4.992331e+02	1.203523e+01	4.992331e+02	1.011508e+02	4.637648e-04	1.011503e+02	2.187946e+11	2.066285e+01	1.058306e-02	2.026123e-01
2.873605e-09	6.250000e+03	5.002978e+02	1.183879e+01	5.002978e+02	1.010450e+02	4.588009e-04	1.010446e+02	2.229430e+11	2.116503e+01	1.066945e-02	2.019698e-01
2.988188e-09	6.250000e+03	5.013932e+02	1.171079e+01	5.013932e+02	1.009426e+02	4.539310e-04	1.009421e+02	2.272592e+11	2.168453e+01	1.075773e-02	2.013242e-01
3.107340e-09	6.250000e+03	5.025215e+02	1.147338e+01	5.025215e+02	1.008716e+02	4.490655e-04	1.008711e+02	2.317129e+11	2.218740e+01	1.084596e-02	2.007308e-01
3.231244e-09	6.250000e+03	5.036715e+02	1.137532e+01	5.036715e+02	1.007914e+02	4.442929e-04	1.007909e+02	2.363353e+11	2.272018e+01	1.093661e-02	2.001133e-01
3.360087e-09	6.250000e+03	5.048152e+02	1.117370e+01	5.048152e+02	1.007346e+02	4.395384e-04	1.007342e+02	2.409589e+11	2.322999e+01	1.102483e-02	1.995475e-01
3.494069e-09	6.250000e+03	5.060209e+02	1.095982e+01	5.060209e+02	1.006923e+02	4.348139e-04	1.006919e+02	2.458458e+11	2.375094e+01	1.111505e-02	1.989885e-01
3.633393e-09	6.250000e+03	5.072245e+02	1.081866e+01	5.072245e+02	1.006505e+02	4.301962e-04	1.006500e+02	2.508434e+11	2.428419e+01	1.120709e-02	1.984338e-01
3.778272e-09	6.250000e+03	5.084547e+02	1.068984e+01	5.084547e+02	1.006283e+02	4.256143e-04	1.006279e+02	2.559617e+11	2.480703e+01	1.129809e-02	1.979100e-01
3.928928e-09	6.250000e+03	5.096633e+02	1.052019e+01	5.096633e+02	1.006114e+02	4.210969e-04	1.006110e+02	2.611050e+11	2.532675e+01	1.138911e-02	1.974076e-01
4.085592e-09	6.250000e+03	5.108842e+02	1.034217e+01	5.108842e+02	1.006077e+02	4.166042e-04	1.006073e+02	2.663326e+11	2.583854e+01	1.147898e-02	1.969286e-01
4.248502e-09	6.250000e+03	5.121421e+02	1.020430e+01	5.121421e+02	1.006213e+02	4.122083e-04	1.006209e+02	2.717562e+11	2.634689e+01	1.156960e-02	1.964715e-01
4.417908e-09	6.250000e+03	5.134009e+02	1.006709e+01	5.134009e+02	1.006386e+02	4.078342e-04	1.006382e+02	2.772702e+11	2.685845e+01	1.166034e-02	1.960233e-01
4.594070e-09	6.250000e+03	5.146813e+02	9.946330e+00	5.146813e+02	1.006649e+02	4.035204e-04	1.006645e+02	2.829598e+11	2.737375e+01	1.175233e-02	1.955869e-01
4.777255e-09	6.250000e+03	5.159565e+02	9.803874e+00	5.159565e+02	1.007081e+02	3.992531e-04	1.007077e+02	2.886981e+11	2.786909e+01	1.184322e-02	1.951871e-01
4.967745e-09	6.250000e+03	5.171745e+02	9.591815e+00	5.171745e+02	1.007527e+02	3.950474e-04	1.007523e+02	2.942273e+11	2.834004e+01	1.192858e-02	1.948137e-01
5.165831e-09	6.250000e+03	5.184596e+02	9.480106e+00	5.184596e+02	1.008094e+02	3.908814e-04	1.008090e+02	3.001717e+11	2.883135e+01	1.201950e-02	1.944402e-01
5.371815e-09	6.250000e+03	5.197223e+02	9.363624e+00	5.197223e+02	1.008777e+02	3.867816e-04	1.008773e+02	3.060571e+11	2.929728e+01	1.210701e-02	1.940992e-01
5.586013e-09	6.250000e+03	5.209346e+02	9.180592e+00	5.209346e+02	1.009468e+02	3.827262e-04	1.009464e+02	3.117545e+11	2.974057e+01	1.218955e-02	1.937802e-01
5.808752e-09	6.250000e+03	5.222113e+02	9.092753e+00	5.222113e+02	1.010302e+02	3.787251e-04	1.010298e+02	3.178835e+11	3.020032e+01	1.227800e-02	1.934662e-01
6.040372e-09	6.250000e+03	5.234391e+02	8.969699e+00	5.234391e+02	1.011268e+02	3.747861e-04	1.011264e+02	3.238321e+11	3.061887e+01	1.236176e-02	1.931968e-01
6.281229e-09	6.250000e+03	5.246557e+02	8.806053e+00	5.246557e+02	1.012236e+02	3.708699e-04	1.012232e+02	3.297657e+11	3.103111e+01	1.244299e-02	1.929333e-01
6.531689e-09	6.250000e+03	5.258582e+02	8.689291e+00	5.258582e+02	1.013293e+02	3.670214e-04	1.013289e+02	3.357485e+11	3.142965e+01	1.252455e-02	1.926931e-01
6.792136e-09	6.250000e+03	5.270455e+02	8.563126e+00	5.270455e+02	1.014406e+02	3.632178e-04	1.014402e+02	3.417182e+11	3.181331e+01	1.260431e-02	1.924703e-01
7.062968e-09	6.250000e+03	5.282551e+02	8.453393e+00	5.282551e+02	1.015553e+02	3.594834e-04	1.015549e+02	3.478397e+11	3.220076e+01	1.268388e-02	1.922467e-01
7.344599e-09	6.250000e+03	5.294134e+02	8.314625e+00	5.294134e+02	1.016867e+02	3.557898e-04	1.016863e+02	3.537574e+11	3.253761e+01	1.275916e-02	1.920742e-01
7.637460e-09	6.250000e+03	5.305581e+02	8.202520e+00	5.305581e+02	1.018174e+02	3.521278e-04	1.018170e+02	3.596611e+11	3.286880e+01	1.283276e-02	1.919062e-01
7.941999e-09	6.250000e+03	5.316771e+02	8.067807e+00	5.316771e+02	1.019596e+02	3.485397e-04	1.019593e+02	3.654857e+11	3.316879e+01	1.290393e-02	1.917698e-01
8.258682e-09	6.250000e+03	5.327689e+02	7.965136e+00	5.327689e+02	1.020942e+02	3.449949e-04	1.020939e+02	3.712728e+11	3.347240e+01	1.297448e-02	1.916295e-01
8.587991e-09	6.250000e+03	5.338692e+02	7.856991e+00	5.338692e+02	1.022381e+02	3.415065e-04	1.022377e+02	3.771508e+11	3.376386e+01	1.304464e-02	1.915040e-01
8.930432e-09	6.250000e+03	5.349061e+02	7.738574e+00	5.349061e+02	1.023901e+02	3.380462e-04	1.023897e+02	3.827043e+11	3.400746e+01	1.310892e-02	1.914169e-01
9.286528e-09	6.250000e+03	5.359516e+02	7.635320e+00	5.359516e+02	1.025516e+02	3.346255e-04	1.025513e+02	3.883480e+11	3.423799e+01	1.317299e-02	1.913449e-01
9.656822e-09	6.250000e+03	5.369342e+02	7.515354e+00	5.369342e+02	1.027077e+02	3.312856e-04	1.027074e+02	3.937059e+11	3.444738e+01	1.323299e-02	1.912855e-01
1.004188e-08	6.250000e+03	5.379370e+02	7.400248e+00	5.379370e+02	1.028683e+02	3.279694e-04	1.028680e+02	3.992059e+11	3.465680e+01	1.329325e-02	1.912275e-01
1.044230e-08	6.250000e+03	5.388679e+02	7.294124e+00	5.388679e+02	1.030347e+02	3.247020e-04	1.030343e+02	4.044080e+11	3.482596e+01	1.335055e-02	1.912058e-01
1.085868e-08	6.250000e+03	5.397727e+02	7.196533e+00	5.397727e+02	1.031982e+02	3.214860e-04	1.031979e+02	4.094324e+11	3.498014e+01	1.340352e-02	1.911883e-01
1.129166e-08	6.250000e+03	5.406862e+02	7.105977e+00	5.406862e+02	1.033747e+02	3.182997e-04	1.033744e+02	4.145324e+11	3.511448e+01	1.345622e-02	1.911917e-01
1.174191e-08	6.250000e+03	5.415616e+02	7.005990e+00	5.415616e+02	1.035442e+02	3.151753e-04	1.035439e+02	4.194702e+11	3.524293e+01	1.350682e-02	1.911956e-01
1.221011e-08	6.250000e+03	5.424138e+02	6.909851e+00	5.424138e+02	1.037217e+02	3.120921e-04	1.037213e+02	4.242845e+11	3.534353e+01	1.355485e-02	1.912224e-01
1.269698e-08	6.250000e+03	5.432140e+02	6.820480e+00	5.432140e+02	1.038920e+02	3.090484e-04	1.038917e+02	4.287872e+11	3.542668e+01	1.359810e-02	1.912543e-01
1.320326e-08	6.250000e+03	5.439604e+02	6.719897e+00	5.439604e+02	1.040686e+02	3.060468e-04	1.040683e+02	4.330298e+11	3.547473e+01	1.363869e-02	1.913165e-01
1.372973e-08	6.250000e+03	5.447458e+02	6.620719e+00	5.447458e+02	1.042398e+02	3.030912e-04	1.042395e+02	4.375359e+11	3.555047e+01	1.368156e-02	1.913550e-01
1.427720e-08	6.250000e+03	5.454402e+02	6.520621e+00	5.454402e+02	1.044157e+02	3.001649e-04	1.044154e+02	4.414882e+11	3.557044e+01	1.371749e-02	1.914339e-01
1.484649e-08	6.250000e+03	5.461425e+02	6.441977e+00	5.461425e+02	1.046034e+02	2.972822e-04	1.046031e+02	4.454821e+11	3.557140e+01	1.375282e-02	1.915314e-01
1.543849e-08	6.250000e+03	5.467981e+02	6.355323e+00	5.467981e+02	1.047739e+02	2.944558e-04	1.047736e+02	4.492776e+11	3.558355e+01	1.378704e-02	1.916135e-01
1.605409e-08	6.250000e+03	5.474415e+02	6.273316e+00	5.474415e+02	1.049474e+02	2.916539e-04	1.049471e+02	4.529514e+11	3.557902e+01	1.381828e-02	1.917052e-01
1.669423e-08	6.250000e+03	5.480226e+02	6.180365e+00	5.480226e+02	1.051226e+02	2.889024e-04	1.051223e+02	4.562473e+11	3.554026e+01	1.384520e-02	1.918216e-01
1.735991e-08	6.250000e+03	5.485876e+02	6.095761e+00	5.485876e+02	1.052926e+02	2.861823e-04	1.052923e+02	4.594707e+11	3.550337e+01	1.387137e-02	1.919339e-01
1.805212e-08	6.250000e+03	5.491119e+02	6.009044e+00	5.491119e+02	1.054661e+02	2.835007e-04	1.054658e+02	4.624115e+11	3.543766e+01	1.389362e-02	1.920666e-01
1.877194e-08	6.250000e+03	5.496060e+02	5.929838e+00	5.496060e+02	1.056337e+02	2.808641e-04	1.056334e+02	4.652097e+11	3.537005e+01	1.391498e-02	1.921990e-01
1.952046e-08	6.250000e+03	5.500969e+02	5.853058e+00	5.500969e+02	1.058082e+02	2.782606e-04	1.058080e+02	4.679505e+11	3.528601e+01	1.393462e-02	1.923447e-01
2.029882e-08	6.250000e+03	5.505247e+02	5.761410e+00	5.505247e+02	1.059667e+02	2.756903e-04	1.059664e+02	4.703090e+11	3.519955e+01	1.395052e-02	1.924830e-01
2.110823e-08	6.250000e+03	5.509631e+02	5.693733e+00	5.509631e+02	1.061318e+02	2.731643e-04	1.061315e+02	4.727206e+11	3.510571e+01	1.396636e-02	1.926295e-01
2.194990e-08	6.250000e+03	5.513642e+02	5.616858e+00	5.513642e+02	1.062999e+02	2.706597e-04	1.062996e+02	4.748644e+11	3.498691e+01	1.397875e-02	1.927943e-01
2.282514e-08	6.250000e+03	5.516860e+02	5.552644e+00	5.516860e+02	1.064559e+02	2.682006e-04	1.064556e+02	4.765755e+11	3.485644e+01	1.398825e-02	1.929647e-01
2.373528e-08	6.250000e+03	5.520363e+02	5.471735e+00	5.520363e+02	1.066107e+02	2.657947e-04	1.066104e+02	4.783990e+11	3.473655e+01	1.399727e-02	1.931226e-01
2.468171e-08	6.250000e+03	5.523130e+02	5.401917e+00	5.523130e+02	1.067692e+02	2.635758e-04	1.067690e+02	4.797693e+11	3.457818e+01	1.400224e-02	1.933129e-01
2.566588e-08	6.250000e+03	5.526081e+02	5.330478e+00	5.526081e+02	1.069153e+02	2.615593e-04	1.069150e+02	4.812761e+11	3.445050e+01	1.400875e-02	1.934739e-01
2.668929e-08	6.250000e+03	5.528757e+02	5.264816e+00	5.528757e+02	1.070634e+02	2.597190e-04	1.070632e+02	4.825469e+11	3.430311e+01	1.401178e-02	1.936483e-01
2.775351e-08	6.250000e+03	5.530990e+02	5.195664e+00	5.530990e+02	1.072084e+02	2.579639e-04	1.072081e+02	4.836007e+11	3.414623e+01	1.401406e-02	1.938322e-01
2.886016e-08	6.250000e+03	5.532903e+02	5.127078e+00	5.532903e+02	1.073442e+02	2.562320e-04	1.073439e+02	4.844289e+11	3.398890e+01	1.401381e-02	1.940106e-01
3.001094e-08	6.250000e+03	5.534696e+02	5.066579e+00	5.534696e+02	1.074850e+02	2.545312e-04	1.074848e+02	4.851658e+11	3.381821e+01	1.401240e-02	1.942022e-01
3.120761e-08	6.250000e+03	5.536556e+02	5.008239e+00	5.536556e+02	1.076226e+02	2.528446e-04	1.076223e+02	4.859187e+11	3.365474e+01	1.401059e-02	1.943855e-01
3.245200e-08	6.250000e+03	5.537722e+02	4.946680e+00	5.537722e+02	1.077538e+02	2.511821e-04	1.077535e+02	4.861989e+11	3.346969e+01	1.400391e-02	1.945814e-01
3.374600e-08	6.250000e+03	5.538799e+02	4.884184e+00	5.538799e+02	1.078747e+02	2.495383e-04	1.078745e+02	4.865155e+11	3.330416e+01	1.399942e-02	1.947619e-01
3.509160e-08	6.250000e+03	5.539612e+02	4.827187e+00	5.539612e+02	1.079974e+02	2.479214e-04	1.079972e+02	4.866077e+11	3.312163e+01	1.399180e-02	1.949549e-01
3.649085e-08	6.250000e+03	5.540598e+02	4.772212e+00	5.540598e+02	1.081200e+02	2.463215e-04	1.081198e+02	4.867827e+11	3.294616e+01	1.398438e-02	1.951414e-01
3.794590e-08	6.250000e+03	5.541017e+02	4.709691e+00	5.541017e+02	1.082313e+02	2.447203e-04	1.082310e+02	4.866434e+11	3.276777e+01	1.397509e-02	1.953275e-01
3.945897e-08	6.250000e+03	5.541282e+02	4.659735e+00	5.541282e+02	1.083423e+02	2.431402e-04	1.083421e+02	4.863928e+11	3.258337e+01	1.396456e-02	1.955186e-01
4.103238e-08	6.250000e+03	5.541506e+02	4.602214e+00	5.541506e+02	1.084508e+02	2.415831e-04	1.084506e+02	4.861033e+11	3.240148e+01	1.395342e-02	1.957064e-01
4.266852e-08	6.250000e+03	5.541235e+02	4.548188e+00	5.541235e+02	1.085511e+02	2.400239e-04	1.085509e+02	4.854791e+11	3.221063e+01	1.393891e-02	1.958969e-01
4.436990e-08	6.250000e+03	5.541223e+02	4.495709e+00	5.541223e+02	1.086489e+02	2.384943e-04	1.086487e+02	4.850439e+11	3.203714e+01	1.392658e-02	1.960739e-01
4.613912e-08	6.250000e+03	5.540889e+02	4.444679e+00	5.540889e+02	1.087452e+02	2.369756e-04	1.087449e+02	4.844175e+11	3.185442e+01	1.391277e-02	1.962594e-01
4.797889e-08	6.250000e+03	5.540498e+02	4.396423e+00	5.540498e+02	1.088387e+02	2.354487e-04	1.088385e+02	4.837254e+11	3.167244e+01	1.389781e-02	1.964422e-01
4.989202e-08	6.250000e+03	5.539664e+02	4.340897e+00	5.539664e+02	1.089223e+02	2.339634e-04	1.089221e+02	4.827877e+11	3.148991e+01	1.388131e-02	1.966227e-01
5.188143e-08	6.250000e+03	5.539048e+02	4.294252e+00	5.539048e+02	1.090094e+02	2.324864e-04	1.090091e+02	4.819778e+11	3.131178e+01	1.386572e-02	1.968016e-01
5.395017e-08	6.250000e+03	5.537909e+02	4.246579e+00	5.537909e+02	1.090857e+02	2.310256e-04	1.090855e+02	4.808659e+11	3.113041e+01	1.384797e-02	1.969799e-01
5.610140e-08	6.250000e+03	5.537045e+02	4.207294e+00	5.537045e+02	1.091630e+02	2.295743e-04	1.091628e+02	4.798766e+11	3.095652e+01	1.383027e-02	1.971503e-01
5.833841e-08	6.250000e+03	5.535608e+02	4.148793e+00	5.535608e+02	1.092306e+02	2.281379e-04	1.092303e+02	4.785817e+11	3.077765e+01	1.381086e-02	1.973235e-01
6.066461e-08	6.250000e+03	5.534744e+02	4.112622e+00	5.534744e+02	1.093023e+02	2.267067e-04	1.093020e+02	4.776527e+11	3.061726e+01	1.379481e-02	1.974839e-01
6.308358e-08	6.250000e+03	5.533262e+02	4.064311e+00	5.533262e+02	1.093630e+02	2.252938e-04	1.093628e+02	4.763349e+11	3.044808e+01	1.377519e-02	1.976466e-01
6.559900e-08	6.250000e+03	5.531797e+02	4.023134e+00	5.531797e+02	1.094293e+02	2.238920e-04	1.094291e+02	4.750550e+11	3.027443e+01	1.375638e-02	1.978187e-01
6.821471e-08	6.250000e+03	5.530274e+02	3.977891e+00	5.530274e+02	1.094865e+02	2.225142e-04	1.094862e+02	4.737185e+11	3.011051e+01	1.373657e-02	1.979766e-01
7.093473e-08	6.250000e+03	5.528713e+02	3.928921e+00	5.528713e+02	1.095387e+02	2.211294e-04	1.095385e+02	4.723826e+11	2.995410e+01	1.371718e-02	1.981269e-01
7.376321e-08	6.250000e+03	5.526868e+02	3.894305e+00	5.526868e+02	1.095908e+02	2.197575e-04	1.095906e+02	4.709066e+11	2.978954e+01	1.369716e-02	1.982874e-01
7.670447e-08	6.250000e+03	5.524989e+02	3.847357e+00	5.524989e+02	1.096338e+02	2.184020e-04	1.096336e+02	4.693814e+11	2.963486e+01	1.367603e-02	1.984327e-01
7.976302e-08	6.250000e+03	5.523030e+02	3.811277e+00	5.523030e+02	1.096789e+02	2.170526e-04	1.096787e+02	4.678228e+11	2.947581e+01	1.365480e-02	1.985847e-01
8.294352e-08	6.250000e+03	5.521012e+02	3.770901e+00	5.521012e+02	1.097146e+02	2.157059e-04	1.097144e+02	4.662511e+11	2.932908e+01	1.363382e-02	1.987218e-01
8.625084e-08	6.250000e+03	5.519266e+02	3.728577e+00	5.519266e+02	1.097514e+02	2.143711e-04	1.097512e+02	4.648716e+11	2.919321e+01	1.361499e-02	1.988515e-01
8.969004e-08	6.250000e+03	5.517104e+02	3.695905e+00	5.517104e+02	1.097881e+02	2.130550e-04	1.097879e+02	4.632487e+11	2.904271e+01	1.359408e-02	1.989960e-01
9.326637e-08	6.250000e+03	5.515299e+02	3.657770e+00	5.515299e+02	1.098209e+02	2.117385e-04	1.098207e+02	4.618123e+11	2.890945e+01	1.357411e-02	1.991206e-01
9.698531e-08	6.250000e+03	5.513019e+02	3.619597e+00	5.513019e+02	1.098475e+02	2.104342e-04	1.098473e+02	4.601501e+11	2.877062e+01	1.355325e-02	1.992510e-01
1.008525e-07	6.250000e+03	5.510677e+02	3.585735e+00	5.510677e+02	1.098666e+02	2.091250e-04	1.098663e+02	4.584248e+11	2.863786e+01	1.353114e-02	1.993703e-01
1.048740e-07	6.250000e+03	5.508675e+02	3.550807e+00	5.508675e+02	1.098872e+02	2.078356e-04	1.098870e+02	4.569775e+11	2.852062e+01	1.351296e-02	1.994803e-01
1.090558e-07	6.250000e+03	5.506250e+02	3.514314e+00	5.506250e+02	1.099078e+02	2.065542e-04	1.099076e+02	4.552239e+11	2.838453e+01	1.349077e-02	1.996056e-01
1.134043e-07	6.250000e+03	5.504131e+02	3.477252e+00	5.504131e+02	1.099307e+02	2.052676e-04	1.099305e+02	4.536569e+11	2.825748e+01	1.347022e-02	1.997239e-01
1.179262e-07	6.250000e+03	5.501751e+02	3.448243e+00	5.501751e+02	1.099388e+02	2.039998e-04	1.099386e+02	4.520214e+11	2.814514e+01	1.345073e-02	1.998252e-01
1.226284e-07	6.250000e+03	5.499434e+02	3.412941e+00	5.499434e+02	1.099466e+02	2.027304e-04	1.099464e+02	4.503986e+11	2.803424e+01	1.343069e-02	1.999234e-01
1.275182e-07	6.250000e+03	5.497163e+02	3.381718e+00	5.497163e+02	1.099562e+02	2.014721e-04	1.099560e+02	4.488147e+11	2.792344e+01	1.341113e-02	2.000235e-01
1.326029e-07	6.250000e+03	5.494796e+02	3.346672e+00	5.494796e+02	1.099619e+02	2.002231e-04	1.099617e+02	4.471862e+11	2.781490e+01	1.339127e-02	2.001200e-01
1.378903e-07	6.250000e+03	5.492706e+02	3.320539e+00	5.492706e+02	1.099741e+02	1.989866e-04	1.099739e+02	4.457061e+11	2.770742e+01	1.337236e-02	2.002185e-01
1.433886e-07	6.250000e+03	5.490279e+02	3.287469e+00	5.490279e+02	1.099661e+02	1.977377e-04	1.099659e+02	4.441369e+11	2.761991e+01	1.335476e-02	2.002924e-01
1.491062e-07	6.250000e+03	5.488008e+02	3.254732e+00	5.488008e+02	1.099740e+02	1.965165e-04	1.099738e+02	4.425926e+11	2.751397e+01	1.333588e-02	2.003897e-01
1.550517e-07	6.250000e+03	5.485578e+02	3.225674e+00	5.485578e+02	1.099691e+02	1.952799e-04	1.099689e+02	4.409306e+11	2.741680e+01	1.331525e-02	2.004695e-01
1.612343e-07	6.250000e+03	5.483252e+02	3.196625e+00	5.483252e+02	1.099522e+02	1.940630e-04	1.099520e+02	4.394410e+11	2.734525e+01	1.329844e-02	2.005236e-01
1.676634e-07	6.250000e+03	5.481074e+02	3.166245e+00	5.481074e+02	1.099505e+02	1.928594e-04	1.099503e+02	4.380225e+11	2.725901e+01	1.328187e-02	2.006003e-01
1.743489e-07	6.250000e+03	5.478687e+02	3.140644e+00	5.478687e+02	1.099442e+02	1.916476e-04	1.099440e+02	4.364470e+11	2.716873e+01	1.326296e-02	2.006762e-01
1.813009e-07	6.250000e+03	5.476459e+02	3.113552e+00	5.476459e+02	1.099366e+02	1.904520e-04	1.099364e+02	4.350223e+11	2.708944e+01	1.324658e-02	2.007440e-01
1.885302e-07	6.250000e+03	5.474460e+02	3.081850e+00	5.474460e+02	1.099268e+02	1.892478e-04	1.099266e+02	4.336985e+11	2.701900e+01	1.323039e-02	2.007994e-01
1.960477e-07	6.250000e+03	5.471967e+02	3.053796e+00	5.471967e+02	1.099102e+02	1.880648e-04	1.099100e+02	4.321564e+11	2.694335e+01	1.321341e-02	2.008604e-01
2.038650e-07	6.250000e+03	5.469944e+02	3.026951e+00	5.469944e+02	1.098918e+02	1.868801e-04	1.098916e+02	4.308842e+11	2.688648e+01	1.319889e-02	2.009012e-01
2.119940e-07	6.250000e+03	5.467812e+02	3.000830e+00	5.467812e+02	1.098817e+02	1.857073e-04	1.098815e+02	4.294972e+11	2.681225e+01	1.318208e-02	2.009610e-01
2.204471e-07	6.250000e+03	5.465892e+02	2.974566e+00	5.465892e+02	1.098655e+02	1.845257e-04	1.098653e+02	4.283237e+11	2.675873e+01	1.316916e-02	2.010020e-01
2.292373e-07	6.250000e+03	5.463532e+02	2.947767e+00	5.463532e+02	1.098457e+02	1.833679e-04	1.098456e+02	4.268724e+11	2.669205e+01	1.315291e-02	2.010526e-01
2.383780e-07	6.250000e+03	5.461386e+02	2.923711e+00	5.461386e+02	1.098244e+02	1.822078e-04	1.098243e+02	4.255993e+11	2.663827e+01	1.313947e-02	2.010926e-01
2.478831e-07	6.250000e+03	5.459413e+02	2.895919e+00	5.459413e+02	1.098042e+02	1.810486e-04	1.098041e+02	4.243603e+11	2.658515e+01	1.312490e-02	2.011283e-01
2.577673e-07	6.250000e+03	5.457497e+02	2.873508e+00	5.457497e+02	1.097844e+02	1.798998e-04	1.097843e+02	4.232047e+11	2.653667e+01	1.311215e-02	2.011626e-01
2.680456e-07	6.250000e+03	5.455389e+02	2.847599e+00	5.455389e+02	1.097573e+02	1.787477e-04	1.097571e+02	4.219607e+11	2.649139e+01	1.309889e-02	2.011906e-01
2.787338e-07	6.250000e+03	5.453604e+02	2.821967e+00	5.453604e+02	1.097325e+02	1.776183e-04	1.097323e+02	4.208596e+11	2.645213e+01	1.308611e-02	2.012110e-01
2.898481e-07	6.250000e+03	5.451925e+02	2.801875e+00	5.451925e+02	1.097094e+02	1.764792e-04	1.097092e+02	4.198788e+11	2.641832e+01	1.307572e-02	2.012305e-01
3.014056e-07	6.250000e+03	5.449946e+02	2.778624e+00	5.449946e+02	1.096845e+02	1.753498e-04	1.096843e+02	4.187284e+11	2.637584e+01	1.306359e-02	2.012579e-01
3.134240e-07	6.250000e+03	5.448054e+02	2.754202e+00	5.448054e+02	1.096573e+02	1.742178e-04	1.096571e+02	4.175864e+11	2.633651e+01	1.305060e-02	2.012779e-01
3.259216e-07	6.250000e+03	5.446341e+02	2.732461e+00	5.446341e+02	1.096303e+02	1.730984e-04	1.096301e+02	4.166113e+11	2.630745e+01	1.304062e-02	2.012916e-01
3.389175e-07	6.250000e+03	5.444570e+02	2.709046e+00	5.444570e+02	1.096054e+02	1.719920e-04	1.096052e+02	4.155662e+11	2.627129e+01	1.302908e-02	2.013113e-01
3.524316e-07	6.250000e+03	5.442889e+02	2.689928e+00	5.442889e+02	1.095804e+02	1.708773e-04	1.095802e+02	4.145911e+11	2.623950e+01	1.301859e-02	2.013276e-01
3.664846e-07	6.250000e+03	5.441534e+02	2.664421e+00	5.441534e+02	1.095595e+02	1.697702e-04	1.095593e+02	4.138306e+11	2.621640e+01	1.301090e-02	2.013393e-01
3.810980e-07	6.250000e+03	5.439865e+02	2.641326e+00	5.439865e+02	1.095224e+02	1.686761e-04	1.095223e+02	4.128985e+11	2.620160e+01	1.300152e-02	2.013330e-01
3.962940e-07	6.250000e+03	5.438286e+02	2.621606e+00	5.438286e+02	1.094938e+02	1.675700e-04	1.094936e+02	4.119920e+11	2.617832e+01	1.299181e-02	2.013387e-01
4.120960e-07	6.250000e+03	5.436845e+02	2.599566e+00	5.436845e+02	1.094652e+02	1.664791e-04	1.094650e+02	4.111771e+11	2.616064e+01	1.298331e-02	2.013396e-01
4.285281e-07	6.250000e+03	5.435570e+02	2.578664e+00	5.435570e+02	1.094385e+02	1.653911e-04	1.094384e+02	4.104776e+11	2.614800e+01	1.297643e-02	2.013377e-01
4.456153e-07	6.250000e+03	5.434002e+02	2.557448e+00	5.434002e+02	1.094049e+02	1.643170e-04	1.094047e+02	4.096532e+11	2.613559e+01	1.296906e-02	2.013339e-01
4.633840e-07	6.250000e+03	5.432636e+02	2.537981e+00	5.432636e+02	1.093763e+02	1.632418e-04	1.093762e+02	4.088818e+11	2.612047e+01	1.296093e-02	2.013320e-01
4.818611e-07	6.250000e+03	5.431533e+02	2.517165e+00	5.431533e+02	1.093526e+02	1.621746e-04	1.093524e+02	4.082624e+11	2.610926e+01	1.295444e-02	2.013291e-01
5.010750e-07	6.250000e+03	5.430259e+02	2.497153e+00	5.430259e+02	1.093188e+02	1.611025e-04	1.093186e+02	4.076058e+11	2.610759e+01	1.294878e-02	2.013141e-01
5.210551e-07	6.250000e+03	5.428837e+02	2.477316e+00	5.428837e+02	1.092848e+02	1.600298e-04	1.092847e+02	4.068513e+11	2.609977e+01	1.294175e-02	2.013043e-01
5.418318e-07	6.250000e+03	5.428023e+02	2.457846e+00	5.428023e+02	1.092618e+02	1.589812e-04	1.092616e+02	4.064161e+11	2.609931e+01	1.293759e-02	2.012921e-01
5.634370e-07	6.250000e+03	5.426596e+02	2.435684e+00	5.426596e+02	1.092329e+02	1.579232e-04	1.092328e+02	4.056464e+11	2.608432e+01	1.293008e-02	2.012918e-01
5.859037e-07	6.250000e+03	5.425856e+02	2.420198e+00	5.425856e+02	1.091998e+02	1.568669e-04	1.091997e+02	4.052653e+11	2.609937e+01	1.292675e-02	2.012582e-01
6.092663e-07	6.250000e+03	5.424714e+02	2.401726e+00	5.424714e+02	1.091723e+02	1.558200e-04	1.091721e+02	4.047042e+11	2.609609e+01	1.292245e-02	2.012499e-01
6.335604e-07	6.250000e+03	5.423805e+02	2.382648e+00	5.423805e+02	1.091437e+02	1.547835e-04	1.091436e+02	4.042094e+11	2.609830e+01	1.291746e-02	2.012309e-01
6.588232e-07	6.250000e+03	5.422931e+02	2.366049e+00	5.422931e+02	1.091136e+02	1.537490e-04	1.091135e+02	4.037563e+11	2.610503e+01	1.291338e-02	2.012078e-01
6.850934e-07	6.250000e+03	5.422136e+02	2.345560e+00	5.422136e+02	1.090880e+02	1.527125e-04	1.090878e+02	4.033895e+11	2.611199e+01	1.291111e-02	2.011900e-01
7.124111e-07	6.250000e+03	5.421216e+02	2.328740e+00	5.421216e+02	1.090654e+02	1.516755e-04	1.090653e+02	4.029253e+11	2.610893e+01	1.290720e-02	2.011826e-01
7.408180e-07	6.250000e+03	5.420582e+02	2.311213e+00	5.420582e+02	1.090300e+02	1.506610e-04	1.090299e+02	4.025976e+11	2.613004e+01	1.290425e-02	2.011408e-01
7.703577e-07	6.250000e+03	5.419758e+02	2.292209e+00	5.419758e+02	1.090019e+02	1.496419e-04	1.090017e+02	4.022188e+11	2.613924e+01	1.290191e-02	2.011194e-01
8.010752e-07	6.250000e+03	5.419146e+02	2.275165e+00	5.419146e+02	1.089783e+02	1.486358e-04	1.089781e+02	4.019297e+11	2.614872e+01	1.289993e-02	2.010986e-01
8.330176e-07	6.250000e+03	5.418318e+02	2.258433e+00	5.418318e+02	1.089521e+02	1.476199e-04	1.089519e+02	4.015125e+11	2.615302e+01	1.289638e-02	2.010810e-01
8.662336e-07	6.250000e+03	5.417996e+02	2.241084e+00	5.417996e+02	1.089321e+02	1.466142e-04	1.089320e+02	4.013921e+11	2.616913e+01	1.289634e-02	2.010561e-01
9.007742e-07	6.250000e+03	5.417348e+02	2.224913e+00	5.417348e+02	1.089000e+02	1.456110e-04	1.088999e+02	4.010895e+11	2.618791e+01	1.289433e-02	2.010210e-01
9.366920e-07	6.250000e+03	5.416981e+02	2.207119e+00	5.416981e+02	1.088732e+02	1.446044e-04	1.088731e+02	4.009524e+11	2.621122e+01	1.289429e-02	2.009851e-01
9.740420e-07	6.250000e+03	5.416476e+02	2.191010e+00	5.416476e+02	1.088533e+02	1.436212e-04	1.088531e+02	4.007313e+11	2.622079e+01	1.289319e-02	2.009670e-01
1.012881e-06	6.250000e+03	5.415995e+02	2.176905e+00	5.415995e+02	1.088263e+02	1.426427e-04	1.088262e+02	4.005147e+11	2.623911e+01	1.289194e-02	2.009350e-01
1.053269e-06	6.250000e+03	5.415798e+02	2.159642e+00	5.415798e+02	1.088065e+02	1.416527e-04	1.088064e+02	4.004556e+11	2.625911e+01	1.289238e-02	2.009057e-01
1.095268e-06	6.250000e+03	5.415281e+02	2.143643e+00	5.415281e+02	1.087869e+02	1.406657e-04	1.087867e+02	4.002336e+11	2.626827e+01	1.289140e-02	2.008887e-01
1.138941e-06	6.250000e+03	5.414928e+02	2.127258e+00	5.414928e+02	1.087574e+02	1.396964e-04	1.087573e+02	4.001258e+11	2.629677e+01	1.289213e-02	2.008474e-01
1.184355e-06	6.250000e+03	5.414600e+02	2.111418e+00	5.414600e+02	1.087403e+02	1.387135e-04	1.087402e+02	3.999856e+11	2.630818e+01	1.289150e-02	2.008280e-01
1.231581e-06	6.250000e+03	5.414534e+02	2.097456e+00	5.414534e+02	1.087199e+02	1.377552e-04	1.087197e+02	4.000091e+11	2.633453e+01	1.289305e-02	2.007926e-01
1.280689e-06	6.250000e+03	5.414106e+02	2.080313e+00	5.414106e+02	1.086974e+02	1.367872e-04	1.086972e+02	3.998368e+11	2.635043e+01	1.289259e-02	2.007670e-01
1.331756e-06	6.250000e+03	5.414001e+02	2.066958e+00	5.414001e+02	1.086764e+02	1.358282e-04	1.086763e+02	3.998418e+11	2.637618e+01	1.289401e-02	2.007322e-01
1.384859e-06	6.250000e+03	5.413730e+02	2.051520e+00	5.413730e+02	1.086548e+02	1.348746e-04	1.086547e+02	3.997374e+11	2.639554e+01	1.289386e-02	2.007022e-01
1.440079e-06	6.250000e+03	5.413704e+02	2.038762e+00	5.413704e+02	1.086380e+02	1.339335e-04	1.086379e+02	3.997839e+11	2.641901e+01	1.289568e-02	2.006722e-01
1.497502e-06	6.250000e+03	5.413735e+02	2.022037e+00	5.413735e+02	1.086206e+02	1.329783e-04	1.086205e+02	3.998649e+11	2.644551e+01	1.289791e-02	2.006389e-01
1.557214e-06	6.250000e+03	5.413643e+02	2.008540e+00	5.413643e+02	1.086029e+02	1.320392e-04	1.086028e+02	3.998654e+11	2.646710e+01	1.289903e-02	2.006097e-01
1.619307e-06	6.250000e+03	5.413427e+02	1.993529e+00	5.413427e+02	1.085812e+02	1.310992e-04	1.085811e+02	3.998339e+11	2.649147e+01	1.290058e-02	2.005776e-01
1.683875e-06	6.250000e+03	5.413826e+02	1.979091e+00	5.413826e+02	1.085682e+02	1.301655e-04	1.085680e+02	4.001029e+11	2.652524e+01	1.290451e-02	2.005387e-01
1.751019e-06	6.250000e+03	5.413592e+02	1.966182e+00	5.413592e+02	1.085481e+02	1.292460e-04	1.085480e+02	4.000372e+11	2.654542e+01	1.290518e-02	2.005103e-01
1.820840e-06	6.250000e+03	5.413421e+02	1.952978e+00	5.413421e+02	1.085394e+02	1.283208e-04	1.085393e+02	3.999603e+11	2.655089e+01	1.290474e-02	2.005006e-01
1.893444e-06	6.250000e+03	5.413756e+02	1.936857e+00	5.413756e+02	1.085270e+02	1.273948e-04	1.085269e+02	4.002160e+11	2.658305e+01	1.290899e-02	2.004653e-01
1.968944e-06	6.250000e+03	5.413953e+02	1.924111e+00	5.413953e+02	1.085095e+02	1.264802e-04	1.085094e+02	4.003866e+11	2.661582e+01	1.291215e-02	2.004257e-01
2.047455e-06	6.250000e+03	5.413827e+02	1.911106e+00	5.413827e+02	1.085003e+02	1.255705e-04	1.085002e+02	4.003732e+11	2.662625e+01	1.291321e-02	2.004133e-01
2.129096e-06	6.250000e+03	5.414064e+02	1.896911e+00	5.414064e+02	1.084844e+02	1.246632e-04	1.084843e+02	4.005470e+11	2.665733e+01	1.291599e-02	2.003752e-01
2.213992e-06	6.250000e+03	5.414226e+02	1.885660e+00	5.414226e+02	1.084744e+02	1.237613e-04	1.084742e+02	4.007167e+11	2.668098e+01	1.291953e-02	2.003506e-01
2.302274e-06	6.250000e+03	5.414409e+02	1.871038e+00	5.414409e+02	1.084552e+02	1.228608e-04	1.084551e+02	4.008666e+11	2.671450e+01	1.292218e-02	2.003086e-01
2.394075e-06	6.250000e+03	5.414584e+02	1.858518e+00	5.414584e+02	1.084522e+02	1.219608e-04	1.084521e+02	4.010178e+11	2.672829e+01	1.292496e-02	2.002965e-01
2.489538e-06	6.250000e+03	5.414708e+02	1.845153e+00	5.414708e+02	1.084434e+02	1.210808e-04	1.084432e+02	4.011365e+11	2.674713e+01	1.292731e-02	2.002756e-01
2.588806e-06	6.250000e+03	5.414852e+02	1.832845e+00	5.414852e+02	1.084349e+02	1.201948e-04	1.084348e+02	4.012370e+11	2.676425e+01	1.292883e-02	2.002546e-01
2.692034e-06	6.250000e+03	5.415302e+02	1.819352e+00	5.415302e+02	1.084229e+02	1.193154e-04	1.084228e+02	4.015536e+11	2.680024e+01	1.293366e-02	2.002158e-01
2.799377e-06	6.250000e+03	5.415349e+02	1.807941e+00	5.415349e+02	1.084110e+02	1.184413e-04	1.084109e+02	4.016323e+11	2.682022e+01	1.293564e-02	2.001921e-01
2.911000e-06	6.250000e+03	5.415799e+02	1.796098e+00	5.415799e+02	1.084039e+02	1.175747e-04	1.084037e+02	4.018957e+11	2.684662e+01	1.293873e-02	2.001622e-01
3.027074e-06	6.250000e+03	5.416272e+02	1.782361e+00	5.416272e+02	1.083955e+02	1.166998e-04	1.083954e+02	4.022262e+11	2.687906e+01	1.294373e-02	2.001294e-01
3.147777e-06	6.250000e+03	5.416378e+02	1.771740e+00	5.416378e+02	1.083886e+02	1.158419e-04	1.083885e+02	4.023207e+11	2.689387e+01	1.294550e-02	2.001128e-01
3.273293e-06	6.250000e+03	5.416894e+02	1.758214e+00	5.416894e+02	1.083897e+02	1.149881e-04	1.083895e+02	4.026476e+11	2.691448e+01	1.294985e-02	2.000956e-01
3.403813e-06	6.250000e+03	5.417142e+02	1.746591e+00	5.417142e+02	1.083825e+02	1.141382e-04	1.083824e+02	4.028202e+11	2.693492e+01	1.295244e-02	2.000732e-01
3.539538e-06	6.250000e+03	5.417601e+02	1.735649e+00	5.417601e+02	1.083744e+02	1.132900e-04	1.083743e+02	4.031387e+11	2.696623e+01	1.295719e-02	2.000414e-01
3.680675e-06	6.250000e+03	5.417613e+02	1.723464e+00	5.417613e+02	1.083681e+02	1.124475e-04	1.083680e+02	4.031632e+11	2.697575e+01	1.295783e-02	2.000292e-01
3.827440e-06	6.250000e+03	5.418031e+02	1.712044e+00	5.418031e+02	1.083641e+02	1.116227e-04	1.083640e+02	4.034277e+11	2.699847e+01	1.296133e-02	2.000064e-01
3.980056e-06	6.250000e+03	5.418532e+02	1.700798e+00	5.418532e+02	1.083630e+02	1.107870e-04	1.083629e+02	4.037543e+11	2.702170e+01	1.296582e-02	1.999858e-01
4.138759e-06	6.250000e+03	5.418620e+02	1.688259e+00	5.418620e+02	1.083556e+02	1.099627e-04	1.083554e+02	4.038655e+11	2.703840e+01	1.296835e-02	1.999689e-01
4.303789e-06	6.250000e+03	5.419023e+02	1.677046e+00	5.419023e+02	1.083552e+02	1.091386e-04	1.083551e+02	4.041104e+11	2.705525e+01	1.297138e-02	1.999534e-01
4.475400e-06	6.250000e+03	5.419625e+02	1.666036e+00	5.419625e+02	1.083576e+02	1.083296e-04	1.083575e+02	4.044817e+11	2.707713e+01	1.297609e-02	1.999355e-01
4.653854e-06	6.250000e+03	5.419837e+02	1.656241e+00	5.419837e+02	1.083536e+02	1.075188e-04	1.083535e+02	4.045951e+11	2.708971e+01	1.297719e-02	1.999204e-01
4.839423e-06	6.250000e+03	5.420331e+02	1.645291e+00	5.420331e+02	1.083502e+02	1.067218e-04	1.083501e+02	4.049214e+11	2.711577e+01	1.298174e-02	1.998959e-01
5.032392e-06	6.250000e+03	5.420514e+02	1.633988e+00	5.420514e+02	1.083464e+02	1.059178e-04	1.083463e+02	4.050438e+11	2.712867e+01	1.298347e-02	1.998822e-01
5.233056e-06	6.250000e+03	5.421027e+02	1.622780e+00	5.421027e+02	1.083481e+02	1.051300e-04	1.083480e+02	4.053478e+11	2.714697e+01	1.298707e-02	1.998664e-01
5.441721e-06	6.250000e+03	5.421171e+02	1.613811e+00	5.421171e+02	1.083397e+02	1.043423e-04	1.083396e+02	4.054842e+11	2.716659e+01	1.298972e-02	1.998456e-01
5.658706e-06	6.250000e+03	5.421669e+02	1.602499e+00	5.421669e+02	1.083438e+02	1.035416e-04	1.083437e+02	4.057805e+11	2.718138e+01	1.299324e-02	1.998347e-01
5.884343e-06	6.250000e+03	5.422357e+02	1.591576e+00	5.422357e+02	1.083502e+02	1.026607e-04	1.083501e+02	4.061991e+11	2.720135e+01	1.299840e-02	1.998212e-01
6.118978e-06	6.250000e+03	5.422422e+02	1.580128e+00	5.422422e+02	1.083479e+02	1.016870e-04	1.083478e+02	4.062219e+11	2.720570e+01	1.299834e-02	1.998147e-01
6.362968e-06	6.250000e+03	5.422993e+02	1.568556e+00	5.422993e+02	1.083435e+02	1.006354e-04	1.083434e+02	4.065985e+11	2.723645e+01	1.300354e-02	1.997855e-01
6.616687e-06	6.250000e+03	5.423322e+02	1.556424e+00	5.423322e+02	1.083496e+02	9.951175e-05	1.083495e+02	4.067680e+11	2.724025e+01	1.300502e-02	1.997845e-01
6.880524e-06	6.250000e+03	5.423527e+02	1.544506e+00	5.423527e+02	1.083550e+02	9.834077e-05	1.083549e+02	4.069056e+11	2.724259e+01	1.300696e-02	1.997870e-01
7.154880e-06	6.250000e+03	5.423905e+02	1.532488e+00	5.423905e+02	1.083475e+02	9.711740e-05	1.083474e+02	4.071466e+11	2.726814e+01	1.301013e-02	1.997593e-01


==> anc/MASS_RADIUS_TIDAL_5.0e_pos_03_1.0e_pos_03_6.3e_neg_03.csv <==
7.476973e-23	6.250000e-03	2.247574e+05	2.247574e+05	1.303950e+03	3.932082e-01	3.932065e-01	1.695320e-06	2.071180e+14	2.203459e+16	5.416750e-13	1.749478e-06
7.775113e-23	6.250000e-03	2.234880e+05	2.234880e+05	1.302627e+03	3.962244e-01	3.962226e-01	1.725736e-06	8.506228e+13	8.710261e+15	2.288534e-13	1.772911e-06
8.085140e-23	6.250000e-03	2.222532e+05	2.222532e+05	1.301387e+03	4.003738e-01	4.003721e-01	1.756849e-06	2.589908e+14	2.517421e+16	7.163665e-13	1.801431e-06
8.407530e-23	6.250000e-03	2.213446e+05	2.213446e+05	1.300087e+03	4.079028e-01	4.079010e-01	1.788428e-06	-7.887476e+13	-6.984811e+15	-2.226817e-13	1.842840e-06
8.742775e-23	6.250000e-03	2.200938e+05	2.200938e+05	1.298866e+03	4.103700e-01	4.103682e-01	1.820783e-06	-8.987470e+13	-7.722524e+15	-2.610295e-13	1.864523e-06
9.091388e-23	6.250000e-03	2.185250e+05	2.185250e+05	1.297615e+03	4.149284e-01	4.149266e-01	1.853494e-06	1.296046e+14	1.053791e+16	3.901274e-13	1.898769e-06
9.453901e-23	6.250000e-03	2.176223e+05	2.176223e+05	1.296308e+03	4.206802e-01	4.206783e-01	1.886854e-06	-1.684825e+14	-1.278776e+16	-5.177609e-13	1.933075e-06
9.830870e-23	6.250000e-03	2.166051e+05	2.166051e+05	1.295082e+03	4.265120e-01	4.265101e-01	1.920937e-06	-1.534900e+14	-1.087486e+16	-4.828669e-13	1.969076e-06
1.022287e-22	6.250000e-03	2.159063e+05	2.159063e+05	1.293875e+03	4.326487e-01	4.326467e-01	1.955533e-06	1.537690e+14	1.014359e+16	4.916249e-13	2.003873e-06
1.063050e-22	6.250000e-03	2.143421e+05	2.143421e+05	1.292626e+03	4.377492e-01	4.377472e-01	1.990684e-06	3.706988e+14	2.306185e+16	1.229065e-12	2.042292e-06
1.105438e-22	6.250000e-03	2.135744e+05	2.135744e+05	1.291390e+03	4.447594e-01	4.447574e-01	2.026649e-06	3.656155e+14	2.100869e+16	1.234156e-12	2.082457e-06
1.149517e-22	6.250000e-03	2.119791e+05	2.119791e+05	1.290165e+03	4.486722e-01	4.486701e-01	2.063168e-06	2.095161e+15	1.152316e+17	7.342488e-12	2.116587e-06
1.195353e-22	6.250000e-03	2.112151e+05	2.112151e+05	1.288925e+03	4.555394e-01	4.555373e-01	2.100550e-06	3.707572e+14	1.889992e+16	1.322990e-12	2.156756e-06
1.243017e-22	6.250000e-03	2.096752e+05	2.096752e+05	1.287686e+03	4.592462e-01	4.592441e-01	2.138361e-06	2.930782e+14	1.434682e+16	1.084775e-12	2.190274e-06
1.292582e-22	6.250000e-03	2.090995e+05	2.090995e+05	1.286499e+03	4.676167e-01	4.676145e-01	2.176834e-06	-2.461856e+14	-1.101064e+16	-9.238227e-13	2.236335e-06
1.344123e-22	6.250000e-03	2.079254e+05	2.079254e+05	1.285288e+03	4.724275e-01	4.724252e-01	2.216115e-06	2.114813e+15	8.986619e+16	8.162551e-12	2.272101e-06
1.397719e-22	6.250000e-03	2.069823e+05	2.069823e+05	1.284074e+03	4.781786e-01	4.781763e-01	2.256117e-06	-5.763544e+14	-2.305361e+16	-2.275701e-12	2.310239e-06
1.453452e-22	6.250000e-03	2.055543e+05	2.055543e+05	1.282892e+03	4.819744e-01	4.819721e-01	2.296822e-06	1.906176e+14	7.328973e+15	7.791511e-13	2.344755e-06
1.511408e-22	6.250000e-03	2.048886e+05	2.048886e+05	1.281653e+03	4.901912e-01	4.901888e-01	2.338242e-06	2.901904e+14	1.025311e+16	1.205550e-12	2.392477e-06
1.571674e-22	6.250000e-03	2.034677e+05	2.034677e+05	1.280474e+03	4.944653e-01	4.944629e-01	2.380450e-06	-7.099213e+14	-2.401769e+16	-3.053686e-12	2.430191e-06
1.634343e-22	6.250000e-03	2.023277e+05	2.023277e+05	1.279270e+03	5.014031e-01	5.014007e-01	2.423226e-06	-2.321525e+14	-7.325518e+15	-1.027040e-12	2.478173e-06
1.699512e-22	6.250000e-03	2.014331e+05	2.014331e+05	1.278102e+03	5.076767e-01	5.076743e-01	2.467083e-06	4.292016e+14	1.272697e+16	1.941325e-12	2.520324e-06
1.767279e-22	6.250000e-03	2.006731e+05	2.006731e+05	1.276896e+03	5.149886e-01	5.149861e-01	2.511763e-06	-2.964840e+14	-8.184900e+15	-1.366617e-12	2.566306e-06
1.837748e-22	6.250000e-03	1.995940e+05	1.995940e+05	1.275723e+03	5.206525e-01	5.206500e-01	2.556876e-06	-5.125637e+14	-1.339701e+16	-2.427178e-12	2.608558e-06
1.911027e-22	6.250000e-03	1.985104e+05	1.985104e+05	1.274538e+03	5.269280e-01	5.269254e-01	2.603266e-06	-4.453672e+14	-1.096381e+16	-2.167171e-12	2.654410e-06
1.987228e-22	6.250000e-03	1.976086e+05	1.976086e+05	1.273336e+03	5.337834e-01	5.337808e-01	2.650008e-06	-2.945536e+15	-6.797339e+16	-1.466314e-11	2.701216e-06
2.066468e-22	6.250000e-03	1.962029e+05	1.962029e+05	1.272189e+03	5.384303e-01	5.384276e-01	2.698006e-06	-4.177937e+14	-9.232394e+15	-2.155394e-12	2.744253e-06
2.148867e-22	6.250000e-03	1.954280e+05	1.954280e+05	1.270994e+03	5.469440e-01	5.469413e-01	2.746893e-06	-3.763687e+14	-7.689519e+15	-1.980480e-12	2.798698e-06
2.234551e-22	6.250000e-03	1.944425e+05	1.944425e+05	1.269854e+03	5.528191e-01	5.528163e-01	2.796346e-06	1.236105e+15	2.394089e+16	6.670999e-12	2.843098e-06
2.323653e-22	6.250000e-03	1.935558e+05	1.935558e+05	1.268655e+03	5.604750e-01	5.604721e-01	2.846811e-06	2.333366e+15	4.218925e+16	1.288378e-11	2.895677e-06
2.416307e-22	6.250000e-03	1.918070e+05	1.918070e+05	1.267520e+03	5.646855e-01	5.646826e-01	2.898291e-06	8.854062e+14	1.542089e+16	5.115779e-12	2.944030e-06
2.512656e-22	6.250000e-03	1.910433e+05	1.910433e+05	1.266359e+03	5.725052e-01	5.725022e-01	2.950563e-06	8.771034e+14	1.426112e+16	5.169916e-12	2.996731e-06
2.612846e-22	6.250000e-03	1.903946e+05	1.903946e+05	1.265218e+03	5.808466e-01	5.808436e-01	3.003988e-06	-5.883970e+14	-8.899453e+15	-3.527679e-12	3.050752e-06
2.717032e-22	6.250000e-03	1.893931e+05	1.893931e+05	1.264061e+03	5.881964e-01	5.881933e-01	3.058329e-06	5.476727e+15	7.778741e+16	3.371253e-11	3.105690e-06
2.825372e-22	6.250000e-03	1.887210e+05	1.887210e+05	1.262895e+03	5.962802e-01	5.962771e-01	3.113640e-06	-5.958676e+15	-7.904926e+16	-3.733704e-11	3.159586e-06
2.938032e-22	6.250000e-03	1.875944e+05	1.875944e+05	1.261780e+03	6.030462e-01	6.030430e-01	3.169856e-06	-9.760574e+14	-1.223834e+16	-6.301836e-12	3.214628e-06
3.055184e-22	6.250000e-03	1.866888e+05	1.866888e+05	1.260657e+03	6.112255e-01	6.112223e-01	3.227157e-06	5.635550e+15	6.605853e+16	3.727663e-11	3.274035e-06
3.177007e-22	6.250000e-03	1.853519e+05	1.853519e+05	1.259492e+03	6.170793e-01	6.170760e-01	3.285435e-06	6.979845e+14	7.800834e+15	4.785766e-12	3.329230e-06
3.303689e-22	6.250000e-03	1.844952e+05	1.844952e+05	1.258332e+03	6.255631e-01	6.255597e-01	3.344864e-06	6.813777e+14	7.112665e+15	4.781390e-12	3.390675e-06
3.435421e-22	6.250000e-03	1.834951e+05	1.834951e+05	1.257250e+03	6.341096e-01	6.341061e-01	3.405310e-06	1.855122e+15	1.809469e+16	1.337646e-11	3.455730e-06
3.572406e-22	6.250000e-03	1.830893e+05	1.830893e+05	1.256095e+03	6.433038e-01	6.433003e-01	3.466863e-06	1.107017e+15	1.004786e+16	8.071054e-12	3.513606e-06
3.714854e-22	6.250000e-03	1.820742e+05	1.820742e+05	1.254998e+03	6.514528e-01	6.514493e-01	3.529429e-06	8.575458e+14	7.308741e+15	6.428451e-12	3.577952e-06
3.862981e-22	6.250000e-03	1.811116e+05	1.811116e+05	1.253858e+03	6.596353e-01	6.596317e-01	3.593546e-06	-1.021915e+15	-8.182671e+15	-7.866375e-12	3.642149e-06
4.017015e-22	6.250000e-03	1.802006e+05	1.802006e+05	1.252741e+03	6.676483e-01	6.676446e-01	3.658032e-06	-2.736532e+15	-2.062823e+16	-2.160286e-11	3.705029e-06
4.177191e-22	6.250000e-03	1.793173e+05	1.793173e+05	1.251615e+03	6.766754e-01	6.766717e-01	3.724483e-06	-1.067716e+15	-7.525816e+15	-8.638441e-12	3.773619e-06
4.343754e-22	6.250000e-03	1.783272e+05	1.783272e+05	1.250542e+03	6.851674e-01	6.851636e-01	3.792007e-06	-2.227135e+15	-1.474902e+16	-1.852466e-11	3.842193e-06
4.516959e-22	6.250000e-03	1.779258e+05	1.779258e+05	1.249436e+03	6.954793e-01	6.954755e-01	3.860235e-06	3.155880e+15	1.939543e+16	2.654713e-11	3.908818e-06
4.697070e-22	6.250000e-03	1.767765e+05	1.767765e+05	1.248346e+03	7.033182e-01	7.033143e-01	3.930441e-06	-1.130373e+15	-6.568443e+15	-9.821785e-12	3.978573e-06
4.884362e-22	6.250000e-03	1.754445e+05	1.754445e+05	1.247219e+03	7.112412e-01	7.112372e-01	4.001518e-06	5.397267e+15	2.965441e+16	4.870418e-11	4.053938e-06
5.079123e-22	6.250000e-03	1.751660e+05	1.751660e+05	1.246114e+03	7.223486e-01	7.223445e-01	4.073595e-06	-2.143401e+15	-1.089857e+16	-1.949599e-11	4.123794e-06
5.281650e-22	6.250000e-03	1.742796e+05	1.742796e+05	1.245029e+03	7.315678e-01	7.315636e-01	4.147500e-06	-2.061413e+16	-9.837667e+16	-1.923195e-10	4.197667e-06
5.492253e-22	6.250000e-03	1.733590e+05	1.733590e+05	1.243952e+03	7.411773e-01	7.411731e-01	4.222687e-06	-3.807753e+15	-1.702387e+16	-3.647778e-11	4.275390e-06
5.711253e-22	6.250000e-03	1.724727e+05	1.724727e+05	1.242827e+03	7.507859e-01	7.507816e-01	4.298762e-06	4.796323e+15	2.010610e+16	4.714085e-11	4.353070e-06
5.938985e-22	6.250000e-03	1.721879e+05	1.721879e+05	1.241767e+03	7.618893e-01	7.618849e-01	4.376607e-06	1.712439e+15	6.670459e+15	1.697047e-11	4.424756e-06
6.175799e-22	6.250000e-03	1.711764e+05	1.711764e+05	1.240699e+03	7.717980e-01	7.717935e-01	4.455887e-06	2.226762e+15	8.131218e+15	2.272719e-11	4.508788e-06
6.422055e-22	6.250000e-03	1.699668e+05	1.699668e+05	1.239640e+03	7.805881e-01	7.805836e-01	4.536514e-06	-3.276574e+15	-1.130603e+16	-3.464902e-11	4.592592e-06
6.678130e-22	6.250000e-03	1.695583e+05	1.695583e+05	1.238487e+03	7.920183e-01	7.920137e-01	4.618698e-06	-2.916229e+15	-9.357193e+15	-3.121176e-11	4.671069e-06
6.944417e-22	6.250000e-03	1.684580e+05	1.684580e+05	1.237512e+03	8.013784e-01	8.013737e-01	4.702385e-06	2.448078e+15	7.406910e+15	2.706810e-11	4.757139e-06
7.221321e-22	6.250000e-03	1.680669e+05	1.680669e+05	1.236347e+03	8.137372e-01	8.137325e-01	4.787221e-06	9.552605e+15	2.677323e+16	1.068566e-10	4.841745e-06
7.509267e-22	6.250000e-03	1.671518e+05	1.671518e+05	1.235297e+03	8.239842e-01	8.239793e-01	4.873753e-06	1.742472e+16	4.587451e+16	2.003099e-10	4.929558e-06
7.808694e-22	6.250000e-03	1.660105e+05	1.660105e+05	1.234227e+03	8.339614e-01	8.339565e-01	4.961958e-06	6.246899e+15	1.548584e+16	7.431535e-11	5.023548e-06
8.120061e-22	6.250000e-03	1.656691e+05	1.656691e+05	1.233185e+03	8.462926e-01	8.462876e-01	5.052067e-06	3.017804e+15	6.951655e+15	3.627225e-11	5.108331e-06
8.443843e-22	6.250000e-03	1.652785e+05	1.652785e+05	1.232154e+03	8.580095e-01	8.580044e-01	5.143233e-06	5.058064e+15	1.087737e+16	6.151685e-11	5.191296e-06
8.780536e-22	6.250000e-03	1.640031e+05	1.640031e+05	1.231076e+03	8.683436e-01	8.683384e-01	5.236504e-06	8.628924e+16	1.747827e+17	1.090906e-09	5.294677e-06
9.130654e-22	6.250000e-03	1.638905e+05	1.638905e+05	1.229992e+03	8.815658e-01	8.815605e-01	5.331105e-06	-8.875165e+16	-1.666874e+17	-1.125896e-09	5.378992e-06
9.494734e-22	6.250000e-03	1.630772e+05	1.630772e+05	1.228968e+03	8.934493e-01	8.934439e-01	5.427770e-06	-4.364382e+15	-7.666079e+15	-5.676071e-11	5.478689e-06
9.873330e-22	6.250000e-03	1.626430e+05	1.626430e+05	1.227916e+03	9.059255e-01	9.059200e-01	5.526073e-06	-1.269441e+16	-2.080415e+16	-1.673118e-10	5.570024e-06
1.026702e-21	6.250000e-03	1.617203e+05	1.617203e+05	1.226874e+03	9.169883e-01	9.169827e-01	5.626176e-06	4.496880e+15	6.935734e+15	6.097899e-11	5.670212e-06
1.067641e-21	6.250000e-03	1.607283e+05	1.607283e+05	1.225822e+03	9.287978e-01	9.287921e-01	5.728265e-06	-6.390254e+15	-9.245113e+15	-8.936104e-11	5.778684e-06
1.110213e-21	6.250000e-03	1.601109e+05	1.601109e+05	1.224762e+03	9.414913e-01	9.414855e-01	5.831461e-06	-1.212533e+16	-1.639125e+16	-1.728541e-10	5.880243e-06
1.154482e-21	6.250000e-03	1.595207e+05	1.595207e+05	1.223739e+03	9.544734e-01	9.544675e-01	5.937096e-06	1.253602e+16	1.582488e+16	1.820394e-10	5.983382e-06
1.200516e-21	6.250000e-03	1.588775e+05	1.588775e+05	1.222685e+03	9.672777e-01	9.672716e-01	6.044564e-06	9.794861e+16	1.156758e+17	1.451370e-09	6.088199e-06
1.248386e-21	6.250000e-03	1.581252e+05	1.581252e+05	1.221668e+03	9.799724e-01	9.799662e-01	6.153741e-06	-1.176653e+16	-1.301905e+16	-1.785393e-10	6.197445e-06
1.298165e-21	6.250000e-03	1.575727e+05	1.575727e+05	1.220616e+03	9.932450e-01	9.932388e-01	6.265374e-06	1.876000e+16	1.940666e+16	2.896809e-10	6.303410e-06
1.349928e-21	6.250000e-03	1.570374e+05	1.570374e+05	1.219583e+03	1.006918e+00	1.006911e+00	6.379014e-06	-8.380059e+15	-8.096128e+15	-1.316204e-10	6.411962e-06
1.403756e-21	6.250000e-03	1.561661e+05	1.561661e+05	1.218526e+03	1.019976e+00	1.019970e+00	6.494402e-06	1.443512e+16	1.307585e+16	2.331190e-10	6.531356e-06
1.459730e-21	6.250000e-03	1.553207e+05	1.553207e+05	1.217537e+03	1.033112e+00	1.033105e+00	6.611992e-06	-8.331865e+15	-7.079551e+15	-1.382567e-10	6.651473e-06
1.517935e-21	6.250000e-03	1.551015e+05	1.551015e+05	1.216486e+03	1.047827e+00	1.047821e+00	6.731618e-06	1.846450e+16	1.461802e+16	3.085668e-10	6.755755e-06
1.578462e-21	6.250000e-03	1.544928e+05	1.544928e+05	1.215480e+03	1.061652e+00	1.061645e+00	6.853833e-06	-6.191220e+16	-4.590565e+16	-1.055181e-09	6.871853e-06
1.641402e-21	6.250000e-03	1.539580e+05	1.539580e+05	1.214455e+03	1.076332e+00	1.076325e+00	6.977231e-06	9.804338e+15	6.787138e+15	1.700194e-10	6.991077e-06
1.706852e-21	6.250000e-03	1.531947e+05	1.531947e+05	1.213426e+03	1.090284e+00	1.090277e+00	7.103271e-06	1.036463e+16	6.727520e+15	1.842578e-10	7.116983e-06
1.774912e-21	6.250000e-03	1.525236e+05	1.525236e+05	1.212414e+03	1.104882e+00	1.104874e+00	7.232313e-06	1.778731e+16	1.080268e+16	3.232332e-10	7.244003e-06
1.845685e-21	6.250000e-03	1.518495e+05	1.518495e+05	1.211448e+03	1.119301e+00	1.119294e+00	7.363281e-06	1.125574e+16	6.406773e+15	2.091212e-10	7.371120e-06
1.919281e-21	6.250000e-03	1.512956e+05	1.512956e+05	1.210398e+03	1.134441e+00	1.134434e+00	7.496795e-06	3.936185e+16	2.094909e+16	7.447928e-10	7.498179e-06
1.995811e-21	6.250000e-03	1.508224e+05	1.508224e+05	1.209409e+03	1.149839e+00	1.149831e+00	7.632018e-06	-2.313342e+16	-1.150946e+16	-4.446326e-10	7.623791e-06
2.075393e-21	6.250000e-03	1.502533e+05	1.502533e+05	1.208340e+03	1.165292e+00	1.165284e+00	7.770243e-06	9.404853e+16	4.377019e+16	1.842140e-09	7.755514e-06
2.158148e-21	6.250000e-03	1.496924e+05	1.496924e+05	1.207336e+03	1.180546e+00	1.180538e+00	7.910892e-06	-2.548014e+16	-1.111187e+16	-5.085036e-10	7.886478e-06
2.244203e-21	6.250000e-03	1.489960e+05	1.489960e+05	1.206360e+03	1.196496e+00	1.196488e+00	8.054023e-06	1.656359e+16	6.754567e+15	3.383549e-10	8.030392e-06
2.333689e-21	6.250000e-03	1.484634e+05	1.484634e+05	1.205383e+03	1.212010e+00	1.212001e+00	8.200330e-06	-4.007510e+16	-1.532302e+16	-8.334296e-10	8.163693e-06
2.426743e-21	6.250000e-03	1.478995e+05	1.478995e+05	1.204358e+03	1.228519e+00	1.228511e+00	8.348081e-06	-4.737981e+16	-1.693106e+16	-1.004270e-09	8.306442e-06
2.523508e-21	6.250000e-03	1.471896e+05	1.471896e+05	1.203384e+03	1.244374e+00	1.244365e+00	8.499081e-06	-5.702097e+16	-1.911088e+16	-1.238054e-09	8.454220e-06
2.624131e-21	6.250000e-03	1.465757e+05	1.465757e+05	1.202396e+03	1.260566e+00	1.260557e+00	8.653326e-06	-3.905929e+16	-1.227148e+16	-8.659767e-10	8.600101e-06
2.728767e-21	6.250000e-03	1.461458e+05	1.461458e+05	1.201371e+03	1.277501e+00	1.277492e+00	8.809703e-06	-1.540653e+17	-4.527915e+16	-3.466282e-09	8.741277e-06
2.837575e-21	6.250000e-03	1.454689e+05	1.454689e+05	1.200339e+03	1.294419e+00	1.294410e+00	8.968984e-06	-9.191845e+16	-2.529467e+16	-2.116623e-09	8.898251e-06
2.950721e-21	6.250000e-03	1.449310e+05	1.449310e+05	1.199381e+03	1.311421e+00	1.311412e+00	9.131444e-06	4.150873e+16	1.070110e+16	9.736987e-10	9.048591e-06
3.068380e-21	6.250000e-03	1.445498e+05	1.445498e+05	1.198355e+03	1.329098e+00	1.329089e+00	9.296705e-06	-2.715565e+16	-6.547499e+15	-6.454532e-10	9.194743e-06
3.190729e-21	6.250000e-03	1.437760e+05	1.437760e+05	1.197418e+03	1.346023e+00	1.346014e+00	9.465045e-06	-5.938999e+16	-1.344158e+16	-1.450014e-09	9.361945e-06
3.317958e-21	6.250000e-03	1.433986e+05	1.433986e+05	1.196397e+03	1.364242e+00	1.364232e+00	9.635525e-06	4.920670e+16	1.041280e+16	1.217282e-09	9.513634e-06
3.450259e-21	6.250000e-03	1.428287e+05	1.428287e+05	1.195442e+03	1.381715e+00	1.381706e+00	9.810256e-06	-1.261135e+17	-2.504198e+16	-3.182551e-09	9.673934e-06
3.587836e-21	6.250000e-03	1.423178e+05	1.423178e+05	1.194455e+03	1.400149e+00	1.400139e+00	9.987144e-06	-3.955717e+17	-7.351134e+16	-1.016295e-08	9.838183e-06
3.730899e-21	6.250000e-03	1.417557e+05	1.417557e+05	1.193423e+03	1.418358e+00	1.418348e+00	1.016829e-05	6.199051e+17	1.079932e+17	1.624478e-08	1.000565e-05
3.879666e-21	6.250000e-03	1.413741e+05	1.413741e+05	1.192477e+03	1.437090e+00	1.437080e+00	1.035216e-05	-7.061982e+16	-1.152144e+16	-1.875723e-09	1.016516e-05
4.034365e-21	6.250000e-03	1.407374e+05	1.407374e+05	1.191484e+03	1.456059e+00	1.456049e+00	1.053902e-05	-1.092528e+17	-1.669309e+16	-2.968080e-09	1.034593e-05
4.195233e-21	6.250000e-03	1.402206e+05	1.402206e+05	1.190485e+03	1.474772e+00	1.474761e+00	1.072973e-05	-2.234759e+18	-3.203365e+17	-6.183901e-08	1.051751e-05
4.362515e-21	6.250000e-03	1.396868e+05	1.396868e+05	1.189501e+03	1.493962e+00	1.493951e+00	1.092350e-05	7.709201e+16	1.035886e+16	2.174319e-09	1.069508e-05
4.536468e-21	6.250000e-03	1.391832e+05	1.391832e+05	1.188532e+03	1.513220e+00	1.513209e+00	1.112113e-05	-9.445576e+16	-1.190468e+16	-2.712602e-09	1.087215e-05
4.717357e-21	6.250000e-03	1.387434e+05	1.387434e+05	1.187598e+03	1.532943e+00	1.532931e+00	1.132200e-05	-6.539389e+16	-7.725159e+15	-1.907946e-09	1.104876e-05
4.905458e-21	6.250000e-03	1.381951e+05	1.381951e+05	1.186592e+03	1.552824e+00	1.552813e+00	1.152658e-05	1.208886e+17	1.338979e+16	3.597598e-09	1.123646e-05
5.101061e-21	6.250000e-03	1.376911e+05	1.376911e+05	1.185608e+03	1.572753e+00	1.572741e+00	1.173542e-05	-2.145119e+17	-2.229202e+16	-6.501496e-09	1.142233e-05
5.304462e-21	6.250000e-03	1.371861e+05	1.371861e+05	1.184654e+03	1.593485e+00	1.593473e+00	1.194741e-05	1.623199e+17	1.579910e+16	5.010861e-09	1.161550e-05
5.515974e-21	6.250000e-03	1.364475e+05	1.364475e+05	1.183668e+03	1.613380e+00	1.613368e+00	1.216301e-05	2.010483e+17	1.839151e+16	6.376229e-09	1.182418e-05
5.735920e-21	6.250000e-03	1.360674e+05	1.360674e+05	1.182721e+03	1.634073e+00	1.634061e+00	1.238256e-05	-1.121268e+17	-9.623913e+15	-3.606044e-09	1.200930e-05
5.964637e-21	6.250000e-03	1.357832e+05	1.357832e+05	1.181735e+03	1.655775e+00	1.655762e+00	1.260567e-05	2.339597e+17	1.879901e+16	7.603299e-09	1.219425e-05
6.202473e-21	6.250000e-03	1.351017e+05	1.351017e+05	1.180756e+03	1.676735e+00	1.676722e+00	1.283374e-05	-1.179786e+17	-8.901868e+15	-3.931785e-09	1.241091e-05
6.449792e-21	6.250000e-03	1.346287e+05	1.346287e+05	1.179792e+03	1.698198e+00	1.698185e+00	1.306557e-05	3.440766e+17	2.436206e+16	1.166965e-08	1.261393e-05
6.706974e-21	6.250000e-03	1.341187e+05	1.341187e+05	1.178833e+03	1.719701e+00	1.719688e+00	1.330166e-05	-1.519089e+17	-1.009994e+16	-5.250825e-09	1.282223e-05
6.974410e-21	6.250000e-03	1.336228e+05	1.336228e+05	1.177880e+03	1.741776e+00	1.741762e+00	1.354215e-05	2.851887e+17	1.778981e+16	1.004202e-08	1.303502e-05
7.252510e-21	6.250000e-03	1.332073e+05	1.332073e+05	1.176923e+03	1.763704e+00	1.763690e+00	1.378611e-05	5.748574e+17	3.368465e+16	2.055944e-08	1.324029e-05
7.541700e-21	6.250000e-03	1.326234e+05	1.326234e+05	1.175939e+03	1.786385e+00	1.786371e+00	1.403473e-05	7.469469e+17	4.105953e+16	2.730736e-08	1.346961e-05
7.842420e-21	6.250000e-03	1.322985e+05	1.322985e+05	1.174987e+03	1.809070e+00	1.809055e+00	1.428863e-05	-8.022544e+17	-4.140336e+16	-2.969131e-08	1.367416e-05
8.155132e-21	6.250000e-03	1.317773e+05	1.317773e+05	1.174020e+03	1.832308e+00	1.832294e+00	1.454567e-05	-1.809304e+17	-8.760295e+15	-6.829683e-09	1.390459e-05
8.480313e-21	6.250000e-03	1.313023e+05	1.313023e+05	1.173034e+03	1.855235e+00	1.855220e+00	1.480813e-05	-1.678559e+17	-7.637338e+15	-6.451592e-09	1.412950e-05
8.818460e-21	6.250000e-03	1.308250e+05	1.308250e+05	1.172081e+03	1.878553e+00	1.878538e+00	1.507585e-05	-2.540712e+17	-1.086020e+16	-9.944744e-09	1.435929e-05
9.170091e-21	6.250000e-03	1.302509e+05	1.302509e+05	1.171115e+03	1.901956e+00	1.901941e+00	1.534819e-05	-6.548967e+17	-2.631300e+16	-2.620354e-08	1.460225e-05
9.535742e-21	6.250000e-03	1.298474e+05	1.298474e+05	1.170153e+03	1.926232e+00	1.926216e+00	1.562371e-05	2.313672e+17	8.724869e+15	9.402154e-09	1.483459e-05
9.915974e-21	6.250000e-03	1.292950e+05	1.292950e+05	1.169225e+03	1.950231e+00	1.950215e+00	1.590589e-05	6.154223e+17	2.181438e+16	2.554796e-08	1.508358e-05
1.031137e-20	6.250000e-03	1.288542e+05	1.288542e+05	1.168220e+03	1.974645e+00	1.974629e+00	1.619282e-05	2.660627e+17	8.862141e+15	1.123523e-08	1.532465e-05
1.072253e-20	6.250000e-03	1.283611e+05	1.283611e+05	1.167286e+03	1.999186e+00	1.999169e+00	1.648479e-05	-5.571923e+17	-1.744774e+16	-2.398446e-08	1.557471e-05
1.115008e-20	6.250000e-03	1.278954e+05	1.278954e+05	1.166318e+03	2.024371e+00	2.024354e+00	1.678162e-05	4.027411e+17	1.184611e+16	1.765399e-08	1.582833e-05
1.159468e-20	6.250000e-03	1.273833e+05	1.273833e+05	1.165365e+03	2.049583e+00	2.049566e+00	1.708355e-05	2.994347e+17	8.278937e+15	1.339153e-08	1.608988e-05
1.205701e-20	6.250000e-03	1.270347e+05	1.270347e+05	1.164416e+03	2.074924e+00	2.074907e+00	1.739106e-05	-2.878642e+17	-7.484740e+15	-1.305170e-08	1.633352e-05
1.253778e-20	6.250000e-03	1.265669e+05	1.265669e+05	1.163431e+03	2.100723e+00	2.100706e+00	1.770462e-05	2.160430e+18	5.280753e+16	9.977706e-08	1.659773e-05
1.303772e-20	6.250000e-03	1.260817e+05	1.260817e+05	1.162495e+03	2.126442e+00	2.126424e+00	1.802285e-05	2.787863e+17	6.412153e+15	1.312508e-08	1.686558e-05
1.355759e-20	6.250000e-03	1.256587e+05	1.256587e+05	1.161511e+03	2.152925e+00	2.152907e+00	1.834753e-05	-3.018866e+17	-6.526787e+15	-1.445347e-08	1.713311e-05
1.409819e-20	6.250000e-03	1.252148e+05	1.252148e+05	1.160597e+03	2.179351e+00	2.179333e+00	1.867799e-05	3.225677e+17	6.561218e+15	1.571934e-08	1.740491e-05
1.466034e-20	6.250000e-03	1.246633e+05	1.246633e+05	1.159643e+03	2.206572e+00	2.206553e+00	1.901337e-05	-4.879678e+17	-9.328261e+15	-2.431024e-08	1.770025e-05
1.524492e-20	6.250000e-03	1.242455e+05	1.242455e+05	1.158688e+03	2.233908e+00	2.233889e+00	1.935611e-05	5.914252e+17	1.063098e+16	2.996320e-08	1.797979e-05
1.585280e-20	6.250000e-03	1.237771e+05	1.237771e+05	1.157719e+03	2.261083e+00	2.261063e+00	1.970419e-05	4.312569e+17	7.297161e+15	2.226520e-08	1.826738e-05
1.648492e-20	6.250000e-03	1.232932e+05	1.232932e+05	1.156746e+03	2.288885e+00	2.288865e+00	2.005793e-05	4.154304e+17	6.612698e+15	2.187228e-08	1.856457e-05
1.714224e-20	6.250000e-03	1.228519e+05	1.228519e+05	1.155772e+03	2.316394e+00	2.316374e+00	2.041842e-05	-6.039311e+17	-9.055766e+15	-3.237196e-08	1.885517e-05
1.782578e-20	6.250000e-03	1.224472e+05	1.224472e+05	1.154844e+03	2.344878e+00	2.344857e+00	2.078600e-05	5.812283e+17	8.198705e+15	3.167336e-08	1.915012e-05
1.853657e-20	6.250000e-03	1.219913e+05	1.219913e+05	1.153886e+03	2.373150e+00	2.373129e+00	2.115812e-05	-5.121718e+17	-6.804402e+15	-2.843565e-08	1.945344e-05
1.927571e-20	6.250000e-03	1.214876e+05	1.214876e+05	1.152941e+03	2.402299e+00	2.402278e+00	2.153807e-05	-2.507375e+18	-3.133891e+16	-1.421186e-07	1.977403e-05
2.004431e-20	6.250000e-03	1.210589e+05	1.210589e+05	1.151998e+03	2.431123e+00	2.431101e+00	2.192737e-05	1.431708e+18	1.685854e+16	8.259644e-08	2.008214e-05
2.084357e-20	6.250000e-03	1.206338e+05	1.206338e+05	1.151019e+03	2.460342e+00	2.460320e+00	2.231809e-05	3.561040e+18	3.950020e+16	2.090849e-07	2.039513e-05
2.167469e-20	6.250000e-03	1.201931e+05	1.201931e+05	1.150049e+03	2.490138e+00	2.490115e+00	2.272040e-05	1.031375e+18	1.077208e+16	6.167524e-08	2.071782e-05
2.253896e-20	6.250000e-03	1.198050e+05	1.198050e+05	1.149043e+03	2.519925e+00	2.519902e+00	2.312767e-05	1.553069e+18	1.528454e+16	9.438591e-08	2.103356e-05
2.343768e-20	6.250000e-03	1.193318e+05	1.193318e+05	1.148146e+03	2.550185e+00	2.550162e+00	2.354393e-05	-1.120583e+18	-1.038929e+16	-6.946327e-08	2.137055e-05
2.437225e-20	6.250000e-03	1.188539e+05	1.188539e+05	1.147188e+03	2.580901e+00	2.580877e+00	2.396502e-05	2.420556e+18	2.113773e+16	1.530873e-07	2.171490e-05
2.534407e-20	6.250000e-03	1.184362e+05	1.184362e+05	1.146191e+03	2.611732e+00	2.611708e+00	2.439522e-05	8.817229e+17	7.255860e+15	5.675460e-08	2.205181e-05
2.635465e-20	6.250000e-03	1.179483e+05	1.179483e+05	1.145260e+03	2.643158e+00	2.643133e+00	2.483096e-05	-1.163128e+18	-9.015957e+15	-7.642930e-08	2.240946e-05
2.740553e-20	6.250000e-03	1.175163e+05	1.175163e+05	1.144306e+03	2.674310e+00	2.674285e+00	2.527757e-05	-2.563449e+18	-1.873985e+16	-1.715637e-07	2.275693e-05
2.849831e-20	6.250000e-03	1.170315e+05	1.170315e+05	1.143328e+03	2.706257e+00	2.706231e+00	2.572866e-05	1.356309e+18	9.343579e+15	9.266945e-08	2.312418e-05
2.963466e-20	6.250000e-03	1.166267e+05	1.166267e+05	1.142360e+03	2.738638e+00	2.738611e+00	2.618992e-05	-1.369971e+18	-8.892797e+15	-9.523863e-08	2.348209e-05
3.081632e-20	6.250000e-03	1.162525e+05	1.162525e+05	1.141375e+03	2.771177e+00	2.771151e+00	2.665717e-05	1.350954e+18	8.266448e+15	9.543776e-08	2.383757e-05
3.204510e-20	6.250000e-03	1.157875e+05	1.157875e+05	1.140473e+03	2.803357e+00	2.803330e+00	2.713597e-05	8.149937e+18	4.707194e+16	5.874041e-07	2.421122e-05
3.332288e-20	6.250000e-03	1.153637e+05	1.153637e+05	1.139461e+03	2.836175e+00	2.836147e+00	2.762048e-05	-1.531108e+18	-8.343356e+15	-1.123962e-07	2.458465e-05
3.465161e-20	6.250000e-03	1.150294e+05	1.150294e+05	1.138579e+03	2.870180e+00	2.870152e+00	2.811578e-05	-5.265331e+18	-2.703210e+16	-3.921676e-07	2.495170e-05
3.603332e-20	6.250000e-03	1.145271e+05	1.145271e+05	1.137553e+03	2.903536e+00	2.903508e+00	2.861607e-05	1.370493e+18	6.641108e+15	1.043343e-07	2.535240e-05
3.747013e-20	6.250000e-03	1.141392e+05	1.141392e+05	1.136564e+03	2.937346e+00	2.937317e+00	2.912856e-05	1.420077e+18	6.494359e+15	1.099588e-07	2.573478e-05
3.896423e-20	6.250000e-03	1.137065e+05	1.137065e+05	1.135636e+03	2.971566e+00	2.971536e+00	2.964684e-05	-1.677245e+18	-7.238853e+15	-1.323616e-07	2.613366e-05
4.051790e-20	6.250000e-03	1.132847e+05	1.132847e+05	1.134677e+03	3.005853e+00	3.005822e+00	3.017727e-05	2.034489e+18	8.291191e+15	1.635651e-07	2.653362e-05
4.213353e-20	6.250000e-03	1.128400e+05	1.128400e+05	1.133666e+03	3.040460e+00	3.040429e+00	3.071754e-05	8.615208e+18	3.315658e+16	7.063866e-07	2.694488e-05
4.381357e-20	6.250000e-03	1.124320e+05	1.124320e+05	1.132691e+03	3.075973e+00	3.075942e+00	3.126515e-05	2.972229e+18	1.079369e+16	2.481557e-07	2.735852e-05
4.556061e-20	6.250000e-03	1.119667e+05	1.119667e+05	1.131724e+03	3.112097e+00	3.112065e+00	3.182206e-05	3.244212e+18	1.111332e+16	2.765389e-07	2.779485e-05
4.737731e-20	6.250000e-03	1.116096e+05	1.116096e+05	1.130751e+03	3.147763e+00	3.147731e+00	3.239045e-05	-4.329443e+18	-1.400948e+16	-3.749871e-07	2.820335e-05
4.926646e-20	6.250000e-03	1.112119e+05	1.112119e+05	1.129771e+03	3.183204e+00	3.183171e+00	3.296705e-05	-4.554033e+18	-1.393394e+16	-4.015413e-07	2.862286e-05
5.123092e-20	6.250000e-03	1.106779e+05	1.106779e+05	1.128788e+03	3.220389e+00	3.220355e+00	3.355439e-05	5.383394e+20	1.554227e+18	4.862311e-05	2.909695e-05
5.327373e-20	6.250000e-03	1.103508e+05	1.103508e+05	1.127823e+03	3.257472e+00	3.257438e+00	3.415171e-05	3.016960e+18	8.225568e+15	2.765566e-07	2.951925e-05
5.539798e-20	6.250000e-03	1.099048e+05	1.099048e+05	1.126855e+03	3.294073e+00	3.294038e+00	3.475880e-05	6.607205e+18	1.703538e+16	6.180536e-07	2.997206e-05
5.760694e-20	6.250000e-03	1.095258e+05	1.095258e+05	1.125841e+03	3.331621e+00	3.331586e+00	3.537892e-05	-4.789722e+18	-1.166897e+16	-4.558478e-07	3.041860e-05
5.990398e-20	6.250000e-03	1.090917e+05	1.090917e+05	1.124901e+03	3.368870e+00	3.368834e+00	3.600773e-05	-6.024537e+18	-1.388362e+16	-5.848660e-07	3.088108e-05
6.229262e-20	6.250000e-03	1.087279e+05	1.087279e+05	1.123918e+03	3.407452e+00	3.407416e+00	3.664603e-05	-4.639390e+18	-1.009978e+16	-4.579807e-07	3.133926e-05
6.477650e-20	6.250000e-03	1.082631e+05	1.082631e+05	1.122861e+03	3.445618e+00	3.445581e+00	3.729722e-05	-3.172963e+18	-6.533252e+15	-3.200034e-07	3.182635e-05
6.735942e-20	6.250000e-03	1.078692e+05	1.078692e+05	1.121983e+03	3.484037e+00	3.483999e+00	3.796285e-05	7.516303e+18	1.464166e+16	7.719856e-07	3.229874e-05
7.004533e-20	6.250000e-03	1.074737e+05	1.074737e+05	1.120967e+03	3.523406e+00	3.523367e+00	3.863586e-05	-4.048144e+18	-7.454912e+15	-4.234842e-07	3.278390e-05
7.283835e-20	6.250000e-03	1.070462e+05	1.070462e+05	1.119970e+03	3.563198e+00	3.563159e+00	3.932089e-05	6.336907e+18	1.103258e+16	6.762564e-07	3.328653e-05
7.574273e-20	6.250000e-03	1.066856e+05	1.066856e+05	1.118964e+03	3.602571e+00	3.602531e+00	4.001721e-05	-1.997554e+19	-3.291817e+16	-2.168004e-06	3.376810e-05
7.876292e-20	6.250000e-03	1.062293e+05	1.062293e+05	1.117984e+03	3.643308e+00	3.643268e+00	4.072859e-05	-1.102801e+19	-1.717978e+16	-1.222829e-06	3.429663e-05
8.190355e-20	6.250000e-03	1.057865e+05	1.057865e+05	1.116984e+03	3.682922e+00	3.682880e+00	4.145263e-05	1.354260e+19	1.998663e+16	1.533352e-06	3.481466e-05
8.516940e-20	6.250000e-03	1.054236e+05	1.054236e+05	1.115988e+03	3.724670e+00	3.724628e+00	4.218408e-05	9.052403e+18	1.262772e+16	1.042714e-06	3.533050e-05
8.856548e-20	6.250000e-03	1.050065e+05	1.050065e+05	1.115019e+03	3.765649e+00	3.765606e+00	4.292959e-05	1.177115e+19	1.554603e+16	1.383024e-06	3.586112e-05
9.209697e-20	6.250000e-03	1.046204e+05	1.046204e+05	1.113983e+03	3.805879e+00	3.805836e+00	4.368916e-05	-1.886147e+19	-2.362111e+16	-2.257275e-06	3.637798e-05
9.576928e-20	6.250000e-03	1.041933e+05	1.041933e+05	1.112976e+03	3.848905e+00	3.848860e+00	4.445977e-05	-2.894331e+19	-3.426591e+16	-3.535411e-06	3.694003e-05
9.958802e-20	6.250000e-03	1.038114e+05	1.038114e+05	1.111961e+03	3.890140e+00	3.890095e+00	4.524477e-05	-1.433040e+19	-1.608541e+16	-1.782889e-06	3.747315e-05
1.035590e-19	6.250000e-03	1.033719e+05	1.033719e+05	1.110945e+03	3.932452e+00	3.932406e+00	4.604666e-05	-7.406898e+18	-7.876242e+15	-9.412739e-07	3.804181e-05
1.076884e-19	6.250000e-03	1.030305e+05	1.030305e+05	1.109942e+03	3.975227e+00	3.975180e+00	4.685978e-05	4.675922e+19	4.710397e+16	6.041301e-06	3.858303e-05
1.119824e-19	6.250000e-03	1.026080e+05	1.026080e+05	1.108914e+03	4.018424e+00	4.018376e+00	4.768430e-05	-1.428116e+20	-1.362964e+17	-1.883423e-05	3.916286e-05
1.164476e-19	6.250000e-03	1.021697e+05	1.021697e+05	1.107949e+03	4.061425e+00	4.061377e+00	4.852904e-05	9.302651e+18	8.418105e+15	1.253394e-06	3.975176e-05
1.210909e-19	6.250000e-03	1.017560e+05	1.017560e+05	1.106883e+03	4.107261e+00	4.107212e+00	4.938283e-05	-1.463398e+19	-1.251990e+16	-2.012118e-06	4.036382e-05
1.259193e-19	6.250000e-03	1.013811e+05	1.013811e+05	1.105849e+03	4.149849e+00	4.149799e+00	5.025224e-05	-8.219173e+18	-6.678311e+15	-1.151155e-06	4.093315e-05
1.309403e-19	6.250000e-03	1.010082e+05	1.010082e+05	1.104916e+03	4.195111e+00	4.195060e+00	5.113824e-05	1.842853e+19	1.418317e+16	2.629049e-06	4.153238e-05
1.361614e-19	6.250000e-03	1.005837e+05	1.005837e+05	1.103852e+03	4.239587e+00	4.239535e+00	5.203620e-05	-4.271062e+19	-3.118300e+16	-6.222840e-06	4.214984e-05
1.415908e-19	6.250000e-03	1.002113e+05	1.002113e+05	1.102775e+03	4.283918e+00	4.283866e+00	5.295027e-05	6.836841e+19	4.738594e+16	1.014762e-05	4.274888e-05
1.472366e-19	6.250000e-03	9.981012e+04	9.981012e+04	1.101757e+03	4.330479e+00	4.330425e+00	5.387942e-05	-4.483699e+19	-2.944128e+16	-6.789767e-06	4.338717e-05
1.531076e-19	6.250000e-03	9.943439e+04	9.943439e+04	1.100734e+03	4.375597e+00	4.375542e+00	5.482515e-05	-3.685559e+19	-2.297825e+16	-5.687369e-06	4.400486e-05
1.592127e-19	6.250000e-03	9.902230e+04	9.902230e+04	1.099695e+03	4.421811e+00	4.421755e+00	5.578615e-05	-1.201477e+19	-7.107465e+15	-1.892961e-06	4.465470e-05
1.655612e-19	6.250000e-03	9.861994e+04	9.861994e+04	1.098680e+03	4.468438e+00	4.468381e+00	5.676981e-05	-1.978465e+19	-1.110580e+16	-3.181237e-06	4.530968e-05
1.721628e-19	6.250000e-03	9.822931e+04	9.822931e+04	1.097584e+03	4.516098e+00	4.516040e+00	5.776366e-05	-1.257246e+19	-6.692735e+15	-2.062082e-06	4.597505e-05
1.790277e-19	6.250000e-03	9.781893e+04	9.781893e+04	1.096566e+03	4.562700e+00	4.562641e+00	5.877300e-05	1.806971e+19	9.137799e+15	3.026411e-06	4.664435e-05
1.861663e-19	6.250000e-03	9.740550e+04	9.740550e+04	1.095584e+03	4.610068e+00	4.610009e+00	5.980055e-05	-2.227642e+19	-1.069815e+16	-3.810827e-06	4.732863e-05
1.935896e-19	6.250000e-03	9.703094e+04	9.703094e+04	1.094488e+03	4.658390e+00	4.658329e+00	6.084926e-05	-1.622699e+19	-7.397050e+15	-2.829944e-06	4.800933e-05
2.013089e-19	6.250000e-03	9.661577e+04	9.661577e+04	1.093460e+03	4.706132e+00	4.706070e+00	6.191268e-05	-4.705519e+19	-2.038389e+16	-8.384145e-06	4.870977e-05
2.093359e-19	6.250000e-03	9.625223e+04	9.625223e+04	1.092390e+03	4.754834e+00	4.754771e+00	6.299353e-05	1.758270e+19	7.234509e+15	3.192442e-06	4.939973e-05
2.176831e-19	6.250000e-03	9.585294e+04	9.585294e+04	1.091307e+03	4.803817e+00	4.803753e+00	6.409258e-05	-5.467917e+20	-2.137419e+17	-1.013645e-04	5.011653e-05
2.263630e-19	6.250000e-03	9.548891e+04	9.548891e+04	1.090259e+03	4.852980e+00	4.852915e+00	6.521007e-05	3.907233e+19	1.451532e+16	7.382372e-06	5.082245e-05
2.353891e-19	6.250000e-03	9.505977e+04	9.505977e+04	1.089188e+03	4.903061e+00	4.902995e+00	6.634740e-05	1.887443e+19	6.660967e+15	3.647382e-06	5.157872e-05
2.447751e-19	6.250000e-03	9.469040e+04	9.469040e+04	1.088097e+03	4.952091e+00	4.952023e+00	6.750534e-05	-3.411629e+19	-1.145563e+16	-6.722383e-06	5.229771e-05
2.545354e-19	6.250000e-03	9.429436e+04	9.429436e+04	1.087011e+03	5.002285e+00	5.002216e+00	6.867567e-05	-2.619818e+19	-8.364288e+15	-5.271493e-06	5.304967e-05
2.646848e-19	6.250000e-03	9.388763e+04	9.388763e+04	1.085966e+03	5.053897e+00	5.053827e+00	6.987305e-05	8.574140e+19	2.600511e+16	1.762950e-05	5.382921e-05
2.752389e-19	6.250000e-03	9.350165e+04	9.350165e+04	1.084878e+03	5.103021e+00	5.102950e+00	7.108431e-05	-4.027870e+19	-1.163962e+16	-8.454158e-06	5.457680e-05
2.862139e-19	6.250000e-03	9.313469e+04	9.313469e+04	1.083801e+03	5.154194e+00	5.154121e+00	7.231807e-05	-2.466239e+19	-6.780029e+15	-5.279213e-06	5.534129e-05
2.976265e-19	6.250000e-03	9.275348e+04	9.275348e+04	1.082743e+03	5.207106e+00	5.207032e+00	7.357143e-05	3.527661e+20	9.215203e+16	7.707740e-05	5.613919e-05
3.094942e-19	6.250000e-03	9.235193e+04	9.235193e+04	1.081632e+03	5.258001e+00	5.257926e+00	7.484651e-05	2.345144e+20	5.835343e+16	5.236377e-05	5.693439e-05
3.218351e-19	6.250000e-03	9.199596e+04	9.199596e+04	1.080526e+03	5.309599e+00	5.309522e+00	7.614718e-05	-5.236772e+19	-1.240953e+16	-1.192095e-05	5.771556e-05
3.346681e-19	6.250000e-03	9.162549e+04	9.162549e+04	1.079443e+03	5.362441e+00	5.362363e+00	7.746059e-05	-1.669816e+21	-3.765789e+17	-3.878629e-04	5.852564e-05
3.480127e-19	6.250000e-03	9.122411e+04	9.122411e+04	1.078325e+03	5.415890e+00	5.415811e+00	7.880348e-05	3.193549e+19	6.853686e+15	7.582571e-06	5.936906e-05
3.618895e-19	6.250000e-03	9.084746e+04	9.084746e+04	1.077205e+03	5.468208e+00	5.468128e+00	8.016278e-05	-5.810401e+21	-1.188450e+18	-1.408424e-03	6.019109e-05
3.763197e-19	6.250000e-03	9.044951e+04	9.044951e+04	1.076068e+03	5.521587e+00	5.521505e+00	8.155210e-05	-5.315043e+19	-1.035589e+16	-1.316943e-05	6.104606e-05
3.913252e-19	6.250000e-03	9.010359e+04	9.010359e+04	1.074941e+03	5.575273e+00	5.575190e+00	8.295538e-05	-4.796683e+19	-8.904513e+15	-1.211495e-05	6.187626e-05
4.069290e-19	6.250000e-03	8.969104e+04	8.969104e+04	1.073863e+03	5.628202e+00	5.628118e+00	8.438536e-05	6.896276e+19	1.221142e+16	1.782217e-05	6.275100e-05
4.231550e-19	6.250000e-03	8.931279e+04	8.931279e+04	1.072751e+03	5.683688e+00	5.683602e+00	8.584310e-05	4.789512e+19	8.074957e+15	1.264195e-05	6.363800e-05
4.400281e-19	6.250000e-03	8.892178e+04	8.892178e+04	1.071616e+03	5.737777e+00	5.737689e+00	8.731368e-05	-4.382227e+19	-7.046552e+15	-1.182348e-05	6.452611e-05
4.575739e-19	6.250000e-03	8.854802e+04	8.854802e+04	1.070494e+03	5.793393e+00	5.793305e+00	8.881438e-05	5.208678e+19	7.981094e+15	1.435240e-05	6.542657e-05
4.758194e-19	6.250000e-03	8.817099e+04	8.817099e+04	1.069355e+03	5.848460e+00	5.848370e+00	9.033927e-05	-7.527377e+19	-1.100110e+16	-2.118880e-05	6.633089e-05
4.947924e-19	6.250000e-03	8.780280e+04	8.780280e+04	1.068191e+03	5.903074e+00	5.902982e+00	9.188922e-05	-6.550696e+20	-9.138949e+16	-1.882942e-04	6.723105e-05
5.145220e-19	6.250000e-03	8.741319e+04	8.741319e+04	1.067025e+03	5.957906e+00	5.957812e+00	9.345935e-05	5.783385e+19	7.703959e+15	1.699763e-05	6.815797e-05
5.350382e-19	6.250000e-03	8.704737e+04	8.704737e+04	1.065890e+03	6.016318e+00	6.016222e+00	9.505872e-05	8.433205e+19	1.069889e+16	2.531079e-05	6.911544e-05
5.563725e-19	6.250000e-03	8.666914e+04	8.666914e+04	1.064706e+03	6.071196e+00	6.071099e+00	9.668601e-05	5.142012e+20	6.233929e+16	1.577255e-04	7.005026e-05
5.785575e-19	6.250000e-03	8.627794e+04	8.627794e+04	1.063583e+03	6.127655e+00	6.127557e+00	9.833975e-05	-7.578146e+19	-8.771854e+15	-2.377692e-05	7.102227e-05
6.016271e-19	6.250000e-03	8.591413e+04	8.591413e+04	1.062420e+03	6.184062e+00	6.183962e+00	1.000176e-04	9.094366e+19	1.005549e+16	2.914343e-05	7.197957e-05
6.256166e-19	6.250000e-03	8.554982e+04	8.554982e+04	1.061252e+03	6.241164e+00	6.241062e+00	1.017234e-04	-2.472172e+21	-2.610663e+17	-8.092349e-04	7.295356e-05
6.505627e-19	6.250000e-03	8.518050e+04	8.518050e+04	1.060082e+03	6.299658e+00	6.299555e+00	1.034576e-04	1.086684e+20	1.095263e+16	3.634911e-05	7.395658e-05
6.765035e-19	6.250000e-03	8.479507e+04	8.479507e+04	1.058862e+03	6.357266e+00	6.357161e+00	1.052123e-04	-6.846933e+19	-6.593926e+15	-2.342795e-05	7.497212e-05
7.034787e-19	6.250000e-03	8.442232e+04	8.442232e+04	1.057711e+03	6.413029e+00	6.412922e+00	1.070014e-04	-1.196196e+20	-1.102773e+16	-4.184150e-05	7.596367e-05
7.315294e-19	6.250000e-03	8.406598e+04	8.406598e+04	1.056514e+03	6.473601e+00	6.473492e+00	1.088220e-04	-5.204269e+20	-4.577517e+16	-1.859300e-04	7.700619e-05
7.606987e-19	6.250000e-03	8.366113e+04	8.366113e+04	1.055323e+03	6.532288e+00	6.532177e+00	1.106622e-04	9.081440e+19	7.635337e+15	3.323742e-05	7.808032e-05
7.910311e-19	6.250000e-03	8.329969e+04	8.329969e+04	1.054126e+03	6.589786e+00	6.589674e+00	1.125475e-04	-9.250828e+19	-7.444303e+15	-3.459832e-05	7.910937e-05
8.225730e-19	6.250000e-03	8.293945e+04	8.293945e+04	1.052899e+03	6.648687e+00	6.648572e+00	1.144517e-04	9.471985e+19	7.290573e+15	3.620150e-05	8.016314e-05
8.553725e-19	6.250000e-03	8.257148e+04	8.257148e+04	1.051730e+03	6.708758e+00	6.708642e+00	1.163744e-04	9.729801e+19	7.159673e+15	3.802287e-05	8.124789e-05
8.894800e-19	6.250000e-03	8.220149e+04	8.220149e+04	1.050509e+03	6.767683e+00	6.767565e+00	1.183530e-04	2.006863e+20	1.413571e+16	8.020668e-05	8.233042e-05
9.249474e-19	6.250000e-03	8.183552e+04	8.183552e+04	1.049295e+03	6.828186e+00	6.828066e+00	1.203413e-04	-1.141671e+20	-7.691554e+15	-4.665765e-05	8.343792e-05
9.618292e-19	6.250000e-03	8.146435e+04	8.146435e+04	1.048047e+03	6.887436e+00	6.887313e+00	1.223698e-04	-5.282343e+21	-3.408308e+17	-2.208411e-03	8.454539e-05
1.000181e-18	6.250000e-03	8.109358e+04	8.109358e+04	1.046810e+03	6.946747e+00	6.946623e+00	1.244325e-04	-2.263267e+20	-1.399034e+16	-9.680430e-05	8.566334e-05
1.040063e-18	6.250000e-03	8.071488e+04	8.071488e+04	1.045595e+03	7.008128e+00	7.008001e+00	1.265193e-04	1.333917e+20	7.890757e+15	5.840526e-05	8.682572e-05
1.081535e-18	6.250000e-03	8.036715e+04	8.036715e+04	1.044343e+03	7.066318e+00	7.066189e+00	1.286408e-04	5.771045e+21	3.275583e+17	2.581981e-03	8.792545e-05
1.124660e-18	6.250000e-03	7.999984e+04	7.999984e+04	1.043116e+03	7.130002e+00	7.129872e+00	1.308007e-04	1.935420e+20	1.050333e+16	8.859737e-05	8.912521e-05
1.169506e-18	6.250000e-03	7.963479e+04	7.963479e+04	1.041879e+03	7.189500e+00	7.189367e+00	1.329890e-04	-1.641225e+20	-8.544265e+15	-7.686795e-05	9.028090e-05
1.216139e-18	6.250000e-03	7.926991e+04	7.926991e+04	1.040594e+03	7.251776e+00	7.251641e+00	1.352168e-04	1.644915e+20	8.202030e+15	7.883022e-05	9.148208e-05
1.264632e-18	6.250000e-03	7.892163e+04	7.892163e+04	1.039350e+03	7.313736e+00	7.313599e+00	1.374796e-04	-1.043080e+21	-4.984497e+16	-5.110093e-04	9.267087e-05
1.315058e-18	6.250000e-03	7.852777e+04	7.852777e+04	1.038050e+03	7.374530e+00	7.374391e+00	1.397668e-04	-1.522918e+20	-6.982401e+15	-7.649828e-05	9.390984e-05
1.367495e-18	6.250000e-03	7.820891e+04	7.820891e+04	1.036763e+03	7.436984e+00	7.436842e+00	1.420893e-04	1.680631e+20	7.387339e+15	8.615539e-05	9.509127e-05
1.422023e-18	6.250000e-03	7.783935e+04	7.783935e+04	1.035508e+03	7.497353e+00	7.497209e+00	1.444631e-04	-4.556067e+20	-1.923314e+16	-2.391583e-04	9.631829e-05
1.478726e-18	6.250000e-03	7.746891e+04	7.746891e+04	1.034216e+03	7.559413e+00	7.559266e+00	1.468625e-04	4.112263e+20	1.665867e+16	2.210726e-04	9.757997e-05
1.537689e-18	6.250000e-03	7.710107e+04	7.710107e+04	1.032902e+03	7.622749e+00	7.622600e+00	1.493041e-04	-2.064653e+20	-8.022113e+15	-1.136675e-04	9.886698e-05
1.599003e-18	6.250000e-03	7.673885e+04	7.673885e+04	1.031638e+03	7.687107e+00	7.686955e+00	1.517741e-04	2.283923e+20	8.508770e+15	1.287349e-04	1.001723e-04
1.662762e-18	6.250000e-03	7.640062e+04	7.640062e+04	1.030316e+03	7.747950e+00	7.747796e+00	1.542799e-04	2.609371e+21	9.345483e+16	1.503636e-03	1.014121e-04
1.729064e-18	6.250000e-03	7.602143e+04	7.602143e+04	1.029026e+03	7.811224e+00	7.811068e+00	1.568269e-04	-2.335170e+20	-8.030136e+15	-1.379525e-04	1.027503e-04
1.798009e-18	6.250000e-03	7.568823e+04	7.568823e+04	1.027732e+03	7.872982e+00	7.872822e+00	1.594268e-04	-8.078763e+20	-2.670845e+16	-4.878592e-04	1.040186e-04
1.869704e-18	6.250000e-03	7.533729e+04	7.533729e+04	1.026356e+03	7.936170e+00	7.936008e+00	1.620458e-04	5.617920e+20	1.784518e+16	3.472297e-04	1.053419e-04
1.944257e-18	6.250000e-03	7.498823e+04	7.498823e+04	1.025036e+03	8.001283e+00	8.001118e+00	1.647188e-04	3.488503e+20	1.063753e+16	2.206810e-04	1.067005e-04
2.021783e-18	6.250000e-03	7.463823e+04	7.463823e+04	1.023680e+03	8.064913e+00	8.064746e+00	1.674387e-04	-1.439442e+21	-4.218867e+16	-9.321349e-04	1.080534e-04
2.102401e-18	6.250000e-03	7.428200e+04	7.428200e+04	1.022383e+03	8.126340e+00	8.126170e+00	1.701673e-04	-5.294037e+20	-1.493867e+16	-3.511237e-04	1.093985e-04
2.186232e-18	6.250000e-03	7.388350e+04	7.388350e+04	1.021019e+03	8.189930e+00	8.189757e+00	1.729653e-04	2.360693e+20	6.406760e+15	1.608398e-04	1.108492e-04
2.273407e-18	6.250000e-03	7.355156e+04	7.355156e+04	1.019660e+03	8.255962e+00	8.255786e+00	1.757916e-04	-2.990057e+20	-7.795448e+15	-2.083586e-04	1.122473e-04
2.364058e-18	6.250000e-03	7.321554e+04	7.321554e+04	1.018266e+03	8.317411e+00	8.317232e+00	1.786693e-04	-6.947376e+20	-1.745340e+16	-4.953311e-04	1.136017e-04
2.458323e-18	6.250000e-03	7.285016e+04	7.285016e+04	1.016964e+03	8.381014e+00	8.380832e+00	1.815876e-04	2.958084e+21	7.153651e+16	2.162466e-03	1.150446e-04
2.556347e-18	6.250000e-03	7.249813e+04	7.249813e+04	1.015512e+03	8.446346e+00	8.446162e+00	1.845362e-04	-6.551337e+20	-1.524002e+16	-4.906672e-04	1.165043e-04
2.658280e-18	6.250000e-03	7.214148e+04	7.214148e+04	1.014153e+03	8.510445e+00	8.510257e+00	1.875446e-04	7.813372e+20	1.750158e+16	5.997972e-04	1.179688e-04
2.764277e-18	6.250000e-03	7.181021e+04	7.181021e+04	1.012782e+03	8.573918e+00	8.573727e+00	1.905993e-04	3.425198e+20	7.392461e+15	2.690580e-04	1.193969e-04
2.874501e-18	6.250000e-03	7.143685e+04	7.143685e+04	1.011407e+03	8.640924e+00	8.640730e+00	1.936839e-04	4.562937e+20	9.472039e+15	3.678953e-04	1.209589e-04
2.989120e-18	6.250000e-03	7.108479e+04	7.108479e+04	1.009992e+03	8.706788e+00	8.706591e+00	1.968227e-04	-5.800449e+20	-1.159236e+16	-4.793686e-04	1.224845e-04
3.108309e-18	6.250000e-03	7.075291e+04	7.075291e+04	1.008561e+03	8.770331e+00	8.770131e+00	1.999929e-04	5.975713e+20	1.151622e+16	5.055447e-04	1.239572e-04
3.232251e-18	6.250000e-03	7.040526e+04	7.040526e+04	1.007172e+03	8.832745e+00	8.832541e+00	2.032375e-04	5.054000e+20	9.400627e+15	4.382289e-04	1.254558e-04
3.361135e-18	6.250000e-03	7.006227e+04	7.006227e+04	1.005738e+03	8.899398e+00	8.899191e+00	2.064987e-04	-5.453829e+20	-9.770087e+15	-4.845872e-04	1.270213e-04
3.495158e-18	6.250000e-03	6.972036e+04	6.972036e+04	1.004331e+03	8.964036e+00	8.963826e+00	2.098244e-04	5.783345e+20	9.992199e+15	5.265895e-04	1.285713e-04
3.634526e-18	6.250000e-03	6.935597e+04	6.935597e+04	1.002850e+03	9.026872e+00	9.026659e+00	2.131879e-04	-4.691687e+20	-7.827853e+15	-4.385317e-04	1.301528e-04
3.779450e-18	6.250000e-03	6.903281e+04	6.903281e+04	1.001451e+03	9.092864e+00	9.092647e+00	2.166148e-04	-5.807486e+20	-9.342967e+15	-5.556503e-04	1.317180e-04
3.930153e-18	6.250000e-03	6.866686e+04	6.866686e+04	9.999952e+02	9.157037e+00	9.156817e+00	2.200760e-04	-7.187033e+20	-1.116284e+16	-7.061629e-04	1.333545e-04
4.086866e-18	6.250000e-03	6.834141e+04	6.834141e+04	9.928463e+02	9.221873e+00	9.221653e+00	2.202612e-04	-4.712359e+20	-7.065495e+15	-4.741437e-04	1.349383e-04
4.249827e-18	6.250000e-03	6.801120e+04	6.801120e+04	9.914316e+02	9.275192e+00	9.274969e+00	2.237904e-04	4.495180e+20	6.548358e+15	4.633788e-04	1.363774e-04
4.419286e-18	6.250000e-03	6.771800e+04	6.771800e+04	9.899475e+02	9.329906e+00	9.329679e+00	2.273265e-04	4.957557e+21	7.012636e+16	5.222017e-03	1.377759e-04
4.595502e-18	6.250000e-03	6.738636e+04	6.738636e+04	9.884677e+02	9.383149e+00	9.382918e+00	2.309244e-04	-3.321921e+21	-4.567159e+16	-3.586084e-03	1.392440e-04
4.778745e-18	6.250000e-03	6.704454e+04	6.704454e+04	9.869546e+02	9.448415e+00	9.448180e+00	2.345776e-04	-1.676240e+21	-2.226083e+16	-1.856138e-03	1.409274e-04
4.969295e-18	6.250000e-03	6.674259e+04	6.674259e+04	9.854139e+02	9.490724e+00	9.490486e+00	2.382756e-04	-5.021518e+20	-6.521362e+15	-5.687362e-04	1.421989e-04
5.167442e-18	6.250000e-03	6.642815e+04	6.642815e+04	9.839343e+02	9.540997e+00	9.540755e+00	2.420189e-04	-6.354916e+20	-8.037870e+15	-7.369536e-04	1.436288e-04
5.373491e-18	6.250000e-03	6.609781e+04	6.609781e+04	9.824147e+02	9.596224e+00	9.595978e+00	2.458211e-04	5.361780e+20	6.588813e+15	6.374777e-04	1.451822e-04
5.587755e-18	6.250000e-03	6.576184e+04	6.576184e+04	9.809172e+02	9.645588e+00	9.645338e+00	2.496834e-04	-1.511566e+21	-1.810438e+16	-1.843524e-03	1.466746e-04
5.810564e-18	6.250000e-03	6.543385e+04	6.543385e+04	9.793807e+02	9.700179e+00	9.699926e+00	2.536033e-04	9.001784e+20	1.048165e+16	1.125661e-03	1.482441e-04
6.042256e-18	6.250000e-03	6.511014e+04	6.511014e+04	9.778132e+02	9.751623e+00	9.751365e+00	2.575661e-04	-8.670825e+20	-9.832773e+15	-1.111498e-03	1.497712e-04
6.283187e-18	6.250000e-03	6.477716e+04	6.477716e+04	9.762795e+02	9.802619e+00	9.802357e+00	2.615867e-04	-1.876387e+21	-2.073060e+16	-2.467766e-03	1.513283e-04
6.533726e-18	6.250000e-03	6.445564e+04	6.445564e+04	9.747179e+02	9.855125e+00	9.854859e+00	2.656489e-04	-1.339162e+21	-1.440530e+16	-1.805592e-03	1.528978e-04
6.794254e-18	6.250000e-03	6.409588e+04	6.409588e+04	9.731579e+02	9.908304e+00	9.908034e+00	2.697830e-04	-3.992942e+21	-4.181157e+16	-5.536481e-03	1.545857e-04
7.065170e-18	6.250000e-03	6.376680e+04	6.376680e+04	9.715949e+02	9.958435e+00	9.958162e+00	2.739720e-04	8.708507e+20	8.891768e+15	1.238973e-03	1.561696e-04
7.346890e-18	6.250000e-03	6.342448e+04	6.342448e+04	9.700411e+02	1.000902e+01	1.000875e+01	2.781915e-04	2.268694e+21	2.258486e+16	3.315756e-03	1.578101e-04
7.639842e-18	6.250000e-03	6.310071e+04	6.310071e+04	9.684725e+02	1.006308e+01	1.006279e+01	2.825110e-04	-1.693660e+21	-1.641241e+16	-2.539489e-03	1.594764e-04
7.944476e-18	6.250000e-03	6.276613e+04	6.276613e+04	9.668399e+02	1.011494e+01	1.011465e+01	2.868594e-04	1.221560e+21	1.153714e+16	1.880959e-03	1.611528e-04
8.261257e-18	6.250000e-03	6.242782e+04	6.242782e+04	9.652570e+02	1.016836e+01	1.016807e+01	2.912794e-04	-5.479104e+21	-5.040292e+16	-8.667819e-03	1.628818e-04
8.590670e-18	6.250000e-03	6.210256e+04	6.210256e+04	9.636800e+02	1.021925e+01	1.021895e+01	2.957742e-04	7.063371e+20	6.337491e+15	1.146979e-03	1.645544e-04
8.933217e-18	6.250000e-03	6.177359e+04	6.177359e+04	9.620111e+02	1.027182e+01	1.027152e+01	3.002907e-04	1.380611e+21	1.207354e+16	2.302228e-03	1.662817e-04
9.289424e-18	6.250000e-03	6.143858e+04	6.143858e+04	9.604237e+02	1.032451e+01	1.032421e+01	3.048878e-04	-3.059110e+21	-2.607636e+16	-5.241801e-03	1.680461e-04
9.659834e-18	6.250000e-03	6.111241e+04	6.111241e+04	9.587933e+02	1.038374e+01	1.038343e+01	3.095434e-04	-2.125459e+21	-1.760691e+16	-3.740219e-03	1.699122e-04
1.004501e-17	6.250000e-03	6.076822e+04	6.076822e+04	9.571894e+02	1.042794e+01	1.042763e+01	3.142503e-04	-1.938553e+21	-1.572114e+16	-3.509025e-03	1.716020e-04
1.044555e-17	6.250000e-03	6.044166e+04	6.044166e+04	9.555138e+02	1.048026e+01	1.047994e+01	3.190336e-04	1.355988e+21	1.072496e+16	2.521536e-03	1.733946e-04
1.086206e-17	6.250000e-03	6.009790e+04	6.009790e+04	9.538763e+02	1.053228e+01	1.053195e+01	3.238761e-04	3.455446e+21	2.666198e+16	6.611480e-03	1.752520e-04
1.129518e-17	6.250000e-03	5.977725e+04	5.977725e+04	9.522490e+02	1.058307e+01	1.058274e+01	3.287813e-04	-2.906865e+21	-2.189610e+16	-5.712636e-03	1.770417e-04
1.174557e-17	6.250000e-03	5.944237e+04	5.944237e+04	9.505656e+02	1.063637e+01	1.063604e+01	3.337415e-04	3.245381e+21	2.383954e+16	6.559584e-03	1.789359e-04
1.221392e-17	6.250000e-03	5.910200e+04	5.910200e+04	9.488907e+02	1.068878e+01	1.068844e+01	3.387762e-04	3.325926e+21	2.383811e+16	6.918200e-03	1.808531e-04
1.270094e-17	6.250000e-03	5.877129e+04	5.877129e+04	9.472147e+02	1.073965e+01	1.073931e+01	3.438507e-04	-4.970773e+21	-3.479150e+16	-1.063382e-02	1.827364e-04
1.320738e-17	6.250000e-03	5.846085e+04	5.846085e+04	9.455316e+02	1.080722e+01	1.080687e+01	3.490337e-04	1.236619e+21	8.388150e+15	2.716450e-03	1.848625e-04
1.373402e-17	6.250000e-03	5.811740e+04	5.811740e+04	9.438279e+02	1.084407e+01	1.084372e+01	3.542664e-04	5.644622e+21	3.764198e+16	1.277013e-02	1.865891e-04
1.428165e-17	6.250000e-03	5.778499e+04	5.778499e+04	9.421361e+02	1.089701e+01	1.089665e+01	3.595357e-04	1.643516e+21	1.069639e+16	3.826397e-03	1.885786e-04
1.485112e-17	6.250000e-03	5.745718e+04	5.745718e+04	9.404622e+02	1.095025e+01	1.094988e+01	3.649057e-04	4.290495e+21	2.725133e+16	1.027726e-02	1.905810e-04
1.544330e-17	6.250000e-03	5.715867e+04	5.715867e+04	9.387182e+02	1.101365e+01	1.101328e+01	3.703311e-04	1.793226e+21	1.106572e+16	4.408752e-03	1.926855e-04
1.605909e-17	6.250000e-03	5.681706e+04	5.681706e+04	9.369880e+02	1.105356e+01	1.105318e+01	3.758134e-04	-1.395873e+21	-8.459317e+15	-3.536252e-03	1.945465e-04
1.669944e-17	6.250000e-03	5.649768e+04	5.649768e+04	9.352745e+02	1.110404e+01	1.110366e+01	3.813826e-04	1.086723e+21	6.437454e+15	2.831764e-03	1.965397e-04
1.736532e-17	6.250000e-03	5.617198e+04	5.617198e+04	9.335153e+02	1.115674e+01	1.115636e+01	3.870244e-04	-1.790161e+21	-1.035631e+16	-4.801585e-03	1.986176e-04
1.805775e-17	6.250000e-03	5.584555e+04	5.584555e+04	9.317611e+02	1.120780e+01	1.120741e+01	3.927061e-04	1.517816e+21	8.582560e+15	4.191479e-03	2.006928e-04
1.877779e-17	6.250000e-03	5.551822e+04	5.551822e+04	9.300230e+02	1.125938e+01	1.125898e+01	3.985133e-04	2.215490e+21	1.224329e+16	6.300618e-03	2.028050e-04
1.952655e-17	6.250000e-03	5.521187e+04	5.521187e+04	9.282819e+02	1.132289e+01	1.132249e+01	4.043512e-04	-2.431981e+23	-1.306693e+18	-7.110323e-01	2.050808e-04
2.030515e-17	6.250000e-03	5.487883e+04	5.487883e+04	9.265345e+02	1.136292e+01	1.136251e+01	4.102521e-04	1.476900e+23	7.796523e+17	4.450594e-01	2.070547e-04
2.111481e-17	6.250000e-03	5.456012e+04	5.456012e+04	9.247546e+02	1.141511e+01	1.141469e+01	4.162642e-04	-2.724722e+21	-1.405794e+16	-8.453507e-03	2.092208e-04
2.195675e-17	6.250000e-03	5.424981e+04	5.424981e+04	9.229913e+02	1.147748e+01	1.147705e+01	4.222994e-04	2.701736e+21	1.356472e+16	8.624682e-03	2.115671e-04
2.283226e-17	6.250000e-03	5.396936e+04	5.396936e+04	9.211778e+02	1.153763e+01	1.153721e+01	4.284456e-04	-9.052790e+21	-4.427908e+16	-2.965769e-02	2.137812e-04
2.374268e-17	6.250000e-03	5.360014e+04	5.360014e+04	9.193917e+02	1.156866e+01	1.156822e+01	4.346743e-04	-1.710923e+21	-8.256881e+15	-5.800858e-03	2.158326e-04
2.468941e-17	6.250000e-03	5.331755e+04	5.331755e+04	9.175995e+02	1.163126e+01	1.163082e+01	4.409538e-04	4.362241e+21	2.049161e+16	1.518622e-02	2.181506e-04
2.567388e-17	6.250000e-03	5.297615e+04	5.297615e+04	9.157787e+02	1.167158e+01	1.167113e+01	4.473041e-04	-4.061447e+21	-1.875134e+16	-1.460058e-02	2.203177e-04
2.669761e-17	6.250000e-03	5.268131e+04	5.268131e+04	9.139873e+02	1.173173e+01	1.173127e+01	4.537506e-04	-4.326120e+21	-1.946653e+16	-1.599216e-02	2.226924e-04
2.776216e-17	6.250000e-03	5.246113e+04	5.246113e+04	9.121547e+02	1.181063e+01	1.181017e+01	4.602767e-04	1.392587e+21	6.059793e+15	5.256845e-03	2.251310e-04
2.886916e-17	6.250000e-03	5.203434e+04	5.203434e+04	9.103608e+02	1.182506e+01	1.182459e+01	4.668584e-04	3.481747e+21	1.505845e+16	1.369110e-02	2.272549e-04
3.002030e-17	6.250000e-03	5.172834e+04	5.172834e+04	9.084947e+02	1.187368e+01	1.187320e+01	4.735206e-04	3.934124e+21	1.666947e+16	1.593296e-02	2.295391e-04
3.121734e-17	6.250000e-03	5.144975e+04	5.144975e+04	9.066548e+02	1.193227e+01	1.193179e+01	4.802738e-04	2.364736e+21	9.776129e+15	9.839145e-03	2.319209e-04
3.246212e-17	6.250000e-03	5.110674e+04	5.110674e+04	9.048181e+02	1.197522e+01	1.197474e+01	4.871151e-04	2.953105e+21	1.199114e+16	1.270513e-02	2.343179e-04
3.375652e-17	6.250000e-03	5.082594e+04	5.082594e+04	9.029671e+02	1.203277e+01	1.203227e+01	4.940156e-04	-4.977688e+21	-1.973331e+16	-2.201364e-02	2.367446e-04
3.510254e-17	6.250000e-03	5.050302e+04	5.050302e+04	9.010690e+02	1.207409e+01	1.207359e+01	5.009737e-04	-3.009147e+21	-1.172657e+16	-1.373877e-02	2.390766e-04
3.650224e-17	6.250000e-03	5.023189e+04	5.023189e+04	8.992154e+02	1.213463e+01	1.213412e+01	5.080574e-04	-1.292589e+22	-4.912786e+16	-6.062533e-02	2.415722e-04
3.795774e-17	6.250000e-03	4.990338e+04	4.990338e+04	8.973566e+02	1.217385e+01	1.217333e+01	5.152120e-04	-1.971082e+22	-7.371661e+16	-9.553140e-02	2.439484e-04
3.947128e-17	6.250000e-03	4.959666e+04	4.959666e+04	8.954784e+02	1.222264e+01	1.222212e+01	5.224081e-04	5.302465e+21	1.943801e+16	2.650374e-02	2.464409e-04
4.104517e-17	6.250000e-03	4.928439e+04	4.928439e+04	8.935847e+02	1.227138e+01	1.227085e+01	5.297481e-04	5.959582e+21	2.141654e+16	3.074399e-02	2.489912e-04
4.268182e-17	6.250000e-03	4.898365e+04	4.898365e+04	8.916950e+02	1.232238e+01	1.232185e+01	5.371233e-04	-6.700187e+21	-2.358378e+16	-3.563875e-02	2.515611e-04
4.438373e-17	6.250000e-03	4.869297e+04	4.869297e+04	8.897905e+02	1.236819e+01	1.236764e+01	5.446324e-04	7.887382e+21	2.725226e+16	4.322080e-02	2.540036e-04
4.615351e-17	6.250000e-03	4.839644e+04	4.839644e+04	8.878496e+02	1.241496e+01	1.241440e+01	5.522258e-04	3.794172e+21	1.286445e+16	2.143587e-02	2.565262e-04
4.799385e-17	6.250000e-03	4.809939e+04	4.809939e+04	8.859702e+02	1.246529e+01	1.246473e+01	5.598536e-04	1.650812e+22	5.485119e+16	9.618141e-02	2.591569e-04
4.990758e-17	6.250000e-03	4.780081e+04	4.780081e+04	8.840183e+02	1.251485e+01	1.251429e+01	5.675199e-04	-2.102050e+22	-6.847215e+16	-1.263450e-01	2.618126e-04
5.189761e-17	6.250000e-03	4.753470e+04	4.753470e+04	8.821214e+02	1.257011e+01	1.256953e+01	5.753691e-04	-3.025021e+21	-9.639025e+15	-1.869674e-02	2.644407e-04
5.396699e-17	6.250000e-03	4.728590e+04	4.728590e+04	8.802014e+02	1.262917e+01	1.262859e+01	5.832910e-04	-2.229183e+22	-6.938596e+16	-1.414422e-01	2.670811e-04
5.611889e-17	6.250000e-03	4.695290e+04	4.695290e+04	8.782154e+02	1.266413e+01	1.266354e+01	5.912423e-04	2.158041e+22	6.624962e+16	1.418532e-01	2.697198e-04
5.835660e-17	6.250000e-03	4.663476e+04	4.663476e+04	8.762795e+02	1.270477e+01	1.270417e+01	5.993600e-04	-1.619712e+22	-4.893320e+16	-1.101489e-01	2.724313e-04
6.068353e-17	6.250000e-03	4.644909e+04	4.644909e+04	8.743477e+02	1.277961e+01	1.277900e+01	6.075265e-04	-4.786702e+21	-1.404262e+16	-3.320793e-02	2.751316e-04
6.310325e-17	6.250000e-03	4.606489e+04	4.606489e+04	8.723684e+02	1.279807e+01	1.279746e+01	6.157686e-04	1.164621e+24	3.392046e+18	8.422202e+00	2.778271e-04
6.561945e-17	6.250000e-03	4.583103e+04	4.583103e+04	8.704272e+02	1.285931e+01	1.285869e+01	6.241345e-04	2.338420e+21	6.650184e+15	1.734666e-02	2.805810e-04
6.823599e-17	6.250000e-03	4.549411e+04	4.549411e+04	8.684556e+02	1.289078e+01	1.289015e+01	6.325523e-04	-1.087219e+23	-3.054368e+17	-8.368210e-01	2.833505e-04
7.095686e-17	6.250000e-03	4.519681e+04	4.519681e+04	8.664473e+02	1.293560e+01	1.293496e+01	6.410769e-04	2.501756e+21	6.907349e+15	1.989745e-02	2.862061e-04
7.378622e-17	6.250000e-03	4.492982e+04	4.492982e+04	8.644647e+02	1.298256e+01	1.298191e+01	6.496985e-04	5.267653e+21	1.428286e+16	4.315540e-02	2.889520e-04
7.672839e-17	6.250000e-03	4.463838e+04	4.463838e+04	8.624755e+02	1.302566e+01	1.302501e+01	6.583725e-04	1.025916e+22	2.735976e+16	8.682821e-02	2.918041e-04
7.978789e-17	6.250000e-03	4.435440e+04	4.435440e+04	8.604942e+02	1.307238e+01	1.307171e+01	6.671515e-04	-1.112700e+22	-2.914772e+16	-9.722676e-02	2.947257e-04
8.296938e-17	6.250000e-03	4.407445e+04	4.407445e+04	8.584912e+02	1.311762e+01	1.311695e+01	6.761009e-04	-4.245031e+23	-1.092962e+18	-3.828579e+00	2.976242e-04
8.627774e-17	6.250000e-03	4.379982e+04	4.379982e+04	8.564577e+02	1.316395e+01	1.316327e+01	6.850357e-04	-6.935137e+21	-1.754381e+16	-6.453342e-02	3.005481e-04
8.971801e-17	6.250000e-03	4.351870e+04	4.351870e+04	8.544690e+02	1.320948e+01	1.320879e+01	6.941052e-04	-1.036236e+22	-2.576495e+16	-9.957951e-02	3.035358e-04
9.329546e-17	6.250000e-03	4.324678e+04	4.324678e+04	8.524552e+02	1.325332e+01	1.325262e+01	7.032906e-04	3.422961e+21	8.371007e+15	3.394098e-02	3.064581e-04
9.701555e-17	6.250000e-03	4.297449e+04	4.297449e+04	8.504369e+02	1.329437e+01	1.329366e+01	7.125361e-04	3.638129e+21	8.760695e+15	3.723196e-02	3.093551e-04
1.008840e-16	6.250000e-03	4.270546e+04	4.270546e+04	8.484104e+02	1.333786e+01	1.333714e+01	7.219242e-04	5.580616e+21	1.322060e+16	5.893271e-02	3.123222e-04
1.049067e-16	6.250000e-03	4.244950e+04	4.244950e+04	8.464001e+02	1.338843e+01	1.338770e+01	7.314097e-04	-7.532568e+21	-1.751034e+16	-8.197307e-02	3.153966e-04
1.090898e-16	6.250000e-03	4.215434e+04	4.215434e+04	8.442957e+02	1.342547e+01	1.342473e+01	7.409011e-04	2.106575e+21	4.829801e+15	2.373869e-02	3.184837e-04
1.134396e-16	6.250000e-03	4.190543e+04	4.190543e+04	8.422710e+02	1.347156e+01	1.347081e+01	7.506224e-04	5.712471e+21	1.287462e+16	6.630767e-02	3.214753e-04
1.179630e-16	6.250000e-03	4.164500e+04	4.164500e+04	8.402202e+02	1.351376e+01	1.351300e+01	7.603105e-04	4.174371e+21	9.262112e+15	4.998828e-02	3.244990e-04
1.226667e-16	6.250000e-03	4.136887e+04	4.136887e+04	8.381731e+02	1.355693e+01	1.355616e+01	7.701255e-04	8.885491e+21	1.940328e+16	1.100030e-01	3.277084e-04
1.275579e-16	6.250000e-03	4.110196e+04	4.110196e+04	8.361511e+02	1.359879e+01	1.359801e+01	7.801317e-04	4.461259e+21	9.593021e+15	5.704745e-02	3.308552e-04
1.326442e-16	6.250000e-03	4.081846e+04	4.081846e+04	8.340454e+02	1.363561e+01	1.363482e+01	7.901648e-04	3.098829e+22	6.573916e+16	4.102094e-01	3.340551e-04
1.379333e-16	6.250000e-03	4.057524e+04	4.057524e+04	8.319876e+02	1.367971e+01	1.367891e+01	8.003040e-04	3.071000e+22	6.410557e+16	4.188568e-01	3.371442e-04
1.434333e-16	6.250000e-03	4.030834e+04	4.030834e+04	8.299047e+02	1.371709e+01	1.371628e+01	8.105688e-04	1.973708e+21	4.064176e+15	2.782272e-02	3.403041e-04
1.491527e-16	6.250000e-03	4.007502e+04	4.007502e+04	8.278586e+02	1.376216e+01	1.376134e+01	8.208322e-04	2.910305e+21	5.895293e+15	4.223389e-02	3.434100e-04
1.551000e-16	6.250000e-03	3.978718e+04	3.978718e+04	8.257576e+02	1.380235e+01	1.380152e+01	8.312962e-04	1.343706e+22	2.682494e+16	2.021528e-01	3.469045e-04
1.612845e-16	6.250000e-03	3.952833e+04	3.952833e+04	8.236498e+02	1.383958e+01	1.383874e+01	8.418950e-04	2.003624e+21	3.946402e+15	3.114334e-02	3.501181e-04
1.677157e-16	6.250000e-03	3.927184e+04	3.927184e+04	8.215598e+02	1.387881e+01	1.387796e+01	8.524499e-04	1.975315e+21	3.835972e+15	3.171914e-02	3.534036e-04
1.744032e-16	6.250000e-03	3.900734e+04	3.900734e+04	8.194813e+02	1.392051e+01	1.391964e+01	8.632344e-04	4.801134e+21	9.184779e+15	7.974502e-02	3.568689e-04
1.813574e-16	6.250000e-03	3.876179e+04	3.876179e+04	8.173564e+02	1.395744e+01	1.395656e+01	8.740976e-04	2.419883e+21	4.568421e+15	4.148268e-02	3.600824e-04
1.885890e-16	6.250000e-03	3.852397e+04	3.852397e+04	8.152630e+02	1.400099e+01	1.400010e+01	8.849920e-04	3.599064e+21	6.689545e+15	6.362464e-02	3.634356e-04
1.961088e-16	6.250000e-03	3.825566e+04	3.825566e+04	8.131326e+02	1.403557e+01	1.403468e+01	8.960278e-04	1.721848e+22	3.161140e+16	3.152155e-01	3.668888e-04
2.039285e-16	6.250000e-03	3.798842e+04	3.798842e+04	8.110232e+02	1.406925e+01	1.406834e+01	9.072309e-04	2.637248e+21	4.784064e+15	5.000187e-02	3.703562e-04
2.120601e-16	6.250000e-03	3.774241e+04	3.774241e+04	8.088766e+02	1.410914e+01	1.410822e+01	9.184974e-04	4.315024e+21	7.717574e+15	8.451359e-02	3.738272e-04
2.205158e-16	6.250000e-03	3.747307e+04	3.747307e+04	8.067713e+02	1.414657e+01	1.414564e+01	9.298389e-04	2.601668e+22	4.591933e+16	5.281370e-01	3.775130e-04
2.293088e-16	6.250000e-03	3.726930e+04	3.726930e+04	8.046278e+02	1.418582e+01	1.418488e+01	9.413039e-04	2.717350e+21	4.730131e+15	5.668663e-02	3.806302e-04
2.384523e-16	6.250000e-03	3.698858e+04	3.698858e+04	8.025119e+02	1.421749e+01	1.421654e+01	9.528894e-04	9.345731e+21	1.608787e+16	2.024725e-01	3.843751e-04
2.479604e-16	6.250000e-03	3.675403e+04	3.675403e+04	8.003794e+02	1.425690e+01	1.425593e+01	9.645238e-04	2.412383e+21	4.095632e+15	5.395263e-02	3.879003e-04
2.578477e-16	6.250000e-03	3.652469e+04	3.652469e+04	7.982486e+02	1.429214e+01	1.429116e+01	9.763612e-04	6.242696e+21	1.046854e+16	1.440557e-01	3.913007e-04
2.681292e-16	6.250000e-03	3.627652e+04	3.627652e+04	7.960813e+02	1.433020e+01	1.432921e+01	9.882718e-04	4.915289e+21	8.133703e+15	1.173579e-01	3.950268e-04
2.788207e-16	6.250000e-03	3.602696e+04	3.602696e+04	7.939487e+02	1.436329e+01	1.436229e+01	1.000315e-03	3.080944e+21	5.039811e+15	7.614419e-02	3.986817e-04
2.899385e-16	6.250000e-03	3.576106e+04	3.576106e+04	7.917860e+02	1.439813e+01	1.439712e+01	1.012380e-03	2.281126e+21	3.686533e+15	5.850443e-02	4.026205e-04
3.014996e-16	6.250000e-03	3.553124e+04	3.553124e+04	7.896478e+02	1.442999e+01	1.442896e+01	1.024544e-03	3.047056e+21	4.870248e+15	8.070863e-02	4.061211e-04
3.135217e-16	6.250000e-03	3.530224e+04	3.530224e+04	7.874785e+02	1.446877e+01	1.446774e+01	1.036968e-03	4.868054e+21	7.677094e+15	1.331790e-01	4.098543e-04
3.260232e-16	6.250000e-03	3.504377e+04	3.504377e+04	7.853057e+02	1.449992e+01	1.449887e+01	1.049344e-03	1.605369e+21	2.504649e+15	4.556298e-02	4.137660e-04
3.390232e-16	6.250000e-03	3.482522e+04	3.482522e+04	7.831252e+02	1.453388e+01	1.453282e+01	1.061967e-03	1.524871e+21	2.351393e+15	4.465344e-02	4.173378e-04
3.525415e-16	6.250000e-03	3.457198e+04	3.457198e+04	7.809917e+02	1.456711e+01	1.456604e+01	1.074552e-03	1.399312e+21	2.133277e+15	4.249959e-02	4.213561e-04
3.665989e-16	6.250000e-03	3.434446e+04	3.434446e+04	7.787985e+02	1.459787e+01	1.459678e+01	1.087316e-03	1.574035e+21	2.374475e+15	4.941081e-02	4.250428e-04
3.812168e-16	6.250000e-03	3.418210e+04	3.418210e+04	7.766418e+02	1.464374e+01	1.464264e+01	1.100133e-03	1.375317e+21	2.042412e+15	4.420796e-02	4.284037e-04
3.964176e-16	6.250000e-03	3.389361e+04	3.389361e+04	7.744479e+02	1.466939e+01	1.466828e+01	1.113188e-03	2.232564e+21	3.286575e+15	7.486970e-02	4.328070e-04
4.122245e-16	6.250000e-03	3.364328e+04	3.364328e+04	7.722559e+02	1.469673e+01	1.469561e+01	1.126268e-03	1.942715e+21	2.833381e+15	6.760968e-02	4.368401e-04
4.286617e-16	6.250000e-03	3.341682e+04	3.341682e+04	7.700805e+02	1.472660e+01	1.472546e+01	1.139505e-03	2.674260e+21	3.860930e+15	9.626526e-02	4.406942e-04
4.457543e-16	6.250000e-03	3.318882e+04	3.318882e+04	7.678651e+02	1.476333e+01	1.476218e+01	1.152801e-03	2.170146e+21	3.094334e+15	8.083903e-02	4.448284e-04
4.635285e-16	6.250000e-03	3.296107e+04	3.296107e+04	7.657014e+02	1.479173e+01	1.479056e+01	1.166245e-03	2.215455e+21	3.128730e+15	8.541772e-02	4.487637e-04
4.820114e-16	6.250000e-03	3.273735e+04	3.273735e+04	7.634989e+02	1.482138e+01	1.482020e+01	1.179824e-03	1.255200e+21	1.754968e+15	5.007107e-02	4.527363e-04
5.012313e-16	6.250000e-03	3.252591e+04	3.252591e+04	7.613067e+02	1.485500e+01	1.485380e+01	1.193443e-03	1.803468e+21	2.493136e+15	7.431093e-02	4.567127e-04
5.212176e-16	6.250000e-03	3.229757e+04	3.229757e+04	7.591011e+02	1.488694e+01	1.488573e+01	1.207159e-03	1.177885e+21	1.610929e+15	5.027417e-02	4.609305e-04
5.420008e-16	6.250000e-03	3.206006e+04	3.206006e+04	7.521259e+02	1.491120e+01	1.491002e+01	1.187995e-03	1.268197e+21	1.720376e+15	5.616383e-02	4.651022e-04
5.636128e-16	6.250000e-03	3.186660e+04	3.186660e+04	7.473093e+02	1.493677e+01	1.493557e+01	1.201191e-03	1.235140e+21	1.661239e+15	5.638048e-02	4.687282e-04
5.860865e-16	6.250000e-03	3.168714e+04	3.168714e+04	7.451223e+02	1.495524e+01	1.495403e+01	1.214831e-03	1.526422e+21	2.040361e+15	7.167220e-02	4.719657e-04
6.094563e-16	6.250000e-03	3.148567e+04	3.148567e+04	7.428702e+02	1.497459e+01	1.497336e+01	1.228477e-03	1.311816e+21	1.742200e+15	6.359156e-02	4.756002e-04
6.337580e-16	6.250000e-03	3.126958e+04	3.126958e+04	7.406672e+02	1.498692e+01	1.498568e+01	1.242292e-03	9.480285e+20	1.253890e+15	4.756667e-02	4.792812e-04
6.590287e-16	6.250000e-03	3.109686e+04	3.109686e+04	7.384863e+02	1.500641e+01	1.500516e+01	1.256309e-03	1.173678e+21	1.542285e+15	6.054216e-02	4.825701e-04
6.853070e-16	6.250000e-03	3.087040e+04	3.087040e+04	7.362530e+02	1.501839e+01	1.501712e+01	1.270195e-03	9.348883e+20	1.223608e+15	5.001954e-02	4.864982e-04
7.126332e-16	6.250000e-03	3.067811e+04	3.067811e+04	7.340393e+02	1.502853e+01	1.502725e+01	1.284433e-03	8.620383e+20	1.124459e+15	4.758550e-02	4.898780e-04
7.410490e-16	6.250000e-03	3.047268e+04	3.047268e+04	7.318287e+02	1.504454e+01	1.504324e+01	1.298656e-03	8.344754e+20	1.082726e+15	4.763776e-02	4.937058e-04
7.705979e-16	6.250000e-03	3.027614e+04	3.027614e+04	7.295765e+02	1.505606e+01	1.505474e+01	1.313007e-03	1.131501e+21	1.462510e+15	6.671810e-02	4.972911e-04
8.013250e-16	6.250000e-03	3.008062e+04	3.008062e+04	7.273594e+02	1.506751e+01	1.506618e+01	1.327561e-03	7.964249e+20	1.025503e+15	4.850674e-02	5.009043e-04
8.332774e-16	6.250000e-03	2.987093e+04	2.987093e+04	7.251571e+02	1.507983e+01	1.507849e+01	1.342170e-03	8.839313e+20	1.133539e+15	5.575269e-02	5.048328e-04
8.665038e-16	6.250000e-03	2.967382e+04	2.967382e+04	7.229112e+02	1.509152e+01	1.509016e+01	1.356810e-03	7.240458e+20	9.249142e+14	4.720525e-02	5.085803e-04
9.010551e-16	6.250000e-03	2.947518e+04	2.947518e+04	7.206946e+02	1.510054e+01	1.509917e+01	1.371711e-03	7.371292e+20	9.388176e+14	4.969953e-02	5.123137e-04
9.369841e-16	6.250000e-03	2.928982e+04	2.928982e+04	7.184673e+02	1.511235e+01	1.511096e+01	1.386616e-03	7.235238e+20	9.178958e+14	5.034553e-02	5.159591e-04
9.743457e-16	6.250000e-03	2.908819e+04	2.908819e+04	7.162641e+02	1.511989e+01	1.511849e+01	1.401607e-03	7.041399e+20	8.910773e+14	5.071857e-02	5.197950e-04
1.013197e-15	6.250000e-03	2.887984e+04	2.887984e+04	7.140283e+02	1.512887e+01	1.512746e+01	1.416879e-03	6.283903e+20	7.928597e+14	4.691877e-02	5.238559e-04
1.053598e-15	6.250000e-03	2.868280e+04	2.868280e+04	7.118077e+02	1.514024e+01	1.513881e+01	1.432058e-03	6.996474e+20	8.794584e+14	5.405838e-02	5.278509e-04
1.095609e-15	6.250000e-03	2.848470e+04	2.848470e+04	7.095693e+02	1.514742e+01	1.514598e+01	1.447461e-03	6.214699e+20	7.793389e+14	4.971103e-02	5.317739e-04
1.139296e-15	6.250000e-03	2.828165e+04	2.828165e+04	7.073309e+02	1.518106e+01	1.517959e+01	1.462991e-03	6.912735e+20	8.573139e+14	5.730824e-02	5.367811e-04
1.184725e-15	6.250000e-03	2.808854e+04	2.808854e+04	7.050935e+02	1.516667e+01	1.516519e+01	1.478555e-03	5.590840e+20	6.966677e+14	4.796481e-02	5.399595e-04
1.231965e-15	6.250000e-03	2.789022e+04	2.789022e+04	7.028577e+02	1.517550e+01	1.517401e+01	1.494331e-03	6.195280e+20	7.697424e+14	5.506718e-02	5.441157e-04
1.281089e-15	6.250000e-03	2.769669e+04	2.769669e+04	7.006335e+02	1.517913e+01	1.517761e+01	1.510196e-03	5.701407e+20	7.075357e+14	5.247276e-02	5.480483e-04
1.332171e-15	6.250000e-03	2.749433e+04	2.749433e+04	6.983974e+02	1.519127e+01	1.518974e+01	1.526086e-03	5.510678e+20	6.811378e+14	5.261152e-02	5.525237e-04
1.385291e-15	6.250000e-03	2.730366e+04	2.730366e+04	6.961668e+02	1.519729e+01	1.519575e+01	1.542152e-03	5.323565e+20	6.567064e+14	5.262472e-02	5.566029e-04
1.440528e-15	6.250000e-03	2.711008e+04	2.711008e+04	6.939523e+02	1.520839e+01	1.520683e+01	1.558445e-03	4.536694e+20	5.576010e+14	4.647045e-02	5.609865e-04
1.497969e-15	6.250000e-03	2.691517e+04	2.691517e+04	6.917071e+02	1.521308e+01	1.521151e+01	1.574564e-03	4.816134e+20	5.910335e+14	5.114507e-02	5.652233e-04
1.557699e-15	6.250000e-03	2.672389e+04	2.672389e+04	6.894427e+02	1.522093e+01	1.521934e+01	1.591161e-03	4.350280e+20	5.324893e+14	4.787517e-02	5.695628e-04
1.619812e-15	6.250000e-03	2.653317e+04	2.653317e+04	6.872327e+02	1.522600e+01	1.522439e+01	1.607613e-03	4.325696e+20	5.285997e+14	4.934029e-02	5.738478e-04
1.684400e-15	6.250000e-03	2.634154e+04	2.634154e+04	6.849779e+02	1.523663e+01	1.523500e+01	1.624275e-03	3.841106e+20	4.677484e+14	4.542989e-02	5.784258e-04
1.751565e-15	6.250000e-03	2.614817e+04	2.614817e+04	6.827525e+02	1.528926e+01	1.528762e+01	1.641027e-03	3.781591e+20	4.526286e+14	4.640441e-02	5.847163e-04
1.821407e-15	6.250000e-03	2.595660e+04	2.595660e+04	6.805262e+02	1.525270e+01	1.525104e+01	1.657857e-03	3.876264e+20	4.695481e+14	4.934756e-02	5.876231e-04
1.894035e-15	6.250000e-03	2.577430e+04	2.577430e+04	6.782756e+02	1.530104e+01	1.529937e+01	1.674886e-03	3.427353e+20	4.086518e+14	4.519763e-02	5.936551e-04
1.969558e-15	6.250000e-03	2.558053e+04	2.558053e+04	6.760630e+02	1.528506e+01	1.528337e+01	1.692040e-03	3.549547e+20	4.254388e+14	4.860901e-02	5.975272e-04
2.048093e-15	6.250000e-03	2.539260e+04	2.539260e+04	6.738219e+02	1.528920e+01	1.528749e+01	1.709277e-03	3.394364e+20	4.062888e+14	4.822959e-02	6.021123e-04
2.129760e-15	6.250000e-03	2.520764e+04	2.520764e+04	6.715672e+02	1.529296e+01	1.529123e+01	1.726509e-03	3.068471e+20	3.668296e+14	4.522231e-02	6.066796e-04
2.214683e-15	6.250000e-03	2.502526e+04	2.502526e+04	6.693735e+02	1.532066e+01	1.531891e+01	1.744131e-03	3.100853e+20	3.673619e+14	4.738919e-02	6.122077e-04
2.302992e-15	6.250000e-03	2.483230e+04	2.483230e+04	6.671127e+02	1.529415e+01	1.529239e+01	1.761691e-03	2.774054e+20	3.315033e+14	4.406784e-02	6.158976e-04
2.394822e-15	6.250000e-03	2.465761e+04	2.465761e+04	6.648924e+02	1.531812e+01	1.531634e+01	1.779264e-03	2.829759e+20	3.355231e+14	4.656778e-02	6.212328e-04
2.490314e-15	6.250000e-03	2.446887e+04	2.446887e+04	6.626640e+02	1.531977e+01	1.531797e+01	1.797159e-03	2.546481e+20	3.017726e+14	4.354740e-02	6.260921e-04
2.589614e-15	6.250000e-03	2.429264e+04	2.429264e+04	6.604422e+02	1.536295e+01	1.536114e+01	1.815161e-03	2.605643e+20	3.044678e+14	4.619898e-02	6.324118e-04
2.692873e-15	6.250000e-03	2.409678e+04	2.409678e+04	6.582077e+02	1.532365e+01	1.532182e+01	1.833163e-03	2.469295e+20	2.922545e+14	4.558993e-02	6.359212e-04
2.800250e-15	6.250000e-03	2.393430e+04	2.393430e+04	6.559621e+02	1.536589e+01	1.536403e+01	1.851408e-03	2.249013e+20	2.625451e+14	4.295161e-02	6.420027e-04
2.911908e-15	6.250000e-03	2.373499e+04	2.373499e+04	6.537297e+02	1.533342e+01	1.533155e+01	1.869630e-03	2.202582e+20	2.598582e+14	4.386099e-02	6.460262e-04
3.028018e-15	6.250000e-03	2.356398e+04	2.356398e+04	6.515091e+02	1.535172e+01	1.534983e+01	1.887990e-03	2.019706e+20	2.368661e+14	4.169997e-02	6.514909e-04
3.148759e-15	6.250000e-03	2.338426e+04	2.338426e+04	6.492997e+02	1.535722e+01	1.535531e+01	1.906541e-03	2.051439e+20	2.401573e+14	4.400805e-02	6.567333e-04
3.274314e-15	6.250000e-03	2.321362e+04	2.321362e+04	6.470456e+02	1.538266e+01	1.538073e+01	1.925173e-03	1.895438e+20	2.200660e+14	4.217809e-02	6.626566e-04
3.404875e-15	6.250000e-03	2.303865e+04	2.303865e+04	6.448419e+02	1.539435e+01	1.539241e+01	1.943901e-03	1.808529e+20	2.091791e+14	4.179571e-02	6.681969e-04
3.540642e-15	6.250000e-03	2.285259e+04	2.285259e+04	6.426189e+02	1.538088e+01	1.537892e+01	1.962890e-03	1.772439e+20	2.059040e+14	4.265650e-02	6.730477e-04
3.681823e-15	6.250000e-03	2.267869e+04	2.267869e+04	6.403794e+02	1.538424e+01	1.538226e+01	1.981823e-03	1.685233e+20	1.955597e+14	4.213676e-02	6.783567e-04
3.828633e-15	6.250000e-03	2.250349e+04	2.250349e+04	6.381852e+02	1.539389e+01	1.539189e+01	2.000955e-03	1.560417e+20	1.805088e+14	4.055851e-02	6.840667e-04
3.981298e-15	6.250000e-03	2.233821e+04	2.233821e+04	6.359826e+02	1.539902e+01	1.539700e+01	2.020267e-03	1.524101e+20	1.760143e+14	4.110200e-02	6.893579e-04
4.140049e-15	6.250000e-03	2.216121e+04	2.216121e+04	6.337317e+02	1.540692e+01	1.540488e+01	2.039540e-03	1.461231e+20	1.683214e+14	4.100556e-02	6.952203e-04
4.305131e-15	6.250000e-03	2.198186e+04	2.198186e+04	6.315633e+02	1.539698e+01	1.539492e+01	2.059064e-03	1.406916e+20	1.625886e+14	4.111846e-02	7.004403e-04
4.476796e-15	6.250000e-03	2.183590e+04	2.183590e+04	6.247433e+02	1.542498e+01	1.542296e+01	2.013945e-03	1.297159e+20	1.485493e+14	3.919481e-02	7.064043e-04
4.655305e-15	6.250000e-03	2.170480e+04	2.170480e+04	6.202489e+02	1.545473e+01	1.545272e+01	2.010298e-03	1.311287e+20	1.487273e+14	4.083291e-02	7.120422e-04
4.840933e-15	6.250000e-03	2.154440e+04	2.154440e+04	6.134048e+02	1.542482e+01	1.542282e+01	2.007647e-03	1.235741e+20	1.415228e+14	3.993431e-02	7.159550e-04
5.033962e-15	6.250000e-03	2.140746e+04	2.140746e+04	6.112306e+02	1.541454e+01	1.541251e+01	2.026340e-03	1.182402e+20	1.358666e+14	3.944854e-02	7.200546e-04
5.234688e-15	6.250000e-03	2.126995e+04	2.126995e+04	6.090197e+02	1.539967e+01	1.539762e+01	2.045031e-03	1.147708e+20	1.325179e+14	3.954490e-02	7.240107e-04
5.443418e-15	6.250000e-03	2.112635e+04	2.112635e+04	6.068483e+02	1.539506e+01	1.539300e+01	2.063999e-03	1.089070e+20	1.259356e+14	3.881727e-02	7.287139e-04
5.660471e-15	6.250000e-03	2.096469e+04	2.096469e+04	6.046625e+02	1.538147e+01	1.537939e+01	2.082994e-03	1.022836e+20	1.188002e+14	3.788393e-02	7.336845e-04
5.886178e-15	6.250000e-03	2.084173e+04	2.084173e+04	6.024564e+02	1.536078e+01	1.535868e+01	2.101885e-03	9.885994e+19	1.155988e+14	3.770882e-02	7.370206e-04
6.120886e-15	6.250000e-03	2.070374e+04	2.070374e+04	6.002907e+02	1.535532e+01	1.535320e+01	2.121207e-03	9.477068e+19	1.110144e+14	3.736984e-02	7.416691e-04
6.364952e-15	6.250000e-03	2.055646e+04	2.055646e+04	5.981144e+02	1.532985e+01	1.532771e+01	2.140455e-03	9.319106e+19	1.100739e+14	3.808234e-02	7.457437e-04
6.618751e-15	6.250000e-03	2.043576e+04	2.043576e+04	5.959333e+02	1.533402e+01	1.533186e+01	2.159875e-03	8.992079e+19	1.060669e+14	3.784406e-02	7.503525e-04
6.882670e-15	6.250000e-03	2.027218e+04	2.027218e+04	5.937734e+02	1.529999e+01	1.529781e+01	2.179460e-03	8.508991e+19	1.014897e+14	3.727921e-02	7.547284e-04
7.157112e-15	6.250000e-03	2.011866e+04	2.011866e+04	5.915959e+02	1.527772e+01	1.527552e+01	2.199014e-03	7.978013e+19	9.585226e+13	3.630705e-02	7.593806e-04
7.442497e-15	6.250000e-03	2.000456e+04	2.000456e+04	5.894195e+02	1.528530e+01	1.528308e+01	2.218840e-03	7.842866e+19	9.399510e+13	3.672160e-02	7.640909e-04
7.739262e-15	6.250000e-03	1.984879e+04	1.984879e+04	5.872496e+02	1.525720e+01	1.525496e+01	2.238721e-03	7.469312e+19	9.034545e+13	3.636656e-02	7.686718e-04
8.047860e-15	6.250000e-03	1.970769e+04	1.970769e+04	5.851010e+02	1.523933e+01	1.523707e+01	2.258682e-03	7.134549e+19	8.680351e+13	3.599805e-02	7.732681e-04
8.368764e-15	6.250000e-03	1.955584e+04	1.955584e+04	5.829460e+02	1.521820e+01	1.521592e+01	2.278876e-03	6.717347e+19	8.229657e+13	3.522952e-02	7.781920e-04
8.702463e-15	6.250000e-03	1.940886e+04	1.940886e+04	5.807802e+02	1.519201e+01	1.518971e+01	2.299155e-03	6.376049e+19	7.879086e+13	3.472503e-02	7.827357e-04
9.049468e-15	6.250000e-03	1.926305e+04	1.926305e+04	5.786427e+02	1.517984e+01	1.517752e+01	2.319395e-03	6.213184e+19	7.708642e+13	3.513829e-02	7.880292e-04
9.410310e-15	6.250000e-03	1.913299e+04	1.913299e+04	5.764662e+02	1.516967e+01	1.516733e+01	2.339739e-03	5.955712e+19	7.414012e+13	3.484262e-02	7.928540e-04
9.785540e-15	6.250000e-03	1.899756e+04	1.899756e+04	5.743384e+02	1.516361e+01	1.516125e+01	2.360567e-03	5.714900e+19	7.128468e+13	3.464263e-02	7.981871e-04
1.017573e-14	6.250000e-03	1.882440e+04	1.882440e+04	5.721928e+02	1.519510e+01	1.519272e+01	2.381132e-03	5.351718e+19	6.606555e+13	3.396085e-02	8.072024e-04
1.058148e-14	6.250000e-03	1.871144e+04	1.871144e+04	5.700567e+02	1.512475e+01	1.512235e+01	2.401766e-03	5.185682e+19	6.551855e+13	3.391262e-02	8.083160e-04
1.100341e-14	6.250000e-03	1.856232e+04	1.856232e+04	5.679374e+02	1.509866e+01	1.509623e+01	2.422807e-03	4.903001e+19	6.248424e+13	3.337279e-02	8.134037e-04
1.144217e-14	6.250000e-03	1.841660e+04	1.841660e+04	5.657870e+02	1.508489e+01	1.508244e+01	2.443850e-03	4.681307e+19	5.993177e+13	3.314448e-02	8.190918e-04
1.189842e-14	6.250000e-03	1.831902e+04	1.831902e+04	5.636645e+02	1.509615e+01	1.509369e+01	2.464954e-03	4.554118e+19	5.808616e+13	3.311188e-02	8.240698e-04
1.237286e-14	6.250000e-03	1.814213e+04	1.814213e+04	5.615341e+02	1.505728e+01	1.505479e+01	2.486227e-03	4.276744e+19	5.525621e+13	3.264097e-02	8.299619e-04
1.286622e-14	6.250000e-03	1.798562e+04	1.798562e+04	5.593925e+02	1.502349e+01	1.502099e+01	2.507326e-03	4.030762e+19	5.266627e+13	3.212556e-02	8.353056e-04
1.337925e-14	6.250000e-03	1.785936e+04	1.785936e+04	5.503663e+02	1.501028e+01	1.500784e+01	2.438509e-03	3.912300e+19	5.134386e+13	3.229934e-02	8.404711e-04
1.391274e-14	6.250000e-03	1.773483e+04	1.773483e+04	5.482697e+02	1.499062e+01	1.498817e+01	2.459072e-03	3.711683e+19	4.903117e+13	3.173414e-02	8.452645e-04
1.446750e-14	6.250000e-03	1.761348e+04	1.761348e+04	5.461721e+02	1.496414e+01	1.496166e+01	2.479723e-03	3.585368e+19	4.778321e+13	3.172484e-02	8.495845e-04
1.504439e-14	6.250000e-03	1.750150e+04	1.750150e+04	5.440601e+02	1.495324e+01	1.495074e+01	2.500657e-03	3.411557e+19	4.563271e+13	3.116501e-02	8.543975e-04
1.564427e-14	6.250000e-03	1.737025e+04	1.737025e+04	5.419711e+02	1.492971e+01	1.492719e+01	2.521556e-03	3.290923e+19	4.436712e+13	3.121611e-02	8.594987e-04
1.626808e-14	6.250000e-03	1.722510e+04	1.722510e+04	5.398850e+02	1.490498e+01	1.490243e+01	2.542653e-03	3.101216e+19	4.215756e+13	3.067708e-02	8.653055e-04
1.691676e-14	6.250000e-03	1.711627e+04	1.711627e+04	5.377842e+02	1.487323e+01	1.487066e+01	2.563816e-03	2.976530e+19	4.089633e+13	3.039172e-02	8.689523e-04
1.759130e-14	6.250000e-03	1.699454e+04	1.699454e+04	5.357289e+02	1.485147e+01	1.484888e+01	2.585099e-03	2.868726e+19	3.970471e+13	3.035525e-02	8.738967e-04
1.829274e-14	6.250000e-03	1.689887e+04	1.689887e+04	5.336325e+02	1.484202e+01	1.483941e+01	2.606434e-03	2.768169e+19	3.843508e+13	3.012976e-02	8.782847e-04
1.902215e-14	6.250000e-03	1.674863e+04	1.674863e+04	5.315704e+02	1.480602e+01	1.480339e+01	2.628088e-03	2.607024e+19	3.663980e+13	2.967148e-02	8.840136e-04
1.978065e-14	6.250000e-03	1.661433e+04	1.661433e+04	5.294917e+02	1.477299e+01	1.477034e+01	2.649540e-03	2.490788e+19	3.539935e+13	2.951304e-02	8.891714e-04
2.056939e-14	6.250000e-03	1.649509e+04	1.649509e+04	5.274459e+02	1.474889e+01	1.474622e+01	2.671369e-03	2.386182e+19	3.419062e+13	2.931041e-02	8.941384e-04
2.138958e-14	6.250000e-03	1.636487e+04	1.636487e+04	5.253905e+02	1.471997e+01	1.471727e+01	2.693350e-03	2.263535e+19	3.275315e+13	2.892785e-02	8.994859e-04
2.224248e-14	6.250000e-03	1.624702e+04	1.624702e+04	5.233121e+02	1.469571e+01	1.469299e+01	2.715101e-03	2.168266e+19	3.163446e+13	2.873000e-02	9.045171e-04
2.312939e-14	6.250000e-03	1.611408e+04	1.611408e+04	5.212762e+02	1.467074e+01	1.466800e+01	2.737329e-03	2.051209e+19	3.018211e+13	2.831874e-02	9.104301e-04
2.405166e-14	6.250000e-03	1.600314e+04	1.600314e+04	5.192285e+02	1.467640e+01	1.467364e+01	2.759459e-03	1.977340e+19	2.903917e+13	2.825838e-02	9.170951e-04
2.501070e-14	6.250000e-03	1.587511e+04	1.587511e+04	5.171838e+02	1.464026e+01	1.463748e+01	2.781517e-03	1.884767e+19	2.802292e+13	2.803918e-02	9.222149e-04
2.600799e-14	6.250000e-03	1.575370e+04	1.575370e+04	5.151530e+02	1.462544e+01	1.462264e+01	2.804138e-03	1.796523e+19	2.684651e+13	2.777226e-02	9.283814e-04
2.704504e-14	6.250000e-03	1.561890e+04	1.561890e+04	5.131137e+02	1.459694e+01	1.459411e+01	2.826728e-03	1.710772e+19	2.581567e+13	2.760780e-02	9.345691e-04
2.812344e-14	6.250000e-03	1.550913e+04	1.550913e+04	5.110907e+02	1.457764e+01	1.457479e+01	2.849060e-03	1.629821e+19	2.475731e+13	2.724546e-02	9.399395e-04
2.924485e-14	6.250000e-03	1.535986e+04	1.535986e+04	5.090782e+02	1.459353e+01	1.459066e+01	2.872081e-03	1.548506e+19	2.339435e+13	2.716866e-02	9.501085e-04
3.041097e-14	6.250000e-03	1.524483e+04	1.524483e+04	5.070404e+02	1.450561e+01	1.450272e+01	2.894837e-03	1.470783e+19	2.290173e+13	2.679337e-02	9.515104e-04
3.162359e-14	6.250000e-03	1.512577e+04	1.512577e+04	5.050215e+02	1.447698e+01	1.447406e+01	2.917589e-03	1.399401e+19	2.200657e+13	2.651222e-02	9.571070e-04
3.288456e-14	6.250000e-03	1.502574e+04	1.502574e+04	5.030304e+02	1.451470e+01	1.451176e+01	2.941101e-03	1.355559e+19	2.104157e+13	2.654792e-02	9.659890e-04
3.419581e-14	6.250000e-03	1.486379e+04	1.486379e+04	5.009987e+02	1.444523e+01	1.444227e+01	2.963983e-03	1.258892e+19	2.001545e+13	2.602746e-02	9.718405e-04
3.555934e-14	6.250000e-03	1.476121e+04	1.476121e+04	4.990118e+02	1.442752e+01	1.442453e+01	2.987392e-03	1.212764e+19	1.940076e+13	2.595723e-02	9.773941e-04
3.697725e-14	6.250000e-03	1.463931e+04	1.463931e+04	4.970181e+02	1.438527e+01	1.438226e+01	3.010913e-03	1.150123e+19	1.867043e+13	2.565859e-02	9.826468e-04
3.845169e-14	6.250000e-03	1.449530e+04	1.449530e+04	4.950169e+02	1.437027e+01	1.436723e+01	3.034460e-03	1.081991e+19	1.765629e+13	2.536170e-02	9.913740e-04
3.998493e-14	6.250000e-03	1.437531e+04	1.437531e+04	4.930230e+02	1.434891e+01	1.434585e+01	3.057967e-03	1.029569e+19	1.692625e+13	2.515714e-02	9.981639e-04
4.157931e-14	6.250000e-03	1.426353e+04	1.426353e+04	4.910452e+02	1.434433e+01	1.434125e+01	3.081986e-03	9.874017e+18	1.625896e+13	2.508712e-02	1.005665e-03
4.323726e-14	6.250000e-03	1.418363e+04	1.418363e+04	4.890754e+02	1.436071e+01	1.435760e+01	3.105797e-03	9.574084e+18	1.567539e+13	2.501795e-02	1.012485e-03
4.496131e-14	6.250000e-03	1.402740e+04	1.402740e+04	4.871033e+02	1.426549e+01	1.426236e+01	3.129693e-03	8.883957e+18	1.503741e+13	2.453648e-02	1.016973e-03
4.675412e-14	6.250000e-03	1.390231e+04	1.390231e+04	4.851298e+02	1.425748e+01	1.425432e+01	3.153962e-03	8.437388e+18	1.432171e+13	2.437048e-02	1.025547e-03
4.861841e-14	6.250000e-03	1.378049e+04	1.378049e+04	4.831714e+02	1.422618e+01	1.422301e+01	3.177907e-03	8.007673e+18	1.374246e+13	2.416985e-02	1.032342e-03
5.055704e-14	6.250000e-03	1.369550e+04	1.369550e+04	4.812055e+02	1.428515e+01	1.428195e+01	3.202262e-03	7.784008e+18	1.308515e+13	2.423292e-02	1.043055e-03
5.257297e-14	6.250000e-03	1.355267e+04	1.355267e+04	4.792526e+02	1.426407e+01	1.426085e+01	3.226960e-03	7.308028e+18	1.237606e+13	2.397547e-02	1.052492e-03
5.466928e-14	6.250000e-03	1.344310e+04	1.344310e+04	4.772920e+02	1.418053e+01	1.417728e+01	3.251304e-03	6.923507e+18	1.207436e+13	2.365481e-02	1.054855e-03
5.684919e-14	6.250000e-03	1.331563e+04	1.331563e+04	4.753708e+02	1.416011e+01	1.415683e+01	3.276095e-03	6.541613e+18	1.149085e+13	2.344049e-02	1.063420e-03
5.911601e-14	6.250000e-03	1.320400e+04	1.320400e+04	4.734352e+02	1.413672e+01	1.413342e+01	3.301237e-03	6.212329e+18	1.100298e+13	2.321762e-02	1.070639e-03
6.147323e-14	6.250000e-03	1.307218e+04	1.307218e+04	4.714826e+02	1.410678e+01	1.410346e+01	3.325889e-03	5.856215e+18	1.048279e+13	2.301273e-02	1.079145e-03
6.392443e-14	6.250000e-03	1.295620e+04	1.295620e+04	4.692666e+02	1.409054e+01	1.408720e+01	3.337981e-03	5.560891e+18	1.001168e+13	2.284800e-02	1.087552e-03
6.647338e-14	6.250000e-03	1.287149e+04	1.287149e+04	4.609613e+02	1.409220e+01	1.408897e+01	3.234091e-03	5.349876e+18	9.626074e+12	2.271389e-02	1.094839e-03
6.912396e-14	6.250000e-03	1.275833e+04	1.275833e+04	4.589583e+02	1.406194e+01	1.405868e+01	3.257843e-03	5.078641e+18	9.236797e+12	2.253563e-02	1.102177e-03
7.188024e-14	6.250000e-03	1.266478e+04	1.266478e+04	4.570645e+02	1.402560e+01	1.402232e+01	3.281957e-03	4.847071e+18	8.930416e+12	2.231426e-02	1.107449e-03
7.474642e-14	6.250000e-03	1.256476e+04	1.256476e+04	4.551729e+02	1.403770e+01	1.403439e+01	3.306322e-03	4.638842e+18	8.510014e+12	2.221927e-02	1.117228e-03
7.772689e-14	6.250000e-03	1.246477e+04	1.246477e+04	4.532830e+02	1.400539e+01	1.400206e+01	3.330544e-03	4.417230e+18	8.197365e+12	2.202010e-02	1.123597e-03
8.082620e-14	6.250000e-03	1.236282e+04	1.236282e+04	4.514119e+02	1.395600e+01	1.395264e+01	3.355028e-03	4.199067e+18	7.931370e+12	2.181001e-02	1.128868e-03
8.404909e-14	6.250000e-03	1.230134e+04	1.230134e+04	4.495437e+02	1.400312e+01	1.399974e+01	3.379785e-03	4.103831e+18	7.621927e+12	2.185338e-02	1.138341e-03
8.740050e-14	6.250000e-03	1.216980e+04	1.216980e+04	4.476812e+02	1.392242e+01	1.391902e+01	3.404309e-03	3.831702e+18	7.325168e+12	2.153112e-02	1.144015e-03
9.088554e-14	6.250000e-03	1.208474e+04	1.208474e+04	4.458114e+02	1.390080e+01	1.389737e+01	3.429079e-03	3.668482e+18	7.067847e+12	2.134964e-02	1.150277e-03
9.450954e-14	6.250000e-03	1.198005e+04	1.198005e+04	4.439493e+02	1.387084e+01	1.386738e+01	3.454149e-03	3.479892e+18	6.777233e+12	2.115261e-02	1.157828e-03
9.827805e-14	6.250000e-03	1.187551e+04	1.187551e+04	4.421043e+02	1.384186e+01	1.383838e+01	3.479163e-03	3.302353e+18	6.499073e+12	2.097267e-02	1.165580e-03
1.021968e-13	6.250000e-03	1.177764e+04	1.177764e+04	4.402573e+02	1.381397e+01	1.381047e+01	3.504169e-03	3.145362e+18	6.252842e+12	2.081953e-02	1.172898e-03
1.062719e-13	6.250000e-03	1.168089e+04	1.168089e+04	4.384008e+02	1.378911e+01	1.378558e+01	3.529467e-03	2.990226e+18	5.998225e+12	2.062606e-02	1.180485e-03
1.105094e-13	6.250000e-03	1.159111e+04	1.159111e+04	4.365778e+02	1.376529e+01	1.376174e+01	3.555172e-03	2.859092e+18	5.784970e+12	2.049718e-02	1.187573e-03
1.149159e-13	6.250000e-03	1.149000e+04	1.149000e+04	4.347382e+02	1.374670e+01	1.374312e+01	3.580739e-03	2.714201e+18	5.529043e+12	2.032984e-02	1.196406e-03
1.194981e-13	6.250000e-03	1.138940e+04	1.138940e+04	4.329270e+02	1.370908e+01	1.370547e+01	3.606205e-03	2.573177e+18	5.314082e+12	2.013990e-02	1.203670e-03
1.242630e-13	6.250000e-03	1.132446e+04	1.132446e+04	4.311035e+02	1.371852e+01	1.371489e+01	3.631784e-03	2.494675e+18	5.134260e+12	2.009177e-02	1.211406e-03
1.292179e-13	6.250000e-03	1.120619e+04	1.120619e+04	4.292879e+02	1.367507e+01	1.367141e+01	3.657790e-03	2.339929e+18	4.892772e+12	1.986114e-02	1.220314e-03
1.343704e-13	6.250000e-03	1.110631e+04	1.110631e+04	4.274686e+02	1.365192e+01	1.364824e+01	3.683766e-03	2.222386e+18	4.686520e+12	1.972705e-02	1.229204e-03
1.397283e-13	6.250000e-03	1.100371e+04	1.100371e+04	4.256754e+02	1.360441e+01	1.360070e+01	3.710071e-03	2.097609e+18	4.501174e+12	1.950381e-02	1.236347e-03
1.452999e-13	6.250000e-03	1.091487e+04	1.091487e+04	4.238789e+02	1.359616e+01	1.359242e+01	3.736200e-03	2.003383e+18	4.312044e+12	1.939821e-02	1.245654e-03
1.510936e-13	6.250000e-03	1.081340e+04	1.081340e+04	4.220819e+02	1.355846e+01	1.355470e+01	3.762576e-03	1.892378e+18	4.130054e+12	1.919943e-02	1.253858e-03
1.571184e-13	6.250000e-03	1.072093e+04	1.072093e+04	4.203011e+02	1.354031e+01	1.353652e+01	3.789022e-03	1.799402e+18	3.953530e+12	1.905708e-02	1.262979e-03
1.633834e-13	6.250000e-03	1.063421e+04	1.063421e+04	4.185265e+02	1.351762e+01	1.351381e+01	3.815812e-03	1.715202e+18	3.800266e+12	1.891821e-02	1.271145e-03
1.698982e-13	6.250000e-03	1.053949e+04	1.053949e+04	4.167345e+02	1.349668e+01	1.349284e+01	3.842341e-03	1.628446e+18	3.636126e+12	1.878304e-02	1.280581e-03
1.766728e-13	6.250000e-03	1.046614e+04	1.046614e+04	4.149686e+02	1.350023e+01	1.349637e+01	3.869296e-03	1.566716e+18	3.493685e+12	1.871324e-02	1.289896e-03
1.837175e-13	6.250000e-03	1.034823e+04	1.034823e+04	4.132188e+02	1.345388e+01	1.344998e+01	3.896374e-03	1.464615e+18	3.322665e+12	1.851330e-02	1.300113e-03
1.910431e-13	6.250000e-03	1.025466e+04	1.025466e+04	4.114395e+02	1.341683e+01	1.341291e+01	3.923320e-03	1.385607e+18	3.187058e+12	1.832842e-02	1.308365e-03
1.986609e-13	6.250000e-03	1.015655e+04	1.015655e+04	4.096921e+02	1.339052e+01	1.338657e+01	3.950360e-03	1.308776e+18	3.040030e+12	1.816462e-02	1.318413e-03
2.065823e-13	6.250000e-03	1.005672e+04	1.005672e+04	4.079461e+02	1.337483e+01	1.337085e+01	3.977820e-03	1.238030e+18	2.892614e+12	1.805263e-02	1.329939e-03
2.148197e-13	6.250000e-03	9.970725e+03	9.970725e+03	4.062076e+02	1.336278e+01	1.335878e+01	4.005094e-03	1.178448e+18	2.765833e+12	1.793775e-02	1.340202e-03
2.233855e-13	6.250000e-03	9.876530e+03	9.876530e+03	4.027750e+02	1.332911e+01	1.332515e+01	3.956538e-03	1.113736e+18	2.647138e+12	1.777672e-02	1.349574e-03
2.322928e-13	6.250000e-03	9.825278e+03	9.825278e+03	3.965934e+02	1.334010e+01	1.333623e+01	3.868490e-03	1.084147e+18	2.566212e+12	1.776050e-02	1.357733e-03
2.415554e-13	6.250000e-03	9.735876e+03	9.735876e+03	3.944124e+02	1.331836e+01	1.331447e+01	3.891223e-03	1.027867e+18	2.452921e+12	1.762598e-02	1.367967e-03
2.511872e-13	6.250000e-03	9.649718e+03	9.649718e+03	3.927057e+02	1.329229e+01	1.328837e+01	3.917561e-03	9.758775e+17	2.351776e+12	1.749498e-02	1.377480e-03
2.612032e-13	6.250000e-03	9.576008e+03	9.576008e+03	3.910119e+02	1.327302e+01	1.326907e+01	3.944500e-03	9.331027e+17	2.265067e+12	1.738194e-02	1.386070e-03
2.716185e-13	6.250000e-03	9.490920e+03	9.490920e+03	3.893221e+02	1.322812e+01	1.322415e+01	3.970927e-03	8.833538e+17	2.180938e+12	1.720618e-02	1.393766e-03
2.824491e-13	6.250000e-03	9.420792e+03	9.420792e+03	3.876369e+02	1.320758e+01	1.320359e+01	3.997681e-03	8.457894e+17	2.104483e+12	1.709686e-02	1.401961e-03
2.937116e-13	6.250000e-03	9.363219e+03	9.363219e+03	3.859765e+02	1.326610e+01	1.326208e+01	4.024609e-03	8.246450e+17	2.007012e+12	1.718828e-02	1.416832e-03
3.054231e-13	6.250000e-03	9.261839e+03	9.261839e+03	3.843071e+02	1.312080e+01	1.311674e+01	4.051682e-03	7.613499e+17	1.957867e+12	1.675674e-02	1.416651e-03
3.176017e-13	6.250000e-03	9.186523e+03	9.186523e+03	3.826307e+02	1.310090e+01	1.309682e+01	4.078764e-03	7.260584e+17	1.881332e+12	1.664589e-02	1.426100e-03
3.302659e-13	6.250000e-03	9.114885e+03	9.114885e+03	3.809851e+02	1.309252e+01	1.308841e+01	4.106203e-03	6.953404e+17	1.807516e+12	1.657803e-02	1.436388e-03
3.434350e-13	6.250000e-03	9.043868e+03	9.043868e+03	3.793393e+02	1.306998e+01	1.306585e+01	4.133605e-03	6.640250e+17	1.741042e+12	1.646283e-02	1.445176e-03
3.571293e-13	6.250000e-03	8.957570e+03	8.957570e+03	3.776907e+02	1.300909e+01	1.300493e+01	4.160969e-03	6.250502e+17	1.677566e+12	1.625755e-02	1.452302e-03
3.713696e-13	6.250000e-03	8.874800e+03	8.874800e+03	3.760440e+02	1.301862e+01	1.301444e+01	4.188543e-03	5.947003e+17	1.590276e+12	1.620304e-02	1.466920e-03
3.861777e-13	6.250000e-03	8.825910e+03	8.825910e+03	3.733586e+02	1.298608e+01	1.298192e+01	4.152367e-03	5.747609e+17	1.556316e+12	1.609834e-02	1.471358e-03
4.015763e-13	6.250000e-03	8.743836e+03	8.743836e+03	3.668144e+02	1.292633e+01	1.292231e+01	4.025755e-03	5.415564e+17	1.500608e+12	1.589370e-02	1.478337e-03
4.175889e-13	6.250000e-03	8.692071e+03	8.692071e+03	3.643315e+02	1.290929e+01	1.290525e+01	4.042515e-03	5.228925e+17	1.458482e+12	1.580838e-02	1.485180e-03
4.342400e-13	6.250000e-03	8.629303e+03	8.629303e+03	3.627504e+02	1.288793e+01	1.288386e+01	4.069088e-03	5.013860e+17	1.410119e+12	1.571755e-02	1.493508e-03
4.515551e-13	6.250000e-03	8.569816e+03	8.569816e+03	3.611491e+02	1.283276e+01	1.282867e+01	4.095538e-03	4.788850e+17	1.376038e+12	1.554050e-02	1.497437e-03
4.695605e-13	6.250000e-03	8.492879e+03	8.492879e+03	3.595776e+02	1.279187e+01	1.278775e+01	4.122147e-03	4.536548e+17	1.324509e+12	1.540076e-02	1.506188e-03
4.882840e-13	6.250000e-03	8.435740e+03	8.435740e+03	3.579951e+02	1.275717e+01	1.275302e+01	4.149003e-03	4.348487e+17	1.286964e+12	1.526910e-02	1.512276e-03
5.077540e-13	6.250000e-03	8.364943e+03	8.364943e+03	3.564384e+02	1.272191e+01	1.271773e+01	4.176044e-03	4.135627e+17	1.241024e+12	1.514669e-02	1.520860e-03
5.280004e-13	6.250000e-03	8.315442e+03	8.315442e+03	3.548658e+02	1.270363e+01	1.269943e+01	4.202963e-03	3.992079e+17	1.206589e+12	1.506135e-02	1.527716e-03
5.490540e-13	6.250000e-03	8.236153e+03	8.236153e+03	3.533075e+02	1.263645e+01	1.263222e+01	4.230216e-03	3.753479e+17	1.164953e+12	1.485605e-02	1.534266e-03
5.709472e-13	6.250000e-03	8.178414e+03	8.178414e+03	3.517553e+02	1.261801e+01	1.261375e+01	4.257772e-03	3.605357e+17	1.127181e+12	1.478067e-02	1.542843e-03
5.937134e-13	6.250000e-03	8.105070e+03	8.105070e+03	3.502058e+02	1.259452e+01	1.259024e+01	4.285059e-03	3.421319e+17	1.079655e+12	1.467239e-02	1.553907e-03
6.173873e-13	6.250000e-03	8.050250e+03	8.050250e+03	3.486739e+02	1.254654e+01	1.254223e+01	4.312644e-03	3.274168e+17	1.053126e+12	1.452598e-02	1.558529e-03
6.420053e-13	6.250000e-03	7.992157e+03	7.992157e+03	3.471402e+02	1.252269e+01	1.251835e+01	4.340562e-03	3.137063e+17	1.018674e+12	1.443093e-02	1.566872e-03
6.676048e-13	6.250000e-03	7.906337e+03	7.906337e+03	3.456074e+02	1.251852e+01	1.251415e+01	4.368354e-03	2.958844e+17	9.624034e+11	1.436603e-02	1.583353e-03
6.942252e-13	6.250000e-03	7.856233e+03	7.856233e+03	3.440927e+02	1.244910e+01	1.244471e+01	4.396009e-03	2.829247e+17	9.461941e+11	1.418046e-02	1.584615e-03
7.219070e-13	6.250000e-03	7.799279e+03	7.799279e+03	3.425707e+02	1.241788e+01	1.241346e+01	4.424262e-03	2.707164e+17	9.168054e+11	1.407127e-02	1.592183e-03
7.506925e-13	6.250000e-03	7.719132e+03	7.719132e+03	3.410547e+02	1.236521e+01	1.236076e+01	4.452459e-03	2.540680e+17	8.789045e+11	1.390589e-02	1.601892e-03
7.806259e-13	6.250000e-03	7.654172e+03	7.654172e+03	3.395433e+02	1.234133e+01	1.233685e+01	4.480478e-03	2.419432e+17	8.450902e+11	1.381381e-02	1.612367e-03
8.117529e-13	6.250000e-03	7.592072e+03	7.592072e+03	3.380473e+02	1.233247e+01	1.232796e+01	4.509591e-03	2.312785e+17	8.107472e+11	1.375387e-02	1.624388e-03
8.441211e-13	6.250000e-03	7.519483e+03	7.519483e+03	3.365531e+02	1.224984e+01	1.224530e+01	4.537654e-03	2.168122e+17	7.860167e+11	1.352804e-02	1.629080e-03
8.777799e-13	6.250000e-03	7.463421e+03	7.463421e+03	3.350652e+02	1.224079e+01	1.223622e+01	4.566827e-03	2.079486e+17	7.566738e+11	1.346969e-02	1.640105e-03
9.127808e-13	6.250000e-03	7.398564e+03	7.398564e+03	3.335749e+02	1.220987e+01	1.220528e+01	4.595687e-03	1.975497e+17	7.279826e+11	1.336690e-02	1.650303e-03
9.491773e-13	6.250000e-03	7.336482e+03	7.336482e+03	3.321056e+02	1.216576e+01	1.216114e+01	4.624511e-03	1.875183e+17	7.036345e+11	1.323413e-02	1.658255e-03
9.870252e-13	6.250000e-03	7.274010e+03	7.274010e+03	3.306310e+02	1.213290e+01	1.212825e+01	4.653614e-03	1.782013e+17	6.777779e+11	1.312601e-02	1.667980e-03
1.026382e-12	6.250000e-03	7.193710e+03	7.193710e+03	3.291731e+02	1.214162e+01	1.213694e+01	4.682778e-03	1.682389e+17	6.375926e+11	1.309945e-02	1.687811e-03
1.067309e-12	6.250000e-03	7.131583e+03	7.131583e+03	3.277117e+02	1.207175e+01	1.206704e+01	4.712326e-03	1.588201e+17	6.195181e+11	1.291419e-02	1.692717e-03
1.109867e-12	6.250000e-03	7.062902e+03	7.062902e+03	3.262538e+02	1.200671e+01	1.200197e+01	4.742099e-03	1.493222e+17	5.984163e+11	1.274382e-02	1.699969e-03
1.154122e-12	6.250000e-03	6.999583e+03	6.999583e+03	3.248030e+02	1.200993e+01	1.200516e+01	4.771621e-03	1.423856e+17	5.698531e+11	1.271150e-02	1.715807e-03
1.200142e-12	6.250000e-03	6.940573e+03	6.940573e+03	3.233639e+02	1.197831e+01	1.197351e+01	4.801309e-03	1.354139e+17	5.491430e+11	1.261182e-02	1.725839e-03
1.247997e-12	6.250000e-03	6.868641e+03	6.868641e+03	3.219163e+02	1.193069e+01	1.192586e+01	4.831173e-03	1.271497e+17	5.260020e+11	1.247535e-02	1.736980e-03
1.297760e-12	6.250000e-03	6.795119e+03	6.795119e+03	3.202736e+02	1.193567e+01	1.193082e+01	4.845024e-03	1.201612e+17	4.960558e+11	1.244143e-02	1.756506e-03
1.349507e-12	6.250000e-03	6.753202e+03	6.753202e+03	3.154483e+02	1.191647e+01	1.191178e+01	4.686571e-03	1.159215e+17	4.824206e+11	1.237959e-02	1.764566e-03
1.403318e-12	6.250000e-03	6.698742e+03	6.698742e+03	3.123983e+02	1.182038e+01	1.181571e+01	4.667055e-03	1.093030e+17	4.736694e+11	1.215506e-02	1.764567e-03
1.459275e-12	6.250000e-03	6.641398e+03	6.641398e+03	3.105175e+02	1.181773e+01	1.181304e+01	4.687977e-03	1.043991e+17	4.529261e+11	1.211966e-02	1.779403e-03
1.517462e-12	6.250000e-03	6.600746e+03	6.600746e+03	3.068215e+02	1.181338e+01	1.180880e+01	4.583706e-03	1.009925e+17	4.389532e+11	1.208970e-02	1.789704e-03
1.577970e-12	6.250000e-03	6.548064e+03	6.548064e+03	3.042324e+02	1.175278e+01	1.174821e+01	4.572070e-03	9.580971e+16	4.272734e+11	1.193813e-02	1.794849e-03
1.640891e-12	6.250000e-03	6.513528e+03	6.513528e+03	3.026776e+02	1.169397e+01	1.168938e+01	4.593410e-03	9.222862e+16	4.217509e+11	1.179982e-02	1.795336e-03
1.706320e-12	6.250000e-03	6.448825e+03	6.448825e+03	3.010470e+02	1.168626e+01	1.168163e+01	4.621154e-03	8.739445e+16	4.009654e+11	1.175363e-02	1.812153e-03
1.774359e-12	6.250000e-03	6.422414e+03	6.422414e+03	2.997044e+02	1.165968e+01	1.165503e+01	4.650027e-03	8.513173e+16	3.950561e+11	1.168668e-02	1.815467e-03
1.845110e-12	6.250000e-03	6.374716e+03	6.374716e+03	2.983565e+02	1.162784e+01	1.162316e+01	4.677951e-03	8.140167e+16	3.829471e+11	1.159900e-02	1.824056e-03
1.918683e-12	6.250000e-03	6.318583e+03	6.318583e+03	2.970236e+02	1.155369e+01	1.154898e+01	4.706727e-03	7.671654e+16	3.726367e+11	1.142567e-02	1.828525e-03
1.995189e-12	6.250000e-03	6.279555e+03	6.279555e+03	2.956867e+02	1.151225e+01	1.150752e+01	4.735162e-03	7.369495e+16	3.644484e+11	1.132099e-02	1.833291e-03
2.074746e-12	6.250000e-03	6.228584e+03	6.228584e+03	2.943583e+02	1.147806e+01	1.147330e+01	4.764105e-03	7.018275e+16	3.522796e+11	1.122988e-02	1.842804e-03
2.157475e-12	6.250000e-03	6.172267e+03	6.172267e+03	2.930472e+02	1.141927e+01	1.141448e+01	4.793202e-03	6.623626e+16	3.411172e+11	1.109081e-02	1.850094e-03
2.243503e-12	6.250000e-03	6.104862e+03	6.104862e+03	2.917228e+02	1.136657e+01	1.136175e+01	4.822127e-03	6.196312e+16	3.265772e+11	1.096088e-02	1.861888e-03
2.332961e-12	6.250000e-03	6.092916e+03	6.092916e+03	2.894946e+02	1.133776e+01	1.133298e+01	4.782042e-03	6.097433e+16	3.254696e+11	1.089212e-02	1.860811e-03
2.425987e-12	6.250000e-03	6.037788e+03	6.037788e+03	2.870212e+02	1.131696e+01	1.131223e+01	4.733735e-03	5.792142e+16	3.120252e+11	1.082782e-02	1.874356e-03
2.522721e-12	6.250000e-03	5.998293e+03	5.998293e+03	2.842591e+02	1.128061e+01	1.127589e+01	4.714266e-03	5.561712e+16	3.044710e+11	1.074388e-02	1.880636e-03
2.623313e-12	6.250000e-03	5.941203e+03	5.941203e+03	2.825552e+02	1.128096e+01	1.127622e+01	4.735567e-03	5.289705e+16	2.895357e+11	1.071892e-02	1.898766e-03
2.727916e-12	6.250000e-03	5.924892e+03	5.924892e+03	2.812595e+02	1.121600e+01	1.121123e+01	4.763960e-03	5.150421e+16	2.901705e+11	1.058113e-02	1.893030e-03
2.836690e-12	6.250000e-03	5.873245e+03	5.873245e+03	2.799904e+02	1.115507e+01	1.115028e+01	4.792665e-03	4.866578e+16	2.817489e+11	1.044538e-02	1.899303e-03
2.949801e-12	6.250000e-03	5.833319e+03	5.833319e+03	2.787169e+02	1.110077e+01	1.109595e+01	4.821394e-03	4.652472e+16	2.760060e+11	1.033228e-02	1.902993e-03
3.067423e-12	6.250000e-03	5.789128e+03	5.789128e+03	2.774751e+02	1.105102e+01	1.104617e+01	4.850721e-03	4.429359e+16	2.687374e+11	1.021801e-02	1.908927e-03
3.189735e-12	6.250000e-03	5.748281e+03	5.748281e+03	2.762238e+02	1.100884e+01	1.100396e+01	4.879837e-03	4.234454e+16	2.618723e+11	1.012042e-02	1.915153e-03
3.316923e-12	6.250000e-03	5.701658e+03	5.701658e+03	2.749784e+02	1.097979e+01	1.097488e+01	4.908816e-03	4.037621e+16	2.530199e+11	1.005104e-02	1.925719e-03
3.449183e-12	6.250000e-03	5.657923e+03	5.657923e+03	2.737401e+02	1.089140e+01	1.088646e+01	4.938271e-03	3.814679e+16	2.489083e+11	9.868796e-03	1.924982e-03
3.586717e-12	6.250000e-03	5.610666e+03	5.610666e+03	2.714861e+02	1.089936e+01	1.089448e+01	4.880885e-03	3.656743e+16	2.377330e+11	9.865378e-03	1.942614e-03
3.729736e-12	6.250000e-03	5.584448e+03	5.584448e+03	2.686013e+02	1.090780e+01	1.090298e+01	4.815785e-03	3.573236e+16	2.314070e+11	9.868515e-03	1.953245e-03
3.878456e-12	6.250000e-03	5.533736e+03	5.533736e+03	2.665461e+02	1.079117e+01	1.078635e+01	4.813213e-03	3.335622e+16	2.279475e+11	9.642192e-03	1.950069e-03
4.033107e-12	6.250000e-03	5.497314e+03	5.497314e+03	2.649122e+02	1.075208e+01	1.074725e+01	4.833063e-03	3.198683e+16	2.225911e+11	9.556737e-03	1.955880e-03
4.193925e-12	6.250000e-03	5.450924e+03	5.450924e+03	2.636234e+02	1.076216e+01	1.075730e+01	4.861167e-03	3.064691e+16	2.122703e+11	9.552724e-03	1.974374e-03
4.361155e-12	6.250000e-03	5.425891e+03	5.425891e+03	2.624303e+02	1.066053e+01	1.065564e+01	4.889957e-03	2.936505e+16	2.132739e+11	9.366274e-03	1.964751e-03
4.535054e-12	6.250000e-03	5.384174e+03	5.384174e+03	2.612529e+02	1.062936e+01	1.062445e+01	4.919062e-03	2.803774e+16	2.066362e+11	9.294773e-03	1.974187e-03
4.715886e-12	6.250000e-03	5.336787e+03	5.336787e+03	2.600715e+02	1.058855e+01	1.058361e+01	4.948202e-03	2.656976e+16	1.996202e+11	9.206182e-03	1.984069e-03
4.903929e-12	6.250000e-03	5.308441e+03	5.308441e+03	2.589002e+02	1.053393e+01	1.052896e+01	4.977513e-03	2.557476e+16	1.971782e+11	9.100554e-03	1.984374e-03
5.099470e-12	6.250000e-03	5.270830e+03	5.270830e+03	2.577357e+02	1.049835e+01	1.049334e+01	5.007013e-03	2.447370e+16	1.919084e+11	9.023934e-03	1.991783e-03
5.302808e-12	6.250000e-03	5.225376e+03	5.225376e+03	2.565667e+02	1.041703e+01	1.041200e+01	5.036570e-03	2.302640e+16	1.877180e+11	8.866034e-03	1.993547e-03
5.514255e-12	6.250000e-03	5.174326e+03	5.174326e+03	2.548426e+02	1.041952e+01	1.041452e+01	5.001596e-03	2.189028e+16	1.782433e+11	8.852660e-03	2.013696e-03
5.734132e-12	6.250000e-03	5.156146e+03	5.156146e+03	2.517583e+02	1.035045e+01	1.034554e+01	4.907533e-03	2.121372e+16	1.785748e+11	8.731363e-03	2.007401e-03
5.962777e-12	6.250000e-03	5.121976e+03	5.121976e+03	2.497855e+02	1.035273e+01	1.034783e+01	4.899056e-03	2.049575e+16	1.723417e+11	8.721026e-03	2.021237e-03
6.200539e-12	6.250000e-03	5.118403e+03	5.118403e+03	2.418293e+02	1.032110e+01	1.031676e+01	4.333186e-03	2.028956e+16	1.732381e+11	8.663469e-03	2.016468e-03
6.447782e-12	6.250000e-03	5.111716e+03	5.111716e+03	2.323244e+02	1.027337e+01	1.026957e+01	3.793939e-03	1.996708e+16	1.744821e+11	8.581677e-03	2.009768e-03
6.704883e-12	6.250000e-03	5.122251e+03	5.122251e+03	2.246358e+02	1.025151e+01	1.024804e+01	3.465315e-03	2.009131e+16	1.774474e+11	8.546635e-03	2.001368e-03
6.972236e-12	6.250000e-03	5.113445e+03	5.113445e+03	2.180591e+02	1.022055e+01	1.021729e+01	3.264297e-03	1.980095e+16	1.775474e+11	8.495902e-03	1.998761e-03
7.250249e-12	6.250000e-03	5.118719e+03	5.118719e+03	2.127771e+02	1.018463e+01	1.018149e+01	3.140131e-03	1.976850e+16	1.804046e+11	8.438370e-03	1.989683e-03
7.539349e-12	6.250000e-03	5.134261e+03	5.134261e+03	2.085552e+02	1.013390e+01	1.013084e+01	3.065358e-03	1.988467e+16	1.860521e+11	8.360259e-03	1.973780e-03
7.839975e-12	6.250000e-03	5.153608e+03	5.153608e+03	2.052053e+02	1.016063e+01	1.015761e+01	3.017689e-03	2.038643e+16	1.882512e+11	8.411542e-03	1.971557e-03
8.152590e-12	6.250000e-03	5.162061e+03	5.162061e+03	2.024095e+02	1.009941e+01	1.009643e+01	2.982646e-03	2.031597e+16	1.933556e+11	8.314061e-03	1.956469e-03
8.477669e-12	6.250000e-03	5.163948e+03	5.163948e+03	2.000405e+02	1.008023e+01	1.007728e+01	2.949813e-03	2.027636e+16	1.948215e+11	8.282700e-03	1.952040e-03
8.815711e-12	6.250000e-03	5.143908e+03	5.143908e+03	1.980526e+02	1.002811e+01	1.002520e+01	2.914358e-03	1.966833e+16	1.939418e+11	8.192055e-03	1.949512e-03
9.167232e-12	6.250000e-03	5.172980e+03	5.172980e+03	1.960335e+02	9.996465e+00	9.993588e+00	2.876596e-03	2.013749e+16	2.017312e+11	8.154410e-03	1.932438e-03
9.532769e-12	6.250000e-03	5.193169e+03	5.193169e+03	1.939800e+02	9.965435e+00	9.962599e+00	2.836345e-03	2.042208e+16	2.077871e+11	8.110147e-03	1.918951e-03
9.912883e-12	6.250000e-03	5.211503e+03	5.211503e+03	1.918931e+02	9.923759e+00	9.920966e+00	2.793924e-03	2.063468e+16	2.143960e+11	8.051453e-03	1.904203e-03
1.030815e-11	6.250000e-03	5.239328e+03	5.239328e+03	1.897761e+02	9.903870e+00	9.901120e+00	2.749714e-03	2.112923e+16	2.217477e+11	8.027807e-03	1.890294e-03
1.071918e-11	6.250000e-03	5.238442e+03	5.238442e+03	1.876295e+02	9.860450e+00	9.857747e+00	2.703446e-03	2.094630e+16	2.247106e+11	7.965037e-03	1.882325e-03
1.114660e-11	6.250000e-03	5.253852e+03	5.253852e+03	1.854607e+02	9.865567e+00	9.862912e+00	2.655562e-03	2.129047e+16	2.278111e+11	7.977879e-03	1.877778e-03
1.159107e-11	6.250000e-03	5.255776e+03	5.255776e+03	1.832718e+02	9.828713e+00	9.826106e+00	2.606428e-03	2.118187e+16	2.309304e+11	7.922670e-03	1.870078e-03
1.205325e-11	6.250000e-03	5.288331e+03	5.288331e+03	1.810685e+02	9.758167e+00	9.755611e+00	2.555941e-03	2.158042e+16	2.439038e+11	7.826326e-03	1.845226e-03
1.253387e-11	6.250000e-03	5.309019e+03	5.309019e+03	1.788633e+02	9.781292e+00	9.778786e+00	2.505119e-03	2.212284e+16	2.470927e+11	7.867936e-03	1.842392e-03
1.303365e-11	6.250000e-03	5.325549e+03	5.325549e+03	1.766475e+02	9.722281e+00	9.719828e+00	2.453313e-03	2.223267e+16	2.559474e+11	7.785044e-03	1.825592e-03
1.355336e-11	6.250000e-03	5.345721e+03	5.345721e+03	1.744410e+02	9.698158e+00	9.695757e+00	2.401550e-03	2.257321e+16	2.631158e+11	7.756276e-03	1.814191e-03
1.409379e-11	6.250000e-03	5.355741e+03	5.355741e+03	1.722339e+02	9.679861e+00	9.677511e+00	2.349752e-03	2.272071e+16	2.673476e+11	7.734195e-03	1.807380e-03
1.465577e-11	6.250000e-03	5.388859e+03	5.388859e+03	1.700502e+02	9.657386e+00	9.655088e+00	2.298545e-03	2.335274e+16	2.779969e+11	7.708060e-03	1.792102e-03
1.524016e-11	6.250000e-03	5.398134e+03	5.398134e+03	1.678872e+02	9.626297e+00	9.624049e+00	2.248227e-03	2.344486e+16	2.836295e+11	7.672215e-03	1.783264e-03
1.584785e-11	6.250000e-03	5.418396e+03	5.418396e+03	1.657541e+02	9.592108e+00	9.589909e+00	2.198960e-03	2.375273e+16	2.925118e+11	7.628710e-03	1.770285e-03
1.647978e-11	6.250000e-03	5.422861e+03	5.422861e+03	1.636537e+02	9.598534e+00	9.596383e+00	2.151121e-03	2.388416e+16	2.931469e+11	7.639394e-03	1.770013e-03
1.713690e-11	6.250000e-03	5.454322e+03	5.454322e+03	1.615893e+02	9.569814e+00	9.567709e+00	2.104829e-03	2.449327e+16	3.051612e+11	7.610867e-03	1.754538e-03
1.782022e-11	6.250000e-03	5.476492e+03	5.476492e+03	1.595743e+02	9.562440e+00	9.560380e+00	2.060440e-03	2.498735e+16	3.125191e+11	7.608506e-03	1.746089e-03
1.853079e-11	6.250000e-03	5.524004e+03	5.524004e+03	1.576063e+02	9.552323e+00	9.550305e+00	2.018189e-03	2.611036e+16	3.282978e+11	7.614376e-03	1.729239e-03
1.926970e-11	6.250000e-03	5.541204e+03	5.541204e+03	1.556919e+02	9.534885e+00	9.532906e+00	1.978087e-03	2.644722e+16	3.355853e+11	7.593649e-03	1.720724e-03
2.003806e-11	6.250000e-03	5.555856e+03	5.555856e+03	1.538310e+02	9.549514e+00	9.547574e+00	1.939941e-03	2.690769e+16	3.388209e+11	7.624525e-03	1.718820e-03
2.083707e-11	6.250000e-03	5.565032e+03	5.565032e+03	1.520254e+02	9.498201e+00	9.496297e+00	1.904306e-03	2.687261e+16	3.476186e+11	7.552012e-03	1.706765e-03
2.166793e-11	6.250000e-03	5.584413e+03	5.584413e+03	1.502922e+02	9.554798e+00	9.552927e+00	1.871010e-03	2.767833e+16	3.475621e+11	7.644404e-03	1.710976e-03
2.253193e-11	6.250000e-03	5.601145e+03	5.601145e+03	1.486032e+02	9.486192e+00	9.484351e+00	1.840197e-03	2.775336e+16	3.612902e+11	7.551318e-03	1.693616e-03
2.343038e-11	6.250000e-03	5.640914e+03	5.640914e+03	1.469830e+02	9.486466e+00	9.484654e+00	1.811707e-03	2.882098e+16	3.751341e+11	7.569244e-03	1.681725e-03
2.436465e-11	6.250000e-03	5.638920e+03	5.638920e+03	1.454142e+02	9.470568e+00	9.468782e+00	1.785607e-03	2.868120e+16	3.764585e+11	7.545860e-03	1.679500e-03
2.533617e-11	6.250000e-03	5.662745e+03	5.662745e+03	1.439165e+02	9.453253e+00	9.451491e+00	1.761613e-03	2.923789e+16	3.872929e+11	7.531862e-03	1.669377e-03
2.634644e-11	6.250000e-03	5.668287e+03	5.668287e+03	1.424662e+02	9.446566e+00	9.444827e+00	1.739632e-03	2.936087e+16	3.903004e+11	7.526640e-03	1.666565e-03
2.739698e-11	6.250000e-03	5.695901e+03	5.695901e+03	1.410757e+02	9.442520e+00	9.440800e+00	1.719933e-03	3.010446e+16	4.010433e+11	7.531995e-03	1.657775e-03
2.848942e-11	6.250000e-03	5.723383e+03	5.723383e+03	1.397483e+02	9.446511e+00	9.444809e+00	1.702296e-03	3.089979e+16	4.107696e+11	7.547146e-03	1.650512e-03
2.962542e-11	6.250000e-03	5.718532e+03	5.718532e+03	1.384630e+02	9.450944e+00	9.449258e+00	1.686654e-03	3.078727e+16	4.083148e+11	7.551609e-03	1.652687e-03
3.080671e-11	6.250000e-03	5.754562e+03	5.754562e+03	1.372375e+02	9.415446e+00	9.413773e+00	1.672629e-03	3.163136e+16	4.274777e+11	7.518784e-03	1.636171e-03
3.203511e-11	6.250000e-03	5.787396e+03	5.787396e+03	1.360652e+02	9.433326e+00	9.431665e+00	1.660562e-03	3.270365e+16	4.377963e+11	7.555641e-03	1.629977e-03
3.331249e-11	6.250000e-03	5.836251e+03	5.836251e+03	1.349309e+02	9.479147e+00	9.477497e+00	1.650010e-03	3.451285e+16	4.509563e+11	7.645434e-03	1.624184e-03
3.464081e-11	6.250000e-03	5.808043e+03	5.808043e+03	1.338546e+02	9.411385e+00	9.409744e+00	1.641375e-03	3.321530e+16	4.498528e+11	7.538420e-03	1.620406e-03
3.602209e-11	6.250000e-03	5.840070e+03	5.840070e+03	1.328201e+02	9.410735e+00	9.409101e+00	1.634034e-03	3.421430e+16	4.635428e+11	7.554553e-03	1.611408e-03
3.745845e-11	6.250000e-03	5.841812e+03	5.841812e+03	1.318254e+02	9.428686e+00	9.427058e+00	1.628098e-03	3.437949e+16	4.613638e+11	7.579713e-03	1.614000e-03
3.895208e-11	6.250000e-03	5.876846e+03	5.876846e+03	1.308709e+02	9.430664e+00	9.429041e+00	1.623565e-03	3.551836e+16	4.761475e+11	7.600160e-03	1.604715e-03
4.050527e-11	6.250000e-03	5.892993e+03	5.892993e+03	1.299554e+02	9.398482e+00	9.396862e+00	1.620447e-03	3.582291e+16	4.885086e+11	7.560882e-03	1.594857e-03
4.212039e-11	6.250000e-03	5.935242e+03	5.935242e+03	1.290862e+02	9.443835e+00	9.442217e+00	1.618654e-03	3.752085e+16	4.994945e+11	7.641378e-03	1.591146e-03
4.379992e-11	6.250000e-03	5.945769e+03	5.945769e+03	1.282448e+02	9.389433e+00	9.387815e+00	1.617863e-03	3.751790e+16	5.140930e+11	7.573379e-03	1.579179e-03
4.554641e-11	6.250000e-03	5.970299e+03	5.970299e+03	1.274347e+02	9.393778e+00	9.392160e+00	1.618324e-03	3.838075e+16	5.247011e+11	7.589694e-03	1.573418e-03
4.736254e-11	6.250000e-03	5.989278e+03	5.989278e+03	1.266686e+02	9.378546e+00	9.376926e+00	1.619945e-03	3.894004e+16	5.366842e+11	7.579058e-03	1.565889e-03
4.925110e-11	6.250000e-03	5.995145e+03	5.995145e+03	1.259191e+02	9.397227e+00	9.395604e+00	1.622585e-03	3.927733e+16	5.359737e+11	7.607372e-03	1.567473e-03
5.121495e-11	6.250000e-03	6.040255e+03	6.040255e+03	1.252041e+02	9.397131e+00	9.395505e+00	1.626031e-03	4.088961e+16	5.580030e+11	7.628302e-03	1.555751e-03
5.325712e-11	6.250000e-03	6.054647e+03	6.054647e+03	1.245174e+02	9.393178e+00	9.391547e+00	1.630607e-03	4.139244e+16	5.660546e+11	7.630766e-03	1.551400e-03
5.538071e-11	6.250000e-03	6.086279e+03	6.086279e+03	1.238585e+02	9.417219e+00	9.415583e+00	1.636066e-03	4.277543e+16	5.775387e+11	7.682919e-03	1.547287e-03
5.758898e-11	6.250000e-03	6.124408e+03	6.124408e+03	1.232239e+02	9.387335e+00	9.385693e+00	1.642373e-03	4.397625e+16	6.032629e+11	7.655773e-03	1.532774e-03
5.988531e-11	6.250000e-03	6.107479e+03	6.107479e+03	1.226070e+02	9.389156e+00	9.387507e+00	1.649618e-03	4.335412e+16	5.941520e+11	7.652646e-03	1.537321e-03
6.227320e-11	6.250000e-03	6.160687e+03	6.160687e+03	1.220197e+02	9.379137e+00	9.377479e+00	1.657710e-03	4.534566e+16	6.247716e+11	7.664452e-03	1.522417e-03
6.475630e-11	6.250000e-03	6.196955e+03	6.196955e+03	1.214528e+02	9.400062e+00	9.398395e+00	1.666575e-03	4.699093e+16	6.402660e+11	7.712828e-03	1.516884e-03
6.733842e-11	6.250000e-03	6.216147e+03	6.216147e+03	1.209024e+02	9.378812e+00	9.377136e+00	1.676284e-03	4.760362e+16	6.559955e+11	7.693516e-03	1.508782e-03
7.002350e-11	6.250000e-03	6.244352e+03	6.244352e+03	1.203756e+02	9.379158e+00	9.377472e+00	1.686641e-03	4.877144e+16	6.719643e+11	7.705837e-03	1.502023e-03
7.281564e-11	6.250000e-03	6.270290e+03	6.270290e+03	1.198675e+02	9.389063e+00	9.387365e+00	1.697674e-03	4.997906e+16	6.849783e+11	7.734662e-03	1.497389e-03
7.571912e-11	6.250000e-03	6.302814e+03	6.302814e+03	1.193763e+02	9.388636e+00	9.386926e+00	1.709430e-03	5.138878e+16	7.044592e+11	7.749736e-03	1.489594e-03
7.873837e-11	6.250000e-03	6.327724e+03	6.327724e+03	1.189006e+02	9.378034e+00	9.376312e+00	1.721965e-03	5.240361e+16	7.224406e+11	7.748448e-03	1.482055e-03
8.187801e-11	6.250000e-03	6.361108e+03	6.361108e+03	1.184358e+02	9.402594e+00	9.400859e+00	1.735154e-03	5.416122e+16	7.369703e+11	7.800378e-03	1.478138e-03
8.514285e-11	6.250000e-03	6.376929e+03	6.376929e+03	1.179922e+02	9.441790e+00	9.440041e+00	1.748761e-03	5.529953e+16	7.369699e+11	7.866017e-03	1.480617e-03
8.853787e-11	6.250000e-03	6.430915e+03	6.430915e+03	1.175621e+02	9.373214e+00	9.371451e+00	1.763372e-03	5.714145e+16	7.897844e+11	7.792534e-03	1.457524e-03
9.206826e-11	6.250000e-03	6.451697e+03	6.451697e+03	1.171433e+02	9.367457e+00	9.365679e+00	1.778518e-03	5.811885e+16	8.057651e+11	7.798992e-03	1.451937e-03
9.573942e-11	6.250000e-03	6.479334e+03	6.479334e+03	1.167375e+02	9.392890e+00	9.391096e+00	1.794181e-03	5.975056e+16	8.172328e+11	7.848403e-03	1.449669e-03
9.955697e-11	6.250000e-03	6.523994e+03	6.523994e+03	1.163490e+02	9.369321e+00	9.367511e+00	1.810496e-03	6.174506e+16	8.551880e+11	7.836564e-03	1.436133e-03
1.035267e-10	6.250000e-03	6.558346e+03	6.558346e+03	1.159650e+02	9.393547e+00	9.391720e+00	1.827256e-03	6.383911e+16	8.728483e+11	7.892354e-03	1.432304e-03
1.076548e-10	6.250000e-03	6.590374e+03	6.590374e+03	1.155945e+02	9.391130e+00	9.389286e+00	1.844808e-03	6.553200e+16	8.971480e+11	7.906684e-03	1.424977e-03
1.119475e-10	6.250000e-03	6.597955e+03	6.597955e+03	1.152358e+02	9.442689e+00	9.440826e+00	1.862812e-03	6.655610e+16	8.865629e+11	7.984220e-03	1.431154e-03
1.164113e-10	6.250000e-03	6.668892e+03	6.668892e+03	1.148862e+02	9.389206e+00	9.387324e+00	1.881373e-03	6.988621e+16	9.577390e+11	7.947204e-03	1.407911e-03
1.210531e-10	6.250000e-03	6.736401e+03	6.736401e+03	1.145479e+02	9.407124e+00	9.405223e+00	1.900599e-03	7.402363e+16	1.004815e+12	8.004272e-03	1.396461e-03
1.258801e-10	6.250000e-03	6.743128e+03	6.743128e+03	1.142149e+02	9.392026e+00	9.390105e+00	1.920259e-03	7.426134e+16	1.016170e+12	7.990006e-03	1.392829e-03
1.308994e-10	6.250000e-03	6.784986e+03	6.784986e+03	1.138899e+02	9.412369e+00	9.410429e+00	1.940584e-03	7.707313e+16	1.043298e+12	8.039881e-03	1.387235e-03
1.361190e-10	6.250000e-03	6.830402e+03	6.830402e+03	1.135734e+02	9.400690e+00	9.398728e+00	1.961397e-03	7.978032e+16	1.086669e+12	8.049255e-03	1.376301e-03
1.415466e-10	6.250000e-03	6.862534e+03	6.862534e+03	1.132669e+02	9.389965e+00	9.387982e+00	1.982752e-03	8.171283e+16	1.119361e+12	8.053020e-03	1.368294e-03
1.471907e-10	6.250000e-03	6.910768e+03	6.910768e+03	1.129720e+02	9.413482e+00	9.411477e+00	2.004761e-03	8.522501e+16	1.152964e+12	8.110113e-03	1.362147e-03
1.530599e-10	6.250000e-03	6.956013e+03	6.956013e+03	1.126761e+02	9.398352e+00	9.396325e+00	2.027142e-03	8.810701e+16	1.201578e+12	8.115209e-03	1.351112e-03
1.591630e-10	6.250000e-03	6.988925e+03	6.988925e+03	1.123916e+02	9.386471e+00	9.384421e+00	2.050019e-03	9.024926e+16	1.238602e+12	8.118634e-03	1.343049e-03
1.655096e-10	6.250000e-03	7.046959e+03	7.046959e+03	1.121076e+02	9.410452e+00	9.408378e+00	2.073418e-03	9.483487e+16	1.285037e+12	8.185603e-03	1.335392e-03
1.721091e-10	6.250000e-03	7.097656e+03	7.097656e+03	1.118369e+02	9.392792e+00	9.390695e+00	2.097446e-03	9.837024e+16	1.345520e+12	8.191819e-03	1.323365e-03
1.789719e-10	6.250000e-03	7.154458e+03	7.154458e+03	1.115692e+02	9.399840e+00	9.397718e+00	2.121868e-03	1.028473e+17	1.401493e+12	8.230016e-03	1.313844e-03
1.861083e-10	6.250000e-03	7.171322e+03	7.171322e+03	1.113064e+02	9.413062e+00	9.410915e+00	2.146921e-03	1.044894e+17	1.413897e+12	8.263568e-03	1.312598e-03
1.935292e-10	6.250000e-03	7.246720e+03	7.246720e+03	1.110500e+02	9.409399e+00	9.407226e+00	2.172478e-03	1.105978e+17	1.499467e+12	8.300994e-03	1.298436e-03
2.012461e-10	6.250000e-03	7.293274e+03	7.293274e+03	1.108004e+02	9.405087e+00	9.402888e+00	2.198592e-03	1.145092e+17	1.556060e+12	8.323751e-03	1.289556e-03
2.092707e-10	6.250000e-03	7.356599e+03	7.356599e+03	1.105533e+02	9.412761e+00	9.410536e+00	2.224994e-03	1.202060e+17	1.626826e+12	8.368198e-03	1.279499e-03
2.176152e-10	6.250000e-03	7.391237e+03	7.391237e+03	1.103089e+02	9.441436e+00	9.439184e+00	2.252274e-03	1.239390e+17	1.652029e+12	8.427790e-03	1.277383e-03
2.262925e-10	6.250000e-03	7.465891e+03	7.465891e+03	1.100753e+02	9.416928e+00	9.414648e+00	2.279679e-03	1.304486e+17	1.761543e+12	8.435730e-03	1.261327e-03
2.353157e-10	6.250000e-03	7.513806e+03	7.513806e+03	1.098362e+02	9.418858e+00	9.416550e+00	2.307825e-03	1.353003e+17	1.825188e+12	8.474031e-03	1.253540e-03
2.446988e-10	6.250000e-03	7.587394e+03	7.587394e+03	1.096069e+02	9.408122e+00	9.405786e+00	2.336478e-03	1.425325e+17	1.933745e+12	8.502411e-03	1.239968e-03
2.544560e-10	6.250000e-03	7.642025e+03	7.642025e+03	1.093779e+02	9.406415e+00	9.404049e+00	2.365540e-03	1.482500e+17	2.013141e+12	8.531860e-03	1.230880e-03
2.646023e-10	6.250000e-03	7.733192e+03	7.733192e+03	1.091624e+02	9.430475e+00	9.428080e+00	2.395317e-03	1.589185e+17	2.130623e+12	8.619295e-03	1.219480e-03
2.751531e-10	6.250000e-03	7.784262e+03	7.784262e+03	1.089389e+02	9.417116e+00	9.414690e+00	2.425424e-03	1.644158e+17	2.220005e+12	8.628741e-03	1.209763e-03
2.861247e-10	6.250000e-03	7.845635e+03	7.845635e+03	1.087265e+02	9.420413e+00	9.417956e+00	2.456231e-03	1.719716e+17	2.317967e+12	8.677758e-03	1.200720e-03
2.975337e-10	6.250000e-03	7.912213e+03	7.912213e+03	1.085128e+02	9.421424e+00	9.418937e+00	2.487438e-03	1.802061e+17	2.427654e+12	8.717079e-03	1.190744e-03
3.093977e-10	6.250000e-03	7.956133e+03	7.956133e+03	1.083064e+02	9.424587e+00	9.422067e+00	2.519234e-03	1.859370e+17	2.500658e+12	8.748771e-03	1.184569e-03
3.217348e-10	6.250000e-03	8.052108e+03	8.052108e+03	1.081004e+02	9.427929e+00	9.425378e+00	2.551369e-03	1.988838e+17	2.670040e+12	8.813383e-03	1.170865e-03
3.345637e-10	6.250000e-03	8.132031e+03	8.132031e+03	1.078986e+02	9.446344e+00	9.443759e+00	2.584290e-03	2.108191e+17	2.802794e+12	8.892136e-03	1.161622e-03
3.479042e-10	6.250000e-03	8.193193e+03	8.193193e+03	1.076986e+02	9.451637e+00	9.449020e+00	2.617621e-03	2.199310e+17	2.915757e+12	8.935353e-03	1.153596e-03
3.617767e-10	6.250000e-03	8.289735e+03	8.289735e+03	1.075026e+02	9.440202e+00	9.437551e+00	2.651620e-03	2.342741e+17	3.124768e+12	8.976611e-03	1.138782e-03
3.762023e-10	6.250000e-03	8.361832e+03	8.361832e+03	1.073140e+02	9.486667e+00	9.483980e+00	2.686239e-03	2.479292e+17	3.226707e+12	9.097286e-03	1.134520e-03
3.912032e-10	6.250000e-03	8.452801e+03	8.452801e+03	1.071175e+02	9.450575e+00	9.447854e+00	2.721255e-03	2.620581e+17	3.476214e+12	9.109314e-03	1.118041e-03
4.068021e-10	6.250000e-03	8.545341e+03	8.545341e+03	1.069295e+02	9.459270e+00	9.456514e+00	2.756831e-03	2.788185e+17	3.681573e+12	9.178378e-03	1.106951e-03
4.230231e-10	6.250000e-03	8.644984e+03	8.644984e+03	1.067401e+02	9.465829e+00	9.463036e+00	2.792928e-03	2.978639e+17	3.919446e+12	9.253120e-03	1.094950e-03
4.398909e-10	6.250000e-03	8.729231e+03	8.729231e+03	1.065602e+02	9.472004e+00	9.469174e+00	2.829706e-03	3.149155e+17	4.130330e+12	9.319774e-03	1.085090e-03
4.574313e-10	6.250000e-03	8.820700e+03	8.820700e+03	1.063808e+02	9.476515e+00	9.473648e+00	2.867050e-03	3.339422e+17	4.369464e+12	9.380960e-03	1.074349e-03
4.756711e-10	6.250000e-03	8.908119e+03	8.908119e+03	1.061986e+02	9.476324e+00	9.473419e+00	2.904997e-03	3.533225e+17	4.623511e+12	9.447839e-03	1.063785e-03
4.946382e-10	6.250000e-03	8.977074e+03	8.977074e+03	1.060215e+02	9.496753e+00	9.493809e+00	2.943432e-03	3.697790e+17	4.787035e+12	9.513923e-03	1.057890e-03
5.143615e-10	6.250000e-03	9.110529e+03	9.110529e+03	1.058494e+02	9.508682e+00	9.505699e+00	2.982698e-03	4.027869e+17	5.181717e+12	9.626063e-03	1.043703e-03
5.348714e-10	6.250000e-03	9.238510e+03	9.238510e+03	1.056769e+02	9.504220e+00	9.501197e+00	3.022489e-03	4.359169e+17	5.621101e+12	9.715951e-03	1.028761e-03
5.561991e-10	6.250000e-03	9.327277e+03	9.327277e+03	1.055077e+02	9.517188e+00	9.514125e+00	3.062863e-03	4.609298e+17	5.903257e+12	9.793811e-03	1.020361e-03
5.783771e-10	6.250000e-03	9.431619e+03	9.431619e+03	1.053419e+02	9.528166e+00	9.525062e+00	3.103775e-03	4.914093e+17	6.257442e+12	9.876505e-03	1.010236e-03
6.014396e-10	6.250000e-03	9.591952e+03	9.591952e+03	1.051742e+02	9.553067e+00	9.549922e+00	3.145368e-03	5.433805e+17	6.829515e+12	1.003831e-02	9.959461e-04
6.254216e-10	6.250000e-03	9.684099e+03	9.684099e+03	1.050117e+02	9.531243e+00	9.528055e+00	3.187626e-03	5.710842e+17	7.260266e+12	1.005762e-02	9.842158e-04
6.503599e-10	6.250000e-03	9.801279e+03	9.801279e+03	1.048551e+02	9.548870e+00	9.545640e+00	3.230605e-03	6.133547e+17	7.725947e+12	1.017160e-02	9.742474e-04
6.762926e-10	6.250000e-03	9.961503e+03	9.961503e+03	1.046951e+02	9.548911e+00	9.545637e+00	3.274220e-03	6.721046e+17	8.465792e+12	1.027788e-02	9.585813e-04
7.032593e-10	6.250000e-03	1.005929e+04	1.005929e+04	1.045353e+02	9.576248e+00	9.572929e+00	3.318361e-03	7.135332e+17	8.860074e+12	1.039129e-02	9.519808e-04
7.313014e-10	6.250000e-03	1.019646e+04	1.019646e+04	1.043806e+02	9.584226e+00	9.580863e+00	3.363388e-03	7.720308e+17	9.546612e+12	1.050700e-02	9.399562e-04
7.604615e-10	6.250000e-03	1.032273e+04	1.032273e+04	1.042294e+02	9.580301e+00	9.576892e+00	3.409162e-03	8.284551e+17	1.026534e+13	1.060199e-02	9.280783e-04
7.907845e-10	6.250000e-03	1.048452e+04	1.048452e+04	1.040812e+02	9.578961e+00	9.575505e+00	3.455652e-03	9.065003e+17	1.124025e+13	1.073289e-02	9.136290e-04
8.223165e-10	6.250000e-03	1.069229e+04	1.069229e+04	1.039337e+02	9.599504e+00	9.596001e+00	3.502855e-03	1.014252e+18	1.244234e+13	1.088636e-02	8.977965e-04
8.551059e-10	6.250000e-03	1.081449e+04	1.081449e+04	1.037854e+02	9.617832e+00	9.614282e+00	3.550784e-03	1.087518e+18	1.321449e+13	1.102802e-02	8.893469e-04
8.892027e-10	6.250000e-03	1.097509e+04	1.097509e+04	1.036421e+02	9.621042e+00	9.617442e+00	3.599408e-03	1.186506e+18	1.439327e+13	1.117689e-02	8.766254e-04
9.246591e-10	6.250000e-03	1.118156e+04	1.118156e+04	1.034985e+02	9.633336e+00	9.629687e+00	3.648847e-03	1.320814e+18	1.592055e+13	1.133498e-02	8.615377e-04
9.615293e-10	6.250000e-03	1.130235e+04	1.130235e+04	1.033615e+02	9.631689e+00	9.627990e+00	3.699080e-03	1.403658e+18	1.693360e+13	1.141584e-02	8.521842e-04
9.998697e-10	6.250000e-03	1.149194e+04	1.149194e+04	1.032269e+02	9.645311e+00	9.641561e+00	3.750409e-03	1.552175e+18	1.859343e+13	1.161624e-02	8.393111e-04
1.039739e-09	6.250000e-03	1.169103e+04	1.169103e+04	1.030864e+02	9.664542e+00	9.660739e+00	3.802110e-03	1.711013e+18	2.029303e+13	1.175114e-02	8.266627e-04
1.081198e-09	6.250000e-03	1.187571e+04	1.187571e+04	1.029577e+02	9.666976e+00	9.663121e+00	3.854930e-03	1.875305e+18	2.221359e+13	1.190874e-02	8.140127e-04
1.124310e-09	6.250000e-03	1.209923e+04	1.209923e+04	1.028229e+02	9.683489e+00	9.679580e+00	3.908503e-03	2.096963e+18	2.462813e+13	1.213093e-02	8.003396e-04
1.169141e-09	6.250000e-03	1.235921e+04	1.235921e+04	1.026943e+02	9.705867e+00	9.701904e+00	3.962796e-03	2.373969e+18	2.756154e+13	1.234846e-02	7.853145e-04
1.215760e-09	6.250000e-03	1.251493e+04	1.251493e+04	1.025665e+02	9.705871e+00	9.701852e+00	4.018220e-03	2.558089e+18	2.969908e+13	1.249870e-02	7.755433e-04
1.264237e-09	6.250000e-03	1.277345e+04	1.277345e+04	1.024419e+02	9.738571e+00	9.734496e+00	4.074836e-03	2.896668e+18	3.306911e+13	1.277760e-02	7.624073e-04
1.314648e-09	6.250000e-03	1.312689e+04	1.312689e+04	1.023211e+02	9.767968e+00	9.763836e+00	4.132004e-03	3.432941e+18	3.860514e+13	1.321140e-02	7.441192e-04
1.367069e-09	6.250000e-03	1.324352e+04	1.324352e+04	1.021959e+02	9.750485e+00	9.746295e+00	4.190560e-03	3.578680e+18	4.060613e+13	1.317638e-02	7.362455e-04
1.421580e-09	6.250000e-03	1.346308e+04	1.346308e+04	1.020805e+02	9.770507e+00	9.766257e+00	4.249579e-03	3.984138e+18	4.474546e+13	1.351150e-02	7.257260e-04
1.478265e-09	6.250000e-03	1.379396e+04	1.379396e+04	1.019661e+02	9.780445e+00	9.776135e+00	4.309751e-03	4.606909e+18	5.147739e+13	1.383743e-02	7.090380e-04
1.537209e-09	6.250000e-03	1.403505e+04	1.403505e+04	1.018509e+02	9.792418e+00	9.788047e+00	4.371178e-03	5.036643e+18	5.593602e+13	1.387276e-02	6.977117e-04
1.598505e-09	6.250000e-03	1.437190e+04	1.437190e+04	1.017378e+02	9.809388e+00	9.804954e+00	4.433410e-03	5.839632e+18	6.429481e+13	1.428582e-02	6.825392e-04
1.662244e-09	6.250000e-03	1.471515e+04	1.471515e+04	1.016285e+02	9.828159e+00	9.823663e+00	4.496868e-03	6.708409e+18	7.315745e+13	1.458438e-02	6.678941e-04
1.728525e-09	6.250000e-03	1.505481e+04	1.505481e+04	1.015214e+02	9.853685e+00	9.849123e+00	4.561329e-03	7.771530e+18	8.365911e+13	1.507377e-02	6.545209e-04
1.797449e-09	6.250000e-03	1.541043e+04	1.541043e+04	1.014182e+02	9.862748e+00	9.858121e+00	4.627482e-03	8.978000e+18	9.620328e+13	1.549518e-02	6.400046e-04
1.869121e-09	6.250000e-03	1.590124e+04	1.590124e+04	1.013126e+02	9.898631e+00	9.893936e+00	4.694342e-03	1.071532e+19	1.127534e+14	1.581034e-02	6.225068e-04
1.943651e-09	6.250000e-03	1.626972e+04	1.626972e+04	1.012120e+02	9.911134e+00	9.906372e+00	4.762133e-03	1.224022e+19	1.279890e+14	1.610573e-02	6.091768e-04
2.021153e-09	6.250000e-03	1.662463e+04	1.662463e+04	1.011102e+02	9.980878e+00	9.976047e+00	4.831729e-03	1.398512e+19	1.411960e+14	1.651953e-02	6.003669e-04
2.101745e-09	6.250000e-03	1.701887e+04	1.701887e+04	1.010134e+02	9.930357e+00	9.925455e+00	4.902025e-03	1.612963e+19	1.670322e+14	1.694580e-02	5.834910e-04
2.185551e-09	6.250000e-03	1.749644e+04	1.749644e+04	1.009199e+02	9.950122e+00	9.945149e+00	4.973815e-03	1.903459e+19	1.951648e+14	1.741353e-02	5.686942e-04
2.272698e-09	6.250000e-03	1.800777e+04	1.800777e+04	1.008270e+02	9.967462e+00	9.962416e+00	5.046739e-03	2.223766e+19	2.260300e+14	1.761493e-02	5.535090e-04
2.363321e-09	6.250000e-03	1.852921e+04	1.852921e+04	1.007372e+02	9.985878e+00	9.980756e+00	5.121543e-03	2.623723e+19	2.642329e+14	1.801875e-02	5.389262e-04
2.457557e-09	6.250000e-03	1.906324e+04	1.906324e+04	1.006490e+02	9.988298e+00	9.983100e+00	5.197531e-03	3.344112e+19	3.363748e+14	1.992454e-02	5.239559e-04
2.555550e-09	6.250000e-03	1.969833e+04	1.969833e+04	1.005616e+02	1.000129e+01	9.996017e+00	5.274492e-03	4.109204e+19	4.106552e+14	2.078271e-02	5.077229e-04
2.657451e-09	6.250000e-03	2.026059e+04	2.026059e+04	1.004793e+02	1.000589e+01	1.000054e+01	5.353560e-03	4.599042e+19	4.585519e+14	2.020684e-02	4.938599e-04
2.763415e-09	6.250000e-03	2.101994e+04	2.101994e+04	1.003961e+02	1.000370e+01	9.998263e+00	5.433590e-03	5.453023e+19	5.442956e+14	1.993295e-02	4.759147e-04
2.873605e-09	6.250000e-03	2.175588e+04	2.175588e+04	1.003144e+02	9.993378e+00	9.987862e+00	5.515266e-03	7.094628e+19	7.118166e+14	2.183422e-02	4.593415e-04
2.988188e-09	6.250000e-03	2.247924e+04	2.247924e+04	1.002350e+02	9.981646e+00	9.976048e+00	5.598371e-03	9.769123e+19	9.859268e+14	2.552929e-02	4.440384e-04
3.107340e-09	6.250000e-03	2.345352e+04	2.345352e+04	1.001602e+02	9.940590e+00	9.934907e+00	5.683183e-03	1.119609e+20	1.153468e+15	2.366559e-02	4.238421e-04
3.231244e-09	6.250000e-03	2.438137e+04	2.438137e+04	1.000816e+02	9.893858e+00	9.888089e+00	5.769334e-03	1.541735e+20	1.626227e+15	2.684174e-02	4.057959e-04
3.360087e-09	6.250000e-03	2.544679e+04	2.544679e+04	1.000137e+02	9.825824e+00	9.819967e+00	5.857387e-03	2.416310e+20	2.638199e+15	3.396872e-02	3.861322e-04
3.494069e-09	6.250000e-03	2.684756e+04	2.684756e+04	9.993659e+01	9.723133e+00	9.717186e+00	5.947005e-03	2.994087e+20	3.445349e+15	3.219822e-02	3.621608e-04
3.633393e-09	6.250000e-03	2.793868e+04	2.793868e+04	9.986667e+01	9.605776e+00	9.599738e+00	6.038077e-03	2.435798e+20	2.978372e+15	2.146363e-02	3.438164e-04
3.778272e-09	6.250000e-03	2.955635e+04	2.955635e+04	9.980106e+01	9.425654e+00	9.419522e+00	6.131686e-03	2.784043e+20	3.742127e+15	1.851455e-02	3.189045e-04
3.928928e-09	6.250000e-03	3.125932e+04	3.125932e+04	9.973368e+01	9.195350e+00	9.189124e+00	6.226641e-03	8.783575e+21	1.336072e+17	4.414329e-01	2.941634e-04
4.085592e-09	6.250000e-03	3.298867e+04	3.298867e+04	9.966540e+01	8.918191e+00	8.911867e+00	6.323558e-03	5.592828e+20	9.913971e+15	2.147331e-02	2.703411e-04
4.248502e-09	6.250000e-03	3.527466e+04	3.527466e+04	9.960246e+01	8.519252e+00	8.512830e+00	6.422091e-03	5.776152e+22	1.287156e+18	1.586410e+00	2.415119e-04
4.417908e-09	6.250000e-03	3.805411e+04	3.805411e+04	9.953789e+01	7.963674e+00	7.957151e+00	6.522399e-03	6.124006e+20	1.911914e+16	1.151116e-02	2.092724e-04
4.594070e-09	6.250000e-03	4.104759e+04	4.104759e+04	9.947395e+01	7.264805e+00	7.258180e+00	6.625069e-03	2.203965e+20	1.089143e+16	2.836989e-03	1.769849e-04
4.777255e-09	6.250000e-03	4.466644e+04	4.466644e+04	9.941612e+01	6.250789e+00	6.244059e+00	6.729728e-03	1.091755e+20	1.144066e+16	9.211061e-04	1.399437e-04
4.967745e-09	6.250000e-03	4.762117e+04	4.762117e+04	9.935731e+01	4.913999e+00	4.907163e+00	6.835964e-03	3.470585e+20	1.211231e+17	2.125659e-03	1.031894e-04
5.165831e-09	6.250000e-03	4.475216e+04	4.475216e+04	9.929459e+01	3.077378e+00	3.070433e+00	6.944278e-03	5.880950e+18	2.130804e+16	4.914380e-05	6.876490e-05
5.371815e-09	6.250000e-03	2.306627e+04	2.306627e+04	9.923776e+01	1.758658e+00	1.751603e+00	7.054828e-03	1.291585e+17	7.677442e+15	2.967066e-05	7.624369e-05
5.586013e-09	6.250000e-03	9.831301e+03	9.831301e+03	9.917999e+01	1.491332e+00	1.484165e+00	7.167672e-03	-5.054704e+17	-6.852099e+16	-8.255285e-03	1.516923e-04
5.808752e-09	6.250000e-03	5.559443e+03	5.559443e+03	9.912542e+01	1.432009e+00	1.424726e+00	7.283228e-03	2.875184e+15	4.774596e+14	8.120833e-04	2.575814e-04
6.040372e-09	6.250000e-03	3.686721e+03	3.686721e+03	9.906668e+01	1.410843e+00	1.403443e+00	7.399907e-03	2.155050e+14	3.855356e+13	4.746210e-04	3.826822e-04
6.281229e-09	6.250000e-03	2.774327e+03	2.774327e+03	9.901325e+01	1.405479e+00	1.397960e+00	7.519366e-03	3.858611e+13	7.035721e+12	3.521554e-04	5.066020e-04
6.531689e-09	6.250000e-03	2.200419e+03	2.200419e+03	9.895221e+01	1.405524e+00	1.397883e+00	7.640938e-03	9.747525e+12	1.777064e+12	2.834382e-04	6.387528e-04
6.792136e-09	6.250000e-03	1.730206e+03	1.730206e+03	9.889968e+01	1.406693e+00	1.398928e+00	7.764956e-03	2.408643e+12	4.372957e+11	2.330101e-04	8.130208e-04
7.062968e-09	6.250000e-03	1.504861e+03	1.504861e+03	9.884392e+01	1.414440e+00	1.406548e+00	7.891915e-03	1.091938e+12	1.928746e+11	2.122300e-04	9.399139e-04
7.344599e-09	6.250000e-03	1.294727e+03	1.294727e+03	9.878785e+01	1.421968e+00	1.413948e+00	8.020331e-03	4.713841e+11	8.108222e+10	1.943457e-04	1.098276e-03
7.637460e-09	6.250000e-03	1.127321e+03	1.127321e+03	9.873323e+01	1.430715e+00	1.422563e+00	8.151681e-03	2.211617e+11	3.689305e+10	1.822062e-04	1.269128e-03
7.941999e-09	6.250000e-03	9.880935e+02	9.880935e+02	9.867927e+01	1.440345e+00	1.432060e+00	8.285525e-03	1.092918e+11	1.763008e+10	1.740559e-04	1.457702e-03
8.258682e-09	6.250000e-03	8.977557e+02	8.977557e+02	9.862359e+01	1.452182e+00	1.443760e+00	8.421742e-03	6.668000e+10	1.032502e+10	1.715126e-04	1.617569e-03
8.587991e-09	6.250000e-03	8.129458e+02	8.129458e+02	9.857036e+01	1.464377e+00	1.455816e+00	8.561623e-03	4.047489e+10	6.010637e+09	1.709893e-04	1.801322e-03
8.930432e-09	6.250000e-03	7.388996e+02	7.388996e+02	9.851157e+01	1.477036e+00	1.468333e+00	8.702624e-03	2.543362e+10	3.617869e+09	1.732098e-04	1.998967e-03
9.286528e-09	6.250000e-03	6.844914e+02	6.844914e+02	9.844957e+01	1.491081e+00	1.482235e+00	8.846754e-03	1.793201e+10	2.432889e+09	1.790112e-04	2.178378e-03
9.656822e-09	6.250000e-03	6.309451e+02	6.309451e+02	9.839737e+01	1.505632e+00	1.496637e+00	8.994838e-03	1.254119e+10	1.620859e+09	1.881362e-04	2.386312e-03
1.004188e-08	6.250000e-03	5.895631e+02	5.895631e+02	9.833413e+01	1.520962e+00	1.511817e+00	9.144643e-03	9.519565e+09	1.169568e+09	2.004734e-04	2.579812e-03
1.044230e-08	6.250000e-03	5.486398e+02	5.486398e+02	9.827501e+01	1.536670e+00	1.527373e+00	9.297048e-03	7.145163e+09	8.338902e+08	2.156091e-04	2.800873e-03
1.085868e-08	6.250000e-03	5.149947e+02	5.149947e+02	9.821053e+01	1.553296e+00	1.543843e+00	9.453271e-03	5.691776e+09	6.294715e+08	2.356814e-04	3.016141e-03
1.129166e-08	6.250000e-03	4.825631e+02	4.825631e+02	9.815040e+01	1.570353e+00	1.560741e+00	9.611775e-03	4.582808e+09	4.798942e+08	2.626953e-04	3.254192e-03
1.174191e-08	6.250000e-03	4.555621e+02	4.555621e+02	9.808796e+01	1.588325e+00	1.578552e+00	9.773342e-03	3.854454e+09	3.812989e+08	2.946568e-04	3.486518e-03
1.221011e-08	6.250000e-03	4.345972e+02	4.345972e+02	9.802240e+01	1.607125e+00	1.597187e+00	9.937756e-03	3.445774e+09	3.213950e+08	3.333831e-04	3.697964e-03
1.269698e-08	6.250000e-03	4.087449e+02	4.087449e+02	9.795840e+01	1.626149e+00	1.616043e+00	1.010590e-02	2.893955e+09	2.545014e+08	3.804708e-04	3.978396e-03
1.320326e-08	6.250000e-03	3.933063e+02	3.933063e+02	9.788912e+01	1.646369e+00	1.636092e+00	1.027677e-02	2.715447e+09	2.244944e+08	4.327909e-04	4.185971e-03
1.372973e-08	6.250000e-03	3.734616e+02	3.734616e+02	9.782117e+01	1.667014e+00	1.656562e+00	1.045155e-02	2.421175e+09	1.880747e+08	4.999054e-04	4.463682e-03
1.427720e-08	6.250000e-03	3.555629e+02	3.555629e+02	9.775051e+01	1.688189e+00	1.677560e+00	1.062896e-02	2.167038e+09	1.580378e+08	5.719730e-04	4.747934e-03
1.484649e-08	6.250000e-03	3.408017e+02	3.408017e+02	9.767914e+01	1.710258e+00	1.699448e+00	1.080939e-02	2.009974e+09	1.373671e+08	6.558021e-04	5.018336e-03
1.543849e-08	6.250000e-03	3.264226e+02	3.264226e+02	9.760323e+01	1.733075e+00	1.722081e+00	1.099440e-02	1.875277e+09	1.199440e+08	7.590240e-04	5.309299e-03
1.605409e-08	6.250000e-03	3.146086e+02	3.146086e+02	9.752646e+01	1.756692e+00	1.745509e+00	1.118259e-02	1.783495e+09	1.066090e+08	8.679807e-04	5.583738e-03
1.669423e-08	6.250000e-03	3.025448e+02	3.025448e+02	9.744880e+01	1.781013e+00	1.769639e+00	1.137341e-02	1.692921e+09	9.447171e+07	1.001796e-03	5.886773e-03
1.735991e-08	6.250000e-03	2.909780e+02	2.909780e+02	9.736650e+01	1.806083e+00	1.794515e+00	1.156835e-02	1.593202e+09	8.290526e+07	1.145676e-03	6.206942e-03
1.805212e-08	6.250000e-03	2.800263e+02	2.800263e+02	9.727988e+01	1.831889e+00	1.820122e+00	1.176658e-02	1.511935e+09	7.328884e+07	1.317135e-03	6.541845e-03
1.877194e-08	6.250000e-03	2.724216e+02	2.724216e+02	9.719670e+01	1.858656e+00	1.846687e+00	1.196841e-02	1.502606e+09	6.774082e+07	1.502204e-03	6.822718e-03
1.952046e-08	6.250000e-03	2.618060e+02	2.618060e+02	9.711181e+01	1.886148e+00	1.873973e+00	1.217518e-02	1.403171e+09	5.878025e+07	1.711212e-03	7.204374e-03
2.029882e-08	6.250000e-03	2.538536e+02	2.538536e+02	9.702285e+01	1.914584e+00	1.902199e+00	1.238494e-02	1.357567e+09	5.277025e+07	1.931682e-03	7.542079e-03
2.110823e-08	6.250000e-03	2.473037e+02	2.473037e+02	9.693067e+01	1.943909e+00	1.931310e+00	1.259854e-02	1.353131e+09	4.874844e+07	2.194207e-03	7.860409e-03
2.194990e-08	6.250000e-03	2.401209e+02	2.401209e+02	9.683709e+01	1.974064e+00	1.961247e+00	1.281617e-02	1.316057e+09	4.390047e+07	2.472954e-03	8.221123e-03
2.282514e-08	6.250000e-03	2.324317e+02	2.324317e+02	9.674425e+01	2.005192e+00	1.992153e+00	1.303895e-02	1.247987e+09	3.849732e+07	2.759461e-03	8.627014e-03
2.373528e-08	6.250000e-03	2.262877e+02	2.262877e+02	9.663904e+01	2.037402e+00	2.024138e+00	1.326419e-02	1.220819e+09	3.477503e+07	3.086295e-03	9.003591e-03
2.468171e-08	6.250000e-03	2.194736e+02	2.194736e+02	9.650022e+01	2.072788e+00	2.059293e+00	1.349523e-02	1.185143e+09	3.097396e+07	3.491009e-03	9.444361e-03
2.566588e-08	6.250000e-03	2.129970e+02	2.129970e+02	9.632696e+01	2.111607e+00	2.097877e+00	1.373074e-02	1.153396e+09	2.747343e+07	3.946414e-03	9.913790e-03
2.668929e-08	6.250000e-03	2.067039e+02	2.067039e+02	9.612454e+01	2.155048e+00	2.141069e+00	1.397912e-02	1.127151e+09	2.424917e+07	4.480535e-03	1.042578e-02
2.775351e-08	6.250000e-03	2.014466e+02	2.014466e+02	9.592190e+01	2.202234e+00	2.187994e+00	1.424039e-02	1.123203e+09	2.168406e+07	5.078665e-03	1.093210e-02
2.886016e-08	6.250000e-03	1.951877e+02	1.951877e+02	9.572011e+01	2.252180e+00	2.237667e+00	1.451335e-02	1.088016e+09	1.877672e+07	5.760559e-03	1.153854e-02
3.001094e-08	6.250000e-03	1.899507e+02	1.899507e+02	9.552637e+01	2.303867e+00	2.289076e+00	1.479146e-02	1.073499e+09	1.653919e+07	6.511602e-03	1.212876e-02
3.120761e-08	6.250000e-03	1.856452e+02	1.856452e+02	9.533315e+01	2.357423e+00	2.342347e+00	1.507574e-02	1.092002e+09	1.499809e+07	7.428410e-03	1.269854e-02
3.245200e-08	6.250000e-03	1.807638e+02	1.807638e+02	9.516768e+01	2.416528e+00	2.401139e+00	1.538885e-02	1.058841e+09	1.284907e+07	8.229327e-03	1.336843e-02
3.374600e-08	6.250000e-03	1.766126e+02	1.766126e+02	9.496281e+01	2.471995e+00	2.456320e+00	1.567479e-02	1.047563e+09	1.134859e+07	9.144575e-03	1.399671e-02
3.509160e-08	6.250000e-03	1.725083e+02	1.725083e+02	9.479697e+01	2.533988e+00	2.517992e+00	1.599583e-02	1.038709e+09	9.941931e+06	1.019847e-02	1.468908e-02
3.649085e-08	6.250000e-03	1.693905e+02	1.693905e+02	9.461076e+01	2.595549e+00	2.579240e+00	1.630908e-02	1.044855e+09	8.869713e+06	1.123834e-02	1.532287e-02
3.794590e-08	6.250000e-03	1.656292e+02	1.656292e+02	9.446105e+01	2.662382e+00	2.645732e+00	1.664986e-02	1.043552e+09	7.801221e+06	1.255800e-02	1.607435e-02
3.945897e-08	6.250000e-03	1.624243e+02	1.624243e+02	9.438440e+01	2.738718e+00	2.721675e+00	1.704361e-02	1.051989e+09	6.827700e+06	1.395879e-02	1.686151e-02
4.103238e-08	6.250000e-03	1.594823e+02	1.594823e+02	9.416436e+01	2.801472e+00	2.784122e+00	1.734989e-02	1.043946e+09	6.049884e+06	1.517775e-02	1.756604e-02
4.266852e-08	6.250000e-03	1.567305e+02	1.567305e+02	9.412777e+01	2.884889e+00	2.867113e+00	1.777613e-02	1.068556e+09	5.347515e+06	1.694808e-02	1.840668e-02
4.436990e-08	6.250000e-03	1.540694e+02	1.540694e+02	9.394799e+01	2.955404e+00	2.937285e+00	1.811992e-02	1.053106e+09	4.670760e+06	1.819623e-02	1.918229e-02
4.613912e-08	6.250000e-03	1.514973e+02	1.514973e+02	9.382585e+01	3.034429e+00	3.015920e+00	1.850952e-02	1.051504e+09	4.087201e+06	1.976412e-02	2.002959e-02
4.797889e-08	6.250000e-03	1.493703e+02	1.493703e+02	9.361018e+01	3.107350e+00	3.088491e+00	1.885803e-02	1.051726e+09	3.630379e+06	2.121644e-02	2.080299e-02
4.989202e-08	6.250000e-03	1.471863e+02	1.471863e+02	9.356695e+01	3.197096e+00	3.177795e+00	1.930088e-02	1.066414e+09	3.192620e+06	2.315688e-02	2.172143e-02
5.188143e-08	6.250000e-03	1.449553e+02	1.449553e+02	9.339557e+01	3.277593e+00	3.257909e+00	1.968425e-02	1.058841e+09	2.799339e+06	2.481710e-02	2.261106e-02
5.395017e-08	6.250000e-03	1.433896e+02	1.433896e+02	9.336120e+01	3.373063e+00	3.352913e+00	2.014965e-02	1.083443e+09	2.481326e+06	2.681077e-02	2.352377e-02
5.610140e-08	6.250000e-03	1.414379e+02	1.414379e+02	9.334675e+01	3.471660e+00	3.451033e+00	2.062697e-02	1.092636e+09	2.166652e+06	2.895593e-02	2.454547e-02
5.833841e-08	6.250000e-03	1.401114e+02	1.401114e+02	9.322815e+01	3.564083e+00	3.543019e+00	2.106380e-02	1.114213e+09	1.937445e+06	3.095228e-02	2.543750e-02
6.066461e-08	6.250000e-03	1.380697e+02	1.380697e+02	9.308062e+01	3.656921e+00	3.635422e+00	2.149848e-02	1.100857e+09	1.683267e+06	3.291012e-02	2.648604e-02
6.308358e-08	6.250000e-03	1.369038e+02	1.369038e+02	9.308333e+01	3.764379e+00	3.742370e+00	2.200929e-02	1.128811e+09	1.493326e+06	3.520745e-02	2.749652e-02
6.559900e-08	6.250000e-03	1.352453e+02	1.352453e+02	9.294755e+01	3.863305e+00	3.840836e+00	2.246840e-02	1.125650e+09	1.308002e+06	3.731497e-02	2.856516e-02
6.821471e-08	6.250000e-03	1.339165e+02	1.339165e+02	9.282920e+01	3.967191e+00	3.944241e+00	2.295045e-02	1.133172e+09	1.153135e+06	3.946539e-02	2.962436e-02
7.093473e-08	6.250000e-03	1.330593e+02	1.330593e+02	9.282196e+01	4.081133e+00	4.057652e+00	2.348099e-02	1.162302e+09	1.026634e+06	4.180073e-02	3.067153e-02
7.376321e-08	6.250000e-03	1.321598e+02	1.321598e+02	9.276900e+01	4.195975e+00	4.171963e+00	2.401210e-02	1.186722e+09	9.123983e+05	4.415136e-02	3.174926e-02
7.670447e-08	6.250000e-03	1.308720e+02	1.308720e+02	9.258700e+01	4.301839e+00	4.277346e+00	2.449283e-02	1.182671e+09	8.027739e+05	4.620849e-02	3.287059e-02
7.976302e-08	6.250000e-03	1.299981e+02	1.299981e+02	9.260879e+01	4.427731e+00	4.402659e+00	2.507233e-02	1.206933e+09	7.092135e+05	4.876286e-02	3.405996e-02
8.294352e-08	6.250000e-03	1.288299e+02	1.288299e+02	9.256128e+01	4.551288e+00	4.525653e+00	2.563584e-02	1.211669e+09	6.204578e+05	5.121437e-02	3.532789e-02
8.625084e-08	6.250000e-03	1.281160e+02	1.281160e+02	9.252337e+01	4.678583e+00	4.652369e+00	2.621369e-02	1.234182e+09	5.505637e+05	5.363567e-02	3.651834e-02
8.969004e-08	6.250000e-03	1.273296e+02	1.273296e+02	9.251138e+01	4.810190e+00	4.783382e+00	2.680824e-02	1.252195e+09	4.862514e+05	5.611992e-02	3.777748e-02
9.326637e-08	6.250000e-03	1.263806e+02	1.263806e+02	9.244321e+01	4.940714e+00	4.913320e+00	2.739457e-02	1.258426e+09	4.274436e+05	5.854869e-02	3.909394e-02
9.698531e-08	6.250000e-03	1.256639e+02	1.256639e+02	9.240041e+01	5.077384e+00	5.049376e+00	2.800784e-02	1.274306e+09	3.776364e+05	6.099767e-02	4.040449e-02
1.008525e-07	6.250000e-03	1.250390e+02	1.250390e+02	9.228481e+01	5.211087e+00	5.182481e+00	2.860555e-02	1.286659e+09	3.348283e+05	6.314330e-02	4.167569e-02
1.048740e-07	6.250000e-03	1.243867e+02	1.243867e+02	9.237242e+01	5.364054e+00	5.334769e+00	2.928467e-02	1.309966e+09	2.949813e+05	6.599056e-02	4.312402e-02
1.090558e-07	6.250000e-03	1.239608e+02	1.239608e+02	9.226864e+01	5.505187e+00	5.475276e+00	2.991130e-02	1.328846e+09	2.627933e+05	6.809945e-02	4.441070e-02
1.134043e-07	6.250000e-03	1.232601e+02	1.232601e+02	9.223816e+01	5.655974e+00	5.625397e+00	3.057658e-02	1.335041e+09	2.306522e+05	7.038395e-02	4.588650e-02
1.179262e-07	6.250000e-03	1.226141e+02	1.226141e+02	9.219346e+01	5.808833e+00	5.777583e+00	3.124999e-02	1.342504e+09	2.029883e+05	7.266146e-02	4.737491e-02
1.226284e-07	6.250000e-03	1.222007e+02	1.222007e+02	9.217399e+01	5.967464e+00	5.935518e+00	3.194594e-02	1.361128e+09	1.798663e+05	7.492425e-02	4.883332e-02
1.275182e-07	6.250000e-03	1.217765e+02	1.217765e+02	9.213255e+01	6.127763e+00	6.095116e+00	3.264706e-02	1.378189e+09	1.595142e+05	7.719379e-02	5.031974e-02
1.326029e-07	6.250000e-03	1.212943e+02	1.212943e+02	9.208106e+01	6.291167e+00	6.257806e+00	3.336106e-02	1.386266e+09	1.406664e+05	7.920201e-02	5.186697e-02
1.378903e-07	6.250000e-03	1.209997e+02	1.209997e+02	9.204978e+01	6.460011e+00	6.425916e+00	3.409542e-02	1.405367e+09	1.249175e+05	8.127552e-02	5.338866e-02
1.433886e-07	6.250000e-03	1.206767e+02	1.206767e+02	9.206452e+01	6.635919e+00	6.601066e+00	3.485290e-02	1.429667e+09	1.111040e+05	8.379330e-02	5.498923e-02
1.491062e-07	6.250000e-03	1.202889e+02	1.202889e+02	9.204154e+01	6.813143e+00	6.777527e+00	3.561624e-02	1.435362e+09	9.777411e+04	8.549187e-02	5.663983e-02
1.550517e-07	6.250000e-03	1.199748e+02	1.199748e+02	9.201643e+01	6.993867e+00	6.957473e+00	3.639376e-02	1.448569e+09	8.656703e+04	8.741371e-02	5.829444e-02
1.612343e-07	6.250000e-03	1.197125e+02	1.197125e+02	9.200230e+01	7.179346e+00	7.142160e+00	3.718612e-02	1.463903e+09	7.675169e+04	8.931122e-02	5.997156e-02
1.676634e-07	6.250000e-03	1.193839e+02	1.193839e+02	9.198263e+01	7.368421e+00	7.330429e+00	3.799209e-02	1.472482e+09	6.779189e+04	9.107761e-02	6.172037e-02
1.743489e-07	6.250000e-03	1.190214e+02	1.190214e+02	9.196367e+01	7.561321e+00	7.522508e+00	3.881299e-02	1.476253e+09	5.972722e+04	9.271014e-02	6.352911e-02
1.813009e-07	6.250000e-03	1.188195e+02	1.188195e+02	9.195618e+01	7.759917e+00	7.720266e+00	3.965121e-02	1.490899e+09	5.298621e+04	9.442804e-02	6.530845e-02
1.885302e-07	6.250000e-03	1.185764e+02	1.185764e+02	9.190027e+01	7.958883e+00	7.918386e+00	4.049695e-02	1.498416e+09	4.692149e+04	9.588073e-02	6.712027e-02
1.960477e-07	6.250000e-03	1.184551e+02	1.184551e+02	9.186243e+01	8.163477e+00	8.122114e+00	4.136253e-02	1.512346e+09	4.171338e+04	9.726891e-02	6.891622e-02
2.038650e-07	6.250000e-03	1.183560e+02	1.183560e+02	9.186930e+01	8.375104e+00	8.332861e+00	4.224281e-02	1.530910e+09	3.715339e+04	9.887557e-02	7.076196e-02
2.119940e-07	6.250000e-03	1.180714e+02	1.180714e+02	9.181499e+01	8.586134e+00	8.543004e+00	4.313034e-02	1.527855e+09	3.274114e+04	9.987339e-02	7.271985e-02
2.204471e-07	6.250000e-03	1.179892e+02	1.179892e+02	9.179559e+01	8.804884e+00	8.760842e+00	4.404212e-02	1.543178e+09	2.916069e+04	1.012270e-01	7.462450e-02
2.292373e-07	6.250000e-03	1.179924e+02	1.179924e+02	9.176868e+01	9.026149e+00	8.981192e+00	4.495727e-02	1.557833e+09	2.600209e+04	1.021745e-01	7.649774e-02
2.383780e-07	6.250000e-03	1.176160e+02	1.176160e+02	9.173088e+01	9.251579e+00	9.205686e+00	4.589290e-02	1.547986e+09	2.283956e+04	1.031634e-01	7.865916e-02
2.478831e-07	6.250000e-03	1.175530e+02	1.175530e+02	9.170635e+01	9.482537e+00	9.435694e+00	4.684353e-02	1.558322e+09	2.032518e+04	1.041310e-01	8.066606e-02
2.577673e-07	6.250000e-03	1.175278e+02	1.175278e+02	9.165454e+01	9.715327e+00	9.667522e+00	4.780473e-02	1.568081e+09	1.811680e+04	1.048956e-01	8.266409e-02
2.680456e-07	6.250000e-03	1.174630e+02	1.174630e+02	9.166167e+01	9.956242e+00	9.907462e+00	4.877951e-02	1.576504e+09	1.611454e+04	1.057500e-01	8.476064e-02
2.787338e-07	6.250000e-03	1.173294e+02	1.173294e+02	9.157933e+01	1.019432e+01	1.014456e+01	4.976047e-02	1.574026e+09	1.429618e+04	1.061865e-01	8.688637e-02
2.898481e-07	6.250000e-03	1.171781e+02	1.171781e+02	9.154976e+01	1.044120e+01	1.039044e+01	5.076159e-02	1.571825e+09	1.266634e+04	1.067244e-01	8.910545e-02
3.014056e-07	6.250000e-03	1.171063e+02	1.171063e+02	9.147448e+01	1.068950e+01	1.063773e+01	5.177663e-02	1.572903e+09	1.126975e+04	1.071250e-01	9.128030e-02
3.134240e-07	6.250000e-03	1.170619e+02	1.170619e+02	9.143546e+01	1.094408e+01	1.089128e+01	5.280408e-02	1.574886e+09	1.003119e+04	1.074639e-01	9.348970e-02
3.259216e-07	6.250000e-03	1.170587e+02	1.170587e+02	9.139224e+01	1.120185e+01	1.114802e+01	5.383727e-02	1.578864e+09	8.951488e+03	1.077499e-01	9.569430e-02
3.389175e-07	6.250000e-03	1.168763e+02	1.168763e+02	9.130125e+01	1.146055e+01	1.140566e+01	5.488487e-02	1.565982e+09	7.920637e+03	1.077077e-01	9.805711e-02
3.524316e-07	6.250000e-03	1.168334e+02	1.168334e+02	9.122326e+01	1.172430e+01	1.166835e+01	5.594531e-02	1.563965e+09	7.059809e+03	1.077663e-01	1.003505e-01
3.664846e-07	6.250000e-03	1.167501e+02	1.167501e+02	9.113316e+01	1.199033e+01	1.193331e+01	5.701410e-02	1.554754e+09	6.273449e+03	1.075143e-01	1.027008e-01
3.810980e-07	6.250000e-03	1.166520e+02	1.166520e+02	9.102105e+01	1.225963e+01	1.220154e+01	5.809553e-02	1.544883e+09	5.578383e+03	1.072820e-01	1.050958e-01
3.962940e-07	6.250000e-03	1.167251e+02	1.167251e+02	9.093587e+01	1.253541e+01	1.247622e+01	5.918702e-02	1.550113e+09	5.008071e+03	1.073082e-01	1.073926e-01
4.120960e-07	6.250000e-03	1.167492e+02	1.167492e+02	9.086577e+01	1.282427e+01	1.276398e+01	6.029177e-02	1.550938e+09	4.471274e+03	1.072549e-01	1.098446e-01
4.285281e-07	6.250000e-03	1.169281e+02	1.169281e+02	9.078485e+01	1.310871e+01	1.304731e+01	6.139814e-02	1.560451e+09	4.031352e+03	1.070895e-01	1.121091e-01
4.456153e-07	6.250000e-03	1.168294e+02	1.168294e+02	9.070244e+01	1.339449e+01	1.333197e+01	6.251668e-02	1.546636e+09	3.587217e+03	1.065905e-01	1.146500e-01
4.633840e-07	6.250000e-03	1.169560e+02	1.169560e+02	9.061599e+01	1.368555e+01	1.362190e+01	6.364574e-02	1.549014e+09	3.226592e+03	1.061780e-01	1.170145e-01
4.818611e-07	6.250000e-03	1.169005e+02	1.169005e+02	9.052396e+01	1.397703e+01	1.391225e+01	6.477965e-02	1.536476e+09	2.880386e+03	1.055688e-01	1.195635e-01
5.010750e-07	6.250000e-03	1.169480e+02	1.169480e+02	9.042749e+01	1.427309e+01	1.420716e+01	6.592673e-02	1.530029e+09	2.582915e+03	1.049122e-01	1.220464e-01
5.210551e-07	6.250000e-03	1.168750e+02	1.168750e+02	9.032676e+01	1.456878e+01	1.450171e+01	6.707467e-02	1.513349e+09	2.305805e+03	1.040933e-01	1.246527e-01
5.418318e-07	6.250000e-03	1.169092e+02	1.169092e+02	9.022083e+01	1.486800e+01	1.479977e+01	6.822849e-02	1.504042e+09	2.070127e+03	1.033020e-01	1.271757e-01
5.634370e-07	6.250000e-03	1.168501e+02	1.168501e+02	9.010828e+01	1.517191e+01	1.510251e+01	6.939867e-02	1.487669e+09	1.850568e+03	1.024357e-01	1.298408e-01
5.859037e-07	6.250000e-03	1.168785e+02	1.168785e+02	8.998879e+01	1.547479e+01	1.540422e+01	7.056798e-02	1.476595e+09	1.663941e+03	1.015499e-01	1.324006e-01
6.092663e-07	6.250000e-03	1.168970e+02	1.168970e+02	8.986660e+01	1.578547e+01	1.571373e+01	7.174153e-02	1.463188e+09	1.492836e+03	1.005483e-01	1.350375e-01
6.335604e-07	6.250000e-03	1.169083e+02	1.169083e+02	8.973539e+01	1.609320e+01	1.602028e+01	7.291846e-02	1.449377e+09	1.342669e+03	9.955108e-02	1.376566e-01
6.588232e-07	6.250000e-03	1.168472e+02	1.168472e+02	8.959795e+01	1.640111e+01	1.632701e+01	7.409494e-02	1.428066e+09	1.203324e+03	9.834407e-02	1.403637e-01
6.850934e-07	6.250000e-03	1.168645e+02	1.168645e+02	8.946085e+01	1.671805e+01	1.664277e+01	7.528023e-02	1.412881e+09	1.081877e+03	9.722646e-02	1.430550e-01
7.124111e-07	6.250000e-03	1.168055e+02	1.168055e+02	8.931538e+01	1.702632e+01	1.694986e+01	7.646316e-02	1.390892e+09	9.720511e+02	9.595497e-02	1.457664e-01
7.408180e-07	6.250000e-03	1.168479e+02	1.168479e+02	8.916183e+01	1.735314e+01	1.727549e+01	7.765735e-02	1.378157e+09	8.758055e+02	9.490405e-02	1.485105e-01
7.703577e-07	6.250000e-03	1.167722e+02	1.167722e+02	8.900892e+01	1.766413e+01	1.758528e+01	7.884607e-02	1.352908e+09	7.866972e+02	9.346799e-02	1.512700e-01
8.010752e-07	6.250000e-03	1.167002e+02	1.167002e+02	8.884315e+01	1.797407e+01	1.789404e+01	8.003803e-02	1.326627e+09	7.071575e+02	9.193543e-02	1.540193e-01
8.330176e-07	6.250000e-03	1.168027e+02	1.168027e+02	8.867570e+01	1.830213e+01	1.822091e+01	8.122428e-02	1.317400e+09	6.415190e+02	9.089611e-02	1.566928e-01
8.662336e-07	6.250000e-03	1.167371e+02	1.167371e+02	8.849964e+01	1.861750e+01	1.853508e+01	8.241483e-02	1.291102e+09	5.772367e+02	8.933196e-02	1.594822e-01
9.007742e-07	6.250000e-03	1.166435e+02	1.166435e+02	8.832111e+01	1.893640e+01	1.885280e+01	8.360336e-02	1.264574e+09	5.193467e+02	8.784806e-02	1.623442e-01
9.366920e-07	6.250000e-03	1.166685e+02	1.166685e+02	8.813218e+01	1.925540e+01	1.917061e+01	8.479048e-02	1.245730e+09	4.706097e+02	8.644627e-02	1.650437e-01
9.740420e-07	6.250000e-03	1.166036e+02	1.166036e+02	8.794023e+01	1.957217e+01	1.948619e+01	8.597227e-02	1.219398e+09	4.245718e+02	8.485477e-02	1.678521e-01
1.012881e-06	6.250000e-03	1.166204e+02	1.166204e+02	8.774097e+01	1.989488e+01	1.980773e+01	8.715388e-02	1.200919e+09	3.853066e+02	8.350877e-02	1.705952e-01
1.053269e-06	6.250000e-03	1.164645e+02	1.164645e+02	8.753647e+01	2.021082e+01	2.012250e+01	8.832280e-02	1.169194e+09	3.467105e+02	8.184829e-02	1.735363e-01
1.095268e-06	6.250000e-03	1.164044e+02	1.164044e+02	8.732664e+01	2.052832e+01	2.043883e+01	8.949237e-02	1.144940e+09	3.140621e+02	8.035753e-02	1.763535e-01
1.138941e-06	6.250000e-03	1.163078e+02	1.163078e+02	8.711193e+01	2.083913e+01	2.074848e+01	9.065327e-02	1.116690e+09	2.841412e+02	7.870096e-02	1.791723e-01
1.184355e-06	6.250000e-03	1.162417e+02	1.162417e+02	8.688987e+01	2.115713e+01	2.106532e+01	9.180605e-02	1.091937e+09	2.575809e+02	7.717544e-02	1.820098e-01
1.231581e-06	6.250000e-03	1.161480e+02	1.161480e+02	8.666053e+01	2.146742e+01	2.137446e+01	9.295964e-02	1.065288e+09	2.336509e+02	7.559607e-02	1.848281e-01
1.280689e-06	6.250000e-03	1.160252e+02	1.160252e+02	8.642764e+01	2.178022e+01	2.168613e+01	9.409557e-02	1.036362e+09	2.114462e+02	7.393337e-02	1.877197e-01
1.331756e-06	6.250000e-03	1.159415e+02	1.159415e+02	8.618848e+01	2.209044e+01	2.199521e+01	9.522329e-02	1.010271e+09	1.920510e+02	7.233273e-02	1.905309e-01
1.384859e-06	6.250000e-03	1.159052e+02	1.159052e+02	8.594324e+01	2.240321e+01	2.230686e+01	9.634217e-02	9.886031e+08	1.751745e+02	7.089223e-02	1.932891e-01
1.440079e-06	6.250000e-03	1.157060e+02	1.157060e+02	8.569355e+01	2.270417e+01	2.260672e+01	9.744829e-02	9.568261e+08	1.586007e+02	6.920630e-02	1.962230e-01
1.497502e-06	6.250000e-03	1.157079e+02	1.157079e+02	8.543607e+01	2.301225e+01	2.291370e+01	9.854604e-02	9.371305e+08	1.452128e+02	6.777618e-02	1.988823e-01
1.557214e-06	6.250000e-03	1.154849e+02	1.154849e+02	8.516887e+01	2.331122e+01	2.321158e+01	9.963403e-02	9.050097e+08	1.314706e+02	6.608737e-02	2.018551e-01
1.619307e-06	6.250000e-03	1.153785e+02	1.153785e+02	8.490604e+01	2.361176e+01	2.351106e+01	1.007055e-01	8.802130e+08	1.199349e+02	6.457352e-02	2.046461e-01
1.683875e-06	6.250000e-03	1.152983e+02	1.152983e+02	8.462894e+01	2.390493e+01	2.380316e+01	1.017677e-01	8.567397e+08	1.097518e+02	6.307051e-02	2.073312e-01
1.751019e-06	6.250000e-03	1.151623e+02	1.151623e+02	8.435106e+01	2.420033e+01	2.409752e+01	1.028086e-01	8.319409e+08	1.002274e+02	6.160719e-02	2.101410e-01
1.820840e-06	6.250000e-03	1.150028e+02	1.150028e+02	8.406356e+01	2.448793e+01	2.438409e+01	1.038361e-01	8.058215e+08	9.151216e+01	6.008808e-02	2.129333e-01
1.893444e-06	6.250000e-03	1.148527e+02	1.148527e+02	8.377437e+01	2.476978e+01	2.466493e+01	1.048522e-01	7.798654e+08	8.363895e+01	5.853345e-02	2.156656e-01
1.968944e-06	6.250000e-03	1.146068e+02	1.146068e+02	8.347944e+01	2.505432e+01	2.494848e+01	1.058373e-01	7.507648e+08	7.604858e+01	5.695640e-02	2.186110e-01
2.047455e-06	6.250000e-03	1.144442e+02	1.144442e+02	8.317861e+01	2.533199e+01	2.522517e+01	1.068169e-01	7.267009e+08	6.966416e+01	5.552359e-02	2.213479e-01
2.129096e-06	6.250000e-03	1.142773e+02	1.142773e+02	8.286978e+01	2.560281e+01	2.549503e+01	1.077785e-01	7.030589e+08	6.390777e+01	5.411079e-02	2.240412e-01
2.213992e-06	6.250000e-03	1.141503e+02	1.141503e+02	8.256160e+01	2.587533e+01	2.576661e+01	1.087181e-01	6.815312e+08	5.875657e+01	5.274630e-02	2.266777e-01
2.302274e-06	6.250000e-03	1.139344e+02	1.139344e+02	8.224098e+01	2.613531e+01	2.602568e+01	1.096362e-01	6.568683e+08	5.386910e+01	5.132094e-02	2.293891e-01
2.394075e-06	6.250000e-03	1.137047e+02	1.137047e+02	8.191948e+01	2.639069e+01	2.628016e+01	1.105346e-01	6.319949e+08	4.936959e+01	4.987847e-02	2.320986e-01
2.489538e-06	6.250000e-03	1.135327e+02	1.135327e+02	8.159215e+01	2.664930e+01	2.653789e+01	1.114152e-01	6.111482e+08	4.546918e+01	4.859960e-02	2.347280e-01
2.588806e-06	6.250000e-03	1.133633e+02	1.133633e+02	8.126055e+01	2.690054e+01	2.678827e+01	1.122704e-01	5.904997e+08	4.191937e+01	4.730944e-02	2.372949e-01
2.692034e-06	6.250000e-03	1.131483e+02	1.131483e+02	8.092052e+01	2.714365e+01	2.703053e+01	1.131132e-01	5.695380e+08	3.865287e+01	4.606539e-02	2.398945e-01
2.799377e-06	6.250000e-03	1.129549e+02	1.129549e+02	8.058025e+01	2.738583e+01	2.727190e+01	1.139260e-01	5.486256e+08	3.561613e+01	4.475511e-02	2.424493e-01
2.911000e-06	6.250000e-03	1.126736e+02	1.126736e+02	8.023295e+01	2.761540e+01	2.750069e+01	1.147147e-01	5.264744e+08	3.278087e+01	4.348675e-02	2.450919e-01
3.027074e-06	6.250000e-03	1.124544e+02	1.124544e+02	7.988253e+01	2.784630e+01	2.773082e+01	1.154804e-01	5.064957e+08	3.025091e+01	4.224598e-02	2.476231e-01
3.147777e-06	6.250000e-03	1.122650e+02	1.122650e+02	7.952965e+01	2.807114e+01	2.795492e+01	1.162205e-01	4.890095e+08	2.805545e+01	4.113260e-02	2.500435e-01
3.273293e-06	6.250000e-03	1.119834e+02	1.119834e+02	7.916782e+01	2.828615e+01	2.816921e+01	1.169392e-01	4.688238e+08	2.589050e+01	3.993314e-02	2.525925e-01
3.403813e-06	6.250000e-03	1.117235e+02	1.117235e+02	7.880308e+01	2.849593e+01	2.837830e+01	1.176296e-01	4.497877e+08	2.393830e+01	3.875936e-02	2.550577e-01
3.539538e-06	6.250000e-03	1.114707e+02	1.114707e+02	7.843475e+01	2.870116e+01	2.858286e+01	1.182949e-01	4.320147e+08	2.218204e+01	3.765185e-02	2.574771e-01
3.680675e-06	6.250000e-03	1.112033e+02	1.112033e+02	7.806446e+01	2.890031e+01	2.878136e+01	1.189413e-01	4.145022e+08	2.055960e+01	3.656204e-02	2.598872e-01
3.827440e-06	6.250000e-03	1.109859e+02	1.109859e+02	7.768348e+01	2.909132e+01	2.897176e+01	1.195541e-01	3.993860e+08	1.916796e+01	3.557493e-02	2.621171e-01
3.980056e-06	6.250000e-03	1.106634e+02	1.106634e+02	7.730613e+01	2.927736e+01	2.915722e+01	1.201451e-01	3.814875e+08	1.773457e+01	3.447869e-02	2.645622e-01
4.138759e-06	6.250000e-03	1.104014e+02	1.104014e+02	7.692211e+01	2.945845e+01	2.933775e+01	1.207037e-01	3.663093e+08	1.651195e+01	3.350164e-02	2.668304e-01
4.303789e-06	6.250000e-03	1.100962e+02	1.100962e+02	7.653259e+01	2.963276e+01	2.951152e+01	1.212375e-01	3.506167e+08	1.534518e+01	3.251345e-02	2.691535e-01
4.475400e-06	6.250000e-03	1.098367e+02	1.098367e+02	7.614163e+01	2.979998e+01	2.967823e+01	1.217510e-01	3.368897e+08	1.433534e+01	3.161131e-02	2.713118e-01
4.653854e-06	6.250000e-03	1.095325e+02	1.095325e+02	7.574608e+01	2.996141e+01	2.983918e+01	1.222285e-01	3.223692e+08	1.335187e+01	3.067114e-02	2.735390e-01
4.839423e-06	6.250000e-03	1.092194e+02	1.092194e+02	7.534842e+01	3.011665e+01	2.999397e+01	1.226842e-01	3.081439e+08	1.243713e+01	2.974039e-02	2.757446e-01
5.032392e-06	6.250000e-03	1.089295e+02	1.089295e+02	7.494622e+01	3.026707e+01	3.014396e+01	1.231112e-01	2.953799e+08	1.162864e+01	2.888978e-02	2.778592e-01
5.233056e-06	6.250000e-03	1.086294e+02	1.086294e+02	7.454271e+01	3.040800e+01	3.028449e+01	1.235084e-01	2.829583e+08	1.088387e+01	2.805928e-02	2.799241e-01
5.441721e-06	6.250000e-03	1.083106e+02	1.083106e+02	7.413537e+01	3.054338e+01	3.041952e+01	1.238571e-01	2.707620e+08	1.018597e+01	2.724739e-02	2.819981e-01
5.658706e-06	6.250000e-03	1.080103e+02	1.080103e+02	7.372428e+01	3.066884e+01	3.054468e+01	1.241612e-01	2.593508e+08	9.558738e+00	2.646379e-02	2.839436e-01
5.884343e-06	6.250000e-03	1.076888e+02	1.076888e+02	7.330931e+01	3.077826e+01	3.065398e+01	1.242797e-01	2.485514e+08	8.999034e+00	2.574280e-02	2.858076e-01
6.118978e-06	6.250000e-03	1.074081e+02	1.074081e+02	7.288420e+01	3.086143e+01	3.073725e+01	1.241802e-01	2.391998e+08	8.544388e+00	2.509965e-02	2.873288e-01
6.362968e-06	6.250000e-03	1.070837e+02	1.070837e+02	7.244928e+01	3.092703e+01	3.080315e+01	1.238852e-01	2.298806e+08	8.124771e+00	2.448934e-02	2.888118e-01
6.616687e-06	6.250000e-03	1.067740e+02	1.067740e+02	7.202855e+01	3.098032e+01	3.085673e+01	1.235821e-01	2.214830e+08	7.760883e+00	2.393888e-02	2.901485e-01
6.880524e-06	6.250000e-03	1.064523e+02	1.064523e+02	7.157264e+01	3.100407e+01	3.088108e+01	1.229846e-01	2.135513e+08	7.454334e+00	2.343252e-02	2.912485e-01
7.154880e-06	6.250000e-03	1.061579e+02	1.061579e+02	7.112113e+01	3.101649e+01	3.089418e+01	1.223133e-01	2.064940e+08	7.193563e+00	2.297399e-02	2.921731e-01


==> anc/MASS_RADIUS_TIDAL_5.0e_pos_03_1.0e_pos_03_6.3e_neg_06.csv <==
7.476973e-23	6.250000e-06	2.245701e+05	2.245701e+05	6.015700e+02	3.937464e-01	3.937464e-01	5.040068e-09	-4.078439e+14	-4.309341e+16	-1.071089e-12	1.753334e-06
7.775113e-23	6.250000e-06	2.235241e+05	2.235241e+05	6.004030e+02	3.982306e-01	3.982306e-01	5.120693e-09	1.324749e+14	1.322697e+16	3.561254e-13	1.781600e-06
8.085140e-23	6.250000e-06	2.223465e+05	2.223465e+05	5.992432e+02	4.009172e-01	4.009172e-01	5.201610e-09	5.534177e+14	5.342932e+16	1.527542e-12	1.803119e-06
8.407530e-23	6.250000e-06	2.212345e+05	2.212345e+05	5.980109e+02	4.078931e-01	4.078931e-01	5.283433e-09	-3.304850e+14	-2.926983e+16	-9.353606e-13	1.843714e-06
8.742775e-23	6.250000e-06	2.202485e+05	2.202485e+05	5.968666e+02	4.123839e-01	4.123839e-01	5.367216e-09	2.719241e+14	2.280022e+16	7.869998e-13	1.872358e-06
9.091388e-23	6.250000e-06	2.188395e+05	2.188395e+05	5.956918e+02	4.170157e-01	4.170157e-01	5.451492e-09	-4.277934e+14	-3.392127e+16	-1.278488e-12	1.905578e-06
9.453901e-23	6.250000e-06	2.176808e+05	2.176808e+05	5.944727e+02	4.215031e-01	4.215031e-01	5.536888e-09	-1.113970e+14	-8.372777e+15	-3.418722e-13	1.936335e-06
9.830870e-23	6.250000e-06	2.164877e+05	2.164877e+05	5.933030e+02	4.277173e-01	4.277173e-01	5.624702e-09	1.104744e+14	7.717516e+15	3.484868e-13	1.975711e-06
1.022287e-22	6.250000e-06	2.152498e+05	2.152498e+05	5.921098e+02	4.311283e-01	4.311283e-01	5.712744e-09	-6.193589e+14	-4.158243e+16	-2.010571e-12	2.002920e-06
1.063050e-22	6.250000e-06	2.137067e+05	2.137067e+05	5.909018e+02	4.359408e-01	4.359408e-01	5.801953e-09	-2.188379e+15	-1.389904e+17	-7.364166e-12	2.039903e-06
1.105438e-22	6.250000e-06	2.130808e+05	2.130808e+05	5.897460e+02	4.435118e-01	4.435118e-01	5.893628e-09	-1.790628e+14	-1.043469e+16	-6.114692e-13	2.081425e-06
1.149517e-22	6.250000e-06	2.122783e+05	2.122783e+05	5.885607e+02	4.510320e-01	4.510320e-01	5.985205e-09	5.016933e+14	2.687827e+16	1.745827e-12	2.124720e-06
1.195353e-22	6.250000e-06	2.107895e+05	2.107895e+05	5.873667e+02	4.533703e-01	4.533703e-01	6.078456e-09	2.627107e+14	1.371552e+16	9.469432e-13	2.150820e-06
1.243017e-22	6.250000e-06	2.095763e+05	2.095763e+05	5.861828e+02	4.591334e-01	4.591334e-01	6.174023e-09	-2.111652e+14	-1.034970e+16	-7.834339e-13	2.190769e-06
1.292582e-22	6.250000e-06	2.088033e+05	2.088033e+05	5.849801e+02	4.675460e-01	4.675460e-01	6.269539e-09	1.831649e+14	8.198236e+15	6.922243e-13	2.239170e-06
1.344123e-22	6.250000e-06	2.072431e+05	2.072431e+05	5.838170e+02	4.706962e-01	4.706962e-01	6.367367e-09	1.990128e+14	8.613455e+15	7.808583e-13	2.271228e-06
1.397719e-22	6.250000e-06	2.065423e+05	2.065423e+05	5.826323e+02	4.778506e-01	4.778505e-01	6.466525e-09	-2.685202e+14	-1.077746e+16	-1.071576e-12	2.313572e-06
1.453452e-22	6.250000e-06	2.053818e+05	2.053818e+05	5.814415e+02	4.815748e-01	4.815748e-01	6.566620e-09	1.358524e+15	5.245037e+16	5.576328e-12	2.344778e-06
1.511408e-22	6.250000e-06	2.046915e+05	2.046915e+05	5.802391e+02	4.903677e-01	4.903677e-01	6.668978e-09	-3.390791e+14	-1.195891e+16	-1.415446e-12	2.395643e-06
1.571674e-22	6.250000e-06	2.038196e+05	2.038196e+05	5.790982e+02	4.972528e-01	4.972528e-01	6.772276e-09	1.801069e+17	5.924397e+18	7.680552e-10	2.439672e-06
1.634343e-22	6.250000e-06	2.021951e+05	2.021951e+05	5.778588e+02	5.009272e-01	5.009272e-01	6.876183e-09	2.079781e+14	6.593933e+15	9.231140e-13	2.477444e-06
1.699512e-22	6.250000e-06	2.013482e+05	2.013482e+05	5.766980e+02	5.079811e-01	5.079811e-01	6.983612e-09	-2.838452e+14	-8.391577e+15	-1.286572e-12	2.522899e-06
1.767279e-22	6.250000e-06	2.006223e+05	2.006223e+05	5.755326e+02	5.153959e-01	5.153959e-01	7.091216e-09	-2.404793e+14	-6.612611e+15	-1.109872e-12	2.568986e-06
1.837748e-22	6.250000e-06	1.991037e+05	1.991037e+05	5.743264e+02	5.199317e-01	5.199317e-01	7.199679e-09	4.307174e+15	1.133602e+17	2.064845e-11	2.611362e-06
1.911027e-22	6.250000e-06	1.980965e+05	1.980965e+05	5.731534e+02	5.258450e-01	5.258449e-01	7.311546e-09	-2.810474e+15	-6.990223e+16	-1.381933e-11	2.654489e-06
1.987228e-22	6.250000e-06	1.974682e+05	1.974682e+05	5.719663e+02	5.333323e-01	5.333323e-01	7.423855e-09	8.738330e+14	2.025065e+16	4.365500e-12	2.700852e-06
2.066468e-22	6.250000e-06	1.962406e+05	1.962406e+05	5.707786e+02	5.394347e-01	5.394347e-01	7.537528e-09	3.110351e+14	6.809498e+15	1.603083e-12	2.748843e-06
2.148867e-22	6.250000e-06	1.946315e+05	1.946315e+05	5.696116e+02	5.441920e-01	5.441919e-01	7.654228e-09	-4.168832e+14	-8.734817e+15	-2.238927e-12	2.796012e-06
2.234551e-22	6.250000e-06	1.943658e+05	1.943658e+05	5.684449e+02	5.538936e-01	5.538935e-01	7.771473e-09	-6.894117e+14	-1.322352e+16	-3.727957e-12	2.849748e-06
2.323653e-22	6.250000e-06	1.935508e+05	1.935508e+05	5.672468e+02	5.613314e-01	5.613314e-01	7.889847e-09	-6.102347e+14	-1.094965e+16	-3.369871e-12	2.900176e-06
2.416307e-22	6.250000e-06	1.925269e+05	1.925269e+05	5.660884e+02	5.683466e-01	5.683466e-01	8.011432e-09	-1.098514e+15	-1.852418e+16	-6.229301e-12	2.952037e-06
2.512656e-22	6.250000e-06	1.911986e+05	1.911986e+05	5.648981e+02	5.738098e-01	5.738098e-01	8.133762e-09	1.216939e+15	1.956271e+16	7.143913e-12	3.001119e-06
2.612846e-22	6.250000e-06	1.898553e+05	1.898553e+05	5.637193e+02	5.799535e-01	5.799535e-01	8.258284e-09	4.721397e+14	7.196221e+15	2.871096e-12	3.054713e-06
2.717032e-22	6.250000e-06	1.890702e+05	1.890702e+05	5.625277e+02	5.881008e-01	5.881008e-01	8.384414e-09	6.756568e+14	9.604333e+15	4.194706e-12	3.110489e-06
2.825372e-22	6.250000e-06	1.887603e+05	1.887603e+05	5.613452e+02	5.980046e-01	5.980046e-01	8.511884e-09	7.441233e+14	9.730208e+15	4.657816e-12	3.168063e-06
2.938032e-22	6.250000e-06	1.875692e+05	1.875692e+05	5.601568e+02	6.045063e-01	6.045063e-01	8.641861e-09	-8.841975e+14	-1.095330e+16	-5.712581e-12	3.222844e-06
3.055184e-22	6.250000e-06	1.869804e+05	1.869804e+05	5.590060e+02	6.129214e-01	6.129214e-01	8.773584e-09	7.446651e+14	8.608688e+15	4.887335e-12	3.277999e-06
3.177007e-22	6.250000e-06	1.856492e+05	1.856492e+05	5.578365e+02	6.191648e-01	6.191648e-01	8.906352e-09	2.415211e+15	2.654140e+16	1.642786e-11	3.335133e-06
3.303689e-22	6.250000e-06	1.849768e+05	1.849768e+05	5.566468e+02	6.284565e-01	6.284565e-01	9.042129e-09	-7.224175e+14	-7.369061e+15	-5.003722e-12	3.397488e-06
3.435421e-22	6.250000e-06	1.833740e+05	1.833740e+05	5.555118e+02	6.338463e-01	6.338462e-01	9.179167e-09	-6.639920e+14	-6.489977e+15	-4.803588e-12	3.456577e-06
3.572406e-22	6.250000e-06	1.823431e+05	1.823431e+05	5.543006e+02	6.414680e-01	6.414680e-01	9.317281e-09	1.178960e+15	1.085486e+16	8.772919e-12	3.517918e-06
3.714854e-22	6.250000e-06	1.817743e+05	1.817743e+05	5.531676e+02	6.507122e-01	6.507122e-01	9.459353e-09	1.296316e+15	1.111133e+16	9.798054e-12	3.579781e-06
3.862981e-22	6.250000e-06	1.812721e+05	1.812721e+05	5.519738e+02	6.609328e-01	6.609328e-01	9.603013e-09	2.903836e+15	2.302425e+16	2.225401e-11	3.646081e-06
4.017015e-22	6.250000e-06	1.804956e+05	1.804956e+05	5.507953e+02	6.694934e-01	6.694933e-01	9.747102e-09	1.417799e+15	1.054104e+16	1.110128e-11	3.709195e-06
4.177191e-22	6.250000e-06	1.793600e+05	1.793600e+05	5.496573e+02	6.773819e-01	6.773818e-01	9.895161e-09	1.788768e+15	1.254256e+16	1.445497e-11	3.776661e-06
4.343754e-22	6.250000e-06	1.784538e+05	1.784538e+05	5.484785e+02	6.864985e-01	6.864985e-01	1.004442e-08	-1.716365e+15	-1.125672e+16	-1.422563e-11	3.846925e-06
4.516959e-22	6.250000e-06	1.775341e+05	1.775341e+05	5.473013e+02	6.952765e-01	6.952765e-01	1.019474e-08	-1.872302e+15	-1.152360e+16	-1.592420e-11	3.916297e-06
4.697070e-22	6.250000e-06	1.768095e+05	1.768095e+05	5.461490e+02	7.046705e-01	7.046705e-01	1.034904e-08	-8.051548e+15	-4.633924e+16	-6.989443e-11	3.985479e-06
4.884362e-22	6.250000e-06	1.760030e+05	1.760030e+05	5.449852e+02	7.139773e-01	7.139773e-01	1.050458e-08	1.538884e+15	8.294375e+15	1.366774e-11	4.056620e-06
5.079123e-22	6.250000e-06	1.754388e+05	1.754388e+05	5.438069e+02	7.238382e-01	7.238382e-01	1.066136e-08	-2.828184e+15	-1.423312e+16	-2.552530e-11	4.125873e-06
5.281650e-22	6.250000e-06	1.740084e+05	1.740084e+05	5.426645e+02	7.320186e-01	7.320186e-01	1.082259e-08	1.551189e+16	7.379960e+16	1.458493e-10	4.206800e-06
5.492253e-22	6.250000e-06	1.737899e+05	1.737899e+05	5.415096e+02	7.434418e-01	7.434418e-01	1.098505e-08	-1.564446e+15	-6.888517e+15	-1.480230e-11	4.277819e-06
5.711253e-22	6.250000e-06	1.728721e+05	1.728721e+05	5.403336e+02	7.531761e-01	7.531761e-01	1.114873e-08	2.078781e+15	8.576814e+15	2.019650e-11	4.356841e-06
5.938985e-22	6.250000e-06	1.718659e+05	1.718659e+05	5.391889e+02	7.623504e-01	7.623504e-01	1.131630e-08	-2.381685e+15	-9.249350e+15	-2.382470e-11	4.435729e-06
6.175799e-22	6.250000e-06	1.713135e+05	1.713135e+05	5.380237e+02	7.730998e-01	7.730997e-01	1.148585e-08	-2.204754e+15	-7.983299e+15	-2.241265e-11	4.512777e-06
6.422055e-22	6.250000e-06	1.701761e+05	1.701761e+05	5.368640e+02	7.821778e-01	7.821778e-01	1.165642e-08	-2.223005e+15	-7.592996e+15	-2.336355e-11	4.596284e-06
6.678130e-22	6.250000e-06	1.695743e+05	1.695743e+05	5.357416e+02	7.933086e-01	7.933086e-01	1.183148e-08	3.364945e+15	1.070945e+16	3.599722e-11	4.678236e-06
6.944417e-22	6.250000e-06	1.687586e+05	1.687586e+05	5.345459e+02	8.035356e-01	8.035356e-01	1.200721e-08	-4.332814e+15	-1.293435e+16	-4.748229e-11	4.761449e-06
7.221321e-22	6.250000e-06	1.681049e+05	1.681049e+05	5.333969e+02	8.144422e-01	8.144422e-01	1.218619e-08	8.801666e+15	2.456198e+16	9.834552e-11	4.844846e-06
7.509267e-22	6.250000e-06	1.672821e+05	1.672821e+05	5.322670e+02	8.245304e-01	8.245304e-01	1.236805e-08	-5.510040e+15	-1.445844e+16	-6.309556e-11	4.928982e-06
7.808694e-22	6.250000e-06	1.661298e+05	1.661298e+05	5.311092e+02	8.350688e-01	8.350688e-01	1.255190e-08	3.694023e+15	9.096792e+15	4.378774e-11	5.026603e-06
8.120061e-22	6.250000e-06	1.662936e+05	1.662936e+05	5.299536e+02	8.486255e-01	8.486255e-01	1.273804e-08	-1.021043e+16	-2.319871e+16	-1.204364e-10	5.103176e-06
8.443843e-22	6.250000e-06	1.650278e+05	1.650278e+05	5.288106e+02	8.585047e-01	8.585047e-01	1.292785e-08	8.238915e+15	1.766674e+16	1.009662e-10	5.202183e-06
8.780536e-22	6.250000e-06	1.642135e+05	1.642135e+05	5.276519e+02	8.700524e-01	8.700524e-01	1.311831e-08	-3.889921e+16	-7.802139e+16	-4.886388e-10	5.298301e-06
9.130654e-22	6.250000e-06	1.638790e+05	1.638790e+05	5.265193e+02	8.823464e-01	8.823464e-01	1.331363e-08	-9.568910e+15	-1.789233e+16	-1.214330e-10	5.384133e-06
9.494734e-22	6.250000e-06	1.628329e+05	1.628329e+05	5.253964e+02	8.935287e-01	8.935287e-01	1.351093e-08	1.355261e+16	2.379470e+16	1.775835e-10	5.487395e-06
9.873330e-22	6.250000e-06	1.624525e+05	1.624525e+05	5.242302e+02	9.059717e-01	9.059717e-01	1.370920e-08	-8.476849e+15	-1.388869e+16	-1.123811e-10	5.576840e-06
1.026702e-21	6.250000e-06	1.614258e+05	1.614258e+05	5.230911e+02	9.173637e-01	9.173637e-01	1.391341e-08	-1.351170e+17	-2.079707e+17	-1.849000e-09	5.682883e-06
1.067641e-21	6.250000e-06	1.606439e+05	1.606439e+05	5.219616e+02	9.297918e-01	9.297918e-01	1.411897e-08	-2.994901e+17	-4.309768e+17	-4.199058e-09	5.787904e-06
1.110213e-21	6.250000e-06	1.599452e+05	1.599452e+05	5.207910e+02	9.421498e-01	9.421498e-01	1.432476e-08	9.819489e+15	1.322784e+16	1.407096e-10	5.890452e-06
1.154482e-21	6.250000e-06	1.594887e+05	1.594887e+05	5.197037e+02	9.552686e-01	9.552686e-01	1.453694e-08	5.928775e+15	7.453109e+15	8.617998e-11	5.989568e-06
1.200516e-21	6.250000e-06	1.588945e+05	1.588945e+05	5.185318e+02	9.681352e-01	9.681351e-01	1.475241e-08	-6.766301e+15	-7.955571e+15	-1.002071e-10	6.092944e-06
1.248386e-21	6.250000e-06	1.581465e+05	1.581465e+05	5.173868e+02	9.809218e-01	9.809218e-01	1.496752e-08	1.548708e+16	1.705287e+16	2.348351e-10	6.202615e-06
1.298165e-21	6.250000e-06	1.574651e+05	1.574651e+05	5.162633e+02	9.941622e-01	9.941622e-01	1.518959e-08	-1.494324e+16	-1.538717e+16	-2.315342e-10	6.313541e-06
1.349928e-21	6.250000e-06	1.567451e+05	1.567451e+05	5.151295e+02	1.007207e+00	1.007207e+00	1.541175e-08	-1.971224e+17	-1.901703e+17	-3.125049e-09	6.425761e-06
1.403756e-21	6.250000e-06	1.561593e+05	1.561593e+05	5.140031e+02	1.021044e+00	1.021044e+00	1.563597e-08	2.340467e+16	2.109017e+16	3.780550e-10	6.538479e-06
1.459730e-21	6.250000e-06	1.555808e+05	1.555808e+05	5.128672e+02	1.035123e+00	1.035123e+00	1.586832e-08	-1.087743e+16	-9.153075e+15	-1.789936e-10	6.653280e-06
1.517935e-21	6.250000e-06	1.549243e+05	1.549243e+05	5.117599e+02	1.048590e+00	1.048590e+00	1.609954e-08	1.541145e+16	1.215667e+16	2.590222e-10	6.768403e-06
1.578462e-21	6.250000e-06	1.542601e+05	1.542601e+05	5.106210e+02	1.062376e+00	1.062376e+00	1.633459e-08	3.583296e+16	2.647844e+16	6.153268e-10	6.886911e-06
1.641402e-21	6.250000e-06	1.536713e+05	1.536713e+05	5.095071e+02	1.076878e+00	1.076878e+00	1.657482e-08	-1.928224e+16	-1.331448e+16	-3.375091e-10	7.007676e-06
1.706852e-21	6.250000e-06	1.529624e+05	1.529624e+05	5.083755e+02	1.091314e+00	1.091314e+00	1.681519e-08	3.334664e+16	2.154288e+16	5.973368e-10	7.134522e-06
1.774912e-21	6.250000e-06	1.525579e+05	1.525579e+05	5.072446e+02	1.106252e+00	1.106252e+00	1.706063e-08	-5.950372e+16	-3.591486e+16	-1.080093e-09	7.251355e-06
1.845685e-21	6.250000e-06	1.516904e+05	1.516904e+05	5.061352e+02	1.120329e+00	1.120329e+00	1.731016e-08	1.393596e+16	7.896035e+15	2.602778e-10	7.385627e-06
1.919281e-21	6.250000e-06	1.514511e+05	1.514511e+05	5.050055e+02	1.136077e+00	1.136077e+00	1.756152e-08	-2.396104e+16	-1.266097e+16	-4.510607e-10	7.501280e-06
1.995811e-21	6.250000e-06	1.505021e+05	1.505021e+05	5.038782e+02	1.150663e+00	1.150663e+00	1.781625e-08	2.270559e+16	1.125621e+16	4.410732e-10	7.645493e-06
2.075393e-21	6.250000e-06	1.501677e+05	1.501677e+05	5.027777e+02	1.166489e+00	1.166489e+00	1.807663e-08	3.702349e+16	1.714250e+16	7.272536e-10	7.767908e-06
2.158148e-21	6.250000e-06	1.494712e+05	1.494712e+05	5.016318e+02	1.181681e+00	1.181681e+00	1.833917e-08	8.029768e+16	3.484990e+16	1.614381e-09	7.905742e-06
2.244203e-21	6.250000e-06	1.490768e+05	1.490768e+05	5.005450e+02	1.198054e+00	1.198054e+00	1.860481e-08	1.704819e+16	6.907106e+15	3.473111e-10	8.036487e-06
2.333689e-21	6.250000e-06	1.483089e+05	1.483089e+05	4.994264e+02	1.213313e+00	1.213313e+00	1.887579e-08	2.569801e+16	9.773148e+15	5.372234e-10	8.180990e-06
2.426743e-21	6.250000e-06	1.478037e+05	1.478037e+05	4.983098e+02	1.229452e+00	1.229452e+00	1.914707e-08	-1.981856e+16	-7.055279e+15	-4.214410e-10	8.318141e-06
2.523508e-21	6.250000e-06	1.472219e+05	1.472219e+05	4.971895e+02	1.245832e+00	1.245832e+00	1.942439e-08	-2.297429e+16	-7.655001e+15	-4.982779e-10	8.462273e-06
2.624131e-21	6.250000e-06	1.465470e+05	1.465470e+05	4.960921e+02	1.262085e+00	1.262085e+00	1.970528e-08	-6.019281e+16	-1.879757e+16	-1.335831e-09	8.612153e-06
2.728767e-21	6.250000e-06	1.461972e+05	1.461972e+05	4.949701e+02	1.279191e+00	1.279191e+00	1.998873e-08	-4.316284e+16	-1.260180e+16	-9.694057e-10	8.749764e-06
2.837575e-21	6.250000e-06	1.455086e+05	1.455086e+05	4.938630e+02	1.295632e+00	1.295632e+00	2.027883e-08	6.666654e+16	1.825994e+16	1.533048e-09	8.904162e-06
2.950721e-21	6.250000e-06	1.448715e+05	1.448715e+05	4.927532e+02	1.312569e+00	1.312569e+00	2.057253e-08	9.100206e+16	2.335825e+16	2.139086e-09	9.060233e-06
3.068380e-21	6.250000e-06	1.445028e+05	1.445028e+05	4.916369e+02	1.330207e+00	1.330207e+00	2.086507e-08	-4.689979e+16	-1.126093e+16	-1.116556e-09	9.205408e-06
3.190729e-21	6.250000e-06	1.437947e+05	1.437947e+05	4.905576e+02	1.347446e+00	1.347446e+00	2.116691e-08	8.321408e+16	1.873442e+16	2.030366e-09	9.370624e-06
3.317958e-21	6.250000e-06	1.433373e+05	1.433373e+05	4.894398e+02	1.365074e+00	1.365074e+00	2.147071e-08	4.109272e+16	8.669313e+15	1.018734e-09	9.523508e-06
3.450259e-21	6.250000e-06	1.428917e+05	1.428917e+05	4.883346e+02	1.383474e+00	1.383474e+00	2.177790e-08	-6.623142e+16	-1.306798e+16	-1.667709e-09	9.681979e-06
3.587836e-21	6.250000e-06	1.423363e+05	1.423363e+05	4.872370e+02	1.401782e+00	1.401782e+00	2.209313e-08	4.522303e+16	8.355199e+15	1.161109e-09	9.848384e-06
3.730899e-21	6.250000e-06	1.418436e+05	1.418436e+05	4.861535e+02	1.420116e+00	1.420116e+00	2.241009e-08	9.403966e+16	1.628139e+16	2.456706e-09	1.001184e-05
3.879666e-21	6.250000e-06	1.413353e+05	1.413353e+05	4.850271e+02	1.438488e+00	1.438488e+00	2.272785e-08	-1.498588e+17	-2.433053e+16	-3.985848e-09	1.017784e-05
4.034365e-21	6.250000e-06	1.406280e+05	1.406280e+05	4.839705e+02	1.457150e+00	1.457150e+00	2.305660e-08	1.333970e+17	2.030603e+16	3.638128e-09	1.036173e-05
4.195233e-21	6.250000e-06	1.403311e+05	1.403311e+05	4.828600e+02	1.476069e+00	1.476069e+00	2.338384e-08	9.126398e+16	1.302465e+16	2.515479e-09	1.051847e-05
4.362515e-21	6.250000e-06	1.396709e+05	1.396709e+05	4.817389e+02	1.495291e+00	1.495291e+00	2.371730e-08	-4.815127e+16	-6.441384e+15	-1.358843e-09	1.070582e-05
4.536468e-21	6.250000e-06	1.389939e+05	1.389939e+05	4.806593e+02	1.514321e+00	1.514321e+00	2.405650e-08	2.274958e+17	2.856823e+16	6.577874e-09	1.089487e-05
4.717357e-21	6.250000e-06	1.385540e+05	1.385540e+05	4.795695e+02	1.534372e+00	1.534372e+00	2.439775e-08	1.159263e+17	1.363103e+16	3.405480e-09	1.107418e-05
4.905458e-21	6.250000e-06	1.381955e+05	1.381955e+05	4.784724e+02	1.554172e+00	1.554172e+00	2.474509e-08	2.069292e+17	2.282055e+16	6.158053e-09	1.124618e-05
5.101061e-21	6.250000e-06	1.377002e+05	1.377002e+05	4.773904e+02	1.574897e+00	1.574897e+00	2.509711e-08	-4.271445e+17	-4.408737e+16	-1.294177e-08	1.143715e-05
5.304462e-21	6.250000e-06	1.370968e+05	1.370968e+05	4.762945e+02	1.594943e+00	1.594943e+00	2.545345e-08	-1.248484e+17	-1.209642e+16	-3.866667e-09	1.163370e-05
5.515974e-21	6.250000e-06	1.364941e+05	1.364941e+05	4.752157e+02	1.615172e+00	1.615172e+00	2.581379e-08	-1.881522e+17	-1.711650e+16	-5.957054e-09	1.183328e-05
5.735920e-21	6.250000e-06	1.362019e+05	1.362019e+05	4.741394e+02	1.636243e+00	1.636243e+00	2.617929e-08	1.951303e+17	1.663738e+16	6.244526e-09	1.201336e-05
5.964637e-21	6.250000e-06	1.354306e+05	1.354306e+05	4.730259e+02	1.656587e+00	1.656587e+00	2.654999e-08	-1.443913e+17	-1.157364e+16	-4.753878e-09	1.223200e-05
6.202473e-21	6.250000e-06	1.350629e+05	1.350629e+05	4.719486e+02	1.678186e+00	1.678186e+00	2.692682e-08	-2.422749e+17	-1.820154e+16	-8.085728e-09	1.242522e-05
6.449792e-21	6.250000e-06	1.346648e+05	1.346648e+05	4.708683e+02	1.700005e+00	1.700005e+00	2.730738e-08	6.513205e+17	4.587161e+16	2.206053e-08	1.262397e-05
6.706974e-21	6.250000e-06	1.341682e+05	1.341682e+05	4.697703e+02	1.721579e+00	1.721579e+00	2.769216e-08	-1.139877e+17	-7.537425e+15	-3.932789e-09	1.283150e-05
6.974410e-21	6.250000e-06	1.336191e+05	1.336191e+05	4.687200e+02	1.743816e+00	1.743816e+00	2.808399e-08	-4.411221e+17	-2.735618e+16	-1.553484e-08	1.305065e-05
7.252510e-21	6.250000e-06	1.331083e+05	1.331083e+05	4.676279e+02	1.765677e+00	1.765677e+00	2.848015e-08	1.445663e+17	8.423861e+15	5.189589e-09	1.326496e-05
7.541700e-21	6.250000e-06	1.327408e+05	1.327408e+05	4.665431e+02	1.788246e+00	1.788246e+00	2.887493e-08	-2.797590e+17	-1.529845e+16	-1.018247e-08	1.347172e-05
7.842420e-21	6.250000e-06	1.321070e+05	1.321070e+05	4.654760e+02	1.810800e+00	1.810800e+00	2.928597e-08	-1.386853e+17	-7.123257e+15	-5.170016e-09	1.370706e-05
8.155132e-21	6.250000e-06	1.316932e+05	1.316932e+05	4.644115e+02	1.833841e+00	1.833841e+00	2.969577e-08	5.458194e+17	2.631725e+16	2.066919e-08	1.392510e-05
8.480313e-21	6.250000e-06	1.312319e+05	1.312319e+05	4.633023e+02	1.857058e+00	1.857058e+00	3.010875e-08	2.046534e+18	9.265979e+16	7.887022e-08	1.415097e-05
8.818460e-21	6.250000e-06	1.308033e+05	1.308033e+05	4.622315e+02	1.880632e+00	1.880632e+00	3.053293e-08	-4.982817e+17	-2.118148e+16	-1.951968e-08	1.437755e-05
9.170091e-21	6.250000e-06	1.303347e+05	1.303347e+05	4.611840e+02	1.904438e+00	1.904438e+00	3.096111e-08	-1.828878e+17	-7.300474e+15	-7.294163e-09	1.461190e-05
9.535742e-21	6.250000e-06	1.297996e+05	1.297996e+05	4.600855e+02	1.927806e+00	1.927806e+00	3.139130e-08	5.926041e+17	2.225604e+16	2.412623e-08	1.485218e-05
9.915974e-21	6.250000e-06	1.293198e+05	1.293198e+05	4.590212e+02	1.952291e+00	1.952291e+00	3.183216e-08	-1.825463e+17	-6.436513e+15	-7.570740e-09	1.509660e-05
1.031137e-20	6.250000e-06	1.287748e+05	1.287748e+05	4.579573e+02	1.976356e+00	1.976356e+00	3.227367e-08	4.250731e+17	1.409735e+16	1.800528e-08	1.534738e-05
1.072253e-20	6.250000e-06	1.282882e+05	1.282882e+05	4.568820e+02	2.001427e+00	2.001427e+00	3.272248e-08	-2.707945e+17	-8.432195e+15	-1.168953e-08	1.560102e-05
1.115008e-20	6.250000e-06	1.279803e+05	1.279803e+05	4.558136e+02	2.026375e+00	2.026375e+00	3.317976e-08	2.269973e+17	6.643877e+15	9.917363e-09	1.583349e-05
1.159468e-20	6.250000e-06	1.274675e+05	1.274675e+05	4.547501e+02	2.051729e+00	2.051729e+00	3.363872e-08	2.826863e+17	7.775075e+15	1.260080e-08	1.609609e-05
1.205701e-20	6.250000e-06	1.269989e+05	1.269989e+05	4.536695e+02	2.077674e+00	2.077674e+00	3.410508e-08	2.532166e+17	6.540405e+15	1.149696e-08	1.635978e-05
1.253778e-20	6.250000e-06	1.265661e+05	1.265661e+05	4.526197e+02	2.102863e+00	2.102863e+00	3.458139e-08	-4.397839e+17	-1.069508e+16	-2.031156e-08	1.661474e-05
1.303772e-20	6.250000e-06	1.260896e+05	1.260896e+05	4.515334e+02	2.129216e+00	2.129216e+00	3.505764e-08	9.741226e+17	2.225948e+16	4.584682e-08	1.688654e-05
1.355759e-20	6.250000e-06	1.255921e+05	1.255921e+05	4.504705e+02	2.155324e+00	2.155324e+00	3.554173e-08	4.156290e+17	8.935993e+15	1.995192e-08	1.716130e-05
1.409819e-20	6.250000e-06	1.251667e+05	1.251667e+05	4.494045e+02	2.181838e+00	2.181838e+00	3.603551e-08	-2.089295e+18	-4.225585e+16	-1.020112e-07	1.743147e-05
1.466034e-20	6.250000e-06	1.246177e+05	1.246177e+05	4.483309e+02	2.208883e+00	2.208883e+00	3.652872e-08	-5.545993e+17	-1.054668e+16	-2.768033e-08	1.772527e-05
1.524492e-20	6.250000e-06	1.241773e+05	1.241773e+05	4.472861e+02	2.236525e+00	2.236525e+00	3.703275e-08	-3.648011e+17	-6.519102e+15	-1.853262e-08	1.801074e-05
1.585280e-20	6.250000e-06	1.237588e+05	1.237588e+05	4.462442e+02	2.263192e+00	2.263192e+00	3.754319e-08	5.051271e+18	8.507345e+16	2.609827e-07	1.828712e-05
1.648492e-20	6.250000e-06	1.231741e+05	1.231741e+05	4.451562e+02	2.291162e+00	2.291162e+00	3.805716e-08	1.050420e+19	1.663736e+17	5.557223e-07	1.860101e-05
1.714224e-20	6.250000e-06	1.228094e+05	1.228094e+05	4.441065e+02	2.319208e+00	2.319208e+00	3.857905e-08	-1.681075e+18	-2.505467e+16	-9.026500e-08	1.888460e-05
1.782578e-20	6.250000e-06	1.223922e+05	1.223922e+05	4.430570e+02	2.347516e+00	2.347516e+00	3.910885e-08	7.760881e+18	1.088600e+17	4.238707e-07	1.918027e-05
1.853657e-20	6.250000e-06	1.219742e+05	1.219742e+05	4.419751e+02	2.375831e+00	2.375830e+00	3.964113e-08	6.030366e+17	7.966479e+15	3.350384e-08	1.947813e-05
1.927571e-20	6.250000e-06	1.215387e+05	1.215387e+05	4.409254e+02	2.404570e+00	2.404570e+00	4.018645e-08	3.888175e+18	4.836808e+16	2.199199e-07	1.978440e-05
2.004431e-20	6.250000e-06	1.209882e+05	1.209882e+05	4.398678e+02	2.433591e+00	2.433591e+00	4.073477e-08	8.985563e+17	1.052706e+16	5.199018e-08	2.011429e-05
2.084357e-20	6.250000e-06	1.206172e+05	1.206172e+05	4.387870e+02	2.463135e+00	2.463135e+00	4.128496e-08	4.099472e+18	4.521548e+16	2.408644e-07	2.042109e-05
2.167469e-20	6.250000e-06	1.201875e+05	1.201875e+05	4.377626e+02	2.492929e+00	2.492929e+00	4.185107e-08	7.008597e+17	7.279170e+15	4.192052e-08	2.074200e-05
2.253896e-20	6.250000e-06	1.197378e+05	1.197378e+05	4.367091e+02	2.522793e+00	2.522792e+00	4.241941e-08	1.387268e+18	1.357540e+16	8.454654e-08	2.106931e-05
2.343768e-20	6.250000e-06	1.192939e+05	1.192939e+05	4.356431e+02	2.553442e+00	2.553442e+00	4.299344e-08	9.849149e+17	9.073373e+15	6.115031e-08	2.140463e-05
2.437225e-20	6.250000e-06	1.188330e+05	1.188330e+05	4.345846e+02	2.583962e+00	2.583962e+00	4.357948e-08	7.237304e+18	6.282703e+16	4.581237e-07	2.174448e-05
2.534407e-20	6.250000e-06	1.183813e+05	1.183813e+05	4.335408e+02	2.614845e+00	2.614845e+00	4.416881e-08	5.456735e+18	4.463786e+16	3.520541e-07	2.208833e-05
2.635465e-20	6.250000e-06	1.179243e+05	1.179243e+05	4.324904e+02	2.645513e+00	2.645513e+00	4.476362e-08	3.213902e+18	2.480180e+16	2.114009e-07	2.243399e-05
2.740553e-20	6.250000e-06	1.174687e+05	1.174687e+05	4.314335e+02	2.678185e+00	2.678185e+00	4.537139e-08	3.261819e+18	2.367318e+16	2.187462e-07	2.279914e-05
2.849831e-20	6.250000e-06	1.170753e+05	1.170753e+05	4.303683e+02	2.709616e+00	2.709616e+00	4.597940e-08	1.020985e+18	6.990061e+15	6.962801e-08	2.314421e-05
2.963466e-20	6.250000e-06	1.166990e+05	1.166990e+05	4.293334e+02	2.741522e+00	2.741522e+00	4.659490e-08	7.089442e+19	4.577766e+17	4.913244e-06	2.349225e-05
3.081632e-20	6.250000e-06	1.161856e+05	1.161856e+05	4.282770e+02	2.773393e+00	2.773393e+00	4.722623e-08	2.283705e+18	1.391819e+16	1.617966e-07	2.387037e-05
3.204510e-20	6.250000e-06	1.158008e+05	1.158008e+05	4.272160e+02	2.806716e+00	2.806716e+00	4.785771e-08	-3.503337e+18	-2.011357e+16	-2.523573e-07	2.423746e-05
3.332288e-20	6.250000e-06	1.153967e+05	1.153967e+05	4.261605e+02	2.839859e+00	2.839859e+00	4.850012e-08	-6.870246e+18	-3.719531e+16	-5.036136e-07	2.460955e-05
3.465161e-20	6.250000e-06	1.149849e+05	1.149849e+05	4.251267e+02	2.872498e+00	2.872498e+00	4.915017e-08	9.483712e+18	4.849305e+16	7.077253e-07	2.498152e-05
3.603332e-20	6.250000e-06	1.145382e+05	1.145382e+05	4.240669e+02	2.905783e+00	2.905783e+00	4.979992e-08	-2.091299e+18	-1.009486e+16	-1.591316e-07	2.536956e-05
3.747013e-20	6.250000e-06	1.142003e+05	1.142003e+05	4.230210e+02	2.940610e+00	2.940610e+00	5.047112e-08	2.436910e+18	1.108287e+16	1.881893e-07	2.574959e-05
3.896423e-20	6.250000e-06	1.136962e+05	1.136962e+05	4.219761e+02	2.975016e+00	2.975016e+00	5.114094e-08	-2.520212e+18	-1.081409e+16	-1.989749e-07	2.616636e-05
4.051790e-20	6.250000e-06	1.132585e+05	1.132585e+05	4.209088e+02	3.008896e+00	3.008896e+00	5.181543e-08	-1.589849e+18	-6.446437e+15	-1.279658e-07	2.656664e-05
4.213353e-20	6.250000e-06	1.127915e+05	1.127915e+05	4.198706e+02	3.044882e+00	3.044882e+00	5.251079e-08	1.764311e+18	6.740973e+15	1.449719e-07	2.699566e-05
4.381357e-20	6.250000e-06	1.124520e+05	1.124520e+05	4.188332e+02	3.079899e+00	3.079899e+00	5.320655e-08	2.061505e+18	7.438782e+15	1.719647e-07	2.738856e-05
4.556061e-20	6.250000e-06	1.120357e+05	1.120357e+05	4.177670e+02	3.114201e+00	3.114201e+00	5.390053e-08	3.971100e+19	1.355744e+17	3.374579e-06	2.779650e-05
4.737731e-20	6.250000e-06	1.115250e+05	1.115250e+05	4.167337e+02	3.151006e+00	3.151006e+00	5.461978e-08	3.241858e+18	1.043632e+16	2.818535e-07	2.825380e-05
4.926646e-20	6.250000e-06	1.111645e+05	1.111645e+05	4.156976e+02	3.187260e+00	3.187260e+00	5.534406e-08	1.161262e+19	3.530552e+16	1.026104e-06	2.867157e-05
5.123092e-20	6.250000e-06	1.107975e+05	1.107975e+05	4.146297e+02	3.223787e+00	3.223787e+00	5.606525e-08	3.153022e+19	9.055146e+16	2.832492e-06	2.909621e-05
5.327373e-20	6.250000e-06	1.102673e+05	1.102673e+05	4.135983e+02	3.260534e+00	3.260534e+00	5.680667e-08	-4.596449e+18	-1.247323e+16	-4.229421e-07	2.956937e-05
5.539798e-20	6.250000e-06	1.099308e+05	1.099308e+05	4.125617e+02	3.297277e+00	3.297277e+00	5.755354e-08	-8.117137e+18	-2.082694e+16	-7.583972e-07	2.999411e-05
5.760694e-20	6.250000e-06	1.095199e+05	1.095199e+05	4.115096e+02	3.335465e+00	3.335465e+00	5.829977e-08	-5.968487e+18	-1.445714e+16	-5.681851e-07	3.045533e-05
5.990398e-20	6.250000e-06	1.090486e+05	1.090486e+05	4.104746e+02	3.373774e+00	3.373774e+00	5.906534e-08	-3.147600e+19	-7.201108e+16	-3.061754e-06	3.093826e-05
6.229262e-20	6.250000e-06	1.086551e+05	1.086551e+05	4.094218e+02	3.410472e+00	3.410472e+00	5.983636e-08	-4.692929e+19	-1.017119e+17	-4.648194e-06	3.138804e-05
6.477650e-20	6.250000e-06	1.082410e+05	1.082410e+05	4.083716e+02	3.449357e+00	3.449357e+00	6.061225e-08	1.124613e+19	2.303098e+16	1.135363e-06	3.186737e-05
6.735942e-20	6.250000e-06	1.078391e+05	1.078391e+05	4.073423e+02	3.488416e+00	3.488416e+00	6.140408e-08	-4.279790e+18	-8.284780e+15	-4.401815e-07	3.234833e-05
7.004533e-20	6.250000e-06	1.074173e+05	1.074173e+05	4.062941e+02	3.527333e+00	3.527333e+00	6.219869e-08	1.410313e+19	2.582757e+16	1.479227e-06	3.283765e-05
7.283835e-20	6.250000e-06	1.070168e+05	1.070168e+05	4.052349e+02	3.567137e+00	3.567136e+00	6.300468e-08	1.799401e+19	3.115510e+16	1.922908e-06	3.333248e-05
7.574273e-20	6.250000e-06	1.066544e+05	1.066544e+05	4.042061e+02	3.607033e+00	3.607033e+00	6.382393e-08	-4.216570e+18	-6.905719e+15	-4.583081e-07	3.381983e-05
7.876292e-20	6.250000e-06	1.062045e+05	1.062045e+05	4.031520e+02	3.646957e+00	3.646957e+00	6.464231e-08	-5.135053e+18	-7.959609e+15	-5.700616e-07	3.433901e-05
8.190355e-20	6.250000e-06	1.057840e+05	1.057840e+05	4.021144e+02	3.687534e+00	3.687534e+00	6.547457e-08	4.772665e+18	6.999718e+15	5.404472e-07	3.485911e-05
8.516940e-20	6.250000e-06	1.053587e+05	1.053587e+05	4.010634e+02	3.728080e+00	3.728080e+00	6.632084e-08	1.044958e+20	1.451018e+17	1.207364e-05	3.538465e-05
8.856548e-20	6.250000e-06	1.049802e+05	1.049802e+05	4.000152e+02	3.768987e+00	3.768987e+00	6.716564e-08	-2.771063e+19	-3.643539e+16	-3.259868e-06	3.590187e-05
9.209697e-20	6.250000e-06	1.045365e+05	1.045365e+05	3.989834e+02	3.810646e+00	3.810646e+00	6.802723e-08	1.182148e+19	1.471224e+16	1.420442e-06	3.645278e-05
9.576928e-20	6.250000e-06	1.041670e+05	1.041670e+05	3.979424e+02	3.853198e+00	3.853198e+00	6.890401e-08	-5.836067e+18	-6.870901e+15	-7.137756e-07	3.699060e-05
9.958802e-20	6.250000e-06	1.037923e+05	1.037923e+05	3.968777e+02	3.894409e+00	3.894409e+00	6.977309e-08	7.674495e+19	8.567258e+16	9.556856e-06	3.752117e-05
1.035590e-19	6.250000e-06	1.033585e+05	1.033585e+05	3.958597e+02	3.937355e+00	3.937355e+00	7.066744e-08	1.162355e+19	1.228332e+16	1.478085e-06	3.809417e-05
1.076884e-19	6.250000e-06	1.029243e+05	1.029243e+05	3.948110e+02	3.980526e+00	3.980526e+00	7.156387e-08	-3.268060e+19	-3.270302e+16	-4.244164e-06	3.867431e-05
1.119824e-19	6.250000e-06	1.025383e+05	1.025383e+05	3.937408e+02	4.024637e+00	4.024637e+00	7.246613e-08	-6.886129e+18	-6.521411e+15	-9.112474e-07	3.925009e-05
1.164476e-19	6.250000e-06	1.020988e+05	1.020988e+05	3.927284e+02	4.067453e+00	4.067453e+00	7.338767e-08	-1.348667e+19	-1.211413e+16	-1.823447e-06	3.983841e-05
1.210909e-19	6.250000e-06	1.017144e+05	1.017144e+05	3.916701e+02	4.111058e+00	4.111058e+00	7.431405e-08	-1.152725e+19	-9.816521e+15	-1.588199e-06	4.041767e-05
1.259193e-19	6.250000e-06	1.013434e+05	1.013434e+05	3.906279e+02	4.155579e+00	4.155579e+00	7.524084e-08	1.945376e+19	1.569805e+16	2.729719e-06	4.100494e-05
1.309403e-19	6.250000e-06	1.009902e+05	1.009902e+05	3.896038e+02	4.200181e+00	4.200181e+00	7.619644e-08	-5.821495e+19	-4.453430e+16	-8.312447e-06	4.158997e-05
1.361614e-19	6.250000e-06	1.005407e+05	1.005407e+05	3.885493e+02	4.244944e+00	4.244944e+00	7.715540e-08	1.174306e+19	8.519638e+15	1.714600e-06	4.222115e-05
1.415908e-19	6.250000e-06	1.001237e+05	1.001237e+05	3.874785e+02	4.290485e+00	4.290485e+00	7.810965e-08	9.199224e+19	6.327308e+16	1.371380e-05	4.285185e-05
1.472366e-19	6.250000e-06	9.973875e+04	9.973875e+04	3.864509e+02	4.335543e+00	4.335543e+00	7.909070e-08	1.827240e+19	1.192829e+16	2.776946e-06	4.346900e-05
1.531076e-19	6.250000e-06	9.935055e+04	9.935055e+04	3.854190e+02	4.381252e+00	4.381252e+00	8.007881e-08	-1.903799e+19	-1.179315e+16	-2.950265e-06	4.409892e-05
1.592127e-19	6.250000e-06	9.900007e+04	9.900007e+04	3.843599e+02	4.427744e+00	4.427744e+00	8.106777e-08	-3.917895e+19	-2.302186e+16	-6.179689e-06	4.472465e-05
1.655612e-19	6.250000e-06	9.858907e+04	9.858907e+04	3.833291e+02	4.473864e+00	4.473864e+00	8.208024e-08	-6.925809e+19	-3.864173e+16	-1.115368e-05	4.537891e-05
1.721628e-19	6.250000e-06	9.816220e+04	9.816220e+04	3.822672e+02	4.521171e+00	4.521171e+00	8.309009e-08	-4.020770e+19	-2.128406e+16	-6.617275e-06	4.605817e-05
1.790277e-19	6.250000e-06	9.780524e+04	9.780524e+04	3.812187e+02	4.568274e+00	4.568274e+00	8.411342e-08	1.931363e+19	9.707405e+15	3.237014e-06	4.670787e-05
1.861663e-19	6.250000e-06	9.737300e+04	9.737300e+04	3.801845e+02	4.616417e+00	4.616417e+00	8.515637e-08	-2.604264e+19	-1.242109e+16	-4.462555e-06	4.740962e-05
1.935896e-19	6.250000e-06	9.701224e+04	9.701224e+04	3.791425e+02	4.663223e+00	4.663222e+00	8.619839e-08	-7.535430e+20	-3.417254e+17	-1.315426e-04	4.806839e-05
2.013089e-19	6.250000e-06	9.657419e+04	9.657419e+04	3.781003e+02	4.712072e+00	4.712072e+00	8.725728e-08	-8.240292e+19	-3.547177e+16	-1.471392e-05	4.879225e-05
2.093359e-19	6.250000e-06	9.618868e+04	9.618868e+04	3.770459e+02	4.760058e+00	4.760058e+00	8.832835e-08	2.758477e+19	1.128777e+16	5.025054e-06	4.948668e-05
2.176831e-19	6.250000e-06	9.582119e+04	9.582119e+04	3.759870e+02	4.809622e+00	4.809622e+00	8.940457e-08	-1.301909e+20	-5.058549e+16	-2.417486e-05	5.019371e-05
2.263630e-19	6.250000e-06	9.540374e+04	9.540374e+04	3.749569e+02	4.858838e+00	4.858838e+00	9.048863e-08	-2.026254e+20	-7.482244e+16	-3.845548e-05	5.092922e-05
2.353891e-19	6.250000e-06	9.503208e+04	9.503208e+04	3.739035e+02	4.908376e+00	4.908376e+00	9.158803e-08	-1.901227e+19	-6.673362e+15	-3.679375e-06	5.164968e-05
2.447751e-19	6.250000e-06	9.465731e+04	9.465731e+04	3.728580e+02	4.958191e+00	4.958191e+00	9.268887e-08	-2.251219e+19	-7.512797e+15	-4.443635e-06	5.238043e-05
2.545354e-19	6.250000e-06	9.424907e+04	9.424907e+04	3.718163e+02	5.008322e+00	5.008322e+00	9.381585e-08	2.835947e+19	8.999879e+15	5.720104e-06	5.313922e-05
2.646848e-19	6.250000e-06	9.388638e+04	9.388638e+04	3.707725e+02	5.058638e+00	5.058638e+00	9.494702e-08	-2.708994e+19	-8.177868e+15	-5.570400e-06	5.388042e-05
2.752389e-19	6.250000e-06	9.345151e+04	9.345151e+04	3.697093e+02	5.107774e+00	5.107774e+00	9.608510e-08	-4.817852e+20	-1.385782e+17	-1.013942e-04	5.465695e-05
2.862139e-19	6.250000e-06	9.309812e+04	9.309812e+04	3.686810e+02	5.161002e+00	5.161002e+00	9.723980e-08	-1.860171e+20	-5.080224e+16	-3.989694e-05	5.543615e-05
2.976265e-19	6.250000e-06	9.268966e+04	9.268966e+04	3.676308e+02	5.212444e+00	5.212444e+00	9.840079e-08	-5.223637e+19	-1.357582e+16	-1.145270e-05	5.623545e-05
3.094942e-19	6.250000e-06	9.230608e+04	9.230608e+04	3.665735e+02	5.264636e+00	5.264636e+00	9.956101e-08	3.283463e+19	8.118770e+15	7.349739e-06	5.703456e-05
3.218351e-19	6.250000e-06	9.195482e+04	9.195482e+04	3.655266e+02	5.316740e+00	5.316740e+00	1.007621e-07	-1.345572e+20	-3.167233e+16	-3.069911e-05	5.781905e-05
3.346681e-19	6.250000e-06	9.156044e+04	9.156044e+04	3.644869e+02	5.368299e+00	5.368298e+00	1.019567e-07	-4.818496e+19	-1.080757e+16	-1.123216e-05	5.863120e-05
3.480127e-19	6.250000e-06	9.116130e+04	9.116130e+04	3.634207e+02	5.421131e+00	5.421131e+00	1.031504e-07	-9.073559e+19	-1.937885e+16	-2.161804e-05	5.946746e-05
3.618895e-19	6.250000e-06	9.082550e+04	9.082550e+04	3.623811e+02	5.475765e+00	5.475765e+00	1.043695e-07	3.255605e+19	6.613140e+15	7.901036e-06	6.028885e-05
3.763197e-19	6.250000e-06	9.041429e+04	9.041429e+04	3.613333e+02	5.527808e+00	5.527807e+00	1.056000e-07	5.693661e+19	1.103131e+16	1.413505e-05	6.113865e-05
3.913252e-19	6.250000e-06	9.003474e+04	9.003474e+04	3.602668e+02	5.581245e+00	5.581245e+00	1.068308e-07	-5.621194e+19	-1.037942e+16	-1.425178e-05	6.198991e-05
4.069290e-19	6.250000e-06	8.964293e+04	8.964293e+04	3.592346e+02	5.635445e+00	5.635445e+00	1.080957e-07	6.361681e+19	1.119260e+16	1.648477e-05	6.286547e-05
4.231550e-19	6.250000e-06	8.926171e+04	8.926171e+04	3.581934e+02	5.689615e+00	5.689615e+00	1.093510e-07	-7.212254e+19	-1.209641e+16	-1.909133e-05	6.374083e-05
4.400281e-19	6.250000e-06	8.887996e+04	8.887996e+04	3.571189e+02	5.743812e+00	5.743812e+00	1.106197e-07	-9.997336e+19	-1.599128e+16	-2.703686e-05	6.462437e-05
4.575739e-19	6.250000e-06	8.850263e+04	8.850263e+04	3.560828e+02	5.800089e+00	5.800089e+00	1.119119e-07	4.646218e+19	7.078258e+15	1.283542e-05	6.553578e-05
4.758194e-19	6.250000e-06	8.814174e+04	8.814174e+04	3.550112e+02	5.854656e+00	5.854655e+00	1.131940e-07	-2.377596e+20	-3.456459e+16	-6.703804e-05	6.642319e-05
4.947924e-19	6.250000e-06	8.775709e+04	8.775709e+04	3.539579e+02	5.908622e+00	5.908621e+00	1.144993e-07	-2.976097e+20	-4.132532e+16	-8.576839e-05	6.732928e-05
5.145220e-19	6.250000e-06	8.736917e+04	8.736917e+04	3.529198e+02	5.966083e+00	5.966082e+00	1.158247e-07	-9.106657e+19	-1.204794e+16	-2.683237e-05	6.828590e-05
5.350382e-19	6.250000e-06	8.700678e+04	8.700678e+04	3.518618e+02	6.021260e+00	6.021260e+00	1.171423e-07	3.589968e+20	4.535798e+16	1.079981e-04	6.920449e-05
5.563725e-19	6.250000e-06	8.661302e+04	8.661302e+04	3.507959e+02	6.079114e+00	6.079113e+00	1.184793e-07	1.281605e+20	1.543665e+16	3.943935e-05	7.018707e-05
5.785575e-19	6.250000e-06	8.624212e+04	8.624212e+04	3.497617e+02	6.133800e+00	6.133799e+00	1.198369e-07	-1.304056e+20	-1.501926e+16	-4.100062e-05	7.112301e-05
6.016271e-19	6.250000e-06	8.587507e+04	8.587507e+04	3.486910e+02	6.191461e+00	6.191461e+00	1.211829e-07	-6.695875e+19	-7.359385e+15	-2.150616e-05	7.209847e-05
6.256166e-19	6.250000e-06	8.548249e+04	8.548249e+04	3.476433e+02	6.249240e+00	6.249240e+00	1.225661e-07	7.524393e+19	7.894697e+15	2.472731e-05	7.310550e-05
6.505627e-19	6.250000e-06	8.512671e+04	8.512671e+04	3.466022e+02	6.306687e+00	6.306687e+00	1.239534e-07	-1.031848e+20	-1.034211e+16	-3.462404e-05	7.408588e-05
6.765035e-19	6.250000e-06	8.475979e+04	8.475979e+04	3.455255e+02	6.363756e+00	6.363756e+00	1.253326e-07	-1.199117e+20	-1.148931e+16	-4.111531e-05	7.507990e-05
7.034787e-19	6.250000e-06	8.438629e+04	8.438629e+04	3.444683e+02	6.423740e+00	6.423740e+00	1.267493e-07	-1.339701e+20	-1.224809e+16	-4.696127e-05	7.612303e-05
7.315294e-19	6.250000e-06	8.403047e+04	8.403047e+04	3.434259e+02	6.480324e+00	6.480323e+00	1.281723e-07	3.536028e+21	3.094085e+17	1.265969e-03	7.711874e-05
7.606987e-19	6.250000e-06	8.363894e+04	8.363894e+04	3.423527e+02	6.540271e+00	6.540271e+00	1.295858e-07	5.602498e+20	4.681694e+16	2.053195e-04	7.819648e-05
7.910311e-19	6.250000e-06	8.325251e+04	8.325251e+04	3.412990e+02	6.596965e+00	6.596965e+00	1.310430e-07	2.835184e+20	2.269135e+16	1.063373e-04	7.924043e-05
8.225730e-19	6.250000e-06	8.291388e+04	8.291388e+04	3.402537e+02	6.656723e+00	6.656723e+00	1.324875e-07	-1.954863e+20	-1.495594e+16	-7.482923e-05	8.028478e-05
8.553725e-19	6.250000e-06	8.252657e+04	8.252657e+04	3.391762e+02	6.716584e+00	6.716584e+00	1.339310e-07	1.173165e+20	8.582561e+15	4.597073e-05	8.138693e-05
8.894800e-19	6.250000e-06	8.215365e+04	8.215365e+04	3.381350e+02	6.775167e+00	6.775167e+00	1.354200e-07	-1.066908e+20	-7.473548e+15	-4.276454e-05	8.246946e-05
9.249474e-19	6.250000e-06	8.179962e+04	8.179962e+04	3.370805e+02	6.833358e+00	6.833358e+00	1.369078e-07	-1.093663e+20	-7.340283e+15	-4.479385e-05	8.353777e-05
9.618292e-19	6.250000e-06	8.143028e+04	8.143028e+04	3.359986e+02	6.893438e+00	6.893437e+00	1.383955e-07	-2.760989e+20	-1.773722e+16	-1.156715e-04	8.465447e-05
1.000181e-18	6.250000e-06	8.104588e+04	8.104588e+04	3.349542e+02	6.955419e+00	6.955418e+00	1.399065e-07	2.112145e+20	1.297500e+16	9.060668e-05	8.582076e-05
1.040063e-18	6.250000e-06	8.067882e+04	8.067882e+04	3.338883e+02	7.017359e+00	7.017358e+00	1.414188e-07	6.252288e+20	3.674266e+16	2.743675e-04	8.697895e-05
1.081535e-18	6.250000e-06	8.032148e+04	8.032148e+04	3.328295e+02	7.076584e+00	7.076583e+00	1.429437e-07	-1.216044e+20	-6.852217e+15	-5.456096e-05	8.810325e-05
1.124660e-18	6.250000e-06	7.994501e+04	7.994501e+04	3.317780e+02	7.138527e+00	7.138527e+00	1.444971e-07	1.770324e+20	9.550134e+15	8.131810e-05	8.929298e-05
1.169506e-18	6.250000e-06	7.959185e+04	7.959185e+04	3.307122e+02	7.198138e+00	7.198138e+00	1.460256e-07	-3.978511e+20	-2.058826e+16	-1.868396e-04	9.043813e-05
1.216139e-18	6.250000e-06	7.922017e+04	7.922017e+04	3.296498e+02	7.258576e+00	7.258576e+00	1.476020e-07	1.679710e+20	8.336376e+15	8.075082e-05	9.162536e-05
1.264632e-18	6.250000e-06	7.888319e+04	7.888319e+04	3.286000e+02	7.321596e+00	7.321596e+00	1.491828e-07	-9.626487e+21	-4.575505e+17	-4.727557e-03	9.281567e-05
1.315058e-18	6.250000e-06	7.850120e+04	7.850120e+04	3.275262e+02	7.383255e+00	7.383255e+00	1.507627e-07	-2.663980e+20	-1.214204e+16	-1.340420e-04	9.405277e-05
1.367495e-18	6.250000e-06	7.814688e+04	7.814688e+04	3.264701e+02	7.445717e+00	7.445717e+00	1.523603e-07	1.617333e+20	7.067514e+15	8.324007e-05	9.527850e-05
1.422023e-18	6.250000e-06	7.776849e+04	7.776849e+04	3.254110e+02	7.505512e+00	7.505512e+00	1.539732e-07	-3.847155e+20	-1.615243e+16	-2.028676e-04	9.651097e-05
1.478726e-18	6.250000e-06	7.742523e+04	7.742523e+04	3.243415e+02	7.569879e+00	7.569879e+00	1.555832e-07	1.252333e+21	5.038195e+16	6.751471e-04	9.777019e-05
1.537689e-18	6.250000e-06	7.706332e+04	7.706332e+04	3.232780e+02	7.630947e+00	7.630946e+00	1.572016e-07	4.019333e+20	1.553324e+16	2.218230e-04	9.902177e-05
1.599003e-18	6.250000e-06	7.669995e+04	7.669995e+04	3.222257e+02	7.696366e+00	7.696366e+00	1.588588e-07	4.615622e+20	1.709234e+16	2.608231e-04	1.003438e-04
1.662762e-18	6.250000e-06	7.634824e+04	7.634824e+04	3.211461e+02	7.755483e+00	7.755483e+00	1.604876e-07	-2.115506e+20	-7.539977e+15	-1.223236e-04	1.015804e-04
1.729064e-18	6.250000e-06	7.598940e+04	7.598940e+04	3.200977e+02	7.820355e+00	7.820355e+00	1.621724e-07	-2.222606e+20	-7.598538e+15	-1.315796e-04	1.029138e-04
1.798009e-18	6.250000e-06	7.562203e+04	7.562203e+04	3.190307e+02	7.884215e+00	7.884215e+00	1.638473e-07	2.130057e+21	6.991959e+16	1.291936e-03	1.042582e-04
1.869704e-18	6.250000e-06	7.526902e+04	7.526902e+04	3.179640e+02	7.946240e+00	7.946240e+00	1.655117e-07	-3.354722e+20	-1.058884e+16	-2.082891e-04	1.055712e-04
1.944257e-18	6.250000e-06	7.492340e+04	7.492340e+04	3.169073e+02	8.008124e+00	8.008124e+00	1.672170e-07	-3.331258e+20	-1.011473e+16	-2.116470e-04	1.068842e-04
2.021783e-18	6.250000e-06	7.456061e+04	7.456061e+04	3.158497e+02	8.073283e+00	8.073283e+00	1.689376e-07	4.284857e+20	1.249354e+16	2.789204e-04	1.082781e-04
2.102401e-18	6.250000e-06	7.419168e+04	7.419168e+04	3.147707e+02	8.137929e+00	8.137929e+00	1.706177e-07	-3.615705e+20	-1.013033e+16	-2.412728e-04	1.096879e-04
2.186232e-18	6.250000e-06	7.386498e+04	7.386498e+04	3.137212e+02	8.199864e+00	8.199864e+00	1.723778e-07	-2.473986e+20	-6.673659e+15	-1.687701e-04	1.110115e-04
2.273407e-18	6.250000e-06	7.348701e+04	7.348701e+04	3.126564e+02	8.263390e+00	8.263390e+00	1.741152e-07	1.218037e+21	3.161326e+16	8.525085e-04	1.124469e-04
2.364058e-18	6.250000e-06	7.316193e+04	7.316193e+04	3.115900e+02	8.327849e+00	8.327849e+00	1.758427e-07	6.461604e+21	1.613155e+17	4.623873e-03	1.138276e-04
2.458323e-18	6.250000e-06	7.280780e+04	7.280780e+04	3.105187e+02	8.391465e+00	8.391465e+00	1.776246e-07	-1.394567e+21	-3.351587e+16	-1.022448e-03	1.152550e-04
2.556347e-18	6.250000e-06	7.244727e+04	7.244727e+04	3.094606e+02	8.458524e+00	8.458523e+00	1.793896e-07	9.144521e+20	2.111972e+16	6.872934e-04	1.167542e-04
2.658280e-18	6.250000e-06	7.208820e+04	7.208820e+04	3.084039e+02	8.521441e+00	8.521441e+00	1.811588e-07	-1.141384e+21	-2.540193e+16	-8.794319e-04	1.182085e-04
2.764277e-18	6.250000e-06	7.173954e+04	7.173954e+04	3.073409e+02	8.585229e+00	8.585229e+00	1.829755e-07	2.337757e+21	5.012331e+16	1.845430e-03	1.196722e-04
2.874501e-18	6.250000e-06	7.140034e+04	7.140034e+04	3.062736e+02	8.648967e+00	8.648967e+00	1.847689e-07	-1.182455e+21	-2.443225e+16	-9.558162e-04	1.211334e-04
2.989120e-18	6.250000e-06	7.102227e+04	7.102227e+04	3.052009e+02	8.713951e+00	8.713950e+00	1.865723e-07	2.072141e+21	4.124239e+16	1.720037e-03	1.226932e-04
3.108309e-18	6.250000e-06	7.068029e+04	7.068029e+04	3.041463e+02	8.780169e+00	8.780169e+00	1.884130e-07	5.275077e+21	1.010914e+17	4.485680e-03	1.242237e-04
3.232251e-18	6.250000e-06	7.035973e+04	7.035973e+04	3.030825e+02	8.844499e+00	8.844499e+00	1.902330e-07	-4.738620e+20	-8.755594e+15	-4.122137e-04	1.257040e-04
3.361135e-18	6.250000e-06	7.001244e+04	7.001244e+04	3.020129e+02	8.908867e+00	8.908867e+00	1.920685e-07	3.804672e+20	6.779612e+15	3.392597e-04	1.272469e-04
3.495158e-18	6.250000e-06	6.965573e+04	6.965573e+04	3.009622e+02	8.973482e+00	8.973482e+00	1.939476e-07	3.816056e+20	6.558579e+15	3.490774e-04	1.288262e-04
3.634526e-18	6.250000e-06	6.933083e+04	6.933083e+04	2.998907e+02	9.037364e+00	9.037363e+00	1.957876e-07	5.495640e+20	9.116109e+15	5.146091e-04	1.303513e-04
3.779450e-18	6.250000e-06	6.896695e+04	6.896695e+04	2.988294e+02	9.103688e+00	9.103687e+00	1.976635e-07	1.134801e+21	1.814818e+16	1.090953e-03	1.320007e-04
3.930153e-18	6.250000e-06	6.859874e+04	6.859874e+04	2.977734e+02	9.168981e+00	9.168981e+00	1.995505e-07	-5.004947e+20	-7.723142e+15	-4.942083e-04	1.336611e-04
4.086866e-18	6.250000e-06	6.826621e+04	6.826621e+04	2.925717e+02	9.231534e+00	9.231534e+00	1.932062e-07	4.909698e+20	7.322937e+15	4.967262e-04	1.352285e-04
4.249827e-18	6.250000e-06	6.798055e+04	6.798055e+04	2.915216e+02	9.289386e+00	9.289386e+00	1.950283e-07	-6.586396e+20	-9.521663e+15	-6.804806e-04	1.366477e-04
4.419286e-18	6.250000e-06	6.765863e+04	6.765863e+04	2.904872e+02	9.339739e+00	9.339739e+00	1.968909e-07	1.008321e+21	1.418813e+16	1.066779e-03	1.380421e-04
4.595502e-18	6.250000e-06	6.732613e+04	6.732613e+04	2.894293e+02	9.391638e+00	9.391638e+00	1.987079e-07	5.520110e+21	7.555112e+16	5.985779e-03	1.394947e-04
4.778745e-18	6.250000e-06	6.701318e+04	6.701318e+04	2.883846e+02	9.446248e+00	9.446247e+00	2.005588e-07	-5.029707e+20	-6.687227e+15	-5.582552e-04	1.409610e-04
4.969295e-18	6.250000e-06	6.668440e+04	6.668440e+04	2.873426e+02	9.499265e+00	9.499265e+00	2.024267e-07	-2.583594e+21	-3.340214e+16	-2.938966e-03	1.424511e-04
5.167442e-18	6.250000e-06	6.637954e+04	6.637954e+04	2.862910e+02	9.552144e+00	9.552144e+00	2.043031e-07	1.759741e+21	2.212812e+16	2.048184e-03	1.439019e-04
5.373491e-18	6.250000e-06	6.604312e+04	6.604312e+04	2.852518e+02	9.603935e+00	9.603935e+00	2.061950e-07	-2.425235e+21	-2.968300e+16	-2.895391e-03	1.454192e-04
5.587755e-18	6.250000e-06	6.571883e+04	6.571883e+04	2.842070e+02	9.657190e+00	9.657190e+00	2.080783e-07	-3.583036e+21	-4.265768e+16	-4.384230e-03	1.469471e-04
5.810564e-18	6.250000e-06	6.538743e+04	6.538743e+04	2.831479e+02	9.708747e+00	9.708747e+00	2.099613e-07	5.946656e+20	6.893773e+15	7.462647e-04	1.484803e-04
6.042256e-18	6.250000e-06	6.504197e+04	6.504197e+04	2.821209e+02	9.760581e+00	9.760581e+00	2.118918e-07	-5.750306e+20	-6.491015e+15	-7.409925e-04	1.500659e-04
6.283187e-18	6.250000e-06	6.472042e+04	6.472042e+04	2.810731e+02	9.812242e+00	9.812242e+00	2.138043e-07	-2.546814e+21	-2.799987e+16	-3.364200e-03	1.516097e-04
6.533726e-18	6.250000e-06	6.438746e+04	6.438746e+04	2.800242e+02	9.865105e+00	9.865105e+00	2.157163e-07	9.329174e+20	9.984689e+15	1.264527e-03	1.532147e-04
6.794254e-18	6.250000e-06	6.404649e+04	6.404649e+04	2.789879e+02	9.916288e+00	9.916288e+00	2.176773e-07	2.399288e+21	2.502285e+16	3.339620e-03	1.548295e-04
7.065170e-18	6.250000e-06	6.372309e+04	6.372309e+04	2.779480e+02	9.968433e+00	9.968433e+00	2.196218e-07	-2.057205e+21	-2.089985e+16	-2.936870e-03	1.564336e-04
7.346890e-18	6.250000e-06	6.338744e+04	6.338744e+04	2.768976e+02	1.002061e+01	1.002061e+01	2.215575e-07	6.077669e+21	6.015422e+16	8.908660e-03	1.580851e-04
7.639842e-18	6.250000e-06	6.304859e+04	6.304859e+04	2.758703e+02	1.007324e+01	1.007324e+01	2.235456e-07	-5.704541e+21	-5.500146e+16	-8.588854e-03	1.597695e-04
7.944476e-18	6.250000e-06	6.271667e+04	6.271667e+04	2.748225e+02	1.012458e+01	1.012458e+01	2.255162e-07	1.350298e+21	1.269239e+16	2.087401e-03	1.614337e-04
8.261257e-18	6.250000e-06	6.238094e+04	6.238094e+04	2.737769e+02	1.017709e+01	1.017709e+01	2.274760e-07	-1.148427e+21	-1.051924e+16	-1.823622e-03	1.631443e-04
8.590670e-18	6.250000e-06	6.205410e+04	6.205410e+04	2.727559e+02	1.022749e+01	1.022749e+01	2.294924e-07	8.825259e+20	7.886477e+15	1.438687e-03	1.648156e-04
8.933217e-18	6.250000e-06	6.171253e+04	6.171253e+04	2.717086e+02	1.028090e+01	1.028090e+01	2.314763e-07	-5.447638e+21	-4.742989e+16	-9.129198e-03	1.665934e-04
9.289424e-18	6.250000e-06	6.139180e+04	6.139180e+04	2.706676e+02	1.034272e+01	1.034272e+01	2.334832e-07	-1.065322e+21	-9.001327e+15	-1.832399e-03	1.684707e-04
9.659834e-18	6.250000e-06	6.106678e+04	6.106678e+04	2.696379e+02	1.039495e+01	1.039495e+01	2.355246e-07	3.251020e+21	2.678593e+16	5.742298e-03	1.702227e-04
1.004501e-17	6.250000e-06	6.070466e+04	6.070466e+04	2.685991e+02	1.043715e+01	1.043715e+01	2.375253e-07	2.236198e+21	1.805509e+16	4.069036e-03	1.719333e-04
1.044555e-17	6.250000e-06	6.037555e+04	6.037555e+04	2.675687e+02	1.048955e+01	1.048955e+01	2.395668e-07	3.378269e+21	2.660179e+16	6.316551e-03	1.737383e-04
1.086206e-17	6.250000e-06	6.004258e+04	6.004258e+04	2.665406e+02	1.054157e+01	1.054157e+01	2.416286e-07	2.976075e+21	2.286219e+16	5.720560e-03	1.755682e-04
1.129518e-17	6.250000e-06	5.971704e+04	5.971704e+04	2.655080e+02	1.059510e+01	1.059510e+01	2.436558e-07	3.475904e+21	2.603409e+16	6.865429e-03	1.774217e-04
1.174557e-17	6.250000e-06	5.935985e+04	5.935985e+04	2.644695e+02	1.064768e+01	1.064768e+01	2.457305e-07	1.131128e+21	8.264903e+15	2.302179e-03	1.793750e-04
1.221392e-17	6.250000e-06	5.906157e+04	5.906157e+04	2.634488e+02	1.071023e+01	1.071023e+01	2.477955e-07	-1.193180e+21	-8.466660e+15	-2.490418e-03	1.813401e-04
1.270094e-17	6.250000e-06	5.872192e+04	5.872192e+04	2.624201e+02	1.075233e+01	1.075233e+01	2.498588e-07	-5.061292e+21	-3.521670e+16	-1.087305e-02	1.831059e-04
1.320738e-17	6.250000e-06	5.840941e+04	5.840941e+04	2.613942e+02	1.081544e+01	1.081544e+01	2.519402e-07	-1.790467e+21	-1.209891e+16	-3.950423e-03	1.851660e-04
1.373402e-17	6.250000e-06	5.807281e+04	5.807281e+04	2.603654e+02	1.085307e+01	1.085307e+01	2.540510e-07	-1.399107e+21	-9.291557e+15	-3.177446e-03	1.868872e-04
1.428165e-17	6.250000e-06	5.772977e+04	5.772977e+04	2.593390e+02	1.090819e+01	1.090819e+01	2.561515e-07	-1.216468e+21	-7.876576e+15	-2.845724e-03	1.889526e-04
1.485112e-17	6.250000e-06	5.740275e+04	5.740275e+04	2.583211e+02	1.095961e+01	1.095961e+01	2.582519e-07	6.145718e+21	3.886838e+16	1.479110e-02	1.909249e-04
1.544330e-17	6.250000e-06	5.707589e+04	5.707589e+04	2.572995e+02	1.100838e+01	1.100838e+01	2.603815e-07	1.013356e+21	6.268224e+15	2.509516e-03	1.928727e-04
1.605909e-17	6.250000e-06	5.675239e+04	5.675239e+04	2.562706e+02	1.106303e+01	1.106303e+01	2.624803e-07	2.141070e+22	1.291996e+17	5.455083e-02	1.949350e-04
1.669944e-17	6.250000e-06	5.642797e+04	5.642797e+04	2.552634e+02	1.111578e+01	1.111578e+01	2.646259e-07	-8.565793e+21	-5.047393e+16	-2.245881e-02	1.969907e-04
1.736532e-17	6.250000e-06	5.613406e+04	5.613406e+04	2.542350e+02	1.117991e+01	1.117991e+01	2.667903e-07	6.171928e+21	3.533692e+16	1.661039e-02	1.991645e-04
1.805775e-17	6.250000e-06	5.578532e+04	5.578532e+04	2.532114e+02	1.121910e+01	1.121910e+01	2.688956e-07	-2.017482e+21	-1.135060e+16	-5.601461e-03	2.011121e-04
1.877779e-17	6.250000e-06	5.546443e+04	5.546443e+04	2.522061e+02	1.126953e+01	1.126953e+01	2.711057e-07	-8.214429e+21	-4.519059e+16	-2.347447e-02	2.031848e-04
1.952655e-17	6.250000e-06	5.524918e+04	5.524918e+04	2.511959e+02	1.137591e+01	1.137591e+01	2.732431e-07	-7.287332e+21	-3.825061e+16	-2.123394e-02	2.059018e-04
2.030515e-17	6.250000e-06	5.484789e+04	5.484789e+04	2.501758e+02	1.138729e+01	1.138729e+01	2.753971e-07	1.592570e+21	8.317572e+15	4.812718e-03	2.076159e-04
2.111481e-17	6.250000e-06	5.447640e+04	5.447640e+04	2.491707e+02	1.142677e+01	1.142677e+01	2.776037e-07	2.091148e+21	1.073415e+16	6.537838e-03	2.097563e-04
2.195675e-17	6.250000e-06	5.422232e+04	5.422232e+04	2.481560e+02	1.150133e+01	1.150133e+01	2.797919e-07	-8.464142e+21	-4.205735e+16	-2.708842e-02	2.121144e-04
2.283226e-17	6.250000e-06	5.385835e+04	5.385835e+04	2.471440e+02	1.152943e+01	1.152943e+01	2.819779e-07	5.793438e+21	2.843792e+16	1.917620e-02	2.140694e-04
2.374268e-17	6.250000e-06	5.353802e+04	5.353802e+04	2.461397e+02	1.158051e+01	1.158051e+01	2.842004e-07	1.121013e+22	5.382362e+16	3.822880e-02	2.163044e-04
2.468941e-17	6.250000e-06	5.322256e+04	5.322256e+04	2.451328e+02	1.163243e+01	1.163243e+01	2.863971e-07	-4.196662e+21	-1.970386e+16	-1.474065e-02	2.185621e-04
2.567388e-17	6.250000e-06	5.295365e+04	5.295365e+04	2.441282e+02	1.169541e+01	1.169541e+01	2.886115e-07	-3.721423e+21	-1.700716e+16	-1.340667e-02	2.208613e-04
2.669761e-17	6.250000e-06	5.259194e+04	5.259194e+04	2.431346e+02	1.173432e+01	1.173432e+01	2.908635e-07	4.580559e+21	2.058866e+16	1.707708e-02	2.231202e-04
2.776216e-17	6.250000e-06	5.232825e+04	5.232825e+04	2.421234e+02	1.179555e+01	1.179555e+01	2.930801e-07	-1.885406e+21	-8.256849e+15	-7.208003e-03	2.254145e-04
2.886916e-17	6.250000e-06	5.198688e+04	5.198688e+04	2.411313e+02	1.183372e+01	1.183372e+01	2.953215e-07	1.443403e+23	6.219881e+17	5.701776e-01	2.276289e-04
3.002030e-17	6.250000e-06	5.169053e+04	5.169053e+04	2.401344e+02	1.189406e+01	1.189406e+01	2.975782e-07	2.398302e+21	1.007518e+16	9.748552e-03	2.301014e-04
3.121734e-17	6.250000e-06	5.139009e+04	5.139009e+04	2.391358e+02	1.194552e+01	1.194552e+01	2.998145e-07	1.473508e+21	6.057967e+15	6.166616e-03	2.324480e-04
3.246212e-17	6.250000e-06	5.105134e+04	5.105134e+04	2.381481e+02	1.198536e+01	1.198536e+01	3.020916e-07	-2.852844e+21	-1.153511e+16	-1.234052e-02	2.347708e-04
3.375652e-17	6.250000e-06	5.074494e+04	5.074494e+04	2.371585e+02	1.203675e+01	1.203675e+01	3.043827e-07	9.439570e+21	3.735997e+16	4.208039e-02	2.372009e-04
3.510254e-17	6.250000e-06	5.047337e+04	5.047337e+04	2.361637e+02	1.209307e+01	1.209307e+01	3.066417e-07	2.008102e+22	7.764309e+16	9.195288e-02	2.395931e-04
3.650224e-17	6.250000e-06	5.014620e+04	5.014620e+04	2.351812e+02	1.213489e+01	1.213489e+01	3.089351e-07	-1.060458e+22	-4.030085e+16	-5.016430e-02	2.419902e-04
3.795774e-17	6.250000e-06	4.983829e+04	4.983829e+04	2.341937e+02	1.218469e+01	1.218469e+01	3.112289e-07	-1.923603e+21	-7.162140e+15	-9.384067e-03	2.444845e-04
3.947128e-17	6.250000e-06	4.955053e+04	4.955053e+04	2.332076e+02	1.224242e+01	1.224242e+01	3.135023e-07	3.397349e+21	1.235388e+16	1.706043e-02	2.470695e-04
4.104517e-17	6.250000e-06	4.922899e+04	4.922899e+04	2.322351e+02	1.228180e+01	1.228180e+01	3.158504e-07	-3.433100e+21	-1.228503e+16	-1.781038e-02	2.494831e-04
4.268182e-17	6.250000e-06	4.893124e+04	4.893124e+04	2.312518e+02	1.233258e+01	1.233258e+01	3.181619e-07	2.211264e+21	7.751221e+15	1.182499e-02	2.520391e-04
4.438373e-17	6.250000e-06	4.869174e+04	4.869174e+04	2.302697e+02	1.240033e+01	1.240033e+01	3.204588e-07	-2.197635e+21	-7.495293e+15	-1.204399e-02	2.546702e-04
4.615351e-17	6.250000e-06	4.839673e+04	4.839673e+04	2.292965e+02	1.244315e+01	1.244315e+01	3.228055e-07	1.936814e+21	6.492854e+15	1.094206e-02	2.571073e-04
4.799385e-17	6.250000e-06	4.804024e+04	4.804024e+04	2.283172e+02	1.247757e+01	1.247757e+01	3.251595e-07	-5.197988e+21	-1.718640e+16	-3.047197e-02	2.597317e-04
4.990758e-17	6.250000e-06	4.779478e+04	4.779478e+04	2.273490e+02	1.254341e+01	1.254341e+01	3.274804e-07	2.976597e+21	9.586090e+15	1.790230e-02	2.624431e-04
5.189761e-17	6.250000e-06	4.745675e+04	4.745675e+04	2.263951e+02	1.257342e+01	1.257342e+01	3.298636e-07	-2.446791e+21	-7.786286e+15	-1.524748e-02	2.649447e-04
5.396699e-17	6.250000e-06	4.720209e+04	4.720209e+04	2.254268e+02	1.263353e+01	1.263353e+01	3.322346e-07	-6.672925e+21	-2.073448e+16	-4.271707e-02	2.676476e-04
5.611889e-17	6.250000e-06	4.685942e+04	4.685942e+04	2.244503e+02	1.266894e+01	1.266894e+01	3.345632e-07	2.244199e+21	6.876388e+15	1.489937e-02	2.703605e-04
5.835660e-17	6.250000e-06	4.658814e+04	4.658814e+04	2.234860e+02	1.271440e+01	1.271440e+01	3.369790e-07	-3.158467e+22	-9.505979e+16	-2.158692e-01	2.729107e-04
6.068353e-17	6.250000e-06	4.628113e+04	4.628113e+04	2.225299e+02	1.276198e+01	1.276198e+01	3.393505e-07	2.362627e+21	6.979198e+15	1.669040e-02	2.757490e-04
6.310325e-17	6.250000e-06	4.598904e+04	4.598904e+04	2.215672e+02	1.280860e+01	1.280860e+01	3.417233e-07	5.239534e+21	1.519794e+16	3.820429e-02	2.785141e-04
6.561945e-17	6.250000e-06	4.571210e+04	4.571210e+04	2.206180e+02	1.285404e+01	1.285404e+01	3.441639e-07	3.026991e+21	8.626082e+15	2.274816e-02	2.811955e-04
6.823599e-17	6.250000e-06	4.545572e+04	4.545572e+04	2.196623e+02	1.290569e+01	1.290569e+01	3.465280e-07	-1.367020e+22	-3.818283e+16	-1.056630e-01	2.839179e-04
7.095686e-17	6.250000e-06	4.514260e+04	4.514260e+04	2.187086e+02	1.294833e+01	1.294833e+01	3.489379e-07	5.962268e+21	1.638106e+16	4.770563e-02	2.868318e-04
7.378622e-17	6.250000e-06	4.486041e+04	4.486041e+04	2.177657e+02	1.299142e+01	1.299142e+01	3.513859e-07	-3.740325e+21	-1.010710e+16	-3.088051e-02	2.895965e-04
7.672839e-17	6.250000e-06	4.458299e+04	4.458299e+04	2.168118e+02	1.303937e+01	1.303937e+01	3.537785e-07	1.708530e+22	4.532510e+16	1.455016e-01	2.924742e-04
7.978789e-17	6.250000e-06	4.430109e+04	4.430109e+04	2.158767e+02	1.308305e+01	1.308305e+01	3.562267e-07	-7.983344e+21	-2.082765e+16	-7.017853e-02	2.953212e-04
8.296938e-17	6.250000e-06	4.400905e+04	4.400905e+04	2.149294e+02	1.312893e+01	1.312893e+01	3.587115e-07	2.520244e+21	6.460947e+15	2.289939e-02	2.983234e-04
8.627774e-17	6.250000e-06	4.374447e+04	4.374447e+04	2.139909e+02	1.317459e+01	1.317459e+01	3.611179e-07	2.344352e+21	5.906602e+15	2.195322e-02	3.011715e-04
8.971801e-17	6.250000e-06	4.345590e+04	4.345590e+04	2.130588e+02	1.321805e+01	1.321805e+01	3.635772e-07	-1.295706e+22	-3.211217e+16	-1.254164e-01	3.041716e-04
9.329546e-17	6.250000e-06	4.320742e+04	4.320742e+04	2.121217e+02	1.327000e+01	1.327000e+01	3.660484e-07	2.176162e+21	5.288560e+15	2.167660e-02	3.071231e-04
9.701555e-17	6.250000e-06	4.290631e+04	4.290631e+04	2.111875e+02	1.330751e+01	1.330751e+01	3.685160e-07	3.018767e+21	7.233445e+15	3.113975e-02	3.101528e-04
1.008840e-16	6.250000e-06	4.264133e+04	4.264133e+04	2.102658e+02	1.334588e+01	1.334588e+01	3.710044e-07	2.459536e+22	5.809217e+16	2.616923e-01	3.129799e-04
1.049067e-16	6.250000e-06	4.236408e+04	4.236408e+04	2.093376e+02	1.339466e+01	1.339466e+01	3.734989e-07	3.353802e+21	7.778210e+15	3.686715e-02	3.161795e-04
1.090898e-16	6.250000e-06	4.209337e+04	4.209337e+04	2.084011e+02	1.343604e+01	1.343604e+01	3.759415e-07	-1.174493e+22	-2.682215e+16	-1.333132e-01	3.191962e-04
1.134396e-16	6.250000e-06	4.182422e+04	4.182422e+04	2.074914e+02	1.348208e+01	1.348208e+01	3.784979e-07	7.584500e+21	1.702714e+16	8.889538e-02	3.223512e-04
1.179630e-16	6.250000e-06	4.157927e+04	4.157927e+04	2.065724e+02	1.352702e+01	1.352702e+01	3.809800e-07	2.685571e+21	5.929614e+15	3.241482e-02	3.253308e-04
1.226667e-16	6.250000e-06	4.131208e+04	4.131208e+04	2.056492e+02	1.356543e+01	1.356543e+01	3.834845e-07	1.061492e+22	2.310733e+16	1.323191e-01	3.283646e-04
1.275579e-16	6.250000e-06	4.104334e+04	4.104334e+04	2.047346e+02	1.361079e+01	1.361079e+01	3.860435e-07	2.889270e+21	6.185443e+15	3.721055e-02	3.316201e-04
1.326442e-16	6.250000e-06	4.077968e+04	4.077968e+04	2.038280e+02	1.365242e+01	1.365242e+01	3.885898e-07	3.628041e+21	7.649339e+15	4.825521e-02	3.347849e-04
1.379333e-16	6.250000e-06	4.049993e+04	4.049993e+04	2.029080e+02	1.368981e+01	1.368981e+01	3.911109e-07	9.408666e+21	1.956778e+16	1.295233e-01	3.380205e-04
1.434333e-16	6.250000e-06	4.025236e+04	4.025236e+04	2.020156e+02	1.372999e+01	1.372999e+01	3.936753e-07	-4.032398e+22	-8.264431e+16	-5.723975e-01	3.410976e-04
1.491527e-16	6.250000e-06	3.998789e+04	3.998789e+04	2.011110e+02	1.377145e+01	1.377145e+01	3.962028e-07	1.011323e+22	2.041698e+16	1.483675e-01	3.443905e-04
1.551000e-16	6.250000e-06	3.975094e+04	3.975094e+04	2.002079e+02	1.381809e+01	1.381809e+01	3.987671e-07	8.927267e+21	1.772063e+16	1.349189e-01	3.476166e-04
1.612845e-16	6.250000e-06	3.944770e+04	3.944770e+04	1.993151e+02	1.384653e+01	1.384653e+01	4.013585e-07	-1.332278e+22	-2.617523e+16	-2.092078e-01	3.510098e-04
1.677157e-16	6.250000e-06	3.922212e+04	3.922212e+04	1.984179e+02	1.389205e+01	1.389205e+01	4.039121e-07	4.358163e+21	8.423101e+15	7.042707e-02	3.541892e-04
1.744032e-16	6.250000e-06	3.896621e+04	3.896621e+04	1.975227e+02	1.393699e+01	1.393699e+01	4.065046e-07	4.643120e+21	8.830094e+15	7.752832e-02	3.576686e-04
1.813574e-16	6.250000e-06	3.869085e+04	3.869085e+04	1.966410e+02	1.397076e+01	1.397076e+01	4.091314e-07	2.855810e+21	5.365732e+15	4.940594e-02	3.610869e-04
1.885890e-16	6.250000e-06	3.843713e+04	3.843713e+04	1.957477e+02	1.401038e+01	1.401038e+01	4.116691e-07	1.055501e+22	1.955279e+16	1.887100e-01	3.645012e-04
1.961088e-16	6.250000e-06	3.818903e+04	3.818903e+04	1.948620e+02	1.404718e+01	1.404718e+01	4.143226e-07	2.562243e+21	4.684621e+15	4.731711e-02	3.678328e-04
2.039285e-16	6.250000e-06	3.793203e+04	3.793203e+04	1.939872e+02	1.408391e+01	1.408391e+01	4.169509e-07	2.820332e+21	5.089607e+15	5.387175e-02	3.712933e-04
2.120601e-16	6.250000e-06	3.768230e+04	3.768230e+04	1.931038e+02	1.412092e+01	1.412092e+01	4.195527e-07	3.812827e+21	6.790985e+15	7.527506e-02	3.747360e-04
2.205158e-16	6.250000e-06	3.744337e+04	3.744337e+04	1.922338e+02	1.416303e+01	1.416303e+01	4.222122e-07	3.554068e+21	6.236560e+15	7.243396e-02	3.782520e-04
2.293088e-16	6.250000e-06	3.717262e+04	3.717262e+04	1.913620e+02	1.419137e+01	1.419136e+01	4.248795e-07	8.112731e+21	1.409439e+16	1.714520e-01	3.817693e-04
2.384523e-16	6.250000e-06	3.693716e+04	3.693716e+04	1.904836e+02	1.423034e+01	1.423034e+01	4.274941e-07	1.725403e+21	2.956746e+15	3.764127e-02	3.852581e-04
2.479604e-16	6.250000e-06	3.669315e+04	3.669315e+04	1.896234e+02	1.427117e+01	1.427117e+01	4.301696e-07	5.048499e+21	8.528337e+15	1.138488e-01	3.889328e-04
2.578477e-16	6.250000e-06	3.645678e+04	3.645678e+04	1.887618e+02	1.430740e+01	1.430740e+01	4.328386e-07	1.023614e+22	1.707392e+16	2.384165e-01	3.924482e-04
2.681292e-16	6.250000e-06	3.618861e+04	3.618861e+04	1.878897e+02	1.433748e+01	1.433748e+01	4.354399e-07	3.710843e+21	6.125039e+15	8.968185e-02	3.961876e-04
2.788207e-16	6.250000e-06	3.597477e+04	3.597477e+04	1.870357e+02	1.437791e+01	1.437791e+01	4.382040e-07	2.195814e+21	3.573689e+15	5.466337e-02	3.996664e-04
2.899385e-16	6.250000e-06	3.572086e+04	3.572086e+04	1.861845e+02	1.441181e+01	1.441181e+01	4.408902e-07	3.335239e+21	5.364566e+15	8.602181e-02	4.034563e-04
3.014996e-16	6.250000e-06	3.546532e+04	3.546532e+04	1.853278e+02	1.444390e+01	1.444390e+01	4.435356e-07	2.071202e+21	3.294583e+15	5.537254e-02	4.072682e-04
3.135217e-16	6.250000e-06	3.522253e+04	3.522253e+04	1.844834e+02	1.447832e+01	1.447832e+01	4.463182e-07	1.683258e+21	2.645819e+15	4.657352e-02	4.110527e-04
3.260232e-16	6.250000e-06	3.498729e+04	3.498729e+04	1.836338e+02	1.450775e+01	1.450775e+01	4.490107e-07	2.567473e+21	3.994892e+15	7.345915e-02	4.146579e-04
3.390232e-16	6.250000e-06	3.475309e+04	3.475309e+04	1.827913e+02	1.454631e+01	1.454631e+01	4.517389e-07	3.667607e+21	5.631432e+15	1.085193e-01	4.185616e-04
3.525415e-16	6.250000e-06	3.451515e+04	3.451515e+04	1.819546e+02	1.458004e+01	1.458003e+01	4.544937e-07	1.982458e+21	3.008924e+15	6.070810e-02	4.224242e-04
3.665989e-16	6.250000e-06	3.428910e+04	3.428910e+04	1.811135e+02	1.461187e+01	1.461187e+01	4.572288e-07	1.393178e+21	2.091598e+15	4.408774e-02	4.261374e-04
3.812168e-16	6.250000e-06	3.412784e+04	3.412784e+04	1.802741e+02	1.465252e+01	1.465252e+01	4.599562e-07	1.378899e+21	2.041598e+15	4.467652e-02	4.293422e-04
3.964176e-16	6.250000e-06	3.382720e+04	3.382720e+04	1.794471e+02	1.468125e+01	1.468125e+01	4.627394e-07	2.563495e+21	3.758527e+15	8.681472e-02	4.340072e-04
4.122245e-16	6.250000e-06	3.358546e+04	3.358546e+04	1.786158e+02	1.470950e+01	1.470950e+01	4.654669e-07	2.026591e+21	2.942906e+15	7.113792e-02	4.379724e-04
4.286617e-16	6.250000e-06	3.336081e+04	3.336081e+04	1.777924e+02	1.474210e+01	1.474210e+01	4.682913e-07	1.645667e+21	2.363446e+15	5.973796e-02	4.418987e-04
4.457543e-16	6.250000e-06	3.313023e+04	3.313023e+04	1.769749e+02	1.477115e+01	1.477114e+01	4.710748e-07	1.392106e+21	1.979709e+15	5.231678e-02	4.458509e-04
4.635285e-16	6.250000e-06	3.292229e+04	3.292229e+04	1.761487e+02	1.480456e+01	1.480456e+01	4.738892e-07	1.856001e+21	2.609763e+15	7.198122e-02	4.496819e-04
4.820114e-16	6.250000e-06	3.267763e+04	3.267763e+04	1.753330e+02	1.483460e+01	1.483460e+01	4.766647e-07	1.212842e+21	1.688204e+15	4.882507e-02	4.539681e-04
5.012313e-16	6.250000e-06	3.246645e+04	3.246645e+04	1.745191e+02	1.486550e+01	1.486550e+01	4.795127e-07	1.782219e+21	2.455065e+15	7.411025e-02	4.578727e-04
5.212176e-16	6.250000e-06	3.224296e+04	3.224296e+04	1.737047e+02	1.489533e+01	1.489533e+01	4.822743e-07	1.566709e+21	2.136669e+15	6.743808e-02	4.619717e-04
5.420008e-16	6.250000e-06	3.202879e+04	3.202879e+04	1.702334e+02	1.492589e+01	1.492589e+01	4.631071e-07	1.268921e+21	1.712907e+15	5.647068e-02	4.660147e-04
5.636128e-16	6.250000e-06	3.181436e+04	3.181436e+04	1.694409e+02	1.494654e+01	1.494654e+01	4.657783e-07	1.346983e+21	1.805752e+15	6.199222e-02	4.698049e-04
5.860865e-16	6.250000e-06	3.160634e+04	3.160634e+04	1.686453e+02	1.496869e+01	1.496869e+01	4.685314e-07	1.128566e+21	1.501785e+15	5.367193e-02	4.735978e-04
6.094563e-16	6.250000e-06	3.142047e+04	3.142047e+04	1.678636e+02	1.498261e+01	1.498261e+01	4.712501e-07	1.382633e+21	1.831340e+15	6.772276e-02	4.768424e-04
6.337580e-16	6.250000e-06	3.123790e+04	3.123790e+04	1.670805e+02	1.499642e+01	1.499642e+01	4.740082e-07	1.250889e+21	1.649229e+15	6.308137e-02	4.800713e-04
6.590287e-16	6.250000e-06	3.102273e+04	3.102273e+04	1.663040e+02	1.500823e+01	1.500823e+01	4.767226e-07	1.232281e+21	1.618313e+15	6.432810e-02	4.837816e-04
6.853070e-16	6.250000e-06	3.079967e+04	3.079967e+04	1.655210e+02	1.504500e+01	1.504500e+01	4.794875e-07	9.676754e+20	1.255362e+15	5.237100e-02	4.884793e-04
7.126332e-16	6.250000e-06	3.061884e+04	3.061884e+04	1.647465e+02	1.503975e+01	1.503975e+01	4.822806e-07	1.037329e+21	1.348073e+15	5.781808e-02	4.911926e-04
7.410490e-16	6.250000e-06	3.041663e+04	3.041663e+04	1.639739e+02	1.505252e+01	1.505252e+01	4.850565e-07	9.176370e+20	1.187475e+15	5.286965e-02	4.948780e-04
7.705979e-16	6.250000e-06	3.022253e+04	3.022253e+04	1.632064e+02	1.506521e+01	1.506521e+01	4.878324e-07	9.672097e+20	1.246362e+15	5.753839e-02	4.984763e-04
8.013250e-16	6.250000e-06	3.001792e+04	3.001792e+04	1.624395e+02	1.507652e+01	1.507652e+01	4.906252e-07	8.718700e+20	1.119300e+15	5.365867e-02	5.022506e-04
8.332774e-16	6.250000e-06	2.981926e+04	2.981926e+04	1.616787e+02	1.508841e+01	1.508840e+01	4.934488e-07	8.832494e+20	1.129449e+15	5.619400e-02	5.059952e-04
8.665038e-16	6.250000e-06	2.962129e+04	2.962129e+04	1.609166e+02	1.509645e+01	1.509645e+01	4.961990e-07	9.102917e+20	1.160932e+15	5.987591e-02	5.096486e-04
9.010551e-16	6.250000e-06	2.942101e+04	2.942101e+04	1.601613e+02	1.510647e+01	1.510647e+01	4.990431e-07	8.247116e+20	1.048305e+15	5.611847e-02	5.134586e-04
9.369841e-16	6.250000e-06	2.921959e+04	2.921959e+04	1.594070e+02	1.511970e+01	1.511970e+01	5.019017e-07	7.552977e+20	9.558788e+14	5.319108e-02	5.174507e-04
9.743457e-16	6.250000e-06	2.902357e+04	2.902357e+04	1.586514e+02	1.512892e+01	1.512892e+01	5.047058e-07	7.407593e+20	9.346243e+14	5.395286e-02	5.212634e-04
1.013197e-15	6.250000e-06	2.882676e+04	2.882676e+04	1.579102e+02	1.513764e+01	1.513764e+01	5.076236e-07	6.131658e+20	7.714131e+14	4.620513e-02	5.251246e-04
1.053598e-15	6.250000e-06	2.862369e+04	2.862369e+04	1.571656e+02	1.514745e+01	1.514745e+01	5.104437e-07	6.733058e+20	8.443345e+14	5.256245e-02	5.291928e-04
1.095609e-15	6.250000e-06	2.841085e+04	2.841085e+04	1.564156e+02	1.521609e+01	1.521609e+01	5.133208e-07	6.480507e+20	7.944995e+14	5.251449e-02	5.355732e-04
1.139296e-15	6.250000e-06	2.822870e+04	2.822870e+04	1.556806e+02	1.516254e+01	1.516254e+01	5.162527e-07	5.629528e+20	7.024454e+14	4.710952e-02	5.371319e-04
1.184725e-15	6.250000e-06	2.802803e+04	2.802803e+04	1.549441e+02	1.518774e+01	1.518774e+01	5.191260e-07	6.434509e+20	7.962496e+14	5.580120e-02	5.418769e-04
1.231965e-15	6.250000e-06	2.783558e+04	2.783558e+04	1.542042e+02	1.518133e+01	1.518133e+01	5.219776e-07	5.976360e+20	7.411180e+14	5.364466e-02	5.453930e-04
1.281089e-15	6.250000e-06	2.763701e+04	2.763701e+04	1.534794e+02	1.520208e+01	1.520208e+01	5.249153e-07	5.880395e+20	7.242559e+14	5.470698e-02	5.500623e-04
1.332171e-15	6.250000e-06	2.744317e+04	2.744317e+04	1.527495e+02	1.520149e+01	1.520149e+01	5.278589e-07	5.227968e+20	6.440238e+14	5.037934e-02	5.539261e-04
1.385291e-15	6.250000e-06	2.724911e+04	2.724911e+04	1.520244e+02	1.520327e+01	1.520327e+01	5.307387e-07	4.873533e+20	6.000108e+14	4.866018e-02	5.579364e-04
1.440528e-15	6.250000e-06	2.705347e+04	2.705347e+04	1.513097e+02	1.521371e+01	1.521370e+01	5.337551e-07	4.870702e+20	5.976083e+14	5.041591e-02	5.623568e-04
1.497969e-15	6.250000e-06	2.685659e+04	2.685659e+04	1.505886e+02	1.522117e+01	1.522116e+01	5.366629e-07	4.697958e+20	5.750024e+14	5.043659e-02	5.667571e-04
1.557699e-15	6.250000e-06	2.666512e+04	2.666512e+04	1.498714e+02	1.523030e+01	1.523030e+01	5.396454e-07	4.204094e+20	5.130151e+14	4.677847e-02	5.711694e-04
1.619812e-15	6.250000e-06	2.647302e+04	2.647302e+04	1.491627e+02	1.523778e+01	1.523778e+01	5.426226e-07	3.925885e+20	4.778913e+14	4.529092e-02	5.755965e-04
1.684400e-15	6.250000e-06	2.628199e+04	2.628199e+04	1.484489e+02	1.526105e+01	1.526105e+01	5.455851e-07	3.844342e+20	4.644079e+14	4.598566e-02	5.806659e-04
1.751565e-15	6.250000e-06	2.609454e+04	2.609454e+04	1.477436e+02	1.524964e+01	1.524964e+01	5.485814e-07	3.909296e+20	4.740236e+14	4.846650e-02	5.843998e-04
1.821407e-15	6.250000e-06	2.590379e+04	2.590379e+04	1.470440e+02	1.527112e+01	1.527112e+01	5.516395e-07	3.600815e+20	4.335564e+14	4.631011e-02	5.895325e-04
1.894035e-15	6.250000e-06	2.571172e+04	2.571172e+04	1.463412e+02	1.526422e+01	1.526422e+01	5.546051e-07	3.392341e+20	4.093800e+14	4.528303e-02	5.936678e-04
1.969558e-15	6.250000e-06	2.551895e+04	2.551895e+04	1.456457e+02	1.527461e+01	1.527461e+01	5.576691e-07	3.330208e+20	4.005162e+14	4.615814e-02	5.985596e-04
2.048093e-15	6.250000e-06	2.534402e+04	2.534402e+04	1.449536e+02	1.531342e+01	1.531342e+01	5.607316e-07	3.215736e+20	3.818736e+14	4.613116e-02	6.042222e-04
2.129760e-15	6.250000e-06	2.514102e+04	2.514102e+04	1.442556e+02	1.528984e+01	1.528984e+01	5.637138e-07	3.189585e+20	3.816975e+14	4.763329e-02	6.081630e-04
2.214683e-15	6.250000e-06	2.495938e+04	2.495938e+04	1.435676e+02	1.529394e+01	1.529394e+01	5.668395e-07	2.841870e+20	3.396309e+14	4.400745e-02	6.127531e-04
2.302992e-15	6.250000e-06	2.478514e+04	2.478514e+04	1.428800e+02	1.532821e+01	1.532821e+01	5.698970e-07	2.941058e+20	3.475727e+14	4.716697e-02	6.184438e-04
2.394822e-15	6.250000e-06	2.459557e+04	2.459557e+04	1.421951e+02	1.532081e+01	1.532081e+01	5.729656e-07	2.685900e+20	3.181865e+14	4.476066e-02	6.229091e-04
2.490314e-15	6.250000e-06	2.440973e+04	2.440973e+04	1.415232e+02	1.532577e+01	1.532577e+01	5.761292e-07	2.674890e+20	3.163689e+14	4.630011e-02	6.278551e-04
2.589614e-15	6.250000e-06	2.422453e+04	2.422453e+04	1.408457e+02	1.531972e+01	1.531972e+01	5.792128e-07	2.430372e+20	2.880173e+14	4.370057e-02	6.324052e-04
2.692873e-15	6.250000e-06	2.404407e+04	2.404407e+04	1.401666e+02	1.534210e+01	1.534210e+01	5.823025e-07	2.339537e+20	2.752365e+14	4.366983e-02	6.380825e-04
2.800250e-15	6.250000e-06	2.389070e+04	2.389070e+04	1.395015e+02	1.540179e+01	1.540179e+01	5.855125e-07	2.293764e+20	2.646626e+14	4.420746e-02	6.446773e-04
2.911908e-15	6.250000e-06	2.368344e+04	2.368344e+04	1.388300e+02	1.535306e+01	1.535306e+01	5.886268e-07	2.164249e+20	2.537073e+14	4.356867e-02	6.482612e-04
3.028018e-15	6.250000e-06	2.350235e+04	2.350235e+04	1.381579e+02	1.534894e+01	1.534894e+01	5.917673e-07	2.048117e+20	2.404158e+14	4.284394e-02	6.530810e-04
3.148759e-15	6.250000e-06	2.331551e+04	2.331551e+04	1.375022e+02	1.535587e+01	1.535587e+01	5.949581e-07	1.941481e+20	2.273844e+14	4.226685e-02	6.586119e-04
3.274314e-15	6.250000e-06	2.316535e+04	2.316535e+04	1.368426e+02	1.539730e+01	1.539730e+01	5.981533e-07	1.833582e+20	2.118739e+14	4.122851e-02	6.646696e-04
3.404875e-15	6.250000e-06	2.297719e+04	2.297719e+04	1.361821e+02	1.538423e+01	1.538423e+01	6.012921e-07	1.759590e+20	2.041894e+14	4.121151e-02	6.695435e-04
3.540642e-15	6.250000e-06	2.280867e+04	2.280867e+04	1.355320e+02	1.540138e+01	1.540138e+01	6.045437e-07	1.716492e+20	1.980815e+14	4.170936e-02	6.752423e-04
3.681823e-15	6.250000e-06	2.263188e+04	2.263188e+04	1.348819e+02	1.540821e+01	1.540821e+01	6.077408e-07	1.594588e+20	1.836062e+14	4.028436e-02	6.808189e-04
3.828633e-15	6.250000e-06	2.244185e+04	2.244185e+04	1.342309e+02	1.538772e+01	1.538772e+01	6.109661e-07	1.594765e+20	1.848526e+14	4.202376e-02	6.856708e-04
3.981298e-15	6.250000e-06	2.228776e+04	2.228776e+04	1.335895e+02	1.541898e+01	1.541898e+01	6.142850e-07	1.509867e+20	1.732450e+14	4.118112e-02	6.918138e-04
4.140049e-15	6.250000e-06	2.211260e+04	2.211260e+04	1.329422e+02	1.542517e+01	1.542517e+01	6.174759e-07	1.447409e+20	1.657456e+14	4.106613e-02	6.975737e-04
4.305131e-15	6.250000e-06	2.196795e+04	2.196795e+04	1.323026e+02	1.546620e+01	1.546620e+01	6.207390e-07	1.390336e+20	1.571091e+14	4.076275e-02	7.040349e-04
4.476796e-15	6.250000e-06	2.177312e+04	2.177312e+04	1.296827e+02	1.542618e+01	1.542618e+01	5.962918e-07	1.281340e+20	1.466806e+14	3.927829e-02	7.084965e-04
4.655305e-15	6.250000e-06	2.162958e+04	2.162958e+04	1.277894e+02	1.542350e+01	1.542350e+01	5.820260e-07	1.231831e+20	1.411355e+14	3.903027e-02	7.130743e-04
4.840933e-15	6.250000e-06	2.150388e+04	2.150388e+04	1.271743e+02	1.544101e+01	1.544101e+01	5.850664e-07	1.227258e+20	1.398161e+14	4.003527e-02	7.180569e-04
5.033962e-15	6.250000e-06	2.135170e+04	2.135170e+04	1.265661e+02	1.541100e+01	1.541100e+01	5.882355e-07	1.172728e+20	1.349098e+14	3.963930e-02	7.217691e-04
5.234688e-15	6.250000e-06	2.118927e+04	2.118927e+04	1.259538e+02	1.539712e+01	1.539712e+01	5.912760e-07	1.111350e+20	1.284262e+14	3.902669e-02	7.266468e-04
5.443418e-15	6.250000e-06	2.107056e+04	2.107056e+04	1.253467e+02	1.538919e+01	1.538919e+01	5.943729e-07	1.063900e+20	1.232598e+14	3.842480e-02	7.303646e-04
5.660471e-15	6.250000e-06	2.094110e+04	2.094110e+04	1.247451e+02	1.539031e+01	1.539031e+01	5.975312e-07	1.030708e+20	1.193711e+14	3.839098e-02	7.349330e-04
5.886178e-15	6.250000e-06	2.079856e+04	2.079856e+04	1.241354e+02	1.537248e+01	1.537248e+01	6.005981e-07	9.993572e+19	1.164129e+14	3.851638e-02	7.391126e-04
6.120886e-15	6.250000e-06	2.064870e+04	2.064870e+04	1.235371e+02	1.534999e+01	1.534999e+01	6.037816e-07	9.490310e+19	1.113628e+14	3.792348e-02	7.433877e-04
6.364952e-15	6.250000e-06	2.050545e+04	2.050545e+04	1.229463e+02	1.533401e+01	1.533401e+01	6.069650e-07	9.164656e+19	1.081030e+14	3.791934e-02	7.478016e-04
6.618751e-15	6.250000e-06	2.036443e+04	2.036443e+04	1.223452e+02	1.531963e+01	1.531963e+01	6.100669e-07	8.579604e+19	1.016776e+14	3.674491e-02	7.522741e-04
6.882670e-15	6.250000e-06	2.024078e+04	2.024078e+04	1.217591e+02	1.531226e+01	1.531226e+01	6.132767e-07	8.264976e+19	9.818498e+13	3.649190e-02	7.565054e-04
7.157112e-15	6.250000e-06	2.011155e+04	2.011155e+04	1.211646e+02	1.531965e+01	1.531965e+01	6.164699e-07	8.047233e+19	9.536781e+13	3.668678e-02	7.617339e-04
7.442497e-15	6.250000e-06	1.995941e+04	1.995941e+04	1.205761e+02	1.529011e+01	1.529011e+01	6.196361e-07	7.689779e+19	9.201557e+13	3.641381e-02	7.660599e-04
7.739262e-15	6.250000e-06	1.979363e+04	1.979363e+04	1.199933e+02	1.525469e+01	1.525469e+01	6.229220e-07	7.295190e+19	8.831191e+13	3.601641e-02	7.706869e-04
8.047860e-15	6.250000e-06	1.969691e+04	1.969691e+04	1.194166e+02	1.524686e+01	1.524686e+01	6.261063e-07	7.105453e+19	8.623625e+13	3.594951e-02	7.740738e-04
8.368764e-15	6.250000e-06	1.950640e+04	1.950640e+04	1.188318e+02	1.521219e+01	1.521219e+01	6.292860e-07	6.633140e+19	8.142554e+13	3.523102e-02	7.798565e-04
8.702463e-15	6.250000e-06	1.935781e+04	1.935781e+04	1.182634e+02	1.519563e+01	1.519563e+01	6.326221e-07	6.298295e+19	7.773721e+13	3.475622e-02	7.849870e-04
9.049468e-15	6.250000e-06	1.922219e+04	1.922219e+04	1.176888e+02	1.518843e+01	1.518842e+01	6.358612e-07	6.059342e+19	7.496555e+13	3.463397e-02	7.901506e-04
9.410310e-15	6.250000e-06	1.907326e+04	1.907326e+04	1.171143e+02	1.516154e+01	1.516154e+01	6.391119e-07	5.821000e+19	7.265752e+13	3.459106e-02	7.949108e-04
9.785540e-15	6.250000e-06	1.892892e+04	1.892892e+04	1.165523e+02	1.514337e+01	1.514337e+01	6.425024e-07	5.511122e+19	6.920347e+13	3.401752e-02	8.000124e-04
1.017573e-14	6.250000e-06	1.879398e+04	1.879398e+04	1.159827e+02	1.513499e+01	1.513499e+01	6.458121e-07	5.263074e+19	6.627173e+13	3.366948e-02	8.053105e-04
1.058148e-14	6.250000e-06	1.865253e+04	1.865253e+04	1.154187e+02	1.511911e+01	1.511911e+01	6.490814e-07	5.074639e+19	6.423528e+13	3.371376e-02	8.105661e-04
1.100341e-14	6.250000e-06	1.850264e+04	1.850264e+04	1.148650e+02	1.509431e+01	1.509431e+01	6.524759e-07	4.804031e+19	6.131105e+13	3.322988e-02	8.157926e-04
1.144217e-14	6.250000e-06	1.837226e+04	1.837226e+04	1.143046e+02	1.508728e+01	1.508728e+01	6.558010e-07	4.639887e+19	5.935435e+13	3.324955e-02	8.211990e-04
1.189842e-14	6.250000e-06	1.822970e+04	1.822970e+04	1.137486e+02	1.507095e+01	1.507095e+01	6.591574e-07	4.438964e+19	5.709235e+13	3.307309e-02	8.267251e-04
1.237286e-14	6.250000e-06	1.808748e+04	1.808748e+04	1.131994e+02	1.505293e+01	1.505293e+01	6.625882e-07	4.221469e+19	5.462081e+13	3.270880e-02	8.322294e-04
1.286622e-14	6.250000e-06	1.794075e+04	1.794075e+04	1.123858e+02	1.504923e+01	1.504923e+01	6.545760e-07	4.018012e+19	5.205227e+13	3.242645e-02	8.388295e-04
1.337925e-14	6.250000e-06	1.781048e+04	1.781048e+04	1.103362e+02	1.502568e+01	1.502568e+01	6.383089e-07	3.854722e+19	5.032954e+13	3.226308e-02	8.436423e-04
1.391274e-14	6.250000e-06	1.768845e+04	1.768845e+04	1.098034e+02	1.499030e+01	1.499030e+01	6.415993e-07	3.671179e+19	4.850138e+13	3.180154e-02	8.474626e-04
1.446750e-14	6.250000e-06	1.756642e+04	1.756642e+04	1.092628e+02	1.496727e+01	1.496727e+01	6.447919e-07	3.521937e+19	4.688872e+13	3.158321e-02	8.520387e-04
1.504439e-14	6.250000e-06	1.743998e+04	1.743998e+04	1.087332e+02	1.494744e+01	1.494744e+01	6.481498e-07	3.348900e+19	4.488151e+13	3.113604e-02	8.570792e-04
1.564427e-14	6.250000e-06	1.734109e+04	1.734109e+04	1.082048e+02	1.494048e+01	1.494048e+01	6.514682e-07	3.247503e+19	4.362409e+13	3.106411e-02	8.615654e-04
1.626808e-14	6.250000e-06	1.719894e+04	1.719894e+04	1.076757e+02	1.492050e+01	1.492049e+01	6.547428e-07	3.085188e+19	4.172202e+13	3.075136e-02	8.675241e-04
1.691676e-14	6.250000e-06	1.706804e+04	1.706804e+04	1.071572e+02	1.488916e+01	1.488916e+01	6.581104e-07	2.947692e+19	4.028380e+13	3.052496e-02	8.723418e-04
1.759130e-14	6.250000e-06	1.694846e+04	1.694846e+04	1.066349e+02	1.484929e+01	1.484929e+01	6.614424e-07	2.799835e+19	3.877968e+13	3.003121e-02	8.761440e-04
1.829274e-14	6.250000e-06	1.682178e+04	1.682178e+04	1.061120e+02	1.484376e+01	1.484375e+01	6.648193e-07	2.701550e+19	3.748816e+13	3.008463e-02	8.824129e-04
1.902215e-14	6.250000e-06	1.670344e+04	1.670344e+04	1.056016e+02	1.483006e+01	1.483006e+01	6.682065e-07	2.580646e+19	3.597609e+13	2.977075e-02	8.878445e-04
1.978065e-14	6.250000e-06	1.657967e+04	1.657967e+04	1.050819e+02	1.478206e+01	1.478206e+01	6.715604e-07	2.461819e+19	3.488042e+13	2.947597e-02	8.915774e-04
2.056939e-14	6.250000e-06	1.645985e+04	1.645985e+04	1.045728e+02	1.477168e+01	1.477167e+01	6.749572e-07	2.347922e+19	3.338374e+13	2.915048e-02	8.974369e-04
2.138958e-14	6.250000e-06	1.631682e+04	1.631682e+04	1.040633e+02	1.472151e+01	1.472151e+01	6.784212e-07	2.217920e+19	3.207627e+13	2.876467e-02	9.022292e-04
2.224248e-14	6.250000e-06	1.620058e+04	1.620058e+04	1.035535e+02	1.472357e+01	1.472357e+01	6.818047e-07	2.129274e+19	3.077271e+13	2.862001e-02	9.088297e-04
2.312939e-14	6.250000e-06	1.607841e+04	1.607841e+04	1.030483e+02	1.469276e+01	1.469276e+01	6.852429e-07	2.034216e+19	2.970845e+13	2.839706e-02	9.138195e-04
2.405166e-14	6.250000e-06	1.596274e+04	1.596274e+04	1.025490e+02	1.466022e+01	1.466022e+01	6.887700e-07	1.946156e+19	2.873919e+13	2.816641e-02	9.184027e-04
2.501070e-14	6.250000e-06	1.588108e+04	1.588108e+04	1.020499e+02	1.467261e+01	1.467261e+01	6.922055e-07	1.895347e+19	2.787099e+13	2.814357e-02	9.239046e-04
2.600799e-14	6.250000e-06	1.569812e+04	1.569812e+04	1.015525e+02	1.463252e+01	1.463252e+01	6.956995e-07	1.765031e+19	2.631216e+13	2.777187e-02	9.321192e-04
2.704504e-14	6.250000e-06	1.558626e+04	1.558626e+04	1.010543e+02	1.459993e+01	1.459993e+01	6.992649e-07	1.685223e+19	2.540411e+13	2.748140e-02	9.367177e-04
2.812344e-14	6.250000e-06	1.545070e+04	1.545070e+04	1.005593e+02	1.455066e+01	1.455066e+01	7.026883e-07	1.595491e+19	2.446134e+13	2.717969e-02	9.417477e-04
2.924485e-14	6.250000e-06	1.532988e+04	1.532988e+04	1.000707e+02	1.453967e+01	1.453967e+01	7.062669e-07	1.528924e+19	2.352955e+13	2.708840e-02	9.484527e-04
3.041097e-14	6.250000e-06	1.521112e+04	1.521112e+04	9.958313e+01	1.450195e+01	1.450195e+01	7.098814e-07	1.447016e+19	2.256009e+13	2.665374e-02	9.533782e-04
3.162359e-14	6.250000e-06	1.508231e+04	1.508231e+04	9.909380e+01	1.448744e+01	1.448744e+01	7.133269e-07	1.376126e+19	2.156251e+13	2.644908e-02	9.605589e-04
3.288456e-14	6.250000e-06	1.494547e+04	1.494547e+04	9.861348e+01	1.445144e+01	1.445144e+01	7.169692e-07	1.304480e+19	2.069575e+13	2.624105e-02	9.669450e-04
3.419581e-14	6.250000e-06	1.484156e+04	1.484156e+04	9.813088e+01	1.446257e+01	1.446257e+01	7.205557e-07	1.253746e+19	1.981446e+13	2.611582e-02	9.744646e-04
3.555934e-14	6.250000e-06	1.471167e+04	1.471167e+04	9.764787e+01	1.443636e+01	1.443636e+01	7.241360e-07	1.190446e+19	1.898546e+13	2.591138e-02	9.812860e-04
3.697725e-14	6.250000e-06	1.458273e+04	1.458273e+04	9.717377e+01	1.439825e+01	1.439825e+01	7.278316e-07	1.125201e+19	1.818369e+13	2.559336e-02	9.873492e-04
3.845169e-14	6.250000e-06	1.447261e+04	1.447261e+04	9.669809e+01	1.437312e+01	1.437312e+01	7.314795e-07	1.077163e+19	1.756009e+13	2.544710e-02	9.931253e-04
3.998493e-14	6.250000e-06	1.433089e+04	1.433089e+04	9.622429e+01	1.433436e+01	1.433436e+01	7.350587e-07	1.009722e+19	1.668440e+13	2.505692e-02	1.000242e-03
4.157931e-14	6.250000e-06	1.422946e+04	1.422946e+04	9.575901e+01	1.435264e+01	1.435264e+01	7.388149e-07	9.737258e+18	1.598738e+13	2.503723e-02	1.008657e-03
4.323726e-14	6.250000e-06	1.410396e+04	1.410396e+04	9.528721e+01	1.434095e+01	1.434094e+01	7.424595e-07	9.231710e+18	1.521925e+13	2.481234e-02	1.016803e-03
4.496131e-14	6.250000e-06	1.397460e+04	1.397460e+04	9.482121e+01	1.427994e+01	1.427994e+01	7.461259e-07	8.713651e+18	1.467468e+13	2.452416e-02	1.021849e-03
4.675412e-14	6.250000e-06	1.385888e+04	1.385888e+04	9.435954e+01	1.424794e+01	1.424794e+01	7.499237e-07	8.275747e+18	1.409441e+13	2.428051e-02	1.028073e-03
4.861841e-14	6.250000e-06	1.373651e+04	1.373651e+04	9.389612e+01	1.425147e+01	1.425147e+01	7.537002e-07	7.864602e+18	1.337761e+13	2.412051e-02	1.037489e-03
5.055704e-14	6.250000e-06	1.361758e+04	1.361758e+04	9.343565e+01	1.423459e+01	1.423459e+01	7.573780e-07	7.491920e+18	1.281944e+13	2.399857e-02	1.045310e-03
5.257297e-14	6.250000e-06	1.349186e+04	1.349186e+04	9.298065e+01	1.418831e+01	1.418831e+01	7.611866e-07	7.064871e+18	1.228714e+13	2.370480e-02	1.051620e-03
5.466928e-14	6.250000e-06	1.338433e+04	1.338433e+04	9.252615e+01	1.421699e+01	1.421698e+01	7.649758e-07	6.780259e+18	1.167371e+13	2.367849e-02	1.062211e-03
5.684919e-14	6.250000e-06	1.326019e+04	1.326019e+04	9.207168e+01	1.418409e+01	1.418409e+01	7.687743e-07	6.412464e+18	1.116907e+13	2.346216e-02	1.069675e-03
5.911601e-14	6.250000e-06	1.316470e+04	1.316470e+04	9.162368e+01	1.417401e+01	1.417401e+01	7.726681e-07	6.129108e+18	1.071355e+13	2.325057e-02	1.076668e-03
6.147323e-14	6.250000e-06	1.303456e+04	1.303456e+04	9.117288e+01	1.411446e+01	1.411445e+01	7.764127e-07	5.765434e+18	1.029227e+13	2.298482e-02	1.082849e-03
6.392443e-14	6.250000e-06	1.291808e+04	1.291808e+04	8.916775e+01	1.415416e+01	1.415415e+01	7.408058e-07	5.500166e+18	9.681796e+12	2.293388e-02	1.095686e-03
6.647338e-14	6.250000e-06	1.283530e+04	1.283530e+04	8.873141e+01	1.410336e+01	1.410336e+01	7.445123e-07	5.283989e+18	9.469968e+12	2.275218e-02	1.098795e-03
6.912396e-14	6.250000e-06	1.271358e+04	1.271358e+04	8.830005e+01	1.405586e+01	1.405586e+01	7.481847e-07	4.973944e+18	9.065959e+12	2.246220e-02	1.105578e-03
7.188024e-14	6.250000e-06	1.262480e+04	1.262480e+04	8.786347e+01	1.405314e+01	1.405313e+01	7.518501e-07	4.773899e+18	8.709778e+12	2.232759e-02	1.113137e-03
7.474642e-14	6.250000e-06	1.252138e+04	1.252138e+04	8.743661e+01	1.402114e+01	1.402114e+01	7.556367e-07	4.548423e+18	8.393510e+12	2.216621e-02	1.119776e-03
7.772689e-14	6.250000e-06	1.242263e+04	1.242263e+04	8.700910e+01	1.399870e+01	1.399870e+01	7.594028e-07	4.337688e+18	8.069009e+12	2.199290e-02	1.126871e-03
8.082620e-14	6.250000e-06	1.230854e+04	1.230854e+04	8.657534e+01	1.398398e+01	1.398398e+01	7.631220e-07	4.112225e+18	7.689936e+12	2.183409e-02	1.136120e-03
8.404909e-14	6.250000e-06	1.223384e+04	1.223384e+04	8.615885e+01	1.396682e+01	1.396682e+01	7.669122e-07	3.965114e+18	7.460512e+12	2.170369e-02	1.141655e-03
8.740050e-14	6.250000e-06	1.213974e+04	1.213974e+04	8.573367e+01	1.392057e+01	1.392057e+01	7.706783e-07	3.770070e+18	7.212137e+12	2.144836e-02	1.146695e-03
9.088554e-14	6.250000e-06	1.201169e+04	1.201169e+04	8.531215e+01	1.391460e+01	1.391460e+01	7.744514e-07	3.553060e+18	6.811591e+12	2.131440e-02	1.158422e-03
9.450954e-14	6.250000e-06	1.193140e+04	1.193140e+04	8.489594e+01	1.386465e+01	1.386465e+01	7.784085e-07	3.401168e+18	6.638706e+12	2.109899e-02	1.162030e-03
9.827805e-14	6.250000e-06	1.183492e+04	1.183492e+04	8.447950e+01	1.384065e+01	1.384064e+01	7.821938e-07	3.243519e+18	6.386086e+12	2.095467e-02	1.169475e-03
1.021968e-13	6.250000e-06	1.174147e+04	1.174147e+04	8.406471e+01	1.381569e+01	1.381569e+01	7.859732e-07	3.088697e+18	6.136380e+12	2.076131e-02	1.176658e-03
1.062719e-13	6.250000e-06	1.165628e+04	1.165628e+04	8.365275e+01	1.379178e+01	1.379178e+01	7.899906e-07	2.958759e+18	5.929363e+12	2.062533e-02	1.183206e-03
1.105094e-13	6.250000e-06	1.155185e+04	1.155185e+04	8.324104e+01	1.381421e+01	1.381421e+01	7.938489e-07	2.825027e+18	5.615555e+12	2.059945e-02	1.195843e-03
1.149159e-13	6.250000e-06	1.145099e+04	1.145099e+04	8.283279e+01	1.375423e+01	1.375423e+01	7.976943e-07	2.666052e+18	5.416104e+12	2.031161e-02	1.201139e-03
1.194981e-13	6.250000e-06	1.134146e+04	1.134146e+04	8.242920e+01	1.371765e+01	1.371765e+01	8.016517e-07	2.518089e+18	5.184086e+12	2.012876e-02	1.209513e-03
1.242630e-13	6.250000e-06	1.126544e+04	1.126544e+04	8.202142e+01	1.370724e+01	1.370724e+01	8.055416e-07	2.419308e+18	4.999664e+12	2.000052e-02	1.216751e-03
1.292179e-13	6.250000e-06	1.115881e+04	1.115881e+04	8.161929e+01	1.366994e+01	1.366994e+01	8.095250e-07	2.283980e+18	4.784746e+12	1.980136e-02	1.225036e-03
1.343704e-13	6.250000e-06	1.106513e+04	1.106513e+04	8.122057e+01	1.368723e+01	1.368723e+01	8.135686e-07	2.186902e+18	4.552507e+12	1.977597e-02	1.236970e-03
1.397283e-13	6.250000e-06	1.095937e+04	1.095937e+04	8.082178e+01	1.361973e+01	1.361973e+01	8.175278e-07	2.053989e+18	4.382842e+12	1.948777e-02	1.242748e-03
1.452999e-13	6.250000e-06	1.087341e+04	1.087341e+04	8.042576e+01	1.358843e+01	1.358842e+01	8.215462e-07	1.958024e+18	4.226416e+12	1.932327e-02	1.249693e-03
1.510936e-13	6.250000e-06	1.076836e+04	1.076836e+04	8.003085e+01	1.354945e+01	1.354945e+01	8.256165e-07	1.846157e+18	4.042599e+12	1.912544e-02	1.258264e-03
1.571184e-13	6.250000e-06	1.068298e+04	1.068298e+04	7.963549e+01	1.353055e+01	1.353055e+01	8.295800e-07	1.761642e+18	3.884541e+12	1.899096e-02	1.266552e-03
1.633834e-13	6.250000e-06	1.058817e+04	1.058817e+04	7.924716e+01	1.351869e+01	1.351869e+01	8.337639e-07	1.674740e+18	3.709152e+12	1.887705e-02	1.276773e-03
1.698982e-13	6.250000e-06	1.047289e+04	1.047289e+04	7.885851e+01	1.353663e+01	1.353663e+01	8.378473e-07	1.580769e+18	3.477887e+12	1.882032e-02	1.292540e-03
1.766728e-13	6.250000e-06	1.040529e+04	1.040529e+04	7.846796e+01	1.347766e+01	1.347766e+01	8.418797e-07	1.513081e+18	3.402429e+12	1.860722e-02	1.295270e-03
1.837175e-13	6.250000e-06	1.029669e+04	1.029669e+04	7.808373e+01	1.343276e+01	1.343276e+01	8.459969e-07	1.420783e+18	3.248643e+12	1.841322e-02	1.304570e-03
1.910431e-13	6.250000e-06	1.021273e+04	1.021273e+04	7.770212e+01	1.341899e+01	1.341899e+01	8.501593e-07	1.355169e+18	3.114545e+12	1.829678e-02	1.313947e-03
1.986609e-13	6.250000e-06	1.011394e+04	1.011394e+04	7.731732e+01	1.340097e+01	1.340097e+01	8.542614e-07	1.281078e+18	2.964107e+12	1.815791e-02	1.325001e-03
2.065823e-13	6.250000e-06	1.003129e+04	1.003129e+04	7.693840e+01	1.339429e+01	1.339428e+01	8.585500e-07	1.223463e+18	2.837873e+12	1.806750e-02	1.335251e-03
2.148197e-13	6.250000e-06	9.938762e+03	9.938762e+03	7.656166e+01	1.338486e+01	1.338486e+01	8.626619e-07	1.161277e+18	2.703127e+12	1.796245e-02	1.346733e-03
2.233855e-13	6.250000e-06	9.847576e+03	9.847576e+03	7.475323e+01	1.335001e+01	1.335001e+01	8.189136e-07	1.099029e+18	2.591795e+12	1.780138e-02	1.355665e-03
2.322928e-13	6.250000e-06	9.768127e+03	9.768127e+03	7.438591e+01	1.332048e+01	1.332048e+01	8.229470e-07	1.047529e+18	2.497854e+12	1.766854e-02	1.363667e-03
2.415554e-13	6.250000e-06	9.694395e+03	9.694395e+03	7.401781e+01	1.330972e+01	1.330972e+01	8.270589e-07	1.003287e+18	2.402045e+12	1.757572e-02	1.372929e-03
2.511872e-13	6.250000e-06	9.618541e+03	9.618541e+03	7.365502e+01	1.326870e+01	1.326870e+01	8.309901e-07	9.557278e+17	2.323762e+12	1.741324e-02	1.379492e-03
2.612032e-13	6.250000e-06	9.536639e+03	9.536639e+03	7.329348e+01	1.323313e+01	1.323313e+01	8.350534e-07	9.072365e+17	2.235666e+12	1.725182e-02	1.387610e-03
2.716185e-13	6.250000e-06	9.455959e+03	9.455959e+03	7.293257e+01	1.323167e+01	1.323167e+01	8.391808e-07	8.665259e+17	2.136524e+12	1.719273e-02	1.399295e-03
2.824491e-13	6.250000e-06	9.385276e+03	9.385276e+03	7.257454e+01	1.319157e+01	1.319157e+01	8.432160e-07	8.267133e+17	2.069532e+12	1.702985e-02	1.405560e-03
2.937116e-13	6.250000e-06	9.321015e+03	9.321015e+03	7.221817e+01	1.317518e+01	1.317518e+01	8.473294e-07	7.942954e+17	2.000781e+12	1.693391e-02	1.413492e-03
3.054231e-13	6.250000e-06	9.246188e+03	9.246188e+03	7.186407e+01	1.314814e+01	1.314814e+01	8.514818e-07	7.573434e+17	1.927397e+12	1.681011e-02	1.422007e-03
3.176017e-13	6.250000e-06	9.157621e+03	9.157621e+03	7.150954e+01	1.314528e+01	1.314528e+01	8.556192e-07	7.186780e+17	1.830987e+12	1.673833e-02	1.435447e-03
3.302659e-13	6.250000e-06	9.075547e+03	9.075547e+03	7.116041e+01	1.310686e+01	1.310686e+01	8.598111e-07	6.807442e+17	1.759910e+12	1.658483e-02	1.444195e-03
3.434350e-13	6.250000e-06	9.004222e+03	9.004222e+03	7.080805e+01	1.304441e+01	1.304441e+01	8.639725e-07	6.459511e+17	1.710319e+12	1.637042e-02	1.448700e-03
3.571293e-13	6.250000e-06	8.924411e+03	8.924411e+03	7.045943e+01	1.302972e+01	1.302971e+01	8.681114e-07	6.144049e+17	1.635988e+12	1.627977e-02	1.460008e-03
3.713696e-13	6.250000e-06	8.844892e+03	8.844892e+03	7.011519e+01	1.298625e+01	1.298625e+01	8.724185e-07	5.815029e+17	1.574467e+12	1.611315e-02	1.468220e-03
3.861777e-13	6.250000e-06	8.776083e+03	8.776083e+03	6.832861e+01	1.300157e+01	1.300157e+01	8.234505e-07	5.587288e+17	1.503912e+12	1.609863e-02	1.481477e-03
4.015763e-13	6.250000e-06	8.729262e+03	8.729262e+03	6.798970e+01	1.294872e+01	1.294872e+01	8.274744e-07	5.385152e+17	1.479325e+12	1.593682e-02	1.483369e-03
4.175889e-13	6.250000e-06	8.664904e+03	8.664904e+03	6.765752e+01	1.294246e+01	1.294246e+01	8.315087e-07	5.167522e+17	1.422980e+12	1.586919e-02	1.493664e-03
4.342400e-13	6.250000e-06	8.590935e+03	8.590935e+03	6.732198e+01	1.287090e+01	1.287090e+01	8.354950e-07	4.883890e+17	1.382680e+12	1.565506e-02	1.498195e-03
4.515551e-13	6.250000e-06	8.532813e+03	8.532813e+03	6.699032e+01	1.284782e+01	1.284781e+01	8.395686e-07	4.690658e+17	1.339946e+12	1.555478e-02	1.505695e-03
4.695605e-13	6.250000e-06	8.466719e+03	8.466719e+03	6.666348e+01	1.277907e+01	1.277907e+01	8.437034e-07	4.449586e+17	1.305642e+12	1.534034e-02	1.509329e-03
4.882840e-13	6.250000e-06	8.394611e+03	8.394611e+03	6.633460e+01	1.278341e+01	1.278341e+01	8.477017e-07	4.254368e+17	1.246241e+12	1.530817e-02	1.522811e-03
5.077540e-13	6.250000e-06	8.333710e+03	8.333710e+03	6.600716e+01	1.277143e+01	1.277143e+01	8.518292e-07	4.081900e+17	1.201335e+12	1.523217e-02	1.532503e-03
5.280004e-13	6.250000e-06	8.278988e+03	8.278988e+03	6.568279e+01	1.274629e+01	1.274629e+01	8.559521e-07	3.923484e+17	1.166147e+12	1.513133e-02	1.539595e-03
5.490540e-13	6.250000e-06	8.213433e+03	8.213433e+03	6.535836e+01	1.265934e+01	1.265934e+01	8.600596e-07	3.710717e+17	1.141307e+12	1.489105e-02	1.541297e-03
5.709472e-13	6.250000e-06	8.141907e+03	8.141907e+03	6.503729e+01	1.264110e+01	1.264110e+01	8.642460e-07	3.530868e+17	1.093849e+12	1.480273e-02	1.552597e-03
5.937134e-13	6.250000e-06	8.085346e+03	8.085346e+03	6.471778e+01	1.260147e+01	1.260147e+01	8.684989e-07	3.380696e+17	1.063898e+12	1.467589e-02	1.558557e-03
6.173873e-13	6.250000e-06	8.024898e+03	8.024898e+03	6.439765e+01	1.256238e+01	1.256238e+01	8.726512e-07	3.226025e+17	1.031116e+12	1.453990e-02	1.565426e-03
6.420053e-13	6.250000e-06	7.961273e+03	7.961273e+03	6.408285e+01	1.251164e+01	1.251164e+01	8.769097e-07	3.067853e+17	1.000604e+12	1.438842e-02	1.571563e-03
6.676048e-13	6.250000e-06	7.892249e+03	7.892249e+03	6.376614e+01	1.247483e+01	1.247483e+01	8.811178e-07	2.911131e+17	9.635826e+11	1.426097e-02	1.580643e-03
6.942252e-13	6.250000e-06	7.843991e+03	7.843991e+03	6.345021e+01	1.245541e+01	1.245541e+01	8.853136e-07	2.807235e+17	9.364584e+11	1.418027e-02	1.587892e-03
7.219070e-13	6.250000e-06	7.751966e+03	7.751966e+03	6.314014e+01	1.242053e+01	1.242053e+01	8.896441e-07	2.622199e+17	8.870850e+11	1.405068e-02	1.602242e-03
7.506925e-13	6.250000e-06	7.685894e+03	7.685894e+03	6.282762e+01	1.235791e+01	1.235791e+01	8.939275e-07	2.480099e+17	8.604871e+11	1.387038e-02	1.607868e-03
7.806259e-13	6.250000e-06	7.636921e+03	7.636921e+03	6.251806e+01	1.234227e+01	1.234227e+01	8.981858e-07	2.389468e+17	8.343056e+11	1.379752e-02	1.616132e-03
8.117529e-13	6.250000e-06	7.549512e+03	7.549512e+03	6.221125e+01	1.236624e+01	1.236624e+01	9.025918e-07	2.256968e+17	7.804366e+11	1.380455e-02	1.638018e-03
8.441211e-13	6.250000e-06	7.506444e+03	7.506444e+03	6.190503e+01	1.227778e+01	1.227778e+01	9.069681e-07	2.157530e+17	7.733164e+11	1.357928e-02	1.635632e-03
8.777799e-13	6.250000e-06	7.439662e+03	7.439662e+03	6.159784e+01	1.227388e+01	1.227388e+01	9.112731e-07	2.056229e+17	7.381805e+11	1.353309e-02	1.649790e-03
9.127808e-13	6.250000e-06	7.373718e+03	7.373718e+03	6.129644e+01	1.218205e+01	1.218204e+01	9.157847e-07	1.931748e+17	7.200281e+11	1.329257e-02	1.652090e-03
9.491773e-13	6.250000e-06	7.290240e+03	7.290240e+03	6.099581e+01	1.216276e+01	1.216276e+01	9.201864e-07	1.812659e+17	6.810118e+11	1.320378e-02	1.668363e-03
9.870252e-13	6.250000e-06	7.213525e+03	7.213525e+03	6.069073e+01	1.216242e+01	1.216242e+01	9.245525e-07	1.713379e+17	6.438030e+11	1.315852e-02	1.686058e-03
1.026382e-12	6.250000e-06	7.167849e+03	7.167849e+03	6.039417e+01	1.207058e+01	1.207058e+01	9.289815e-07	1.632140e+17	6.369672e+11	1.293911e-02	1.683989e-03
1.067309e-12	6.250000e-06	7.111055e+03	7.111055e+03	6.009590e+01	1.204556e+01	1.204556e+01	9.334024e-07	1.557712e+17	6.142607e+11	1.285015e-02	1.693920e-03
1.109867e-12	6.250000e-06	7.030585e+03	7.030585e+03	5.979908e+01	1.204763e+01	1.204763e+01	9.378989e-07	1.466352e+17	5.777378e+11	1.280478e-02	1.713602e-03
1.154122e-12	6.250000e-06	6.991957e+03	6.991957e+03	5.950520e+01	1.199822e+01	1.199822e+01	9.425291e-07	1.412641e+17	5.681309e+11	1.268029e-02	1.716002e-03
1.200142e-12	6.250000e-06	6.906891e+03	6.906891e+03	5.920970e+01	1.194709e+01	1.194709e+01	9.470099e-07	1.312924e+17	5.394218e+11	1.252904e-02	1.729735e-03
1.247997e-12	6.250000e-06	6.835626e+03	6.835626e+03	5.891880e+01	1.190446e+01	1.190446e+01	9.515365e-07	1.233925e+17	5.161082e+11	1.240191e-02	1.741531e-03
1.297760e-12	6.250000e-06	6.777902e+03	6.777902e+03	5.746441e+01	1.190519e+01	1.190519e+01	9.003436e-07	1.179469e+17	4.931782e+11	1.236805e-02	1.756472e-03
1.349507e-12	6.250000e-06	6.707899e+03	6.707899e+03	5.718344e+01	1.189584e+01	1.189584e+01	9.047267e-07	1.115344e+17	4.682023e+11	1.231877e-02	1.773407e-03
1.403318e-12	6.250000e-06	6.669564e+03	6.669564e+03	5.690101e+01	1.184785e+01	1.184785e+01	9.091081e-07	1.073044e+17	4.596420e+11	1.219612e-02	1.776406e-03
1.459275e-12	6.250000e-06	6.626675e+03	6.626675e+03	5.642985e+01	1.181661e+01	1.181661e+01	8.924948e-07	1.031013e+17	4.475065e+11	1.210255e-02	1.783188e-03
1.517462e-12	6.250000e-06	6.573475e+03	6.573475e+03	5.553551e+01	1.175505e+01	1.175505e+01	8.789612e-07	9.780468e+16	4.357495e+11	1.195297e-02	1.788255e-03
1.577970e-12	6.250000e-06	6.530657e+03	6.530657e+03	5.526282e+01	1.175633e+01	1.175633e+01	8.832024e-07	9.449651e+16	4.207821e+11	1.193226e-02	1.800175e-03
1.640891e-12	6.250000e-06	6.481375e+03	6.481375e+03	5.498857e+01	1.170273e+01	1.170273e+01	8.873382e-07	8.998085e+16	4.099342e+11	1.180064e-02	1.805594e-03
1.706320e-12	6.250000e-06	6.436521e+03	6.436521e+03	5.471690e+01	1.162923e+01	1.162922e+01	8.917059e-07	8.566918e+16	4.027825e+11	1.163214e-02	1.806756e-03
1.774359e-12	6.250000e-06	6.400838e+03	6.400838e+03	5.444852e+01	1.161638e+01	1.161638e+01	8.960289e-07	8.296433e+16	3.922268e+11	1.158240e-02	1.814822e-03
1.845110e-12	6.250000e-06	6.341041e+03	6.341041e+03	5.417745e+01	1.157941e+01	1.157941e+01	9.002090e-07	7.851936e+16	3.771770e+11	1.148855e-02	1.826105e-03
1.918683e-12	6.250000e-06	6.300021e+03	6.300021e+03	5.391194e+01	1.154575e+01	1.154575e+01	9.045870e-07	7.543231e+16	3.676595e+11	1.140089e-02	1.832653e-03
1.995189e-12	6.250000e-06	6.247015e+03	6.247015e+03	5.364616e+01	1.152227e+01	1.152226e+01	9.089303e-07	7.184492e+16	3.537584e+11	1.132726e-02	1.844443e-03
2.074746e-12	6.250000e-06	6.212863e+03	6.212863e+03	5.338049e+01	1.150560e+01	1.150560e+01	9.131903e-07	6.959690e+16	3.451785e+11	1.127775e-02	1.851900e-03
2.157475e-12	6.250000e-06	6.153613e+03	6.153613e+03	5.311762e+01	1.144450e+01	1.144450e+01	9.176398e-07	6.547062e+16	3.334748e+11	1.112979e-02	1.859801e-03
2.243503e-12	6.250000e-06	6.106311e+03	6.106311e+03	5.285461e+01	1.139835e+01	1.139835e+01	9.219744e-07	6.235986e+16	3.241120e+11	1.101797e-02	1.866651e-03
2.332961e-12	6.250000e-06	6.056059e+03	6.056059e+03	5.179074e+01	1.133355e+01	1.133355e+01	8.846281e-07	5.904893e+16	3.157785e+11	1.087309e-02	1.871440e-03
2.425987e-12	6.250000e-06	6.014990e+03	6.014990e+03	5.153346e+01	1.131430e+01	1.131430e+01	8.888036e-07	5.677423e+16	3.062048e+11	1.081603e-02	1.881018e-03
2.522721e-12	6.250000e-06	5.982589e+03	5.982589e+03	5.128164e+01	1.127027e+01	1.127026e+01	8.931229e-07	5.473247e+16	3.010054e+11	1.071249e-02	1.883844e-03
2.623313e-12	6.250000e-06	5.939306e+03	5.939306e+03	5.102950e+01	1.126299e+01	1.126299e+01	8.973080e-07	5.260634e+16	2.902488e+11	1.067704e-02	1.896347e-03
2.727916e-12	6.250000e-06	5.894644e+03	5.894644e+03	5.077394e+01	1.123236e+01	1.123235e+01	9.015678e-07	5.032314e+16	2.814579e+11	1.060647e-02	1.905519e-03
2.836690e-12	6.250000e-06	5.851376e+03	5.851376e+03	5.052565e+01	1.112041e+01	1.112041e+01	9.059644e-07	4.743796e+16	2.789468e+11	1.037354e-02	1.900478e-03
2.949801e-12	6.250000e-06	5.812877e+03	5.812877e+03	5.027411e+01	1.110254e+01	1.110254e+01	9.102509e-07	4.568318e+16	2.707971e+11	1.032504e-02	1.909991e-03
3.067423e-12	6.250000e-06	5.765470e+03	5.765470e+03	5.002615e+01	1.105198e+01	1.105198e+01	9.146050e-07	4.336707e+16	2.630020e+11	1.021123e-02	1.916927e-03
3.189735e-12	6.250000e-06	5.724689e+03	5.724689e+03	4.977976e+01	1.099457e+01	1.099457e+01	9.190217e-07	4.134344e+16	2.573449e+11	1.008645e-02	1.920553e-03
3.316923e-12	6.250000e-06	5.680110e+03	5.680110e+03	4.953318e+01	1.097599e+01	1.097599e+01	9.233306e-07	3.955223e+16	2.482858e+11	1.003411e-02	1.932356e-03
3.449183e-12	6.250000e-06	5.637167e+03	5.637167e+03	4.928894e+01	1.090955e+01	1.090955e+01	9.277125e-07	3.754690e+16	2.429625e+11	9.893751e-03	1.935290e-03
3.586717e-12	6.250000e-06	5.603959e+03	5.603959e+03	4.824456e+01	1.092208e+01	1.092208e+01	8.871986e-07	3.649173e+16	2.347835e+11	9.904008e-03	1.948994e-03
3.729736e-12	6.250000e-06	5.568109e+03	5.568109e+03	4.800450e+01	1.086792e+01	1.086792e+01	8.913599e-07	3.492764e+16	2.303763e+11	9.788632e-03	1.951815e-03
3.878456e-12	6.250000e-06	5.513828e+03	5.513828e+03	4.776851e+01	1.084798e+01	1.084798e+01	8.956633e-07	3.306428e+16	2.200968e+11	9.731597e-03	1.967414e-03
4.033107e-12	6.250000e-06	5.466021e+03	5.466021e+03	4.753405e+01	1.075386e+01	1.075386e+01	8.999347e-07	3.105942e+16	2.159592e+11	9.548350e-03	1.967402e-03
4.193925e-12	6.250000e-06	5.432718e+03	5.432718e+03	4.729660e+01	1.070176e+01	1.070176e+01	9.041298e-07	2.979397e+16	2.122518e+11	9.443515e-03	1.969873e-03
4.361155e-12	6.250000e-06	5.404081e+03	5.404081e+03	4.706379e+01	1.065545e+01	1.065544e+01	9.085172e-07	2.871491e+16	2.090497e+11	9.345219e-03	1.971740e-03
4.535054e-12	6.250000e-06	5.359366e+03	5.359366e+03	4.683044e+01	1.061630e+01	1.061630e+01	9.128305e-07	2.731071e+16	2.025192e+11	9.265250e-03	1.980888e-03
4.715886e-12	6.250000e-06	5.334406e+03	5.334406e+03	4.659772e+01	1.057853e+01	1.057852e+01	9.171438e-07	2.645168e+16	1.996768e+11	9.185741e-03	1.983075e-03
4.903929e-12	6.250000e-06	5.290412e+03	5.290412e+03	4.636922e+01	1.049646e+01	1.049646e+01	9.215513e-07	2.493669e+16	1.957155e+11	9.025733e-03	1.984053e-03
5.099470e-12	6.250000e-06	5.239090e+03	5.239090e+03	4.614021e+01	1.049325e+01	1.049324e+01	9.258702e-07	2.369110e+16	1.862242e+11	9.003203e-03	2.002875e-03
5.302808e-12	6.250000e-06	5.205602e+03	5.205602e+03	4.591088e+01	1.042299e+01	1.042298e+01	9.302365e-07	2.260875e+16	1.837875e+11	8.871826e-03	2.002263e-03
5.514255e-12	6.250000e-06	5.167440e+03	5.167440e+03	4.488247e+01	1.041159e+01	1.041159e+01	8.863488e-07	2.170894e+16	1.774409e+11	8.837974e-03	2.014845e-03
5.734132e-12	6.250000e-06	5.127548e+03	5.127548e+03	4.465992e+01	1.038103e+01	1.038103e+01	8.904791e-07	2.072762e+16	1.719282e+11	8.771865e-03	2.024560e-03
5.962777e-12	6.250000e-06	5.103613e+03	5.103613e+03	4.444032e+01	1.029062e+01	1.029062e+01	8.947507e-07	1.987276e+16	1.722070e+11	8.609159e-03	2.016340e-03
6.200539e-12	6.250000e-06	5.098430e+03	5.098430e+03	3.740944e+01	1.029625e+01	1.029625e+01	5.440700e-07	1.978773e+16	1.710020e+11	8.615986e-03	2.019494e-03
6.447782e-12	6.250000e-06	5.090713e+03	5.090713e+03	3.705893e+01	1.027731e+01	1.027731e+01	5.394451e-07	1.956420e+16	1.706337e+11	8.583414e-03	2.018835e-03
6.704883e-12	6.250000e-06	5.097552e+03	5.097552e+03	3.670013e+01	1.024936e+01	1.024936e+01	5.342437e-07	1.959693e+16	1.732625e+11	8.540259e-03	2.010643e-03
6.972236e-12	6.250000e-06	5.101287e+03	5.101287e+03	3.633049e+01	1.022441e+01	1.022441e+01	5.285026e-07	1.957321e+16	1.751745e+11	8.498738e-03	2.004280e-03
7.250249e-12	6.250000e-06	5.109827e+03	5.109827e+03	3.595328e+01	1.017967e+01	1.017967e+01	5.223246e-07	1.956714e+16	1.790020e+11	8.425344e-03	1.992176e-03
7.539349e-12	6.250000e-06	5.125076e+03	5.125076e+03	3.556372e+01	1.013347e+01	1.013347e+01	5.155084e-07	1.970124e+16	1.843754e+11	8.357635e-03	1.977233e-03
7.839975e-12	6.250000e-06	5.129652e+03	5.129652e+03	3.516526e+01	1.011029e+01	1.011029e+01	5.081971e-07	1.970033e+16	1.864900e+11	8.320041e-03	1.970951e-03
8.152590e-12	6.250000e-06	5.141950e+03	5.141950e+03	3.475664e+01	1.008701e+01	1.008701e+01	5.003590e-07	1.985609e+16	1.901431e+11	8.286019e-03	1.961710e-03
8.477669e-12	6.250000e-06	5.156329e+03	5.156329e+03	3.433718e+01	1.008252e+01	1.008252e+01	4.920163e-07	2.012563e+16	1.931540e+11	8.282044e-03	1.955368e-03
8.815711e-12	6.250000e-06	5.154279e+03	5.154279e+03	3.391052e+01	1.007419e+01	1.007419e+01	4.831978e-07	2.006012e+16	1.933223e+11	8.271513e-03	1.954530e-03
9.167232e-12	6.250000e-06	5.200840e+03	5.200840e+03	3.347196e+01	9.998036e+00	9.998035e+00	4.738938e-07	2.071073e+16	2.073109e+11	8.164307e-03	1.922389e-03
9.532769e-12	6.250000e-06	5.190327e+03	5.190327e+03	3.302594e+01	9.939721e+00	9.939721e+00	4.641563e-07	2.026695e+16	2.088899e+11	8.070609e-03	1.915047e-03
9.912883e-12	6.250000e-06	5.202931e+03	5.202931e+03	3.257043e+01	9.911944e+00	9.911944e+00	4.539914e-07	2.041484e+16	2.133790e+11	8.031508e-03	1.905069e-03
1.030815e-11	6.250000e-06	5.214790e+03	5.214790e+03	3.210731e+01	9.875131e+00	9.875131e+00	4.435238e-07	2.050650e+16	2.183621e+11	7.976251e-03	1.893678e-03
1.071918e-11	6.250000e-06	5.235418e+03	5.235418e+03	3.163754e+01	9.856197e+00	9.856197e+00	4.326753e-07	2.086510e+16	2.243229e+11	7.957106e-03	1.882600e-03
1.114660e-11	6.250000e-06	5.255634e+03	5.255634e+03	3.116195e+01	9.834307e+00	9.834306e+00	4.215973e-07	2.119381e+16	2.304041e+11	7.928199e-03	1.871193e-03
1.159107e-11	6.250000e-06	5.262026e+03	5.262026e+03	3.068136e+01	9.788995e+00	9.788995e+00	4.102941e-07	2.114696e+16	2.352651e+11	7.862747e-03	1.860309e-03
1.205325e-11	6.250000e-06	5.292373e+03	5.292373e+03	3.019636e+01	9.767754e+00	9.767754e+00	3.988977e-07	2.170152e+16	2.440712e+11	7.840233e-03	1.845628e-03
1.253387e-11	6.250000e-06	5.288587e+03	5.288587e+03	2.970991e+01	9.770188e+00	9.770187e+00	3.874200e-07	2.163529e+16	2.430235e+11	7.844332e-03	1.847410e-03
1.303365e-11	6.250000e-06	5.317454e+03	5.317454e+03	2.922425e+01	9.689150e+00	9.689149e+00	3.759534e-07	2.191720e+16	2.566591e+11	7.733170e-03	1.822141e-03
1.355336e-11	6.250000e-06	5.351881e+03	5.351881e+03	2.873901e+01	9.664905e+00	9.664905e+00	3.645949e-07	2.255929e+16	2.675084e+11	7.706985e-03	1.805889e-03
1.409379e-11	6.250000e-06	5.342593e+03	5.342593e+03	2.825783e+01	9.695867e+00	9.695867e+00	3.534322e-07	2.249669e+16	2.625338e+11	7.752636e-03	1.814824e-03
1.465577e-11	6.250000e-06	5.379186e+03	5.379186e+03	2.778292e+01	9.641126e+00	9.641126e+00	3.425050e-07	2.306983e+16	2.769527e+11	7.683386e-03	1.792302e-03
1.524016e-11	6.250000e-06	5.401338e+03	5.401338e+03	2.731581e+01	9.630718e+00	9.630718e+00	3.319279e-07	2.353615e+16	2.840808e+11	7.679272e-03	1.783025e-03
1.584785e-11	6.250000e-06	5.433412e+03	5.433412e+03	2.685739e+01	9.600451e+00	9.600451e+00	3.217151e-07	2.414572e+16	2.960615e+11	7.648360e-03	1.766929e-03
1.647978e-11	6.250000e-06	5.438435e+03	5.438435e+03	2.641145e+01	9.638377e+00	9.638377e+00	3.119803e-07	2.443551e+16	2.937662e+11	7.704474e-03	1.772270e-03
1.713690e-11	6.250000e-06	5.457177e+03	5.457177e+03	2.597784e+01	9.577566e+00	9.577566e+00	3.027192e-07	2.459790e+16	3.052266e+11	7.623410e-03	1.755040e-03
1.782022e-11	6.250000e-06	5.478157e+03	5.478157e+03	2.555963e+01	9.543222e+00	9.543221e+00	2.940131e-07	2.493151e+16	3.149732e+11	7.579970e-03	1.742050e-03
1.853079e-11	6.250000e-06	5.508118e+03	5.508118e+03	2.515630e+01	9.548230e+00	9.548230e+00	2.858430e-07	2.570056e+16	3.238383e+11	7.603573e-03	1.733483e-03
1.926970e-11	6.250000e-06	5.540340e+03	5.540340e+03	2.476888e+01	9.564699e+00	9.564699e+00	2.782481e-07	2.658813e+16	3.321477e+11	7.640064e-03	1.726374e-03
2.003806e-11	6.250000e-06	5.538851e+03	5.538851e+03	2.439897e+01	9.485898e+00	9.485898e+00	2.712086e-07	2.614942e+16	3.404629e+11	7.524105e-03	1.712611e-03
2.083707e-11	6.250000e-06	5.551103e+03	5.551103e+03	2.404611e+01	9.531943e+00	9.531943e+00	2.647164e-07	2.669534e+16	3.392566e+11	7.596794e-03	1.717126e-03
2.166793e-11	6.250000e-06	5.590125e+03	5.590125e+03	2.370924e+01	9.491634e+00	9.491634e+00	2.587914e-07	2.749381e+16	3.568863e+11	7.554722e-03	1.697929e-03
2.253193e-11	6.250000e-06	5.619017e+03	5.619017e+03	2.339053e+01	9.465020e+00	9.465019e+00	2.533716e-07	2.810604e+16	3.699917e+11	7.526433e-03	1.684462e-03
2.343038e-11	6.250000e-06	5.618137e+03	5.618137e+03	2.308613e+01	9.473512e+00	9.473511e+00	2.484725e-07	2.813544e+16	3.687218e+11	7.540210e-03	1.686237e-03
2.436465e-11	6.250000e-06	5.653499e+03	5.653499e+03	2.279903e+01	9.491636e+00	9.491636e+00	2.440466e-07	2.920131e+16	3.790504e+11	7.584149e-03	1.678896e-03
2.533617e-11	6.250000e-06	5.654000e+03	5.654000e+03	2.252667e+01	9.442878e+00	9.442877e+00	2.400391e-07	2.893853e+16	3.854381e+11	7.512576e-03	1.670124e-03
2.634644e-11	6.250000e-06	5.683193e+03	5.683193e+03	2.226790e+01	9.466178e+00	9.466178e+00	2.364658e-07	2.987906e+16	3.930913e+11	7.559551e-03	1.665644e-03
2.739698e-11	6.250000e-06	5.687546e+03	5.687546e+03	2.202412e+01	9.451677e+00	9.451677e+00	2.332917e-07	2.991567e+16	3.966015e+11	7.539898e-03	1.661820e-03
2.848942e-11	6.250000e-06	5.722930e+03	5.722930e+03	2.179262e+01	9.456573e+00	9.456572e+00	2.304749e-07	3.095517e+16	4.093213e+11	7.563667e-03	1.652401e-03
2.962542e-11	6.250000e-06	5.733556e+03	5.733556e+03	2.157192e+01	9.423938e+00	9.423938e+00	2.280083e-07	3.106481e+16	4.179330e+11	7.520378e-03	1.643646e-03
3.080671e-11	6.250000e-06	5.764972e+03	5.764972e+03	2.136362e+01	9.411246e+00	9.411246e+00	2.258580e-07	3.191473e+16	4.322704e+11	7.517901e-03	1.632488e-03
3.203511e-11	6.250000e-06	5.779948e+03	5.779948e+03	2.116618e+01	9.430465e+00	9.430465e+00	2.239806e-07	3.248417e+16	4.355181e+11	7.553411e-03	1.631583e-03
3.331249e-11	6.250000e-06	5.804688e+03	5.804688e+03	2.097865e+01	9.416530e+00	9.416530e+00	2.223967e-07	3.314718e+16	4.477051e+11	7.544726e-03	1.622229e-03
3.464081e-11	6.250000e-06	5.820780e+03	5.820780e+03	2.080040e+01	9.440738e+00	9.440737e+00	2.210695e-07	3.379171e+16	4.505890e+11	7.585696e-03	1.621902e-03
3.602209e-11	6.250000e-06	5.842645e+03	5.842645e+03	2.063005e+01	9.421583e+00	9.421583e+00	2.199546e-07	3.436242e+16	4.628757e+11	7.570553e-03	1.612554e-03
3.745845e-11	6.250000e-06	5.865791e+03	5.865791e+03	2.046785e+01	9.417774e+00	9.417774e+00	2.190852e-07	3.507284e+16	4.734016e+11	7.575816e-03	1.605542e-03
3.895208e-11	6.250000e-06	5.892150e+03	5.892150e+03	2.031441e+01	9.412950e+00	9.412950e+00	2.184077e-07	3.588026e+16	4.855420e+11	7.578406e-03	1.597541e-03
4.050527e-11	6.250000e-06	5.913439e+03	5.913439e+03	2.016695e+01	9.413201e+00	9.413201e+00	2.179171e-07	3.658521e+16	4.950155e+11	7.589204e-03	1.591832e-03
4.212039e-11	6.250000e-06	5.918106e+03	5.918106e+03	2.002646e+01	9.398452e+00	9.398452e+00	2.176032e-07	3.663162e+16	4.995449e+11	7.568915e-03	1.588084e-03
4.379992e-11	6.250000e-06	5.952250e+03	5.952250e+03	1.989243e+01	9.374164e+00	9.374164e+00	2.174771e-07	3.763648e+16	5.199317e+11	7.556045e-03	1.574894e-03
4.554641e-11	6.250000e-06	5.973018e+03	5.973018e+03	1.976331e+01	9.372770e+00	9.372770e+00	2.175025e-07	3.833804e+16	5.300174e+11	7.564008e-03	1.569185e-03
4.736254e-11	6.250000e-06	5.972434e+03	5.972434e+03	1.964003e+01	9.394648e+00	9.394647e+00	2.176854e-07	3.846847e+16	5.256571e+11	7.593457e-03	1.573002e-03
4.925110e-11	6.250000e-06	6.013376e+03	6.013376e+03	1.952106e+01	9.400210e+00	9.400210e+00	2.179814e-07	3.995042e+16	5.442941e+11	7.621156e-03	1.563217e-03
5.121495e-11	6.250000e-06	6.049839e+03	6.049839e+03	1.940734e+01	9.404972e+00	9.404972e+00	2.184210e-07	4.128927e+16	5.611122e+11	7.642040e-03	1.554582e-03
5.325712e-11	6.250000e-06	6.071189e+03	6.071189e+03	1.929740e+01	9.377610e+00	9.377610e+00	2.189823e-07	4.190141e+16	5.777872e+11	7.619932e-03	1.544608e-03
5.538071e-11	6.250000e-06	6.070022e+03	6.070022e+03	1.919203e+01	9.372787e+00	9.372787e+00	2.196762e-07	4.181014e+16	5.780134e+11	7.610648e-03	1.544111e-03
5.758898e-11	6.250000e-06	6.127404e+03	6.127404e+03	1.909011e+01	9.374987e+00	9.374987e+00	2.204797e-07	4.400810e+16	6.076860e+11	7.642601e-03	1.530010e-03
5.988531e-11	6.250000e-06	6.143471e+03	6.143471e+03	1.899101e+01	9.364187e+00	9.364187e+00	2.213793e-07	4.454690e+16	6.186813e+11	7.635541e-03	1.524250e-03
6.227320e-11	6.250000e-06	6.182254e+03	6.182254e+03	1.889663e+01	9.383606e+00	9.383606e+00	2.223921e-07	4.625061e+16	6.357240e+11	7.682004e-03	1.517829e-03
6.475630e-11	6.250000e-06	6.198876e+03	6.198876e+03	1.880428e+01	9.372739e+00	9.372739e+00	2.235067e-07	4.683829e+16	6.475427e+11	7.675869e-03	1.512006e-03
6.733842e-11	6.250000e-06	6.223868e+03	6.223868e+03	1.871551e+01	9.362245e+00	9.362244e+00	2.246898e-07	4.777273e+16	6.641713e+11	7.673074e-03	1.504249e-03
7.002350e-11	6.250000e-06	6.264451e+03	6.264451e+03	1.862941e+01	9.377323e+00	9.377323e+00	2.259928e-07	4.958826e+16	6.838873e+11	7.710010e-03	1.496910e-03
7.281564e-11	6.250000e-06	6.283833e+03	6.283833e+03	1.854547e+01	9.361101e+00	9.361101e+00	2.273576e-07	5.031089e+16	6.998862e+11	7.702473e-03	1.489712e-03
7.571912e-11	6.250000e-06	6.316834e+03	6.316834e+03	1.846449e+01	9.372831e+00	9.372831e+00	2.288283e-07	5.186896e+16	7.170569e+11	7.735732e-03	1.483786e-03
7.873837e-11	6.250000e-06	6.345167e+03	6.345167e+03	1.838491e+01	9.362624e+00	9.362624e+00	2.303568e-07	5.301241e+16	7.368679e+11	7.731319e-03	1.475552e-03
8.187801e-11	6.250000e-06	6.400871e+03	6.400871e+03	1.830767e+01	9.387611e+00	9.387611e+00	2.319685e-07	5.586358e+16	7.662198e+11	7.798745e-03	1.466615e-03
8.514285e-11	6.250000e-06	6.417183e+03	6.417183e+03	1.823274e+01	9.371380e+00	9.371380e+00	2.336412e-07	5.647472e+16	7.813331e+11	7.784365e-03	1.460357e-03
8.853787e-11	6.250000e-06	6.398124e+03	6.398124e+03	1.815942e+01	9.398450e+00	9.398449e+00	2.354061e-07	5.586467e+16	7.618266e+11	7.815652e-03	1.468938e-03
9.206826e-11	6.250000e-06	6.449229e+03	6.449229e+03	1.808754e+01	9.408850e+00	9.408850e+00	2.372338e-07	5.843148e+16	7.924357e+11	7.855955e-03	1.458911e-03
9.573942e-11	6.250000e-06	6.510705e+03	6.510705e+03	1.801718e+01	9.385251e+00	9.385251e+00	2.391045e-07	6.125802e+16	8.412661e+11	7.854417e-03	1.441511e-03
9.955697e-11	6.250000e-06	6.540405e+03	6.540405e+03	1.794882e+01	9.391286e+00	9.391286e+00	2.410538e-07	6.286735e+16	8.605970e+11	7.879402e-03	1.435888e-03
1.035267e-10	6.250000e-06	6.600946e+03	6.600946e+03	1.788185e+01	9.439334e+00	9.439334e+00	2.430900e-07	6.664851e+16	8.893723e+11	7.977204e-03	1.429997e-03
1.076548e-10	6.250000e-06	6.608371e+03	6.608371e+03	1.781577e+01	9.370596e+00	9.370595e+00	2.451680e-07	6.626401e+16	9.171528e+11	7.886731e-03	1.417989e-03
1.119475e-10	6.250000e-06	6.639874e+03	6.639874e+03	1.775172e+01	9.388318e+00	9.388318e+00	2.472891e-07	6.821050e+16	9.352166e+11	7.927631e-03	1.413930e-03
1.164113e-10	6.250000e-06	6.683726e+03	6.683726e+03	1.768795e+01	9.391219e+00	9.391219e+00	2.494870e-07	7.074447e+16	9.684622e+11	7.955924e-03	1.405087e-03
1.210531e-10	6.250000e-06	6.721601e+03	6.721601e+03	1.762530e+01	9.394811e+00	9.394811e+00	2.517485e-07	7.300674e+16	9.975223e+11	7.981613e-03	1.397704e-03
1.258801e-10	6.250000e-06	6.770650e+03	6.770650e+03	1.756454e+01	9.385627e+00	9.385627e+00	2.540488e-07	7.579631e+16	1.040715e+12	7.990751e-03	1.386222e-03
1.308994e-10	6.250000e-06	6.812542e+03	6.812542e+03	1.750414e+01	9.381105e+00	9.381105e+00	2.564205e-07	7.834790e+16	1.078344e+12	8.008897e-03	1.377035e-03
1.361190e-10	6.250000e-06	6.851257e+03	6.851257e+03	1.744428e+01	9.383038e+00	9.383038e+00	2.588283e-07	8.086706e+16	1.111871e+12	8.035476e-03	1.369535e-03
1.415466e-10	6.250000e-06	6.877339e+03	6.877339e+03	1.738603e+01	9.409695e+00	9.409695e+00	2.612745e-07	8.297741e+16	1.124818e+12	8.090010e-03	1.368217e-03
1.471907e-10	6.250000e-06	6.919526e+03	6.919526e+03	1.732822e+01	9.425611e+00	9.425611e+00	2.638064e-07	8.604068e+16	1.156528e+12	8.136044e-03	1.362176e-03
1.530599e-10	6.250000e-06	6.968270e+03	6.968270e+03	1.727102e+01	9.397314e+00	9.397314e+00	2.663691e-07	8.899694e+16	1.214385e+12	8.125340e-03	1.348586e-03
1.591630e-10	6.250000e-06	7.023515e+03	7.023515e+03	1.721485e+01	9.387007e+00	9.387007e+00	2.689854e-07	9.272766e+16	1.272253e+12	8.138192e-03	1.336511e-03
1.655096e-10	6.250000e-06	7.064133e+03	7.064133e+03	1.715876e+01	9.399190e+00	9.399190e+00	2.716226e-07	9.594502e+16	1.307887e+12	8.181247e-03	1.330551e-03
1.721091e-10	6.250000e-06	7.110643e+03	7.110643e+03	1.710404e+01	9.415399e+00	9.415399e+00	2.743501e-07	9.971841e+16	1.347664e+12	8.228530e-03	1.324128e-03
1.789719e-10	6.250000e-06	7.153270e+03	7.153270e+03	1.704916e+01	9.415196e+00	9.415196e+00	2.770990e-07	1.031014e+17	1.393535e+12	8.257200e-03	1.316209e-03
1.861083e-10	6.250000e-06	7.210113e+03	7.210113e+03	1.699501e+01	9.386979e+00	9.386979e+00	2.798802e-07	1.071258e+17	1.469823e+12	8.246600e-03	1.301918e-03
1.935292e-10	6.250000e-06	7.256085e+03	7.256085e+03	1.694168e+01	9.388168e+00	9.388168e+00	2.827328e-07	1.109601e+17	1.521467e+12	8.274586e-03	1.293834e-03
2.012461e-10	6.250000e-06	7.323716e+03	7.323716e+03	1.688823e+01	9.405691e+00	9.405691e+00	2.856009e-07	1.171330e+17	1.591203e+12	8.338977e-03	1.284278e-03
2.092707e-10	6.250000e-06	7.376004e+03	7.376004e+03	1.683581e+01	9.409918e+00	9.409918e+00	2.885204e-07	1.219121e+17	1.652409e+12	8.375921e-03	1.275748e-03
2.176152e-10	6.250000e-06	7.420678e+03	7.420678e+03	1.678348e+01	9.405611e+00	9.405611e+00	2.915062e-07	1.259591e+17	1.711175e+12	8.396589e-03	1.267487e-03
2.262925e-10	6.250000e-06	7.492865e+03	7.492865e+03	1.673088e+01	9.411740e+00	9.411739e+00	2.945038e-07	1.330231e+17	1.801265e+12	8.448485e-03	1.256094e-03
2.353157e-10	6.250000e-06	7.556486e+03	7.556486e+03	1.667952e+01	9.427481e+00	9.427481e+00	2.975420e-07	1.397327e+17	1.876375e+12	8.507263e-03	1.247601e-03
2.446988e-10	6.250000e-06	7.638358e+03	7.638358e+03	1.662802e+01	9.421491e+00	9.421490e+00	3.006143e-07	1.481552e+17	1.995808e+12	8.546893e-03	1.233445e-03
2.544560e-10	6.250000e-06	7.665188e+03	7.665188e+03	1.657719e+01	9.403447e+00	9.403447e+00	3.037577e-07	1.506853e+17	2.049442e+12	8.541777e-03	1.226773e-03
2.646023e-10	6.250000e-06	7.746363e+03	7.746363e+03	1.652660e+01	9.408753e+00	9.408753e+00	3.069260e-07	1.598429e+17	2.167868e+12	8.595980e-03	1.214603e-03
2.751531e-10	6.250000e-06	7.803570e+03	7.803570e+03	1.647590e+01	9.417384e+00	9.417383e+00	3.101246e-07	1.668322e+17	2.252313e+12	8.647778e-03	1.206804e-03
2.861247e-10	6.250000e-06	7.906941e+03	7.906941e+03	1.642584e+01	9.432199e+00	9.432199e+00	3.133693e-07	1.798128e+17	2.408551e+12	8.727089e-03	1.192901e-03
2.975337e-10	6.250000e-06	7.937267e+03	7.937267e+03	1.637579e+01	9.433084e+00	9.433083e+00	3.166432e-07	1.837087e+17	2.459582e+12	8.747141e-03	1.188455e-03
3.093977e-10	6.250000e-06	8.021732e+03	8.021732e+03	1.632592e+01	9.432888e+00	9.432887e+00	3.199662e-07	1.950079e+17	2.611132e+12	8.806487e-03	1.175917e-03
3.217348e-10	6.250000e-06	8.071756e+03	8.071756e+03	1.627587e+01	9.475574e+00	9.475573e+00	3.233150e-07	2.031842e+17	2.659882e+12	8.894899e-03	1.173917e-03
3.345637e-10	6.250000e-06	8.162816e+03	8.162816e+03	1.622681e+01	9.436430e+00	9.436429e+00	3.267162e-07	2.149381e+17	2.872598e+12	8.896202e-03	1.156026e-03
3.479042e-10	6.250000e-06	8.224746e+03	8.224746e+03	1.617770e+01	9.470119e+00	9.470119e+00	3.301453e-07	2.254803e+17	2.960270e+12	8.986432e-03	1.151418e-03
3.617767e-10	6.250000e-06	8.325262e+03	8.325262e+03	1.612822e+01	9.441880e+00	9.441879e+00	3.336092e-07	2.402135e+17	3.201143e+12	9.009463e-03	1.134124e-03
3.762023e-10	6.250000e-06	8.385281e+03	8.385281e+03	1.607969e+01	9.432621e+00	9.432621e+00	3.371044e-07	2.497012e+17	3.343941e+12	9.034909e-03	1.124902e-03
3.912032e-10	6.250000e-06	8.498429e+03	8.498429e+03	1.603060e+01	9.445227e+00	9.445226e+00	3.406484e-07	2.697839e+17	3.588839e+12	9.128808e-03	1.111409e-03
4.068021e-10	6.250000e-06	8.575015e+03	8.575015e+03	1.598223e+01	9.456385e+00	9.456385e+00	3.442063e-07	2.840457e+17	3.756318e+12	9.189780e-03	1.102784e-03
4.230231e-10	6.250000e-06	8.680144e+03	8.680144e+03	1.593385e+01	9.467849e+00	9.467849e+00	3.478317e-07	3.047025e+17	4.005155e+12	9.275399e-03	1.090748e-03
4.398909e-10	6.250000e-06	8.754353e+03	8.754353e+03	1.588534e+01	9.466231e+00	9.466231e+00	3.514762e-07	3.199366e+17	4.208995e+12	9.333294e-03	1.081317e-03
4.574313e-10	6.250000e-06	8.904684e+03	8.904684e+03	1.583712e+01	9.497035e+00	9.497034e+00	3.551630e-07	3.536029e+17	4.576944e+12	9.473588e-03	1.066521e-03
4.756711e-10	6.250000e-06	8.975205e+03	8.975205e+03	1.578928e+01	9.481436e+00	9.481435e+00	3.588902e-07	3.684027e+17	4.807865e+12	9.488384e-03	1.056403e-03
4.946382e-10	6.250000e-06	9.068769e+03	9.068769e+03	1.574094e+01	9.481847e+00	9.481847e+00	3.626209e-07	3.910560e+17	5.102397e+12	9.562878e-03	1.045550e-03
5.143615e-10	6.250000e-06	9.169238e+03	9.169238e+03	1.569288e+01	9.483797e+00	9.483796e+00	3.664328e-07	4.166137e+17	5.430283e+12	9.641812e-03	1.034306e-03
5.348714e-10	6.250000e-06	9.274526e+03	9.274526e+03	1.564548e+01	9.505616e+00	9.505616e+00	3.702615e-07	4.454493e+17	5.739801e+12	9.737131e-03	1.024917e-03
5.561991e-10	6.250000e-06	9.366782e+03	9.366782e+03	1.559809e+01	9.522155e+00	9.522154e+00	3.741545e-07	4.725047e+17	6.035733e+12	9.829812e-03	1.016588e-03
5.783771e-10	6.250000e-06	9.494112e+03	9.494112e+03	1.555049e+01	9.513443e+00	9.513442e+00	3.780460e-07	5.093638e+17	6.536414e+12	9.904843e-03	1.002036e-03
6.014396e-10	6.250000e-06	9.647039e+03	9.647039e+03	1.550288e+01	9.542554e+00	9.542554e+00	3.820021e-07	5.599810e+17	7.077015e+12	1.005297e-02	9.891692e-04
6.254216e-10	6.250000e-06	9.700011e+03	9.700011e+03	1.545544e+01	9.543034e+00	9.543034e+00	3.860041e-07	5.779299e+17	7.302017e+12	1.009498e-02	9.838168e-04
6.503599e-10	6.250000e-06	9.875217e+03	9.875217e+03	1.540844e+01	9.543209e+00	9.543209e+00	3.900232e-07	6.396007e+17	8.080473e+12	1.021567e-02	9.663797e-04
6.762926e-10	6.250000e-06	1.000002e+04	1.000002e+04	1.536182e+01	9.537970e+00	9.537970e+00	3.940868e-07	6.870720e+17	8.704071e+12	1.030597e-02	9.537950e-04
7.032593e-10	6.250000e-06	1.012583e+04	1.012583e+04	1.531472e+01	9.562837e+00	9.562837e+00	3.981982e-07	7.403195e+17	9.257322e+12	1.043176e-02	9.444004e-04
7.313014e-10	6.250000e-06	1.028449e+04	1.028449e+04	1.526777e+01	9.562882e+00	9.562882e+00	4.023519e-07	8.074826e+17	1.009693e+13	1.052716e-02	9.298356e-04
7.604615e-10	6.250000e-06	1.040984e+04	1.040984e+04	1.522130e+01	9.560952e+00	9.560951e+00	4.065938e-07	8.675957e+17	1.085955e+13	1.064606e-02	9.184534e-04
7.907845e-10	6.250000e-06	1.061990e+04	1.061990e+04	1.517476e+01	9.592556e+00	9.592556e+00	4.108258e-07	9.772434e+17	1.203181e+13	1.085154e-02	9.032622e-04
8.223165e-10	6.250000e-06	1.076611e+04	1.076611e+04	1.512924e+01	9.598134e+00	9.598133e+00	4.151060e-07	1.058851e+18	1.299873e+13	1.098075e-02	8.915135e-04
8.551059e-10	6.250000e-06	1.087640e+04	1.087640e+04	1.508312e+01	9.591116e+00	9.591115e+00	4.194845e-07	1.121047e+18	1.381269e+13	1.104815e-02	8.818283e-04
8.892027e-10	6.250000e-06	1.098938e+04	1.098938e+04	1.503707e+01	9.609927e+00	9.609927e+00	4.239021e-07	1.189221e+18	1.450981e+13	1.112982e-02	8.744743e-04
9.246591e-10	6.250000e-06	1.121297e+04	1.121297e+04	1.499130e+01	9.610892e+00	9.610891e+00	4.283150e-07	1.338930e+18	1.632824e+13	1.133040e-02	8.571226e-04
9.615293e-10	6.250000e-06	1.139512e+04	1.139512e+04	1.494587e+01	9.633283e+00	9.633283e+00	4.328133e-07	1.473912e+18	1.776642e+13	1.150717e-02	8.453868e-04
9.998697e-10	6.250000e-06	1.159200e+04	1.159200e+04	1.490060e+01	9.653360e+00	9.653360e+00	4.373665e-07	1.630854e+18	1.945461e+13	1.168732e-02	8.327607e-04
1.039739e-09	6.250000e-06	1.174885e+04	1.174885e+04	1.485614e+01	9.641323e+00	9.641323e+00	4.419967e-07	1.760185e+18	2.112882e+13	1.179433e-02	8.206186e-04
1.081198e-09	6.250000e-06	1.193241e+04	1.193241e+04	1.481131e+01	9.667701e+00	9.667701e+00	4.466887e-07	1.934270e+18	2.290345e+13	1.199412e-02	8.102055e-04
1.124310e-09	6.250000e-06	1.217771e+04	1.217771e+04	1.476702e+01	9.670297e+00	9.670296e+00	4.514223e-07	2.167052e+18	2.562538e+13	1.213758e-02	7.940979e-04
1.169141e-09	6.250000e-06	1.239498e+04	1.239498e+04	1.472344e+01	9.681917e+00	9.681917e+00	4.562142e-07	2.409751e+18	2.832471e+13	1.235478e-02	7.811162e-04
1.215760e-09	6.250000e-06	1.263286e+04	1.263286e+04	1.467949e+01	9.699292e+00	9.699291e+00	4.610556e-07	2.707973e+18	3.154599e+13	1.262490e-02	7.677830e-04
1.264237e-09	6.250000e-06	1.286428e+04	1.286428e+04	1.463601e+01	9.726759e+00	9.726759e+00	4.660341e-07	2.999941e+18	3.445656e+13	1.277251e-02	7.561059e-04
1.314648e-09	6.250000e-06	1.311359e+04	1.311359e+04	1.459269e+01	9.726059e+00	9.726059e+00	4.710432e-07	3.388010e+18	3.892783e+13	1.310472e-02	7.416777e-04
1.367069e-09	6.250000e-06	1.336982e+04	1.336982e+04	1.454977e+01	9.748532e+00	9.748532e+00	4.761278e-07	3.788210e+18	4.302668e+13	1.330138e-02	7.291444e-04
1.421580e-09	6.250000e-06	1.370510e+04	1.370510e+04	1.450731e+01	9.774277e+00	9.774277e+00	4.812821e-07	4.370281e+18	4.898758e+13	1.355781e-02	7.131854e-04
1.478265e-09	6.250000e-06	1.398816e+04	1.398816e+04	1.446512e+01	9.781810e+00	9.781809e+00	4.865491e-07	4.966055e+18	5.545179e+13	1.390912e-02	6.992920e-04
1.537209e-09	6.250000e-06	1.423445e+04	1.423445e+04	1.442431e+01	9.797828e+00	9.797827e+00	4.918858e-07	5.487447e+18	6.077449e+13	1.408506e-02	6.883181e-04
1.598505e-09	6.250000e-06	1.452076e+04	1.452076e+04	1.438245e+01	9.800284e+00	9.800284e+00	4.972883e-07	6.254817e+18	6.918648e+13	1.453313e-02	6.749154e-04
1.662244e-09	6.250000e-06	1.485983e+04	1.485983e+04	1.434200e+01	9.818511e+00	9.818510e+00	5.028180e-07	7.180537e+18	7.869167e+13	1.486547e-02	6.607417e-04
1.728525e-09	6.250000e-06	1.517566e+04	1.517566e+04	1.430156e+01	9.829185e+00	9.829185e+00	5.084270e-07	8.073068e+18	8.799358e+13	1.504498e-02	6.476940e-04
1.797449e-09	6.250000e-06	1.562294e+04	1.562294e+04	1.426118e+01	9.859485e+00	9.859485e+00	5.141346e-07	9.510436e+18	1.020773e+14	1.532775e-02	6.310904e-04
1.869121e-09	6.250000e-06	1.601314e+04	1.601314e+04	1.422199e+01	9.928435e+00	9.928434e+00	5.199549e-07	1.120232e+19	1.161192e+14	1.595940e-02	6.200179e-04
1.943651e-09	6.250000e-06	1.634278e+04	1.634278e+04	1.418340e+01	9.916065e+00	9.916065e+00	5.258837e-07	1.267705e+19	1.322274e+14	1.631100e-02	6.067553e-04
2.021153e-09	6.250000e-06	1.677896e+04	1.677896e+04	1.414467e+01	9.903455e+00	9.903455e+00	5.319180e-07	1.467932e+19	1.540893e+14	1.655664e-02	5.902306e-04
2.101745e-09	6.250000e-06	1.724694e+04	1.724694e+04	1.410712e+01	9.924569e+00	9.924568e+00	5.380773e-07	1.759129e+19	1.827004e+14	1.729136e-02	5.754395e-04
2.185551e-09	6.250000e-06	1.765915e+04	1.765915e+04	1.406917e+01	9.976933e+00	9.976933e+00	5.443343e-07	2.085536e+19	2.109756e+14	1.821628e-02	5.649724e-04
2.272698e-09	6.250000e-06	1.816924e+04	1.816924e+04	1.403286e+01	9.986892e+00	9.986892e+00	5.507684e-07	2.349759e+19	2.365220e+14	1.780046e-02	5.496595e-04
2.363321e-09	6.250000e-06	1.885499e+04	1.885499e+04	1.399645e+01	9.974608e+00	9.974607e+00	5.573483e-07	2.928337e+19	2.965800e+14	1.843237e-02	5.290169e-04
2.457557e-09	6.250000e-06	1.932581e+04	1.932581e+04	1.396092e+01	9.973673e+00	9.973673e+00	5.640256e-07	3.498786e+19	3.545207e+14	1.946792e-02	5.160804e-04
2.555550e-09	6.250000e-06	1.993593e+04	1.993593e+04	1.392589e+01	9.980582e+00	9.980581e+00	5.708558e-07	4.016984e+19	4.056214e+14	1.913412e-02	5.006328e-04
2.657451e-09	6.250000e-06	2.050304e+04	2.050304e+04	1.389154e+01	1.005239e+01	1.005239e+01	5.778231e-07	5.456922e+19	5.316196e+14	2.259163e-02	4.902878e-04
2.763415e-09	6.250000e-06	2.128123e+04	2.128123e+04	1.385766e+01	9.976490e+00	9.976489e+00	5.849747e-07	5.843652e+19	5.912832e+14	2.008130e-02	4.687929e-04
2.873605e-09	6.250000e-06	2.217877e+04	2.217877e+04	1.382490e+01	9.967607e+00	9.967606e+00	5.922826e-07	8.902309e+19	9.047907e+14	2.488325e-02	4.494212e-04
2.988188e-09	6.250000e-06	2.285831e+04	2.285831e+04	1.379228e+01	9.938852e+00	9.938852e+00	5.997347e-07	1.098506e+20	1.132717e+15	2.640423e-02	4.348026e-04
3.107340e-09	6.250000e-06	2.400891e+04	2.400891e+04	1.376086e+01	9.904359e+00	9.904358e+00	6.073664e-07	1.131606e+20	1.187308e+15	2.127767e-02	4.125284e-04
3.231244e-09	6.250000e-06	2.475424e+04	2.475424e+04	1.372915e+01	9.847307e+00	9.847307e+00	6.151876e-07	1.928728e+20	2.082972e+15	3.112532e-02	3.978028e-04
3.360087e-09	6.250000e-06	2.580282e+04	2.580282e+04	1.369945e+01	9.770963e+00	9.770962e+00	6.232215e-07	1.780081e+20	1.998724e+15	2.334507e-02	3.786781e-04
3.494069e-09	6.250000e-06	2.700876e+04	2.700876e+04	1.366995e+01	9.669173e+00	9.669172e+00	6.314223e-07	2.828686e+20	3.346865e+15	2.952249e-02	3.580014e-04
3.633393e-09	6.250000e-06	2.877512e+04	2.877512e+04	1.364066e+01	9.503330e+00	9.503330e+00	6.398441e-07	3.874175e+20	4.998045e+15	2.945676e-02	3.302621e-04
3.778272e-09	6.250000e-06	2.973837e+04	2.973837e+04	1.361296e+01	9.370916e+00	9.370915e+00	6.484505e-07	5.151357e+20	7.128718e+15	3.322212e-02	3.151120e-04
3.928928e-09	6.250000e-06	3.160305e+04	3.160305e+04	1.358515e+01	9.108135e+00	9.108135e+00	6.572659e-07	1.089256e+22	1.737731e+17	5.182940e-01	2.882043e-04
4.085592e-09	6.250000e-06	3.366595e+04	3.366595e+04	1.355867e+01	8.779267e+00	8.779266e+00	6.663569e-07	2.555090e+20	4.899084e+15	8.862229e-03	2.607758e-04
4.248502e-09	6.250000e-06	3.583603e+04	3.583603e+04	1.353259e+01	8.380338e+00	8.380337e+00	6.756277e-07	-5.015914e+20	-1.213508e+16	-1.273040e-02	2.338523e-04
4.417908e-09	6.250000e-06	3.868135e+04	3.868135e+04	1.350766e+01	7.792955e+00	7.792954e+00	6.851887e-07	2.235945e+20	7.779475e+15	3.872970e-03	2.014654e-04
4.594070e-09	6.250000e-06	4.186258e+04	4.186258e+04	1.348330e+01	7.016007e+00	7.016006e+00	6.949540e-07	-2.919005e+20	-1.717058e+16	-3.405621e-03	1.675961e-04
4.777255e-09	6.250000e-06	4.598814e+04	4.598814e+04	1.346003e+01	5.739214e+00	5.739213e+00	7.050265e-07	4.118037e+19	6.613452e+15	3.002978e-04	1.247977e-04
4.967745e-09	6.250000e-06	4.778413e+04	4.778413e+04	1.343704e+01	4.456824e+00	4.456823e+00	7.153198e-07	-1.257365e+19	-7.150456e+15	-7.570666e-05	9.326996e-05
5.165831e-09	6.250000e-06	4.087756e+04	4.087756e+04	1.341504e+01	2.632478e+00	2.632477e+00	7.258715e-07	-1.371264e+18	-1.084670e+16	-1.802137e-05	6.439910e-05
5.371815e-09	6.250000e-06	1.854699e+04	1.854699e+04	1.339412e+01	1.658267e+00	1.658266e+00	7.366826e-07	1.995632e+17	1.591505e+16	1.363971e-04	8.940899e-05
5.586013e-09	6.250000e-06	8.448486e+03	8.448486e+03	1.337349e+01	1.476141e+00	1.476140e+00	7.478859e-07	3.277840e+16	4.676803e+15	1.142312e-03	1.747225e-04
5.808752e-09	6.250000e-06	5.004655e+03	5.004655e+03	1.335401e+01	1.430464e+00	1.430463e+00	7.593094e-07	1.412300e+15	2.357991e+14	6.747574e-04	2.858267e-04
6.040372e-09	6.250000e-06	3.481585e+03	3.481585e+03	1.333520e+01	1.414786e+00	1.414786e+00	7.710339e-07	1.529953e+14	2.699130e+13	4.486258e-04	4.063627e-04
6.281229e-09	6.250000e-06	2.531613e+03	2.531613e+03	1.331758e+01	1.407336e+00	1.407335e+00	7.831292e-07	2.238720e+13	4.055182e+12	3.229270e-04	5.559050e-04
6.531689e-09	6.250000e-06	2.090492e+03	2.090492e+03	1.330004e+01	1.410375e+00	1.410374e+00	7.955078e-07	7.247413e+12	1.298704e+12	2.722901e-04	6.746617e-04
6.792136e-09	6.250000e-06	1.719182e+03	1.719182e+03	1.328415e+01	1.414088e+00	1.414087e+00	8.082447e-07	2.337340e+12	4.133712e+11	2.334551e-04	8.225350e-04
7.062968e-09	6.250000e-06	1.454323e+03	1.454323e+03	1.326792e+01	1.419980e+00	1.419979e+00	8.213604e-07	9.044491e+11	1.566656e+11	2.085310e-04	9.763851e-04
7.344599e-09	6.250000e-06	1.240577e+03	1.240577e+03	1.325281e+01	1.427101e+00	1.427100e+00	8.348235e-07	3.730778e+11	6.302696e+10	1.904461e-04	1.150352e-03
7.637460e-09	6.250000e-06	1.110939e+03	1.110939e+03	1.323908e+01	1.437246e+00	1.437245e+00	8.485545e-07	2.055095e+11	3.351020e+10	1.821682e-04	1.293722e-03
7.941999e-09	6.250000e-06	9.762742e+02	9.762742e+02	1.322605e+01	1.447102e+00	1.447101e+00	8.627559e-07	1.033219e+11	1.628156e+10	1.747529e-04	1.482270e-03
8.258682e-09	6.250000e-06	8.844778e+02	8.844778e+02	1.321366e+01	1.458680e+00	1.458680e+00	8.773963e-07	6.214637e+10	9.410550e+09	1.722156e-04	1.649200e-03
8.587991e-09	6.250000e-06	7.979806e+02	7.979806e+02	1.320143e+01	1.470639e+00	1.470638e+00	8.924275e-07	3.709574e+10	5.392552e+09	1.719704e-04	1.842950e-03
8.930432e-09	6.250000e-06	7.370568e+02	7.370568e+02	1.319066e+01	1.484062e+00	1.484062e+00	9.077510e-07	2.542004e+10	3.531144e+09	1.752923e-04	2.013498e-03
9.286528e-09	6.250000e-06	6.796706e+02	6.796706e+02	1.318055e+01	1.497874e+00	1.497873e+00	9.235847e-07	1.752530e+10	2.324283e+09	1.812442e-04	2.203823e-03
9.656822e-09	6.250000e-06	6.260216e+02	6.260216e+02	1.317130e+01	1.512288e+00	1.512287e+00	9.398882e-07	1.218491e+10	1.540456e+09	1.900933e-04	2.415713e-03
1.004188e-08	6.250000e-06	5.867718e+02	5.867718e+02	1.316307e+01	1.527774e+00	1.527773e+00	9.565673e-07	9.429556e+09	1.132912e+09	2.033463e-04	2.603693e-03
1.044230e-08	6.250000e-06	5.473245e+02	5.473245e+02	1.315465e+01	1.543470e+00	1.543469e+00	9.737561e-07	7.147116e+09	8.159052e+08	2.182717e-04	2.820027e-03
1.085868e-08	6.250000e-06	5.164615e+02	5.164615e+02	1.314757e+01	1.560162e+00	1.560161e+00	9.914222e-07	5.874366e+09	6.354961e+08	2.398073e-04	3.020867e-03
1.129166e-08	6.250000e-06	4.856942e+02	4.856942e+02	1.314135e+01	1.577512e+00	1.577511e+00	1.009552e-06	4.797434e+09	4.910718e+08	2.662475e-04	3.247954e-03
1.174191e-08	6.250000e-06	4.577112e+02	4.577112e+02	1.313545e+01	1.595319e+00	1.595317e+00	1.028217e-06	4.016573e+09	3.887037e+08	2.999088e-04	3.485426e-03
1.221011e-08	6.250000e-06	4.332036e+02	4.332036e+02	1.313053e+01	1.613846e+00	1.613845e+00	1.047368e-06	3.449887e+09	3.151333e+08	3.391846e-04	3.725376e-03
1.269698e-08	6.250000e-06	4.098389e+02	4.098389e+02	1.312619e+01	1.633060e+00	1.633059e+00	1.067079e-06	2.958095e+09	2.546837e+08	3.837405e-04	3.984640e-03
1.320326e-08	6.250000e-06	3.904970e+02	3.904970e+02	1.312287e+01	1.652951e+00	1.652950e+00	1.087262e-06	2.665665e+09	2.160260e+08	4.403602e-04	4.232940e-03
1.372973e-08	6.250000e-06	3.745381e+02	3.745381e+02	1.312009e+01	1.673807e+00	1.673806e+00	1.108095e-06	2.481077e+09	1.888482e+08	5.049532e-04	4.468990e-03
1.427720e-08	6.250000e-06	3.559366e+02	3.559366e+02	1.311760e+01	1.695026e+00	1.695025e+00	1.129459e-06	2.221229e+09	1.587492e+08	5.832051e-04	4.762157e-03
1.484649e-08	6.250000e-06	3.409860e+02	3.409860e+02	1.311662e+01	1.717298e+00	1.717297e+00	1.151417e-06	2.051898e+09	1.373811e+08	6.676741e-04	5.036273e-03
1.543849e-08	6.250000e-06	3.270790e+02	3.270790e+02	1.311573e+01	1.739933e+00	1.739932e+00	1.174041e-06	1.930200e+09	1.210430e+08	7.734467e-04	5.319611e-03
1.605409e-08	6.250000e-06	3.129385e+02	3.129385e+02	1.311560e+01	1.763511e+00	1.763510e+00	1.197193e-06	1.771437e+09	1.038567e+08	8.853643e-04	5.635329e-03
1.669423e-08	6.250000e-06	3.014568e+02	3.014568e+02	1.311606e+01	1.787752e+00	1.787751e+00	1.221084e-06	1.683521e+09	9.218958e+07	1.014342e-03	5.930376e-03
1.735991e-08	6.250000e-06	2.923655e+02	2.923655e+02	1.311713e+01	1.813220e+00	1.813219e+00	1.245543e-06	1.659809e+09	8.468484e+07	1.165517e-03	6.201894e-03
1.805212e-08	6.250000e-06	2.794872e+02	2.794872e+02	1.311911e+01	1.838751e+00	1.838750e+00	1.270789e-06	1.519145e+09	7.227443e+07	1.336229e-03	6.579017e-03
1.877194e-08	6.250000e-06	2.711724e+02	2.711724e+02	1.312157e+01	1.865529e+00	1.865527e+00	1.296607e-06	1.477031e+09	6.537021e+07	1.510961e-03	6.879493e-03
1.952046e-08	6.250000e-06	2.629871e+02	2.629871e+02	1.312449e+01	1.893263e+00	1.893262e+00	1.323242e-06	1.433435e+09	5.892817e+07	1.709216e-03	7.199073e-03
2.029882e-08	6.250000e-06	2.548917e+02	2.548917e+02	1.312819e+01	1.921731e+00	1.921729e+00	1.350584e-06	1.396950e+09	5.329889e+07	1.947571e-03	7.539400e-03
2.110823e-08	6.250000e-06	2.470210e+02	2.470210e+02	1.313193e+01	1.951049e+00	1.951048e+00	1.378563e-06	1.343095e+09	4.750789e+07	2.190428e-03	7.898314e-03
2.194990e-08	6.250000e-06	2.396785e+02	2.396785e+02	1.313686e+01	1.981148e+00	1.981147e+00	1.407438e-06	1.300393e+09	4.260786e+07	2.466153e-03	8.265855e-03
2.282514e-08	6.250000e-06	2.333569e+02	2.333569e+02	1.314263e+01	2.012423e+00	2.012421e+00	1.437025e-06	1.280559e+09	3.879750e+07	2.775797e-03	8.623797e-03
2.373528e-08	6.250000e-06	2.269029e+02	2.269029e+02	1.316266e+01	2.044732e+00	2.044730e+00	1.474036e-06	1.257125e+09	3.517197e+07	3.135229e-03	9.011483e-03
2.468171e-08	6.250000e-06	2.193941e+02	2.193941e+02	1.325857e+01	2.080283e+00	2.080282e+00	1.540198e-06	1.191727e+09	3.058894e+07	3.516766e-03	9.481947e-03
2.566588e-08	6.250000e-06	2.141630e+02	2.141630e+02	1.337810e+01	2.120335e+00	2.120334e+00	1.613508e-06	1.191139e+09	2.779329e+07	3.965808e-03	9.900567e-03
2.668929e-08	6.250000e-06	2.073307e+02	2.073307e+02	1.349723e+01	2.162820e+00	2.162818e+00	1.689855e-06	1.146037e+09	2.421571e+07	4.487166e-03	1.043174e-02
2.775351e-08	6.250000e-06	2.009966e+02	2.009966e+02	1.357429e+01	2.211035e+00	2.211033e+00	1.749319e-06	1.118743e+09	2.117152e+07	5.115378e-03	1.100036e-02
2.886016e-08	6.250000e-06	1.957460e+02	1.957460e+02	1.362231e+01	2.260219e+00	2.260217e+00	1.802493e-06	1.104899e+09	1.873140e+07	5.766986e-03	1.154669e-02
3.001094e-08	6.250000e-06	1.899207e+02	1.899207e+02	1.366797e+01	2.313368e+00	2.313366e+00	1.856423e-06	1.080298e+09	1.630497e+07	6.558023e-03	1.218070e-02
3.120761e-08	6.250000e-06	1.851255e+02	1.851255e+02	1.371106e+01	2.371128e+00	2.371126e+00	1.911236e-06	1.089750e+09	1.453957e+07	7.517732e-03	1.280822e-02
3.245200e-08	6.250000e-06	1.812054e+02	1.812054e+02	1.375380e+01	2.427533e+00	2.427531e+00	1.967002e-06	1.088121e+09	1.290778e+07	8.354355e-03	1.339658e-02
3.374600e-08	6.250000e-06	1.773898e+02	1.773898e+02	1.379403e+01	2.479131e+00	2.479129e+00	2.023548e-06	1.081988e+09	1.155379e+07	9.239959e-03	1.397561e-02
3.509160e-08	6.250000e-06	1.729971e+02	1.729971e+02	1.383362e+01	2.544488e+00	2.544486e+00	2.081307e-06	1.058442e+09	9.923506e+06	1.024622e-02	1.470827e-02
3.649085e-08	6.250000e-06	1.690432e+02	1.690432e+02	1.387223e+01	2.608128e+00	2.608125e+00	2.140363e-06	1.052567e+09	8.721788e+06	1.143805e-02	1.542876e-02
3.794590e-08	6.250000e-06	1.655698e+02	1.655698e+02	1.390959e+01	2.676746e+00	2.676744e+00	2.200597e-06	1.046425e+09	7.615040e+06	1.261520e-02	1.616688e-02
3.945897e-08	6.250000e-06	1.625292e+02	1.625292e+02	1.394765e+01	2.746063e+00	2.746061e+00	2.262075e-06	1.050250e+09	6.725740e+06	1.389079e-02	1.689581e-02
4.103238e-08	6.250000e-06	1.597358e+02	1.597358e+02	1.398486e+01	2.817500e+00	2.817498e+00	2.325449e-06	1.059844e+09	5.969283e+06	1.528699e-02	1.763850e-02
4.266852e-08	6.250000e-06	1.570170e+02	1.570170e+02	1.402163e+01	2.893101e+00	2.893098e+00	2.390216e-06	1.065390e+09	5.256430e+06	1.674430e-02	1.842540e-02
4.436990e-08	6.250000e-06	1.539730e+02	1.539730e+02	1.405863e+01	2.971425e+00	2.971423e+00	2.457114e-06	1.057375e+09	4.564626e+06	1.832723e-02	1.929835e-02
4.613912e-08	6.250000e-06	1.517356e+02	1.517356e+02	1.409698e+01	3.052378e+00	3.052376e+00	2.525654e-06	1.069859e+09	4.037707e+06	1.995171e-02	2.011643e-02
4.797889e-08	6.250000e-06	1.496810e+02	1.496810e+02	1.413421e+01	3.138490e+00	3.138488e+00	2.596499e-06	1.088502e+09	3.574580e+06	2.173135e-02	2.096786e-02
4.989202e-08	6.250000e-06	1.471801e+02	1.471801e+02	1.417288e+01	3.218921e+00	3.218918e+00	2.669211e-06	1.078774e+09	3.121613e+06	2.343020e-02	2.187062e-02
5.188143e-08	6.250000e-06	1.452260e+02	1.452260e+02	1.421050e+01	3.308767e+00	3.308764e+00	2.744329e-06	1.091347e+09	2.751896e+06	2.534148e-02	2.278357e-02
5.395017e-08	6.250000e-06	1.433926e+02	1.433926e+02	1.424872e+01	3.397019e+00	3.397016e+00	2.821449e-06	1.099261e+09	2.430026e+06	2.719931e-02	2.369033e-02
5.610140e-08	6.250000e-06	1.416760e+02	1.416760e+02	1.428758e+01	3.487976e+00	3.487973e+00	2.900476e-06	1.108652e+09	2.147473e+06	2.913432e-02	2.461938e-02
5.833841e-08	6.250000e-06	1.402938e+02	1.402938e+02	1.432603e+01	3.585539e+00	3.585536e+00	2.982013e-06	1.133004e+09	1.911874e+06	3.127019e-02	2.555736e-02
6.066461e-08	6.250000e-06	1.384645e+02	1.384645e+02	1.436447e+01	3.679674e+00	3.679671e+00	3.065234e-06	1.127552e+09	1.671437e+06	3.323039e-02	2.657485e-02
6.308358e-08	6.250000e-06	1.368502e+02	1.368502e+02	1.440217e+01	3.780623e+00	3.780620e+00	3.150840e-06	1.132500e+09	1.466295e+06	3.539179e-02	2.762600e-02
6.559900e-08	6.250000e-06	1.359876e+02	1.359876e+02	1.444004e+01	3.893408e+00	3.893405e+00	3.238649e-06	1.174510e+09	1.312825e+06	3.788365e-02	2.863062e-02
6.821471e-08	6.250000e-06	1.347592e+02	1.347592e+02	1.447785e+01	4.002782e+00	4.002778e+00	3.328598e-06	1.187166e+09	1.155319e+06	4.006916e-02	2.970321e-02
7.093473e-08	6.250000e-06	1.332946e+02	1.332946e+02	1.451529e+01	4.107821e+00	4.107818e+00	3.420624e-06	1.184927e+09	1.013057e+06	4.223961e-02	3.081761e-02
7.376321e-08	6.250000e-06	1.320975e+02	1.320975e+02	1.455235e+01	4.218698e+00	4.218694e+00	3.514792e-06	1.193931e+09	8.934851e+05	4.452439e-02	3.193625e-02
7.670447e-08	6.250000e-06	1.313399e+02	1.313399e+02	1.458849e+01	4.336094e+00	4.336091e+00	3.611278e-06	1.220827e+09	7.964534e+05	4.685563e-02	3.301429e-02
7.976302e-08	6.250000e-06	1.301944e+02	1.301944e+02	1.462430e+01	4.455884e+00	4.455880e+00	3.710215e-06	1.227824e+09	6.989833e+05	4.923403e-02	3.422484e-02
8.294352e-08	6.250000e-06	1.289070e+02	1.289070e+02	1.465989e+01	4.577800e+00	4.577796e+00	3.810727e-06	1.226010e+09	6.098320e+05	5.166582e-02	3.551243e-02
8.625084e-08	6.250000e-06	1.282959e+02	1.282959e+02	1.469511e+01	4.711691e+00	4.711687e+00	3.914243e-06	1.257858e+09	5.416860e+05	5.428247e-02	3.672520e-02
8.969004e-08	6.250000e-06	1.272739e+02	1.272739e+02	1.472965e+01	4.839819e+00	4.839815e+00	4.020003e-06	1.261975e+09	4.752316e+05	5.668200e-02	3.802679e-02
9.326637e-08	6.250000e-06	1.266960e+02	1.266960e+02	1.476361e+01	4.972624e+00	4.972620e+00	4.127950e-06	1.284871e+09	4.226019e+05	5.903855e-02	3.924846e-02
9.698531e-08	6.250000e-06	1.260004e+02	1.260004e+02	1.479779e+01	5.108634e+00	5.108630e+00	4.238699e-06	1.300612e+09	3.737866e+05	6.142986e-02	4.054459e-02
1.008525e-07	6.250000e-06	1.251501e+02	1.251501e+02	1.483110e+01	5.248616e+00	5.248611e+00	4.351798e-06	1.307495e+09	3.282587e+05	6.388161e-02	4.193858e-02
1.048740e-07	6.250000e-06	1.245508e+02	1.245508e+02	1.486423e+01	5.388370e+00	5.388366e+00	4.467794e-06	1.319824e+09	2.905553e+05	6.605015e-02	4.326242e-02
1.090558e-07	6.250000e-06	1.244214e+02	1.244214e+02	1.489756e+01	5.547010e+00	5.547006e+00	4.586158e-06	1.367436e+09	2.603827e+05	6.878971e-02	4.458246e-02
1.134043e-07	6.250000e-06	1.234601e+02	1.234601e+02	1.492973e+01	5.696474e+00	5.696469e+00	4.707577e-06	1.361077e+09	2.269091e+05	7.117720e-02	4.614021e-02
1.179262e-07	6.250000e-06	1.229827e+02	1.229827e+02	1.496137e+01	5.853076e+00	5.853071e+00	4.831320e-06	1.378776e+09	2.007119e+05	7.351301e-02	4.759266e-02
1.226284e-07	6.250000e-06	1.225877e+02	1.225877e+02	1.499315e+01	6.009795e+00	6.009790e+00	4.958021e-06	1.397113e+09	1.782105e+05	7.569875e-02	4.902446e-02
1.275182e-07	6.250000e-06	1.220961e+02	1.220961e+02	1.502432e+01	6.170392e+00	6.170387e+00	5.087805e-06	1.410331e+09	1.576729e+05	7.796567e-02	5.053718e-02
1.326029e-07	6.250000e-06	1.216085e+02	1.216085e+02	1.505434e+01	6.335562e+00	6.335557e+00	5.219993e-06	1.417576e+09	1.388740e+05	7.994991e-02	5.209802e-02
1.378903e-07	6.250000e-06	1.211100e+02	1.211100e+02	1.508446e+01	6.506424e+00	6.506418e+00	5.355425e-06	1.427147e+09	1.223931e+05	8.216007e-02	5.372328e-02
1.433886e-07	6.250000e-06	1.208401e+02	1.208401e+02	1.511471e+01	6.683674e+00	6.683669e+00	5.493455e-06	1.447725e+09	1.085449e+05	8.427946e-02	5.531007e-02
1.491062e-07	6.250000e-06	1.206281e+02	1.206281e+02	1.514355e+01	6.858924e+00	6.858918e+00	5.634737e-06	1.468587e+09	9.674306e+04	8.624794e-02	5.686009e-02
1.550517e-07	6.250000e-06	1.203417e+02	1.203417e+02	1.517233e+01	7.046205e+00	7.046199e+00	5.778869e-06	1.486486e+09	8.558243e+04	8.834275e-02	5.855163e-02
1.612343e-07	6.250000e-06	1.199025e+02	1.199025e+02	1.520122e+01	7.227661e+00	7.227655e+00	5.925882e-06	1.487110e+09	7.539704e+04	9.001047e-02	6.027948e-02
1.676634e-07	6.250000e-06	1.197481e+02	1.197481e+02	1.522785e+01	7.419532e+00	7.419526e+00	6.076054e-06	1.506743e+09	6.701265e+04	9.178812e-02	6.195947e-02
1.743489e-07	6.250000e-06	1.193918e+02	1.193918e+02	1.525538e+01	7.616216e+00	7.616210e+00	6.228796e-06	1.515622e+09	5.914182e+04	9.371495e-02	6.379176e-02
1.813009e-07	6.250000e-06	1.193090e+02	1.193090e+02	1.528161e+01	7.814331e+00	7.814325e+00	6.385061e-06	1.534529e+09	5.266426e+04	9.521385e-02	6.549657e-02
1.885302e-07	6.250000e-06	1.189392e+02	1.189392e+02	1.530703e+01	8.017580e+00	8.017573e+00	6.543974e-06	1.535683e+09	4.635377e+04	9.677615e-02	6.740908e-02
1.960477e-07	6.250000e-06	1.187131e+02	1.187131e+02	1.533198e+01	8.222522e+00	8.222515e+00	6.706314e-06	1.544611e+09	4.109546e+04	9.826925e-02	6.926383e-02
2.038650e-07	6.250000e-06	1.186741e+02	1.186741e+02	1.535687e+01	8.436699e+00	8.436693e+00	6.871119e-06	1.563926e+09	3.658924e+04	9.966159e-02	7.109133e-02
2.119940e-07	6.250000e-06	1.184141e+02	1.184141e+02	1.538004e+01	8.649441e+00	8.649434e+00	7.039184e-06	1.563933e+09	3.230562e+04	1.007612e-01	7.304404e-02
2.204471e-07	6.250000e-06	1.182607e+02	1.182607e+02	1.540263e+01	8.868732e+00	8.868725e+00	7.210267e-06	1.572797e+09	2.866586e+04	1.019911e-01	7.499308e-02
2.292373e-07	6.250000e-06	1.180966e+02	1.180966e+02	1.542486e+01	9.091824e+00	9.091817e+00	7.384609e-06	1.578527e+09	2.540955e+04	1.030757e-01	7.698633e-02
2.383780e-07	6.250000e-06	1.181117e+02	1.181117e+02	1.544604e+01	9.324105e+00	9.324098e+00	7.561212e-06	1.600267e+09	2.270684e+04	1.044287e-01	7.894313e-02
2.478831e-07	6.250000e-06	1.180538e+02	1.180538e+02	1.546662e+01	9.555389e+00	9.555381e+00	7.741976e-06	1.608836e+09	2.019622e+04	1.052453e-01	8.094095e-02
2.577673e-07	6.250000e-06	1.178243e+02	1.178243e+02	1.548662e+01	9.791886e+00	9.791878e+00	7.925249e-06	1.603661e+09	1.781479e+04	1.059325e-01	8.310581e-02
2.680456e-07	6.250000e-06	1.177598e+02	1.177598e+02	1.550548e+01	1.003495e+01	1.003495e+01	8.111609e-06	1.611265e+09	1.583398e+04	1.067267e-01	8.521545e-02
2.787338e-07	6.250000e-06	1.177440e+02	1.177440e+02	1.552378e+01	1.027845e+01	1.027844e+01	8.301090e-06	1.621128e+09	1.413123e+04	1.074521e-01	8.729488e-02
2.898481e-07	6.250000e-06	1.175711e+02	1.175711e+02	1.554115e+01	1.052037e+01	1.052036e+01	8.493814e-06	1.612637e+09	1.251360e+04	1.076776e-01	8.948091e-02
3.014056e-07	6.250000e-06	1.176291e+02	1.176291e+02	1.555757e+01	1.077426e+01	1.077425e+01	8.689285e-06	1.625625e+09	1.119652e+04	1.082776e-01	9.159523e-02
3.134240e-07	6.250000e-06	1.174994e+02	1.174994e+02	1.557360e+01	1.103490e+01	1.103489e+01	8.887496e-06	1.620903e+09	9.906390e+03	1.085599e-01	9.391447e-02
3.259216e-07	6.250000e-06	1.175921e+02	1.175921e+02	1.558811e+01	1.129455e+01	1.129454e+01	9.089494e-06	1.633444e+09	8.887091e+03	1.089694e-01	9.604853e-02
3.389175e-07	6.250000e-06	1.173899e+02	1.173899e+02	1.560221e+01	1.155469e+01	1.155468e+01	9.294351e-06	1.619753e+09	7.864262e+03	1.089899e-01	9.842998e-02
3.524316e-07	6.250000e-06	1.174041e+02	1.174041e+02	1.561527e+01	1.182372e+01	1.182371e+01	9.501272e-06	1.619990e+09	7.010379e+03	1.089401e-01	1.007096e-01
3.664846e-07	6.250000e-06	1.173302e+02	1.173302e+02	1.562809e+01	1.209658e+01	1.209657e+01	9.712013e-06	1.614083e+09	6.231801e+03	1.088850e-01	1.030986e-01
3.810980e-07	6.250000e-06	1.173480e+02	1.173480e+02	1.563853e+01	1.237264e+01	1.237263e+01	9.925188e-06	1.616018e+09	5.573575e+03	1.089330e-01	1.054355e-01
3.962940e-07	6.250000e-06	1.173083e+02	1.173083e+02	1.564933e+01	1.264607e+01	1.264606e+01	1.014099e-05	1.609037e+09	4.974953e+03	1.086459e-01	1.078020e-01
4.120960e-07	6.250000e-06	1.172904e+02	1.172904e+02	1.565814e+01	1.292761e+01	1.292760e+01	1.036007e-05	1.600808e+09	4.433506e+03	1.081730e-01	1.102189e-01
4.285281e-07	6.250000e-06	1.171588e+02	1.171588e+02	1.566660e+01	1.320667e+01	1.320666e+01	1.058179e-05	1.582861e+09	3.939813e+03	1.075623e-01	1.127246e-01
4.456153e-07	6.250000e-06	1.172383e+02	1.172383e+02	1.567367e+01	1.349791e+01	1.349790e+01	1.080638e-05	1.584529e+09	3.536447e+03	1.073108e-01	1.151323e-01
4.633840e-07	6.250000e-06	1.172377e+02	1.172377e+02	1.567998e+01	1.378754e+01	1.378753e+01	1.103251e-05	1.577252e+09	3.165679e+03	1.068207e-01	1.176033e-01
4.818611e-07	6.250000e-06	1.171774e+02	1.171774e+02	1.568547e+01	1.408111e+01	1.408110e+01	1.126226e-05	1.561379e+09	2.820486e+03	1.060182e-01	1.201692e-01
5.010750e-07	6.250000e-06	1.173180e+02	1.173180e+02	1.569029e+01	1.439327e+01	1.439326e+01	1.149358e-05	1.565105e+09	2.533650e+03	1.056360e-01	1.226859e-01
5.210551e-07	6.250000e-06	1.171393e+02	1.171393e+02	1.569309e+01	1.467510e+01	1.467509e+01	1.172743e-05	1.536483e+09	2.257469e+03	1.044977e-01	1.252791e-01
5.418318e-07	6.250000e-06	1.172252e+02	1.172252e+02	1.569516e+01	1.499234e+01	1.499233e+01	1.196381e-05	1.534126e+09	2.025414e+03	1.039557e-01	1.278935e-01
5.634370e-07	6.250000e-06	1.171705e+02	1.171705e+02	1.569590e+01	1.529143e+01	1.529141e+01	1.220276e-05	1.515311e+09	1.812433e+03	1.029202e-01	1.305057e-01
5.859037e-07	6.250000e-06	1.172651e+02	1.172651e+02	1.569601e+01	1.559826e+01	1.559825e+01	1.244258e-05	1.508614e+09	1.633793e+03	1.020531e-01	1.330171e-01
6.092663e-07	6.250000e-06	1.171772e+02	1.171772e+02	1.569482e+01	1.590702e+01	1.590701e+01	1.268522e-05	1.485473e+09	1.458548e+03	1.008651e-01	1.357519e-01
6.335604e-07	6.250000e-06	1.171537e+02	1.171537e+02	1.569261e+01	1.621763e+01	1.621762e+01	1.292942e-05	1.468465e+09	1.308961e+03	9.981032e-02	1.384304e-01
6.588232e-07	6.250000e-06	1.170680e+02	1.170680e+02	1.568927e+01	1.652500e+01	1.652499e+01	1.317643e-05	1.443268e+09	1.171223e+03	9.845704e-02	1.411572e-01
6.850934e-07	6.250000e-06	1.171154e+02	1.171154e+02	1.568357e+01	1.683923e+01	1.683921e+01	1.342413e-05	1.429624e+09	1.055872e+03	9.732914e-02	1.437832e-01
7.124111e-07	6.250000e-06	1.171473e+02	1.171473e+02	1.567815e+01	1.716013e+01	1.716012e+01	1.367337e-05	1.417408e+09	9.525591e+02	9.636637e-02	1.464834e-01
7.408180e-07	6.250000e-06	1.170421e+02	1.170421e+02	1.567153e+01	1.747281e+01	1.747280e+01	1.392583e-05	1.388936e+09	8.528413e+02	9.485553e-02	1.492865e-01
7.703577e-07	6.250000e-06	1.170680e+02	1.170680e+02	1.566275e+01	1.779256e+01	1.779254e+01	1.417805e-05	1.372051e+09	7.694462e+02	9.359893e-02	1.519848e-01
8.010752e-07	6.250000e-06	1.169702e+02	1.169702e+02	1.565441e+01	1.810666e+01	1.810665e+01	1.443341e-05	1.344094e+09	6.906178e+02	9.207568e-02	1.547972e-01
8.330176e-07	6.250000e-06	1.169182e+02	1.169182e+02	1.564355e+01	1.842391e+01	1.842390e+01	1.468853e-05	1.320681e+09	6.221408e+02	9.067296e-02	1.575794e-01
8.662336e-07	6.250000e-06	1.168998e+02	1.168998e+02	1.563182e+01	1.875054e+01	1.875053e+01	1.494527e-05	1.299408e+09	5.606297e+02	8.928267e-02	1.603984e-01
9.007742e-07	6.250000e-06	1.168482e+02	1.168482e+02	1.561860e+01	1.907215e+01	1.907214e+01	1.520192e-05	1.274328e+09	5.049900e+02	8.775292e-02	1.632216e-01
9.366920e-07	6.250000e-06	1.168527e+02	1.168527e+02	1.560493e+01	1.938376e+01	1.938374e+01	1.545861e-05	1.254271e+09	4.583543e+02	8.635522e-02	1.658820e-01
9.740420e-07	6.250000e-06	1.166603e+02	1.166603e+02	1.558850e+01	1.969487e+01	1.969486e+01	1.571773e-05	1.218127e+09	4.110806e+02	8.456087e-02	1.688225e-01
1.012881e-06	6.250000e-06	1.166603e+02	1.166603e+02	1.557269e+01	2.002786e+01	2.002784e+01	1.597597e-05	1.197119e+09	3.715051e+02	8.310246e-02	1.716768e-01
1.053269e-06	6.250000e-06	1.165575e+02	1.165575e+02	1.555477e+01	2.034144e+01	2.034143e+01	1.623389e-05	1.168914e+09	3.356402e+02	8.150300e-02	1.745186e-01
1.095268e-06	6.250000e-06	1.165362e+02	1.165362e+02	1.553459e+01	2.066341e+01	2.066339e+01	1.649135e-05	1.147105e+09	3.045041e+02	8.005518e-02	1.773132e-01
1.138941e-06	6.250000e-06	1.164490e+02	1.164490e+02	1.551352e+01	2.097992e+01	2.097990e+01	1.674824e-05	1.120195e+09	2.755974e+02	7.847058e-02	1.801640e-01
1.184355e-06	6.250000e-06	1.163402e+02	1.163402e+02	1.549219e+01	2.130011e+01	2.130010e+01	1.700670e-05	1.092139e+09	2.490968e+02	7.686345e-02	1.830847e-01
1.231581e-06	6.250000e-06	1.163234e+02	1.163234e+02	1.546896e+01	2.161468e+01	2.161467e+01	1.726430e-05	1.070032e+09	2.268048e+02	7.536191e-02	1.858154e-01
1.280689e-06	6.250000e-06	1.163487e+02	1.163487e+02	1.544441e+01	2.193247e+01	2.193245e+01	1.752144e-05	1.051831e+09	2.072568e+02	7.399965e-02	1.885063e-01
1.331756e-06	6.250000e-06	1.161013e+02	1.161013e+02	1.541818e+01	2.223958e+01	2.223956e+01	1.778036e-05	1.014528e+09	1.864796e+02	7.213902e-02	1.915532e-01
1.384859e-06	6.250000e-06	1.160329e+02	1.160329e+02	1.539275e+01	2.254962e+01	2.254960e+01	1.803787e-05	9.895408e+08	1.697219e+02	7.056984e-02	1.943381e-01
1.440079e-06	6.250000e-06	1.158320e+02	1.158320e+02	1.536454e+01	2.285395e+01	2.285393e+01	1.829390e-05	9.578154e+08	1.536300e+02	6.890183e-02	1.973026e-01
1.497502e-06	6.250000e-06	1.157530e+02	1.157530e+02	1.533500e+01	2.315695e+01	2.315693e+01	1.854659e-05	9.336206e+08	1.402050e+02	6.739088e-02	2.000549e-01
1.557214e-06	6.250000e-06	1.157310e+02	1.157310e+02	1.530664e+01	2.346543e+01	2.346541e+01	1.880052e-05	9.128982e+08	1.283157e+02	6.595763e-02	2.027584e-01
1.619307e-06	6.250000e-06	1.155370e+02	1.155370e+02	1.527377e+01	2.375796e+01	2.375795e+01	1.904869e-05	8.814988e+08	1.164597e+02	6.422544e-02	2.056307e-01
1.683875e-06	6.250000e-06	1.154700e+02	1.154700e+02	1.524000e+01	2.406019e+01	2.406017e+01	1.929936e-05	8.595895e+08	1.066095e+02	6.281118e-02	2.083675e-01
1.751019e-06	6.250000e-06	1.152366e+02	1.152366e+02	1.520470e+01	2.435165e+01	2.435163e+01	1.954495e-05	8.292549e+08	9.683808e+01	6.121067e-02	2.113187e-01
1.820840e-06	6.250000e-06	1.150389e+02	1.150389e+02	1.516915e+01	2.463938e+01	2.463936e+01	1.978854e-05	8.008338e+08	8.818473e+01	5.962257e-02	2.141831e-01
1.893444e-06	6.250000e-06	1.149238e+02	1.149238e+02	1.513131e+01	2.492548e+01	2.492546e+01	2.002937e-05	7.772458e+08	8.078681e+01	5.815670e-02	2.168870e-01
1.968944e-06	6.250000e-06	1.147711e+02	1.147711e+02	1.509298e+01	2.520453e+01	2.520451e+01	2.026874e-05	7.527414e+08	7.400365e+01	5.669879e-02	2.196069e-01
2.047455e-06	6.250000e-06	1.145580e+02	1.145580e+02	1.505417e+01	2.548003e+01	2.548001e+01	2.050493e-05	7.261132e+08	6.760897e+01	5.520371e-02	2.224204e-01
2.129096e-06	6.250000e-06	1.144503e+02	1.144503e+02	1.501212e+01	2.575775e+01	2.575773e+01	2.073879e-05	7.055901e+08	6.223189e+01	5.389635e-02	2.250562e-01
2.213992e-06	6.250000e-06	1.142356e+02	1.142356e+02	1.497205e+01	2.602288e+01	2.602286e+01	2.097179e-05	6.801777e+08	5.699616e+01	5.244517e-02	2.278000e-01
2.302274e-06	6.250000e-06	1.140730e+02	1.140730e+02	1.492844e+01	2.628952e+01	2.628949e+01	2.120141e-05	6.572218e+08	5.233582e+01	5.103744e-02	2.304622e-01
2.394075e-06	6.250000e-06	1.138952e+02	1.138952e+02	1.488350e+01	2.654651e+01	2.654649e+01	2.142619e-05	6.357817e+08	4.822484e+01	4.975895e-02	2.330783e-01
2.489538e-06	6.250000e-06	1.136864e+02	1.136864e+02	1.483863e+01	2.680358e+01	2.680356e+01	2.164792e-05	6.122840e+08	4.425767e+01	4.836168e-02	2.357677e-01
2.588806e-06	6.250000e-06	1.135293e+02	1.135293e+02	1.479080e+01	2.705196e+01	2.705194e+01	2.186676e-05	5.917099e+08	4.084274e+01	4.706085e-02	2.382817e-01
2.692034e-06	6.250000e-06	1.132118e+02	1.132118e+02	1.474415e+01	2.729420e+01	2.729418e+01	2.207877e-05	5.660614e+08	3.736904e+01	4.565582e-02	2.410897e-01
2.799377e-06	6.250000e-06	1.130774e+02	1.130774e+02	1.469397e+01	2.753535e+01	2.753532e+01	2.228840e-05	5.482431e+08	3.463542e+01	4.448211e-02	2.435088e-01
2.911000e-06	6.250000e-06	1.127752e+02	1.127752e+02	1.464468e+01	2.776415e+01	2.776412e+01	2.249496e-05	5.251810e+08	3.183372e+01	4.318497e-02	2.461902e-01
3.027074e-06	6.250000e-06	1.125479e+02	1.125479e+02	1.459205e+01	2.799173e+01	2.799170e+01	2.269610e-05	5.048994e+08	2.938032e+01	4.193808e-02	2.487094e-01
3.147777e-06	6.250000e-06	1.123491e+02	1.123491e+02	1.454049e+01	2.821347e+01	2.821345e+01	2.289310e-05	4.871855e+08	2.725285e+01	4.082614e-02	2.511233e-01
3.273293e-06	6.250000e-06	1.120877e+02	1.120877e+02	1.448723e+01	2.842950e+01	2.842947e+01	2.308602e-05	4.676692e+08	2.518216e+01	3.964967e-02	2.536361e-01
3.403813e-06	6.250000e-06	1.118464e+02	1.118464e+02	1.443304e+01	2.863911e+01	2.863909e+01	2.327340e-05	4.494731e+08	2.332954e+01	3.851985e-02	2.560575e-01
3.539538e-06	6.250000e-06	1.115740e+02	1.115740e+02	1.437830e+01	2.884295e+01	2.884293e+01	2.345614e-05	4.311838e+08	2.160051e+01	3.740574e-02	2.585095e-01
3.680675e-06	6.250000e-06	1.113261e+02	1.113261e+02	1.432022e+01	2.903892e+01	2.903889e+01	2.363581e-05	4.141044e+08	2.005431e+01	3.632584e-02	2.608455e-01
3.827440e-06	6.250000e-06	1.110319e+02	1.110319e+02	1.426372e+01	2.923027e+01	2.923025e+01	2.381008e-05	3.970051e+08	1.860509e+01	3.528982e-02	2.632603e-01
3.980056e-06	6.250000e-06	1.108137e+02	1.108137e+02	1.420448e+01	2.941889e+01	2.941886e+01	2.397929e-05	3.821074e+08	1.734020e+01	3.430124e-02	2.654807e-01
4.138759e-06	6.250000e-06	1.105104e+02	1.105104e+02	1.414677e+01	2.959515e+01	2.959513e+01	2.414292e-05	3.654986e+08	1.609840e+01	3.326297e-02	2.678042e-01
4.303789e-06	6.250000e-06	1.102205e+02	1.102205e+02	1.408494e+01	2.976627e+01	2.976625e+01	2.430212e-05	3.503809e+08	1.499402e+01	3.230872e-02	2.700611e-01
4.475400e-06	6.250000e-06	1.099286e+02	1.099286e+02	1.402198e+01	2.993190e+01	2.993187e+01	2.445656e-05	3.358018e+08	1.397693e+01	3.137764e-02	2.722848e-01
4.653854e-06	6.250000e-06	1.096148e+02	1.096148e+02	1.396127e+01	3.009152e+01	3.009149e+01	2.460611e-05	3.210105e+08	1.301064e+01	3.042743e-02	2.745207e-01
4.839423e-06	6.250000e-06	1.093287e+02	1.093287e+02	1.390040e+01	3.024574e+01	3.024572e+01	2.475113e-05	3.076202e+08	1.215328e+01	2.954174e-02	2.766497e-01
5.032392e-06	6.250000e-06	1.090451e+02	1.090451e+02	1.383360e+01	3.039465e+01	3.039462e+01	2.488364e-05	2.951122e+08	1.137632e+01	2.871097e-02	2.787347e-01
5.233056e-06	6.250000e-06	1.087230e+02	1.087230e+02	1.376587e+01	3.053408e+01	3.053405e+01	2.499657e-05	2.821889e+08	1.063203e+01	2.786279e-02	2.808429e-01
5.441721e-06	6.250000e-06	1.084261e+02	1.084261e+02	1.369347e+01	3.066587e+01	3.066585e+01	2.508574e-05	2.703131e+08	9.967599e+00	2.705760e-02	2.828274e-01
5.658706e-06	6.250000e-06	1.081069e+02	1.081069e+02	1.361175e+01	3.079041e+01	3.079039e+01	2.509731e-05	2.588827e+08	9.354607e+00	2.629822e-02	2.848144e-01
5.884343e-06	6.250000e-06	1.077770e+02	1.077770e+02	1.344752e+01	3.089838e+01	3.089835e+01	2.464514e-05	2.478222e+08	8.799579e+00	2.556232e-02	2.866879e-01
6.118978e-06	6.250000e-06	1.074635e+02	1.074635e+02	1.327121e+01	3.098346e+01	3.098344e+01	2.416726e-05	2.378163e+08	8.328986e+00	2.489019e-02	2.883161e-01
6.362968e-06	6.250000e-06	1.071666e+02	1.071666e+02	1.309998e+01	3.105496e+01	3.105493e+01	2.370254e-05	2.292757e+08	7.937857e+00	2.433055e-02	2.897820e-01
6.616687e-06	6.250000e-06	1.068400e+02	1.068400e+02	1.293146e+01	3.108668e+01	3.108666e+01	2.324866e-05	2.205356e+08	7.596384e+00	2.376291e-02	2.909647e-01
6.880524e-06	6.250000e-06	1.065371e+02	1.065371e+02	1.276716e+01	3.113138e+01	3.113136e+01	2.281009e-05	2.126627e+08	7.272758e+00	2.324223e-02	2.922116e-01
7.154880e-06	6.250000e-06	1.062035e+02	1.062035e+02	1.260216e+01	3.114405e+01	3.114403e+01	2.237464e-05	2.052033e+08	7.003397e+00	2.278140e-02	2.932487e-01


==> anc/read_me <==
The ancillary files contain the results of the numerical calculations for neutron stars with admixed dark matter as explained in the paper. Every file contains the results for one physical scenario which is defined by the mass of the dark fermion (m_F), the interaction scale (y = m_F/m_I) and the ratio of dark matter to ordinary matter in the center of the star (R=(p_0_DM/p_0_OM)*(m_N/m_F)^4). These parameters are explained and defined in detail in Section II.A.

The name of the files contain these three parameters in the order m_F (MeV/c^2), y (dimensionless) and the ratio R (dimensionless)

MASS_RADIUS_TIDAL_$m_F$_$y$_$R$.csv

Each file has 1001 lines for different central pressures of ordinary matter. The rows are different results of the calculations. All results are given in unitless form.

Row:	Quantity:					Conversion to physical units:
1	p_0_OM (Central pressure of ordinary matter) 	P(MeV/fm^3) = p_0_OM*m_F^4/(hbar*c)^3, m_F in MeV
2	R (Ratio of central pressure of DM to OM)	-
3	R (The larger of the two radii)			R(km) = R*(M_P/m_F^2)
4	R_OM (Radius of ordinary matter)		R_OM(km) = R_OM*(M_P/m_F^2)
5	R_DM (Radius of dark matter)			R_OM(km) = R_OM*(M_P/m_F^2)
6	M_tot (Total mass = M_OM + M_DM)		M_tot(solar masses) = M_tot*(M_P^3/m_F^2)		
7	M_OM (Mass of ordinary matter)			M_OM(solar masses) = M_OM*(M_P^3/m_F^2)
8	M_DM (Mass of dark matter)			M_DM(solar masses) = M_DM*(M_P^3/m_F^2)
9	lambda (Tidal deformability)			lambda(km^5) = lambda * (M_P/m_F^2)^5
10	Lambda (dimensionless tidal deformability)	-
11	k_2 (Love number)				-
12	C (Compactness, C=(G*M/(R*c^2))			-

